Separating the linearized Einstein equations in the background of a Kerr black hole

The advancement in gravitational wave detection has made it possible to study the nonlinear effects in black hole perturbations, the modeling of which requires the full knowledge of the linear order perturbation of the metric. For the most interesting Kerr background, the conventional practice is to solve the Teukolsky equations for a Weyl scalar, and then the perturbation of the metric components is obtained using an elaborated metric reconstruction scheme, which, however, comes with unwanted restrictions. So it is desirable to separate the linearized Einstein equations in Kerr directly, i.e., without using metric reconstruction. In this work, I present a method that aims to help achieve this goal.

==> solution/ansatz.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     45822,       1360]
NotebookOptionsPosition[     45430,       1346]
NotebookOutlinePosition[     45774,       1361]
CellTagsIndexPosition[     45731,       1358]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"\"\<--- Ansatz ---\>\"", ";"}]], "Input",
 FontSize->36,ExpressionUUID->"4f1bfb69-cb2a-47ef-b02c-12301cdfeabd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "following", " ", "is", " ", "a", " ", "code", " ", 
    "realization", " ", "of", " ", "the", " ", "ansatz", " ", 
    RowBox[{"(", "31", ")"}], " ", "of", " ", "the", " ", "paper", " ", 
    RowBox[{"arXiv", ":", "2311.18409"}]}], " ", "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "coordinates", " ", "are", " ", "numbered", " ", "according", 
    " ", "to", " ", "the", " ", "sequence", " ", "as", " ", 
    RowBox[{"{", 
     RowBox[{"t", ",", "r", ",", "x", ",", "phi"}], "}"}]}], " ", "*)"}], 
  "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "separation", " ", "constant", " ", "Lambda", " ", "is", " ", 
    "denoted", " ", 
    RowBox[{"as", " ", "'"}], 
    RowBox[{"sss", "'"}], " ", "in", " ", "both", " ", 
    RowBox[{"s0", ".", "m"}], " ", "and", " ", 
    RowBox[{"s4", ".", "m"}]}], " ", "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Note", " ", "LambdaTilde"}], " ", "=", " ", 
     RowBox[{"sss", " ", "-", 
      RowBox[{"s", " ", 
       RowBox[{"(", 
        RowBox[{"s", "+", "1"}], ")"}]}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"with", " ", "s"}], "=", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"for", " ", 
         RowBox[{"s0", ".", "m"}]}], ")"}], " ", "or"}], " ", "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"for", " ", 
         RowBox[{"s4", ".", "m"}]}], ")"}]}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\"\<-------------------------------------\>\"", ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"For", " ", 
     RowBox[{"s0", ".", "m"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"\"\<-------------------------------------\>\"", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"repr", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"fR0", "[", "r", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "2"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"X", "[", "r", "]"}]], " ", 
         RowBox[{"(", 
          RowBox[{"LambdaTilde", "+", 
           RowBox[{"8", " ", "\[ImaginaryI]", " ", "r", " ", "w"}], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a", " ", "m"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox["a", "2"]}], ")"}], "w"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a", " ", "m"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox["a", "2"]}], ")"}], "w"}], "-", 
               RowBox[{"4", "I", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "cM"}], ")"}]}]}], ")"}]}], 
            RowBox[{"X", "[", "r", "]"}]]}], ")"}], 
         RowBox[{"fR0", "[", "r", "]"}]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "cM"}], ")"}], " "}], 
          RowBox[{"X", "[", "r", "]"}]], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"fR0", "[", "r", "]"}], ",", "r"}], "]"}]}]}]}], "}"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"repx", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"fp0", "[", "x", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "2"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"1", " "}], 
           RowBox[{"Y", "[", "x", "]"}]]}], 
         RowBox[{"(", 
          RowBox[{"LambdaTilde", "+", "6", "+", 
           FractionBox[
            RowBox[{
             RowBox[{"4", "x", 
              RowBox[{"(", 
               RowBox[{"m", "+", 
                RowBox[{"a", " ", "w", " ", 
                 RowBox[{"Y", "[", "x", "]"}]}]}], ")"}]}], "-", "4"}], 
            RowBox[{"Y", "[", "x", "]"}]], "-", 
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"m", "-", 
               RowBox[{"a", " ", "w", " ", 
                RowBox[{"Y", "[", "x", "]"}]}]}], ")"}], "2"], 
            RowBox[{"Y", "[", "x", "]"}]]}], ")"}], 
         RowBox[{"fp0", "[", "x", "]"}]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "x", " "}], 
          RowBox[{"Y", "[", "x", "]"}]], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"fp0", "[", "x", "]"}], ",", "x"}], "]"}]}]}]}], "}"}]}], 
    ";"}], "\n", 
   RowBox[{"\"\<-------------------------------------\>\"", ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"For", " ", 
     RowBox[{"s4", ".", "m"}]}], " ", "*)"}], "\n", 
   RowBox[{"\"\<-------------------------------------\>\"", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"repr", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"fR4", "[", "r", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "2"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"X", "[", "r", "]"}]], " ", 
         RowBox[{"(", 
          RowBox[{"LambdaTilde", "-", 
           RowBox[{"8", " ", "\[ImaginaryI]", " ", "r", " ", "w"}], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a", " ", "m"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox["a", "2"]}], ")"}], "w"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a", " ", "m"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox["a", "2"]}], ")"}], "w"}], "+", 
               RowBox[{"4", "I", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "cM"}], ")"}]}]}], ")"}]}], 
            RowBox[{"X", "[", "r", "]"}]]}], ")"}], 
         RowBox[{"fR4", "[", "r", "]"}]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "cM"}], ")"}], " "}], 
          RowBox[{"X", "[", "r", "]"}]], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"fR4", "[", "r", "]"}], ",", "r"}], "]"}]}]}]}], "}"}]}], 
    ";"}], "\n", 
   RowBox[{"\"\<-------------------------------------\>\"", ";"}], "\n", 
   RowBox[{
    RowBox[{"repx", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"fp4", "[", "x", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "2"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"1", " "}], 
           RowBox[{"Y", "[", "x", "]"}]]}], 
         RowBox[{"(", 
          RowBox[{"LambdaTilde", "+", "2", "-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", "x", 
              RowBox[{"(", 
               RowBox[{"m", "+", 
                RowBox[{"a", " ", "w", " ", 
                 RowBox[{"Y", "[", "x", "]"}]}]}], ")"}]}], "+", "4"}], 
            RowBox[{"Y", "[", "x", "]"}]], "-", 
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"m", "-", 
               RowBox[{"a", " ", "w", " ", 
                RowBox[{"Y", "[", "x", "]"}]}]}], ")"}], "2"], 
            RowBox[{"Y", "[", "x", "]"}]]}], ")"}], 
         RowBox[{"fp4", "[", "x", "]"}]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "x", " "}], 
          RowBox[{"Y", "[", "x", "]"}]], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"fp4", "[", "x", "]"}], ",", "x"}], "]"}]}]}]}], "}"}]}], 
    ";"}], "\n", 
   RowBox[{"\"\<-------------------------------------\>\"", ";"}], "\n", 
   RowBox[{
    RowBox[{"X", "[", "r_", "]"}], ":=", 
    RowBox[{
     RowBox[{"r", "^", "2"}], "-", 
     RowBox[{"2", "cM", " ", "r"}], "+", 
     RowBox[{"a", "^", "2"}]}]}], "\n", 
   RowBox[{
    RowBox[{"Y", "[", "x_", "]"}], ":=", 
    RowBox[{"1", "-", 
     RowBox[{"x", "^", "2"}]}]}], "\n", 
   RowBox[{
    RowBox[{"H1", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"r", "^", "2"}], "+", 
     RowBox[{
      RowBox[{"a", "^", "2"}], " ", 
      RowBox[{"x", "^", "2"}]}]}]}], "\n", 
   RowBox[{"\"\<-------------------------------------\>\"", ";"}], "\n", 
   RowBox[{
    RowBox[{"ff", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"H1", "[", 
      RowBox[{"r", ",", "x"}], "]"}], 
     RowBox[{"Y", "[", "x", "]"}]}]}], "\n", 
   RowBox[{"\"\<-------------------------------------\>\"", ";"}], "\n", 
   RowBox[{
    RowBox[{"f11", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"f11a", "[", 
         RowBox[{"r", ",", "x"}], "]"}], 
        RowBox[{"fP", "[", "x", "]"}]}], " ", "+", 
       RowBox[{
        RowBox[{"f11b", "[", 
         RowBox[{"r", ",", "x"}], "]"}], " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"fP", "[", "x", "]"}], ",", "x"}], "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ff", "[", 
        RowBox[{"r", ",", "x"}], "]"}], 
       RowBox[{
        RowBox[{"H1", "[", 
         RowBox[{"r", ",", "x"}], "]"}], "^", "2"}]}], ")"}]}]}], "\n", 
   RowBox[{
    RowBox[{"f14", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"f14a", "[", 
         RowBox[{"r", ",", "x"}], "]"}], 
        RowBox[{"fP", "[", "x", "]"}]}], " ", "+", 
       RowBox[{
        RowBox[{"f14b", "[", 
         RowBox[{"r", ",", "x"}], "]"}], " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"fP", "[", "x", "]"}], ",", "x"}], "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ff", "[", 
        RowBox[{"r", ",", "x"}], "]"}], 
       RowBox[{
        RowBox[{"H1", "[", 
         RowBox[{"r", ",", "x"}], "]"}], "^", "2"}]}], ")"}]}]}], "\n", 
   RowBox[{
    RowBox[{"f44", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"f44a", "[", 
         RowBox[{"r", ",", "x"}], "]"}], 
        RowBox[{"fP", "[", "x", "]"}]}], " ", "+", 
       RowBox[{
        RowBox[{"f44b", "[", 
         RowBox[{"r", ",", "x"}], "]"}], " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"fP", "[", "x", "]"}], ",", "x"}], "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ff", "[", 
        RowBox[{"r", ",", "x"}], "]"}], 
       RowBox[{
        RowBox[{"H1", "[", 
         RowBox[{"r", ",", "x"}], "]"}], "^", "2"}]}], ")"}]}]}], "\n", 
   RowBox[{
    RowBox[{"f13", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"f13a", "[", 
         RowBox[{"r", ",", "x"}], "]"}], 
        RowBox[{"fP", "[", "x", "]"}]}], " ", "+", 
       RowBox[{
        RowBox[{"f13b", "[", 
         RowBox[{"r", ",", "x"}], "]"}], " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"fP", "[", "x", "]"}], ",", "x"}], "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ff", "[", 
        RowBox[{"r", ",", "x"}], "]"}], 
       RowBox[{"H1", "[", 
        RowBox[{"r", ",", "x"}], "]"}], 
       RowBox[{"Y", "[", "x", "]"}]}], ")"}]}]}], "\n", 
   RowBox[{
    RowBox[{"f34", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"f34a", "[", 
         RowBox[{"r", ",", "x"}], "]"}], 
        RowBox[{"fP", "[", "x", "]"}]}], " ", "+", 
       RowBox[{
        RowBox[{"f34b", "[", 
         RowBox[{"r", ",", "x"}], "]"}], " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"fP", "[", "x", "]"}], ",", "x"}], "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ff", "[", 
        RowBox[{"r", ",", "x"}], "]"}], 
       RowBox[{"H1", "[", 
        RowBox[{"r", ",", "x"}], "]"}], 
       RowBox[{"Y", "[", "x", "]"}]}], ")"}]}]}], "\n", 
   RowBox[{
    RowBox[{"f12", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"f12a", "[", 
         RowBox[{"r", ",", "x"}], "]"}], 
        RowBox[{"fP", "[", "x", "]"}]}], " ", "+", 
       RowBox[{
        RowBox[{"f12b", "[", 
         RowBox[{"r", ",", "x"}], "]"}], " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"fP", "[", "x", "]"}], ",", "x"}], "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ff", "[", 
        RowBox[{"r", ",", "x"}], "]"}], 
       RowBox[{"H1", "[", 
        RowBox[{"r", ",", "x"}], "]"}]}], ")"}]}]}], "\n", 
   RowBox[{
    RowBox[{"f24", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"f24a", "[", 
         RowBox[{"r", ",", "x"}], "]"}], 
        RowBox[{"fP", "[", "x", "]"}]}], " ", "+", 
       RowBox[{
        RowBox[{"f24b", "[", 
         RowBox[{"r", ",", "x"}], "]"}], " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"fP", "[", "x", "]"}], ",", "x"}], "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ff", "[", 
        RowBox[{"r", ",", "x"}], "]"}], 
       RowBox[{"H1", "[", 
        RowBox[{"r", ",", "x"}], "]"}]}], ")"}]}]}], "\n", 
   RowBox[{
    RowBox[{"f33", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"f33a", "[", 
         RowBox[{"r", ",", "x"}], "]"}], 
        RowBox[{"fP", "[", "x", "]"}]}], " ", "+", 
       RowBox[{
        RowBox[{"f33b", "[", 
         RowBox[{"r", ",", "x"}], "]"}], " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"fP", "[", "x", "]"}], ",", "x"}], "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ff", "[", 
        RowBox[{"r", ",", "x"}], "]"}], 
       RowBox[{
        RowBox[{"Y", "[", "x", "]"}], "^", "2"}]}], ")"}]}]}], "\n", 
   RowBox[{
    RowBox[{"f23", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"f23a", "[", 
         RowBox[{"r", ",", "x"}], "]"}], 
        RowBox[{"fP", "[", "x", "]"}]}], " ", "+", 
       RowBox[{
        RowBox[{"f23b", "[", 
         RowBox[{"r", ",", "x"}], "]"}], " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"fP", "[", "x", "]"}], ",", "x"}], "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ff", "[", 
        RowBox[{"r", ",", "x"}], "]"}], 
       RowBox[{"Y", "[", "x", "]"}]}], ")"}]}]}], "\n", 
   RowBox[{
    RowBox[{"f22", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"f22a", "[", 
         RowBox[{"r", ",", "x"}], "]"}], 
        RowBox[{"fP", "[", "x", "]"}]}], " ", "+", 
       RowBox[{
        RowBox[{"f22b", "[", 
         RowBox[{"r", ",", "x"}], "]"}], " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"fP", "[", "x", "]"}], ",", "x"}], "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"ff", "[", 
       RowBox[{"r", ",", "x"}], "]"}], ")"}]}]}], "\n", 
   RowBox[{"\"\<-------------------------------------\>\"", ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"In", " ", "the", " ", "above"}], " ", "*)"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"s0", ".", "m"}]}], ",", " ", 
     RowBox[{
      RowBox[{"fP", "[", "x_", "]"}], ":=", 
      RowBox[{"fp0", "[", "x", "]"}]}]}], " ", "*)"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"s4", ".", "m"}]}], ",", " ", 
     RowBox[{
      RowBox[{"fP", "[", "x_", "]"}], ":=", 
      RowBox[{"fp4", "[", "x", "]"}]}]}], " ", "*)"}], "\n", 
   RowBox[{"\"\<-------------------------------------\>\"", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f11a", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"f00f11a", "[", "r", "]"}], "+", 
     RowBox[{"x", " ", 
      RowBox[{"f01f11a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"f02f11a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "3"], " ", 
      RowBox[{"f03f11a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "4"], " ", 
      RowBox[{"f04f11a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "5"], " ", 
      RowBox[{"f05f11a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "6"], " ", 
      RowBox[{"f06f11a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "7"], " ", 
      RowBox[{"f07f11a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "8"], " ", 
      RowBox[{"f08f11a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "9"], " ", 
      RowBox[{"f09f11a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "10"], " ", 
      RowBox[{"f10f11a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "11"], " ", 
      RowBox[{"f11f11a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "12"], " ", 
      RowBox[{"f12f11a", "[", "r", "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f11b", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"f00f11b", "[", "r", "]"}], "+", 
     RowBox[{"x", " ", 
      RowBox[{"f01f11b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"f02f11b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "3"], " ", 
      RowBox[{"f03f11b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "4"], " ", 
      RowBox[{"f04f11b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "5"], " ", 
      RowBox[{"f05f11b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "6"], " ", 
      RowBox[{"f06f11b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "7"], " ", 
      RowBox[{"f07f11b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "8"], " ", 
      RowBox[{"f08f11b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "9"], " ", 
      RowBox[{"f09f11b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "10"], " ", 
      RowBox[{"f10f11b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "11"], " ", 
      RowBox[{"f11f11b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "12"], " ", 
      RowBox[{"f12f11b", "[", "r", "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f12a", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"f00f12a", "[", "r", "]"}], "+", 
     RowBox[{"x", " ", 
      RowBox[{"f01f12a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"f02f12a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "3"], " ", 
      RowBox[{"f03f12a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "4"], " ", 
      RowBox[{"f04f12a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "5"], " ", 
      RowBox[{"f05f12a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "6"], " ", 
      RowBox[{"f06f12a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "7"], " ", 
      RowBox[{"f07f12a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "8"], " ", 
      RowBox[{"f08f12a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "9"], " ", 
      RowBox[{"f09f12a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "10"], " ", 
      RowBox[{"f10f12a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "11"], " ", 
      RowBox[{"f11f12a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "12"], " ", 
      RowBox[{"f12f12a", "[", "r", "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f12b", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"f00f12b", "[", "r", "]"}], "+", 
     RowBox[{"x", " ", 
      RowBox[{"f01f12b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"f02f12b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "3"], " ", 
      RowBox[{"f03f12b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "4"], " ", 
      RowBox[{"f04f12b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "5"], " ", 
      RowBox[{"f05f12b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "6"], " ", 
      RowBox[{"f06f12b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "7"], " ", 
      RowBox[{"f07f12b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "8"], " ", 
      RowBox[{"f08f12b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "9"], " ", 
      RowBox[{"f09f12b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "10"], " ", 
      RowBox[{"f10f12b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "11"], " ", 
      RowBox[{"f11f12b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "12"], " ", 
      RowBox[{"f12f12b", "[", "r", "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f13a", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"f00f13a", "[", "r", "]"}], "+", 
     RowBox[{"x", " ", 
      RowBox[{"f01f13a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"f02f13a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "3"], " ", 
      RowBox[{"f03f13a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "4"], " ", 
      RowBox[{"f04f13a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "5"], " ", 
      RowBox[{"f05f13a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "6"], " ", 
      RowBox[{"f06f13a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "7"], " ", 
      RowBox[{"f07f13a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "8"], " ", 
      RowBox[{"f08f13a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "9"], " ", 
      RowBox[{"f09f13a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "10"], " ", 
      RowBox[{"f10f13a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "11"], " ", 
      RowBox[{"f11f13a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "12"], " ", 
      RowBox[{"f12f13a", "[", "r", "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f13b", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"f00f13b", "[", "r", "]"}], "+", 
     RowBox[{"x", " ", 
      RowBox[{"f01f13b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"f02f13b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "3"], " ", 
      RowBox[{"f03f13b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "4"], " ", 
      RowBox[{"f04f13b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "5"], " ", 
      RowBox[{"f05f13b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "6"], " ", 
      RowBox[{"f06f13b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "7"], " ", 
      RowBox[{"f07f13b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "8"], " ", 
      RowBox[{"f08f13b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "9"], " ", 
      RowBox[{"f09f13b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "10"], " ", 
      RowBox[{"f10f13b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "11"], " ", 
      RowBox[{"f11f13b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "12"], " ", 
      RowBox[{"f12f13b", "[", "r", "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f14a", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"f00f14a", "[", "r", "]"}], "+", 
     RowBox[{"x", " ", 
      RowBox[{"f01f14a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"f02f14a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "3"], " ", 
      RowBox[{"f03f14a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "4"], " ", 
      RowBox[{"f04f14a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "5"], " ", 
      RowBox[{"f05f14a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "6"], " ", 
      RowBox[{"f06f14a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "7"], " ", 
      RowBox[{"f07f14a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "8"], " ", 
      RowBox[{"f08f14a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "9"], " ", 
      RowBox[{"f09f14a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "10"], " ", 
      RowBox[{"f10f14a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "11"], " ", 
      RowBox[{"f11f14a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "12"], " ", 
      RowBox[{"f12f14a", "[", "r", "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f14b", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"f00f14b", "[", "r", "]"}], "+", 
     RowBox[{"x", " ", 
      RowBox[{"f01f14b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"f02f14b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "3"], " ", 
      RowBox[{"f03f14b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "4"], " ", 
      RowBox[{"f04f14b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "5"], " ", 
      RowBox[{"f05f14b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "6"], " ", 
      RowBox[{"f06f14b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "7"], " ", 
      RowBox[{"f07f14b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "8"], " ", 
      RowBox[{"f08f14b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "9"], " ", 
      RowBox[{"f09f14b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "10"], " ", 
      RowBox[{"f10f14b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "11"], " ", 
      RowBox[{"f11f14b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "12"], " ", 
      RowBox[{"f12f14b", "[", "r", "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f22a", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"f00f22a", "[", "r", "]"}], "+", 
     RowBox[{"x", " ", 
      RowBox[{"f01f22a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"f02f22a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "3"], " ", 
      RowBox[{"f03f22a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "4"], " ", 
      RowBox[{"f04f22a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "5"], " ", 
      RowBox[{"f05f22a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "6"], " ", 
      RowBox[{"f06f22a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "7"], " ", 
      RowBox[{"f07f22a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "8"], " ", 
      RowBox[{"f08f22a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "9"], " ", 
      RowBox[{"f09f22a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "10"], " ", 
      RowBox[{"f10f22a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "11"], " ", 
      RowBox[{"f11f22a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "12"], " ", 
      RowBox[{"f12f22a", "[", "r", "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f22b", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"f00f22b", "[", "r", "]"}], "+", 
     RowBox[{"x", " ", 
      RowBox[{"f01f22b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"f02f22b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "3"], " ", 
      RowBox[{"f03f22b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "4"], " ", 
      RowBox[{"f04f22b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "5"], " ", 
      RowBox[{"f05f22b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "6"], " ", 
      RowBox[{"f06f22b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "7"], " ", 
      RowBox[{"f07f22b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "8"], " ", 
      RowBox[{"f08f22b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "9"], " ", 
      RowBox[{"f09f22b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "10"], " ", 
      RowBox[{"f10f22b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "11"], " ", 
      RowBox[{"f11f22b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "12"], " ", 
      RowBox[{"f12f22b", "[", "r", "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f23a", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"f00f23a", "[", "r", "]"}], "+", 
     RowBox[{"x", " ", 
      RowBox[{"f01f23a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"f02f23a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "3"], " ", 
      RowBox[{"f03f23a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "4"], " ", 
      RowBox[{"f04f23a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "5"], " ", 
      RowBox[{"f05f23a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "6"], " ", 
      RowBox[{"f06f23a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "7"], " ", 
      RowBox[{"f07f23a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "8"], " ", 
      RowBox[{"f08f23a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "9"], " ", 
      RowBox[{"f09f23a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "10"], " ", 
      RowBox[{"f10f23a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "11"], " ", 
      RowBox[{"f11f23a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "12"], " ", 
      RowBox[{"f12f23a", "[", "r", "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f23b", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"f00f23b", "[", "r", "]"}], "+", 
     RowBox[{"x", " ", 
      RowBox[{"f01f23b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"f02f23b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "3"], " ", 
      RowBox[{"f03f23b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "4"], " ", 
      RowBox[{"f04f23b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "5"], " ", 
      RowBox[{"f05f23b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "6"], " ", 
      RowBox[{"f06f23b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "7"], " ", 
      RowBox[{"f07f23b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "8"], " ", 
      RowBox[{"f08f23b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "9"], " ", 
      RowBox[{"f09f23b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "10"], " ", 
      RowBox[{"f10f23b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "11"], " ", 
      RowBox[{"f11f23b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "12"], " ", 
      RowBox[{"f12f23b", "[", "r", "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f24a", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"f00f24a", "[", "r", "]"}], "+", 
     RowBox[{"x", " ", 
      RowBox[{"f01f24a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"f02f24a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "3"], " ", 
      RowBox[{"f03f24a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "4"], " ", 
      RowBox[{"f04f24a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "5"], " ", 
      RowBox[{"f05f24a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "6"], " ", 
      RowBox[{"f06f24a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "7"], " ", 
      RowBox[{"f07f24a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "8"], " ", 
      RowBox[{"f08f24a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "9"], " ", 
      RowBox[{"f09f24a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "10"], " ", 
      RowBox[{"f10f24a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "11"], " ", 
      RowBox[{"f11f24a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "12"], " ", 
      RowBox[{"f12f24a", "[", "r", "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f24b", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"f00f24b", "[", "r", "]"}], "+", 
     RowBox[{"x", " ", 
      RowBox[{"f01f24b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"f02f24b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "3"], " ", 
      RowBox[{"f03f24b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "4"], " ", 
      RowBox[{"f04f24b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "5"], " ", 
      RowBox[{"f05f24b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "6"], " ", 
      RowBox[{"f06f24b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "7"], " ", 
      RowBox[{"f07f24b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "8"], " ", 
      RowBox[{"f08f24b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "9"], " ", 
      RowBox[{"f09f24b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "10"], " ", 
      RowBox[{"f10f24b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "11"], " ", 
      RowBox[{"f11f24b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "12"], " ", 
      RowBox[{"f12f24b", "[", "r", "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f33a", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"f00f33a", "[", "r", "]"}], "+", 
     RowBox[{"x", " ", 
      RowBox[{"f01f33a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"f02f33a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "3"], " ", 
      RowBox[{"f03f33a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "4"], " ", 
      RowBox[{"f04f33a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "5"], " ", 
      RowBox[{"f05f33a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "6"], " ", 
      RowBox[{"f06f33a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "7"], " ", 
      RowBox[{"f07f33a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "8"], " ", 
      RowBox[{"f08f33a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "9"], " ", 
      RowBox[{"f09f33a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "10"], " ", 
      RowBox[{"f10f33a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "11"], " ", 
      RowBox[{"f11f33a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "12"], " ", 
      RowBox[{"f12f33a", "[", "r", "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f33b", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"f00f33b", "[", "r", "]"}], "+", 
     RowBox[{"x", " ", 
      RowBox[{"f01f33b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"f02f33b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "3"], " ", 
      RowBox[{"f03f33b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "4"], " ", 
      RowBox[{"f04f33b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "5"], " ", 
      RowBox[{"f05f33b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "6"], " ", 
      RowBox[{"f06f33b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "7"], " ", 
      RowBox[{"f07f33b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "8"], " ", 
      RowBox[{"f08f33b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "9"], " ", 
      RowBox[{"f09f33b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "10"], " ", 
      RowBox[{"f10f33b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "11"], " ", 
      RowBox[{"f11f33b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "12"], " ", 
      RowBox[{"f12f33b", "[", "r", "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f34a", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"f00f34a", "[", "r", "]"}], "+", 
     RowBox[{"x", " ", 
      RowBox[{"f01f34a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"f02f34a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "3"], " ", 
      RowBox[{"f03f34a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "4"], " ", 
      RowBox[{"f04f34a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "5"], " ", 
      RowBox[{"f05f34a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "6"], " ", 
      RowBox[{"f06f34a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "7"], " ", 
      RowBox[{"f07f34a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "8"], " ", 
      RowBox[{"f08f34a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "9"], " ", 
      RowBox[{"f09f34a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "10"], " ", 
      RowBox[{"f10f34a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "11"], " ", 
      RowBox[{"f11f34a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "12"], " ", 
      RowBox[{"f12f34a", "[", "r", "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f34b", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"f00f34b", "[", "r", "]"}], "+", 
     RowBox[{"x", " ", 
      RowBox[{"f01f34b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"f02f34b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "3"], " ", 
      RowBox[{"f03f34b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "4"], " ", 
      RowBox[{"f04f34b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "5"], " ", 
      RowBox[{"f05f34b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "6"], " ", 
      RowBox[{"f06f34b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "7"], " ", 
      RowBox[{"f07f34b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "8"], " ", 
      RowBox[{"f08f34b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "9"], " ", 
      RowBox[{"f09f34b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "10"], " ", 
      RowBox[{"f10f34b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "11"], " ", 
      RowBox[{"f11f34b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "12"], " ", 
      RowBox[{"f12f34b", "[", "r", "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f44a", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"f00f44a", "[", "r", "]"}], "+", 
     RowBox[{"x", " ", 
      RowBox[{"f01f44a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"f02f44a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "3"], " ", 
      RowBox[{"f03f44a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "4"], " ", 
      RowBox[{"f04f44a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "5"], " ", 
      RowBox[{"f05f44a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "6"], " ", 
      RowBox[{"f06f44a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "7"], " ", 
      RowBox[{"f07f44a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "8"], " ", 
      RowBox[{"f08f44a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "9"], " ", 
      RowBox[{"f09f44a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "10"], " ", 
      RowBox[{"f10f44a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "11"], " ", 
      RowBox[{"f11f44a", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "12"], " ", 
      RowBox[{"f12f44a", "[", "r", "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f44b", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"f00f44b", "[", "r", "]"}], "+", 
     RowBox[{"x", " ", 
      RowBox[{"f01f44b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"f02f44b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "3"], " ", 
      RowBox[{"f03f44b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "4"], " ", 
      RowBox[{"f04f44b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "5"], " ", 
      RowBox[{"f05f44b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "6"], " ", 
      RowBox[{"f06f44b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "7"], " ", 
      RowBox[{"f07f44b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "8"], " ", 
      RowBox[{"f08f44b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "9"], " ", 
      RowBox[{"f09f44b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "10"], " ", 
      RowBox[{"f10f44b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "11"], " ", 
      RowBox[{"f11f44b", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "12"], " ", 
      RowBox[{"f12f44b", "[", "r", "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{"\"\<-------------------------------------\>\"", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "The", " ", "rest", " ", "is", " ", "contained", " ", "in", " ", "the", 
     " ", "files", " ", 
     RowBox[{"s0", ".", "m"}], " ", "and", " ", 
     RowBox[{"s4", ".", "m"}]}], " ", "*)"}], "\n", 
   RowBox[{"\"\<-------------------------------------\>\"", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"done", "!"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.965125495221384*^9, 3.9651255862806787`*^9}, {
  3.9651256179872513`*^9, 
  3.9651256823469133`*^9}},ExpressionUUID->"513ac2ec-6804-4b4c-b320-\
b947d6792b94"]
},
WindowSize->{2560, 1349},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"11.3 for Microsoft Windows (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 135, 2, 55, "Input",ExpressionUUID->"4f1bfb69-cb2a-47ef-b02c-12301cdfeabd"],
Cell[696, 24, 44730, 1320, 1277, "Input",ExpressionUUID->"513ac2ec-6804-4b4c-b320-b947d6792b94"]
}
]
*)



==> solution/s0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{f00f11a[r] -> (r^2*(4*a^3*cM*m - 16*a*cM^3*m + (20*I)*a^2*cM^2*m^2 + 
      8*a^3*cM*m^3 - 16*a*cM^3*m^3 + (20*I)*a^2*cM^2*m^4 + 4*a^3*cM*m^5 + 
      24*a*cM^2*m*r - (20*I)*a^2*cM*m^2*r + 24*a*cM^2*m^3*r - 
      (20*I)*a^2*cM*m^4*r - 12*a*cM*m*r^2 - 12*a*cM*m^3*r^2 - 
      (8*I)*a^2*cM^2*sss - 6*a^3*cM*m*sss + 8*a*cM^3*m*sss - 
      (18*I)*a^2*cM^2*m^2*sss - 6*a^3*cM*m^3*sss + (8*I)*a^2*cM*r*sss + 
      (16*I)*cM^3*r*sss - 4*a*cM^2*m*r*sss + (18*I)*a^2*cM*m^2*r*sss + 
      (16*I)*cM^3*m^2*r*sss + 8*a*cM^2*m^3*r*sss - (24*I)*cM^2*r^2*sss + 
      2*a*cM*m*r^2*sss - (24*I)*cM^2*m^2*r^2*sss - 4*a*cM*m^3*r^2*sss + 
      (8*I)*cM*r^3*sss + (8*I)*cM*m^2*r^3*sss + (4*I)*a^2*cM^2*sss^2 + 
      2*a^3*cM*m*sss^2 - (4*I)*a^2*cM*r*sss^2 - (8*I)*cM^3*r*sss^2 - 
      4*a*cM^2*m*r*sss^2 + (12*I)*cM^2*r^2*sss^2 + 2*a*cM*m*r^2*sss^2 - 
      (4*I)*cM*r^3*sss^2 - 16*a^4*cM*w + 16*a^2*cM^3*w - 
      (56*I)*a^3*cM^2*m*w - 40*a^4*cM*m^2*w + 48*a^2*cM^3*m^2*w - 
      (80*I)*a^3*cM^2*m^3*w - 20*a^4*cM*m^4*w + 8*a^2*cM^2*r*w + 
      (48*I)*a^3*cM*m*r*w + (32*I)*a*cM^3*m*r*w - 32*a^2*cM^2*m^2*r*w + 
      (72*I)*a^3*cM*m^3*r*w - (72*I)*a*cM^2*m*r^2*w + 8*a^2*cM*m^2*r^2*w - 
      (24*I)*a*cM^2*m^3*r^2*w - 12*a^2*cM*m^4*r^2*w - 24*cM^2*r^3*w + 
      (48*I)*a*cM*m*r^3*w - 24*cM^2*m^2*r^3*w + (32*I)*a*cM*m^3*r^3*w + 
      16*cM*r^4*w + 16*cM*m^2*r^4*w + 12*a^4*cM*sss*w - 8*a^2*cM^3*sss*w + 
      (36*I)*a^3*cM^2*m*sss*w + 18*a^4*cM*m^2*sss*w - 12*a^2*cM^2*r*sss*w - 
      (32*I)*a^3*cM*m*r*sss*w - (32*I)*a*cM^3*m*r*sss*w - 
      24*a^2*cM^2*m^2*r*sss*w + 8*a^2*cM*r^2*sss*w + 
      (60*I)*a*cM^2*m*r^2*sss*w + 22*a^2*cM*m^2*r^2*sss*w + 
      4*cM^2*r^3*sss*w - (32*I)*a*cM*m*r^3*sss*w - 8*cM^2*m^2*r^3*sss*w - 
      4*cM*r^4*sss*w + 4*cM*m^2*r^4*sss*w - 2*a^4*cM*sss^2*w + 
      4*a^2*cM^2*r*sss^2*w - 4*a^2*cM*r^2*sss^2*w + 4*cM^2*r^3*sss^2*w - 
      2*cM*r^4*sss^2*w + (36*I)*a^4*cM^2*w^2 + 56*a^5*cM*m*w^2 - 
      48*a^3*cM^3*m*w^2 + (120*I)*a^4*cM^2*m^2*w^2 + 40*a^5*cM*m^3*w^2 - 
      (76*I)*a^4*cM*r*w^2 - (32*I)*a^2*cM^3*r*w^2 - 8*a^3*cM^2*m*r*w^2 - 
      (96*I)*a^4*cM*m^2*r*w^2 + (72*I)*a^4*r^2*w^2 + 
      (120*I)*a^2*cM^2*r^2*w^2 - 12*a^3*cM*m*r^2*w^2 + 
      (12*I)*a^4*m^2*r^2*w^2 + (72*I)*a^2*cM^2*m^2*r^2*w^2 + 
      48*a^3*cM*m^3*r^2*w^2 - (128*I)*a^2*cM*r^3*w^2 + 24*a^3*m*r^3*w^2 + 
      24*a*cM^2*m*r^3*w^2 - (120*I)*a^2*cM*m^2*r^3*w^2 + (4*I)*cM^2*r^4*w^2 + 
      36*a*cM*m*r^4*w^2 + (12*I)*a^2*m^2*r^4*w^2 + (4*I)*cM^2*m^2*r^4*w^2 + 
      16*a*cM*m^3*r^4*w^2 - (4*I)*a^2*m^4*r^4*w^2 + (12*I)*cM*r^5*w^2 - 
      24*a*m*r^5*w^2 + (12*I)*cM*m^2*r^5*w^2 - 12*a*m^3*r^5*w^2 - 
      (8*I)*r^6*w^2 - (8*I)*m^2*r^6*w^2 - (18*I)*a^4*cM^2*sss*w^2 - 
      18*a^5*cM*m*sss*w^2 + (14*I)*a^4*cM*r*sss*w^2 + 
      (16*I)*a^2*cM^3*r*sss*w^2 + 24*a^3*cM^2*m*r*sss*w^2 - 
      (12*I)*a^4*r^2*sss*w^2 - (36*I)*a^2*cM^2*r^2*sss*w^2 - 
      32*a^3*cM*m*r^2*sss*w^2 + (40*I)*a^2*cM*r^3*sss*w^2 + 
      16*a*cM^2*m*r^3*sss*w^2 + (2*I)*a^2*r^4*sss*w^2 - 
      (2*I)*cM^2*r^4*sss*w^2 - 24*a*cM*m*r^4*sss*w^2 + 
      (4*I)*a^2*m^2*r^4*sss*w^2 - (10*I)*cM*r^5*sss*w^2 + 
      10*a*m*r^5*sss*w^2 - (4*I)*cM*m^2*r^5*sss*w^2 + (6*I)*r^6*sss*w^2 + 
      (2*I)*m^2*r^6*sss*w^2 - I*a^2*r^4*sss^2*w^2 + (2*I)*cM*r^5*sss^2*w^2 - 
      I*r^6*sss^2*w^2 - 24*a^6*cM*w^3 + 16*a^4*cM^3*w^3 - 
      (80*I)*a^5*cM^2*m*w^3 - 40*a^6*cM*m^2*w^3 + 16*a^4*cM^2*r*w^3 + 
      (56*I)*a^5*cM*m*r*w^3 + 16*a^4*cM*r^2*w^3 - (24*I)*a^5*m*r^2*w^3 - 
      (72*I)*a^3*cM^2*m*r^2*w^3 - 72*a^4*cM*m^2*r^2*w^3 + 24*a^4*r^3*w^3 + 
      (144*I)*a^3*cM*m*r^3*w^3 - 88*a^2*cM*r^4*w^3 - (12*I)*a^3*m*r^4*w^3 - 
      (8*I)*a*cM^2*m*r^4*w^3 - 48*a^2*cM*m^2*r^4*w^3 + 
      (16*I)*a^3*m^3*r^4*w^3 - 8*a^2*r^5*w^3 - (56*I)*a*cM*m*r^5*w^3 + 
      32*a^2*m^2*r^5*w^3 + 16*cM*r^6*w^3 + (20*I)*a*m*r^6*w^3 + 
      16*cM*m^2*r^6*w^3 + (8*I)*a*m^3*r^6*w^3 + 6*a^6*cM*sss*w^3 - 
      8*a^4*cM^2*r*sss*w^3 + 14*a^4*cM*r^2*sss*w^3 - 8*a^2*cM^2*r^3*sss*w^3 + 
      20*a^2*cM*r^4*sss*w^3 - (8*I)*a^3*m*r^4*sss*w^3 + 
      (8*I)*a*cM*m*r^5*sss*w^3 - 8*cM*r^6*sss*w^3 - (8*I)*a*m*r^6*sss*w^3 + 
      (20*I)*a^6*cM^2*w^4 + 20*a^7*cM*m*w^4 - (12*I)*a^6*cM*r*w^4 + 
      (12*I)*a^6*r^2*w^4 + (24*I)*a^4*cM^2*r^2*w^4 + 48*a^5*cM*m*r^2*w^4 - 
      (56*I)*a^4*cM*r^3*w^4 + (4*I)*a^2*cM^2*r^4*w^4 + 48*a^3*cM*m*r^4*w^4 - 
      (24*I)*a^4*m^2*r^4*w^4 + (44*I)*a^2*cM*r^5*w^4 - 28*a^3*m*r^5*w^4 - 
      32*a*cM*m*r^6*w^4 - (24*I)*a^2*m^2*r^6*w^4 - 8*a*m*r^7*w^4 - 
      (4*I)*r^8*w^4 - (4*I)*m^2*r^8*w^4 + (4*I)*a^4*r^4*sss*w^4 - 
      (4*I)*a^2*cM*r^5*sss*w^4 + (6*I)*a^2*r^6*sss*w^4 + (2*I)*r^8*sss*w^4 - 
      4*a^8*cM*w^5 - 12*a^6*cM*r^2*w^5 - 16*a^4*cM*r^4*w^5 + 
      (16*I)*a^5*m*r^4*w^5 + 8*a^4*r^5*w^5 + 16*a^2*cM*r^6*w^5 + 
      (24*I)*a^3*m*r^6*w^5 + 8*a^2*r^7*w^5 + (8*I)*a*m*r^8*w^5 - 
      (4*I)*a^6*r^4*w^6 - (8*I)*a^4*r^6*w^6 - (4*I)*a^2*r^8*w^6)*fR0[r])/
    (72*cM*w^3) + (r^2*(4*a*cM^2*m - (4*I)*a^2*cM*m^2 + 4*a*cM^2*m^3 - 
      (4*I)*a^2*cM*m^4 - 4*a*cM*m*r - 4*a*cM*m^3*r + (2*I)*a^2*cM*sss - 
      2*a*cM^2*m*sss + (4*I)*a^2*cM*m^2*sss - (4*I)*cM^2*r*sss + 
      2*a*cM*m*r*sss - (4*I)*cM^2*m^2*r*sss + (2*I)*cM*r^2*sss + 
      (2*I)*cM*m^2*r^2*sss - I*a^2*cM*sss^2 + (2*I)*cM^2*r*sss^2 - 
      I*cM*r^2*sss^2 - 4*a^2*cM^2*w + (12*I)*a^3*cM*m*w - 12*a^2*cM^2*m^2*w + 
      (16*I)*a^3*cM*m^3*w + 8*a^2*cM*r*w - (8*I)*a*cM^2*m*r*w + 
      16*a^2*cM*m^2*r*w - 12*cM^2*r^2*w + (12*I)*a*cM*m*r^2*w - 
      12*cM^2*m^2*r^2*w + (8*I)*a*cM*m^3*r^2*w + 8*cM*r^3*w + 
      8*cM*m^2*r^3*w + 2*a^2*cM^2*sss*w - (8*I)*a^3*cM*m*sss*w - 
      4*a^2*cM*r*sss*w + (8*I)*a*cM^2*m*r*sss*w + 6*cM^2*r^2*sss*w - 
      (8*I)*a*cM*m*r^2*sss*w - 4*cM*r^3*sss*w - (8*I)*a^4*cM*w^2 + 
      12*a^3*cM^2*m*w^2 - (24*I)*a^4*cM*m^2*w^2 + (12*I)*a^4*r*w^2 + 
      (8*I)*a^2*cM^2*r*w^2 - 20*a^3*cM*m*r*w^2 - (24*I)*a^2*cM*r^2*w^2 + 
      24*a*cM^2*m*r^2*w^2 - (24*I)*a^2*cM*m^2*r^2*w^2 - (8*I)*a^2*r^3*w^2 + 
      (8*I)*cM*r^4*w^2 - 8*a*m*r^4*w^2 + (8*I)*cM*m^2*r^4*w^2 - 
      4*a*m^3*r^4*w^2 - (4*I)*r^5*w^2 - (4*I)*m^2*r^5*w^2 + 
      (4*I)*a^4*cM*sss*w^2 - (4*I)*a^2*cM^2*r*sss*w^2 + 
      (6*I)*a^2*cM*r^2*sss*w^2 + (4*I)*a^2*r^3*sss*w^2 - 
      (4*I)*cM*r^4*sss*w^2 + 2*a*m*r^4*sss*w^2 + (2*I)*r^5*sss*w^2 - 
      4*a^4*cM^2*w^3 + (16*I)*a^5*cM*m*w^3 + 8*a^4*cM*r*w^3 - 
      12*a^2*cM^2*r^2*w^3 + (24*I)*a^3*cM*m*r^2*w^3 - 8*a^2*cM*r^3*w^3 - 
      4*a^2*r^4*w^3 - (16*I)*a*cM*m*r^4*w^3 + 12*a^2*m^2*r^4*w^3 + 
      4*r^6*w^3 + 4*m^2*r^6*w^3 - 2*a^2*r^4*sss*w^3 - 2*r^6*sss*w^3 - 
      (4*I)*a^6*cM*w^4 - (8*I)*a^4*cM*r^2*w^4 + (8*I)*a^2*cM*r^4*w^4 - 
      12*a^3*m*r^4*w^4 + (4*I)*a^2*r^5*w^4 - 8*a*m*r^6*w^4 + 4*a^4*r^4*w^5 + 
      4*a^2*r^6*w^5)*X[r]*Derivative[1][fR0][r])/(72*cM*w^3), 
 f00f11b[r] -> (r^2*(2*a^3*cM*m^2 - 8*a*cM^3*m^2 + (10*I)*a^2*cM^2*m^3 + 
      2*a^3*cM*m^4 + 12*a*cM^2*m^2*r - (10*I)*a^2*cM*m^3*r - 6*a*cM*m^2*r^2 - 
      (4*I)*a^2*cM^2*m*sss - 2*a^3*cM*m^2*sss + (4*I)*a^2*cM*m*r*sss + 
      (8*I)*cM^3*m*r*sss + 4*a*cM^2*m^2*r*sss - (12*I)*cM^2*m*r^2*sss - 
      2*a*cM*m^2*r^2*sss + (4*I)*cM*m*r^3*sss - (8*I)*a^3*cM^2*w - 
      12*a^4*cM*m*w + 16*a^2*cM^3*m*w - (30*I)*a^3*cM^2*m^2*w - 
      8*a^4*cM*m^3*w + (8*I)*a^3*cM*r*w + (16*I)*a*cM^3*r*w - 
      4*a^2*cM^2*m*r*w + (26*I)*a^3*cM*m^2*r*w - (24*I)*a*cM^2*r^2*w + 
      4*a^2*cM*m*r^2*w - (12*I)*a*cM^2*m^2*r^2*w - 6*a^2*cM*m^3*r^2*w + 
      (8*I)*a*cM*r^3*w - 12*cM^2*m*r^3*w + (16*I)*a*cM*m^2*r^3*w + 
      8*cM*m*r^4*w + (4*I)*a^3*cM^2*sss*w + 4*a^4*cM*m*sss*w - 
      (4*I)*a^3*cM*r*sss*w - (8*I)*a*cM^3*r*sss*w - 8*a^2*cM^2*m*r*sss*w + 
      (12*I)*a*cM^2*r^2*sss*w + 6*a^2*cM*m*r^2*sss*w - (4*I)*a*cM*r^3*sss*w - 
      4*cM^2*m*r^3*sss*w + 2*cM*m*r^4*sss*w + 10*a^5*cM*w^2 - 
      8*a^3*cM^3*w^2 + (30*I)*a^4*cM^2*m*w^2 + 12*a^5*cM*m^2*w^2 + 
      6*a^5*r*w^2 - 8*a^3*cM^2*r*w^2 - (22*I)*a^4*cM*m*r*w^2 + 
      4*a^3*cM*r^2*w^2 + (24*I)*a^2*cM^2*m*r^2*w^2 + 18*a^3*cM*m^2*r^2*w^2 - 
      16*a^3*r^3*w^2 - (44*I)*a^2*cM*m*r^3*w^2 + 18*a*cM*r^4*w^2 + 
      (8*I)*a^2*m*r^4*w^2 + (2*I)*cM^2*m*r^4*w^2 + 8*a*cM*m^2*r^4*w^2 - 
      (2*I)*a^2*m^3*r^4*w^2 - 6*a*r^5*w^2 + (6*I)*cM*m*r^5*w^2 - 
      6*a*m^2*r^5*w^2 - (4*I)*m*r^6*w^2 - 2*a^5*cM*sss*w^2 + 
      4*a^3*cM^2*r*sss*w^2 - 4*a^3*cM*r^2*sss*w^2 + 2*a^3*r^3*sss*w^2 + 
      4*a*cM^2*r^3*sss*w^2 - 6*a*cM*r^4*sss*w^2 + I*a^2*m*r^4*sss*w^2 + 
      2*a*r^5*sss*w^2 - (2*I)*cM*m*r^5*sss*w^2 + I*m*r^6*sss*w^2 - 
      (10*I)*a^5*cM^2*w^3 - 8*a^6*cM*m*w^3 + (6*I)*a^5*cM*r*w^3 - 
      (12*I)*a^3*cM^2*r^2*w^3 - 18*a^4*cM*m*r^2*w^3 + (28*I)*a^3*cM*r^3*w^3 + 
      (10*I)*a^3*r^4*w^3 - (2*I)*a*cM^2*r^4*w^3 - 16*a^2*cM*m*r^4*w^3 + 
      (6*I)*a^3*m^2*r^4*w^3 - (22*I)*a*cM*r^5*w^3 + 10*a^2*m*r^5*w^3 + 
      (2*I)*a*r^6*w^3 + 8*cM*m*r^6*w^3 + (4*I)*a*m^2*r^6*w^3 - 
      I*a^3*r^4*sss*w^3 + (2*I)*a*cM*r^5*sss*w^3 - I*a*r^6*sss*w^3 + 
      2*a^7*cM*w^4 + 6*a^5*cM*r^2*w^4 + 8*a^3*cM*r^4*w^4 - 
      (6*I)*a^4*m*r^4*w^4 - 4*a^3*r^5*w^4 - 8*a*cM*r^6*w^4 - 
      (8*I)*a^2*m*r^6*w^4 - 4*a*r^7*w^4 - (2*I)*m*r^8*w^4 + 
      (2*I)*a^5*r^4*w^5 + (4*I)*a^3*r^6*w^5 + (2*I)*a*r^8*w^5)*fR0[r])/
    (36*cM*w^3) + (r^2*(2*a*cM^2*m^2 - (2*I)*a^2*cM*m^3 - 2*a*cM*m^2*r + 
      I*a^2*cM*m*sss - (2*I)*cM^2*m*r*sss + I*cM*m*r^2*sss + (2*I)*a^3*cM*w - 
      4*a^2*cM^2*m*w + (6*I)*a^3*cM*m^2*w - (4*I)*a*cM^2*r*w + 
      6*a^2*cM*m*r*w + (2*I)*a*cM*r^2*w - 6*cM^2*m*r^2*w + 
      (4*I)*a*cM*m^2*r^2*w + 4*cM*m*r^3*w - I*a^3*cM*sss*w + 
      (2*I)*a*cM^2*r*sss*w - I*a*cM*r^2*sss*w + 2*a^3*cM^2*w^2 - 
      (6*I)*a^4*cM*m*w^2 - 4*a^3*cM*r*w^2 - 6*a^3*r^2*w^2 + 
      6*a*cM^2*r^2*w^2 - (8*I)*a^2*cM*m*r^2*w^2 + 4*a*cM*r^3*w^2 - 
      2*a*r^4*w^2 + (4*I)*cM*m*r^4*w^2 - 2*a*m^2*r^4*w^2 - (2*I)*m*r^5*w^2 + 
      (2*I)*a^5*cM*w^3 + (4*I)*a^3*cM*r^2*w^3 - (4*I)*a*cM*r^4*w^3 + 
      4*a^2*m*r^4*w^3 - (2*I)*a*r^5*w^3 + 2*m*r^6*w^3 - 2*a^3*r^4*w^4 - 
      2*a*r^6*w^4)*X[r]*Derivative[1][fR0][r])/(36*cM*w^3), 
 f00f12a[r] -> (r^2*(-4*a^3*cM*m + 16*a*cM^3*m - (20*I)*a^2*cM^2*m^2 - 
      8*a^3*cM*m^3 + 16*a*cM^3*m^3 - (20*I)*a^2*cM^2*m^4 - 4*a^3*cM*m^5 - 
      24*a*cM^2*m*r + (20*I)*a^2*cM*m^2*r - 24*a*cM^2*m^3*r + 
      (20*I)*a^2*cM*m^4*r + 12*a*cM*m*r^2 + 12*a*cM*m^3*r^2 + 
      4*a^3*cM*m*sss - 8*a*cM^3*m*sss + (10*I)*a^2*cM^2*m^2*sss + 
      4*a^3*cM*m^3*sss + 8*a*cM^2*m*r*sss - (10*I)*a^2*cM*m^2*r*sss - 
      4*a*cM^2*m^3*r*sss - 4*a*cM*m*r^2*sss + 2*a*cM*m^3*r^2*sss - 
      a^3*cM*m*sss^2 + 2*a*cM^2*m*r*sss^2 - a*cM*m*r^2*sss^2 - 12*a^4*cM*w - 
      16*a^2*cM^3*w + (40*I)*a^3*cM^2*m*w + 24*a^4*cM*m^2*w - 
      48*a^2*cM^3*m^2*w + (80*I)*a^3*cM^2*m^3*w + 20*a^4*cM*m^4*w + 
      24*a^4*r*w + 24*a^2*cM^2*r*w - (12*I)*a^3*cM*m*r*w + 4*a^4*m^2*r*w + 
      56*a^2*cM^2*m^2*r*w - (64*I)*a^3*cM*m^3*r*w - 40*a^2*cM*r^2*w + 
      48*cM^3*r^2*w - (12*I)*a^3*m*r^2*w - 8*a^2*cM*m^2*r^2*w + 
      48*cM^3*m^2*r^2*w - (8*I)*a^3*m^3*r^2*w - (16*I)*a*cM^2*m^3*r^2*w + 
      24*a^2*cM*m^4*r^2*w - (4*I)*a^3*m^5*r^2*w + 16*a^2*r^3*w - 
      72*cM^2*r^3*w - (20*I)*a*cM*m*r^3*w - 8*a^2*m^2*r^3*w - 
      72*cM^2*m^2*r^3*w + (12*I)*a*cM*m^3*r^3*w - 16*a^2*m^4*r^3*w + 
      36*cM*r^4*w + (4*I)*a*m*r^4*w + 36*cM*m^2*r^4*w - (8*I)*a*m^3*r^4*w - 
      8*r^5*w - 8*m^2*r^5*w + 4*a^4*cM*sss*w + 8*a^2*cM^3*sss*w - 
      (20*I)*a^3*cM^2*m*sss*w - 12*a^4*cM*m^2*sss*w - 16*a^4*r*sss*w - 
      8*a^2*cM^2*r*sss*w + (6*I)*a^3*cM*m*r*sss*w - 2*a^4*m^2*r*sss*w + 
      12*a^2*cM^2*m^2*r*sss*w + 24*a^2*cM*r^2*sss*w - 24*cM^3*r^2*sss*w + 
      (10*I)*a^3*m*r^2*sss*w - 20*a^2*cM*m^2*r^2*sss*w + 
      (6*I)*a^3*m^3*r^2*sss*w - 8*a^2*r^3*sss*w + 40*cM^2*r^3*sss*w + 
      (2*I)*a*cM*m*r^3*sss*w + 12*a^2*m^2*r^3*sss*w + 4*cM^2*m^2*r^3*sss*w - 
      (8*I)*a*cM*m^3*r^3*sss*w - 28*cM*r^4*sss*w + (2*I)*a*m*r^4*sss*w - 
      10*cM*m^2*r^4*sss*w + (4*I)*a*m^3*r^4*sss*w + 8*r^5*sss*w + 
      4*m^2*r^5*sss*w + a^4*cM*sss^2*w + 2*a^4*r*sss^2*w - 
      2*a^2*cM^2*r*sss^2*w - 2*a^2*cM*r^2*sss^2*w - (2*I)*a^3*m*r^2*sss^2*w - 
      2*cM^2*r^3*sss^2*w + (4*I)*a*cM*m*r^3*sss^2*w + 5*cM*r^4*sss^2*w - 
      (2*I)*a*m*r^4*sss^2*w - 2*r^5*sss^2*w - (20*I)*a^4*cM^2*w^2 - 
      24*a^5*cM*m*w^2 + 48*a^3*cM^3*m*w^2 - (120*I)*a^4*cM^2*m^2*w^2 - 
      40*a^5*cM*m^3*w^2 - (8*I)*a^4*cM*r*w^2 - 8*a^5*m*r*w^2 - 
      40*a^3*cM^2*m*r*w^2 + (72*I)*a^4*cM*m^2*r*w^2 + (8*I)*a^4*r^2*w^2 - 
      36*a^3*cM*m*r^2*w^2 - 96*a*cM^3*m*r^2*w^2 + (40*I)*a^4*m^2*r^2*w^2 + 
      (48*I)*a^2*cM^2*m^2*r^2*w^2 - 96*a^3*cM*m^3*r^2*w^2 + 
      (20*I)*a^4*m^4*r^2*w^2 - (8*I)*a^2*cM*r^3*w^2 + 20*a^3*m*r^3*w^2 + 
      160*a*cM^2*m*r^3*w^2 - (64*I)*a^2*cM*m^2*r^3*w^2 + 56*a^3*m^3*r^3*w^2 + 
      (16*I)*a^2*r^4*w^2 + (36*I)*cM^2*r^4*w^2 - 116*a*cM*m*r^4*w^2 + 
      (36*I)*a^2*m^2*r^4*w^2 + (36*I)*cM^2*m^2*r^4*w^2 - 
      12*a*cM*m^3*r^4*w^2 + (12*I)*a^2*m^4*r^4*w^2 - (32*I)*cM*r^5*w^2 + 
      44*a*m*r^5*w^2 - (32*I)*cM*m^2*r^5*w^2 + 20*a*m^3*r^5*w^2 + 
      (8*I)*r^6*w^2 + (8*I)*m^2*r^6*w^2 + (10*I)*a^4*cM^2*sss*w^2 + 
      12*a^5*cM*m*sss*w^2 + (4*I)*a^4*cM*r*sss*w^2 + 4*a^5*m*r*sss*w^2 - 
      12*a^3*cM^2*m*r*sss*w^2 - (8*I)*a^4*r^2*sss*w^2 + 
      34*a^3*cM*m*r^2*sss*w^2 - (18*I)*a^4*m^2*r^2*sss*w^2 + 
      (12*I)*a^2*cM*r^3*sss*w^2 - 18*a^3*m*r^3*sss*w^2 - 
      8*a*cM^2*m*r^3*sss*w^2 + (24*I)*a^2*cM*m^2*r^3*sss*w^2 - 
      (16*I)*a^2*r^4*sss*w^2 - (18*I)*cM^2*r^4*sss*w^2 + 
      34*a*cM*m*r^4*sss*w^2 - (22*I)*a^2*m^2*r^4*sss*w^2 + 
      (24*I)*cM*r^5*sss*w^2 - 22*a*m*r^5*sss*w^2 + (8*I)*cM*m^2*r^5*sss*w^2 - 
      (8*I)*r^6*sss*w^2 - (4*I)*m^2*r^6*sss*w^2 + (2*I)*a^4*r^2*sss^2*w^2 - 
      (4*I)*a^2*cM*r^3*sss^2*w^2 + (4*I)*a^2*r^4*sss^2*w^2 - 
      (4*I)*cM*r^5*sss^2*w^2 + (2*I)*r^6*sss^2*w^2 + 8*a^6*cM*w^3 - 
      16*a^4*cM^3*w^3 + (80*I)*a^5*cM^2*m*w^3 + 40*a^6*cM*m^2*w^3 + 
      4*a^6*r*w^3 + 8*a^4*cM^2*r*w^3 - (32*I)*a^5*cM*m*r*w^3 + 
      32*a^4*cM*r^2*w^3 + 48*a^2*cM^3*r^2*w^3 - (56*I)*a^5*m*r^2*w^3 - 
      (48*I)*a^3*cM^2*m*r^2*w^3 + 144*a^4*cM*m^2*r^2*w^3 - 
      (40*I)*a^5*m^3*r^2*w^3 - 12*a^4*r^3*w^3 - 88*a^2*cM^2*r^3*w^3 + 
      (92*I)*a^3*cM*m*r^3*w^3 - 72*a^4*m^2*r^3*w^3 + 80*a^2*cM*r^4*w^3 - 
      (64*I)*a^3*m*r^4*w^3 - (72*I)*a*cM^2*m*r^4*w^3 + 
      36*a^2*cM*m^2*r^4*w^3 - (48*I)*a^3*m^3*r^4*w^3 - 20*a^2*r^5*w^3 + 
      (76*I)*a*cM*m*r^5*w^3 - 56*a^2*m^2*r^5*w^3 - 8*cM*r^6*w^3 - 
      (24*I)*a*m*r^6*w^3 - 8*cM*m^2*r^6*w^3 - (12*I)*a*m^3*r^6*w^3 - 
      4*r^7*w^3 - 4*m^2*r^7*w^3 - 4*a^6*cM*sss*w^3 - 2*a^6*r*sss*w^3 + 
      4*a^4*cM^2*r*sss*w^3 - 16*a^4*cM*r^2*sss*w^3 + 
      (18*I)*a^5*m*r^2*sss*w^3 + 6*a^4*r^3*sss*w^3 + 4*a^2*cM^2*r^3*sss*w^3 - 
      (24*I)*a^3*cM*m*r^3*sss*w^3 - 24*a^2*cM*r^4*sss*w^3 + 
      (32*I)*a^3*m*r^4*sss*w^3 + 10*a^2*r^5*sss*w^3 - 
      (16*I)*a*cM*m*r^5*sss*w^3 + 4*cM*r^6*sss*w^3 + (14*I)*a*m*r^6*sss*w^3 + 
      2*r^7*sss*w^3 - (20*I)*a^6*cM^2*w^4 - 20*a^7*cM*m*w^4 + 
      (4*I)*a^6*cM*r*w^4 + (24*I)*a^6*r^2*w^4 + (16*I)*a^4*cM^2*r^2*w^4 - 
      96*a^5*cM*m*r^2*w^4 + (40*I)*a^6*m^2*r^2*w^4 - (40*I)*a^4*cM*r^3*w^4 + 
      40*a^5*m*r^3*w^4 + (36*I)*a^4*r^4*w^4 + (36*I)*a^2*cM^2*r^4*w^4 - 
      36*a^3*cM*m*r^4*w^4 + (72*I)*a^4*m^2*r^4*w^4 - (44*I)*a^2*cM*r^5*w^4 + 
      52*a^3*m*r^5*w^4 + (16*I)*a^2*r^6*w^4 + 16*a*cM*m*r^6*w^4 + 
      (36*I)*a^2*m^2*r^6*w^4 + 12*a*m*r^7*w^4 + (4*I)*r^8*w^4 + 
      (4*I)*m^2*r^8*w^4 - (6*I)*a^6*r^2*sss*w^4 + (8*I)*a^4*cM*r^3*sss*w^4 - 
      (14*I)*a^4*r^4*sss*w^4 + (8*I)*a^2*cM*r^5*sss*w^4 - 
      (10*I)*a^2*r^6*sss*w^4 - (2*I)*r^8*sss*w^4 + 4*a^8*cM*w^5 + 
      24*a^6*cM*r^2*w^5 - (20*I)*a^7*m*r^2*w^5 - 8*a^6*r^3*w^5 + 
      12*a^4*cM*r^4*w^5 - (48*I)*a^5*m*r^4*w^5 - 16*a^4*r^5*w^5 - 
      8*a^2*cM*r^6*w^5 - (36*I)*a^3*m*r^6*w^5 - 8*a^2*r^7*w^5 - 
      (8*I)*a*m*r^8*w^5 + (4*I)*a^8*r^2*w^6 + (12*I)*a^6*r^4*w^6 + 
      (12*I)*a^4*r^6*w^6 + (4*I)*a^2*r^8*w^6)*fR0[r])/(72*cM*w^3*X[r]) - 
   (r^2*(4*a*cM^2*m - (4*I)*a^2*cM*m^2 + 4*a*cM^2*m^3 - (4*I)*a^2*cM*m^4 - 
      4*a*cM*m*r - 4*a*cM*m^3*r - 2*a*cM^2*m*sss + (2*I)*a^2*cM*m^2*sss + 
      2*a*cM*m*r*sss - 4*a^4*w - 4*a^2*cM^2*w + (8*I)*a^3*cM*m*w - 
      12*a^2*cM^2*m^2*w + (16*I)*a^3*cM*m^3*w + 4*a^2*cM*r*w + 
      8*a^2*cM*m^2*r*w + 12*cM^2*r^2*w + (12*I)*a*cM*m*r^2*w + 
      4*a^2*m^2*r^2*w + 12*cM^2*m^2*r^2*w + (4*I)*a*cM*m^3*r^2*w + 
      4*a^2*m^4*r^2*w - 12*cM*r^3*w - (4*I)*a*m*r^3*w - 12*cM*m^2*r^3*w + 
      4*r^4*w + 4*m^2*r^4*w + 2*a^4*sss*w + 2*a^2*cM^2*sss*w - 
      (4*I)*a^3*cM*m*sss*w - 2*a^2*cM*r*sss*w - 2*a^2*r^2*sss*w - 
      6*cM^2*r^2*sss*w - (6*I)*a*cM*m*r^2*sss*w - 4*a^2*m^2*r^2*sss*w + 
      10*cM*r^3*sss*w + (2*I)*a*m*r^3*sss*w + 4*cM*m^2*r^3*sss*w - 
      4*r^4*sss*w - 2*m^2*r^4*sss*w + a^2*r^2*sss^2*w - 2*cM*r^3*sss^2*w + 
      r^4*sss^2*w - (4*I)*a^4*cM*w^2 + 12*a^3*cM^2*m*w^2 - 
      (24*I)*a^4*cM*m^2*w^2 - 4*a^3*cM*m*r*w^2 - (12*I)*a^2*cM*r^2*w^2 - 
      12*a^3*m*r^2*w^2 - 24*a*cM^2*m*r^2*w^2 - (12*I)*a^2*cM*m^2*r^2*w^2 - 
      16*a^3*m^3*r^2*w^2 + 28*a*cM*m*r^3*w^2 + (4*I)*a^2*m^2*r^3*w^2 - 
      16*a*m*r^4*w^2 - 8*a*m^3*r^4*w^2 + (2*I)*a^4*cM*sss*w^2 + 
      (6*I)*a^2*cM*r^2*sss*w^2 + 8*a^3*m*r^2*sss*w^2 - 8*a*cM*m*r^3*sss*w^2 + 
      8*a*m*r^4*sss*w^2 - 4*a^4*cM^2*w^3 + (16*I)*a^5*cM*m*w^3 + 
      8*a^4*r^2*w^3 + 12*a^2*cM^2*r^2*w^3 + (12*I)*a^3*cM*m*r^2*w^3 + 
      24*a^4*m^2*r^2*w^3 - 16*a^2*cM*r^3*w^3 - (8*I)*a^3*m*r^3*w^3 + 
      12*a^2*r^4*w^3 + 24*a^2*m^2*r^4*w^3 - (4*I)*a*m*r^5*w^3 + 4*r^6*w^3 + 
      4*m^2*r^6*w^3 - 4*a^4*r^2*sss*w^3 + 4*a^2*cM*r^3*sss*w^3 - 
      6*a^2*r^4*sss*w^3 - 2*r^6*sss*w^3 - (4*I)*a^6*cM*w^4 - 
      (4*I)*a^4*cM*r^2*w^4 - 16*a^5*m*r^2*w^4 + (4*I)*a^4*r^3*w^4 - 
      24*a^3*m*r^4*w^4 + (4*I)*a^2*r^5*w^4 - 8*a*m*r^6*w^4 + 4*a^6*r^2*w^5 + 
      8*a^4*r^4*w^5 + 4*a^2*r^6*w^5)*Derivative[1][fR0][r])/(72*cM*w^3), 
 f00f12b[r] -> (r^2*(-2*a^3*cM*m^2 + 8*a*cM^3*m^2 - (10*I)*a^2*cM^2*m^3 - 
      2*a^3*cM*m^4 - 12*a*cM^2*m^2*r + (10*I)*a^2*cM*m^3*r + 6*a*cM*m^2*r^2 + 
      a^3*cM*m^2*sss - 2*a*cM^2*m^2*r*sss + a*cM*m^2*r^2*sss - (2*I)*a^5*w + 
      4*a^4*cM*m*w - 16*a^2*cM^3*m*w + (30*I)*a^3*cM^2*m^2*w + 
      8*a^4*cM*m^3*w + 16*a^2*cM^2*m*r*w - (22*I)*a^3*cM*m^2*r*w + 
      (4*I)*a^3*r^2*w + (8*I)*a*cM^2*r^2*w - 10*a^2*cM*m*r^2*w + 
      24*cM^3*m*r^2*w - (2*I)*a^3*m^2*r^2*w - (8*I)*a*cM^2*m^2*r^2*w + 
      12*a^2*cM*m^3*r^2*w - (2*I)*a^3*m^4*r^2*w - (16*I)*a*cM*r^3*w + 
      4*a^2*m*r^3*w - 36*cM^2*m*r^3*w + (6*I)*a*cM*m^2*r^3*w - 
      8*a^2*m^3*r^3*w + (6*I)*a*r^4*w + 18*cM*m*r^4*w - (4*I)*a*m^2*r^4*w - 
      4*m*r^5*w + I*a^5*sss*w - 2*a^4*cM*m*sss*w + 4*a^2*cM^2*m*r*sss*w - 
      (2*I)*a^3*r^2*sss*w - (4*I)*a*cM^2*r^2*sss*w - 3*a^2*cM*m*r^2*sss*w + 
      (2*I)*a^3*m^2*r^2*sss*w + (8*I)*a*cM*r^3*sss*w + 2*a^2*m*r^3*sss*w + 
      2*cM^2*m*r^3*sss*w - (4*I)*a*cM*m^2*r^3*sss*w - (3*I)*a*r^4*sss*w - 
      5*cM*m*r^4*sss*w + (2*I)*a*m^2*r^4*sss*w + 2*m*r^5*sss*w - 
      2*a^5*cM*w^2 + 8*a^3*cM^3*w^2 - (30*I)*a^4*cM^2*m*w^2 - 
      12*a^5*cM*m^2*w^2 - 4*a^3*cM^2*r*w^2 + (14*I)*a^4*cM*m*r*w^2 - 
      4*a^3*cM*r^2*w^2 - 24*a*cM^3*r^2*w^2 + (12*I)*a^4*m*r^2*w^2 + 
      (16*I)*a^2*cM^2*m*r^2*w^2 - 36*a^3*cM*m^2*r^2*w^2 + 
      (8*I)*a^4*m^3*r^2*w^2 + 8*a^3*r^3*w^2 + 44*a*cM^2*r^3*w^2 - 
      (26*I)*a^2*cM*m*r^3*w^2 + 20*a^3*m^2*r^3*w^2 - 34*a*cM*r^4*w^2 + 
      (8*I)*a^2*m*r^4*w^2 + (18*I)*cM^2*m*r^4*w^2 - 6*a*cM*m^2*r^4*w^2 + 
      (6*I)*a^2*m^3*r^4*w^2 + 8*a*r^5*w^2 - (16*I)*cM*m*r^5*w^2 + 
      10*a*m^2*r^5*w^2 + (4*I)*m*r^6*w^2 + a^5*cM*sss*w^2 - 
      2*a^3*cM^2*r*sss*w^2 + 2*a^3*cM*r^2*sss*w^2 - (4*I)*a^4*m*r^2*sss*w^2 - 
      4*a^3*r^3*sss*w^2 - 2*a*cM^2*r^3*sss*w^2 + (8*I)*a^2*cM*m*r^3*sss*w^2 + 
      9*a*cM*r^4*sss*w^2 - (6*I)*a^2*m*r^4*sss*w^2 - 4*a*r^5*sss*w^2 + 
      (4*I)*cM*m*r^5*sss*w^2 - (2*I)*m*r^6*sss*w^2 + (10*I)*a^5*cM^2*w^3 + 
      8*a^6*cM*m*w^3 - (2*I)*a^5*cM*r*w^3 - (10*I)*a^5*r^2*w^3 - 
      (8*I)*a^3*cM^2*r^2*w^3 + 36*a^4*cM*m*r^2*w^3 - (12*I)*a^5*m^2*r^2*w^3 + 
      (20*I)*a^3*cM*r^3*w^3 - 16*a^4*m*r^3*w^3 - (12*I)*a^3*r^4*w^3 - 
      (18*I)*a*cM^2*r^4*w^3 + 12*a^2*cM*m*r^4*w^3 - (18*I)*a^3*m^2*r^4*w^3 + 
      (22*I)*a*cM*r^5*w^3 - 18*a^2*m*r^5*w^3 - (2*I)*a*r^6*w^3 - 
      4*cM*m*r^6*w^3 - (6*I)*a*m^2*r^6*w^3 - 2*m*r^7*w^3 + 
      (2*I)*a^5*r^2*sss*w^3 - (4*I)*a^3*cM*r^3*sss*w^3 + 
      (4*I)*a^3*r^4*sss*w^3 - (4*I)*a*cM*r^5*sss*w^3 + (2*I)*a*r^6*sss*w^3 - 
      2*a^7*cM*w^4 - 12*a^5*cM*r^2*w^4 + (8*I)*a^6*m*r^2*w^4 + 
      4*a^5*r^3*w^4 - 6*a^3*cM*r^4*w^4 + (18*I)*a^4*m*r^4*w^4 + 
      8*a^3*r^5*w^4 + 4*a*cM*r^6*w^4 + (12*I)*a^2*m*r^6*w^4 + 4*a*r^7*w^4 + 
      (2*I)*m*r^8*w^4 - (2*I)*a^7*r^2*w^5 - (6*I)*a^5*r^4*w^5 - 
      (6*I)*a^3*r^6*w^5 - (2*I)*a*r^8*w^5)*fR0[r])/(36*cM*w^3*X[r]) + 
   (r^2*(-2*a*cM^2*m^2 + (2*I)*a^2*cM*m^3 + 2*a*cM*m^2*r + 4*a^2*cM^2*m*w - 
      (6*I)*a^3*cM*m^2*w + (2*I)*a^3*r*w - 2*a^2*cM*m*r*w - 
      (4*I)*a*cM*r^2*w - 6*cM^2*m*r^2*w - (2*I)*a*cM*m^2*r^2*w - 
      2*a^2*m^3*r^2*w + (2*I)*a*r^3*w + 6*cM*m*r^3*w - 2*m*r^4*w - 
      I*a^3*r*sss*w + (2*I)*a*cM*r^2*sss*w + a^2*m*r^2*sss*w - 
      I*a*r^3*sss*w - 2*cM*m*r^3*sss*w + m*r^4*sss*w - 2*a^3*cM^2*w^2 + 
      (6*I)*a^4*cM*m*w^2 + 2*a^3*r^2*w^2 + 6*a*cM^2*r^2*w^2 + 
      (4*I)*a^2*cM*m*r^2*w^2 + 6*a^3*m^2*r^2*w^2 - 8*a*cM*r^3*w^2 - 
      (2*I)*a^2*m*r^3*w^2 + 2*a*r^4*w^2 + 4*a*m^2*r^4*w^2 - a^3*r^2*sss*w^2 + 
      2*a*cM*r^3*sss*w^2 - a*r^4*sss*w^2 - (2*I)*a^5*cM*w^3 - 
      (2*I)*a^3*cM*r^2*w^3 - 6*a^4*m*r^2*w^3 + (2*I)*a^3*r^3*w^3 - 
      8*a^2*m*r^4*w^3 + (2*I)*a*r^5*w^3 - 2*m*r^6*w^3 + 2*a^5*r^2*w^4 + 
      4*a^3*r^4*w^4 + 2*a*r^6*w^4)*Derivative[1][fR0][r])/(36*cM*w^3), 
 f00f13a[r] -> (r^2*((-8*I)*a^3*cM - 8*a^2*cM^2*m + (2*I)*a^3*cM*m^2 + 
      (12*I)*a^3*r + 4*a^2*cM*m*r + (2*I)*a^3*m^2*r + (8*I)*a*cM^2*m^2*r + 
      2*a^2*cM*m^3*r + 2*a^2*m*r^2 - 8*cM^2*m*r^2 - (18*I)*a*cM*m^2*r^2 - 
      4*a^2*m^3*r^2 - 8*cM^2*m^3*r^2 - (6*I)*a*cM*m^4*r^2 - 2*a^2*m^5*r^2 - 
      (4*I)*a*r^3 + 12*cM*m*r^3 + (10*I)*a*m^2*r^3 + 12*cM*m^3*r^3 + 
      (8*I)*a*m^4*r^3 - 2*m*r^4 - 2*m^3*r^4 + (4*I)*a^3*cM*sss - 
      (8*I)*a^3*r*sss + 2*a^2*cM*m*r*sss - I*a^3*m^2*r*sss + 
      (4*I)*a*cM*r^2*sss + a^2*m*r^2*sss + 8*cM^2*m*r^2*sss + 
      (8*I)*a*cM*m^2*r^2*sss + 3*a^2*m^3*r^2*sss - 14*cM*m*r^3*sss - 
      (9*I)*a*m^2*r^3*sss - 2*cM*m^3*r^3*sss + 3*m*r^4*sss + m^3*r^4*sss + 
      I*a^3*r*sss^2 - (2*I)*a*cM*r^2*sss^2 - a^2*m*r^2*sss^2 + 
      I*a*r^3*sss^2 + 2*cM*m*r^3*sss^2 - m*r^4*sss^2 + 8*a^3*cM^2*w - 
      (4*I)*a^4*cM*m*w - 4*a^3*cM*r*w - (4*I)*a^4*m*r*w - 
      (16*I)*a^2*cM^2*m*r*w - 6*a^3*cM*m^2*r*w + 12*a^3*r^2*w + 
      8*a*cM^2*r^2*w + (30*I)*a^2*cM*m*r^2*w + 20*a^3*m^2*r^2*w + 
      24*a*cM^2*m^2*r^2*w + (24*I)*a^2*cM*m^3*r^2*w + 10*a^3*m^4*r^2*w - 
      20*a*cM*r^3*w - (22*I)*a^2*m*r^3*w - 40*a*cM*m^2*r^3*w - 
      (30*I)*a^2*m^3*r^3*w - 4*a*r^4*w + (6*I)*cM*m*r^4*w + 2*a*m^2*r^4*w - 
      (6*I)*cM*m^3*r^4*w + 4*a*m^4*r^4*w - (6*I)*m*r^5*w - (2*I)*m^3*r^5*w - 
      2*a^3*cM*r*sss*w + (2*I)*a^4*m*r*sss*w - 8*a^3*r^2*sss*w - 
      8*a*cM^2*r^2*sss*w - (16*I)*a^2*cM*m*r^2*sss*w - 9*a^3*m^2*r^2*sss*w + 
      18*a*cM*r^3*sss*w + (15*I)*a^2*m*r^3*sss*w + 6*a*cM*m^2*r^3*sss*w + 
      (4*I)*cM*m*r^4*sss*w - 7*a*m^2*r^4*sss*w + (3*I)*m*r^5*sss*w + 
      a^3*r^2*sss^2*w - 2*a*cM*r^3*sss^2*w + a*r^4*sss^2*w + 
      (2*I)*a^5*cM*w^2 + (2*I)*a^5*r*w^2 + (8*I)*a^3*cM^2*r*w^2 + 
      6*a^4*cM*m*r*w^2 - (12*I)*a^3*cM*r^2*w^2 - 28*a^4*m*r^2*w^2 - 
      24*a^2*cM^2*m*r^2*w^2 - (36*I)*a^3*cM*m^2*r^2*w^2 - 
      20*a^4*m^3*r^2*w^2 + (12*I)*a^3*r^3*w^2 + 44*a^2*cM*m*r^3*w^2 + 
      (42*I)*a^3*m^2*r^3*w^2 - (6*I)*a*cM*r^4*w^2 - 6*a^2*m*r^4*w^2 + 
      (18*I)*a*cM*m^2*r^4*w^2 - 16*a^2*m^3*r^4*w^2 + (10*I)*a*r^5*w^2 + 
      10*cM*m*r^5*w^2 + (12*I)*a*m^2*r^5*w^2 - 2*m*r^6*w^2 - 2*m^3*r^6*w^2 - 
      I*a^5*r*sss*w^2 + (8*I)*a^3*cM*r^2*sss*w^2 + 9*a^4*m*r^2*sss*w^2 - 
      (6*I)*a^3*r^3*sss*w^2 - 6*a^2*cM*m*r^3*sss*w^2 - 
      (4*I)*a*cM*r^4*sss*w^2 + 11*a^2*m*r^4*sss*w^2 - (5*I)*a*r^5*sss*w^2 + 
      2*m*r^6*sss*w^2 - 2*a^5*cM*r*w^3 + 12*a^5*r^2*w^3 + 
      8*a^3*cM^2*r^2*w^3 + (24*I)*a^4*cM*m*r^2*w^3 + 20*a^5*m^2*r^2*w^3 - 
      16*a^3*cM*r^3*w^3 - (26*I)*a^4*m*r^3*w^3 + 6*a^3*r^4*w^3 - 
      (18*I)*a^2*cM*m*r^4*w^3 + 24*a^3*m^2*r^4*w^3 - 10*a*cM*r^5*w^3 - 
      (18*I)*a^2*m*r^5*w^3 + 2*a*r^6*w^3 + 6*a*m^2*r^6*w^3 - 
      (2*I)*m*r^7*w^3 - 3*a^5*r^2*sss*w^3 + 2*a^3*cM*r^3*sss*w^3 - 
      5*a^3*r^4*sss*w^3 - 2*a*r^6*sss*w^3 - (6*I)*a^5*cM*r^2*w^4 - 
      10*a^6*m*r^2*w^4 + (6*I)*a^5*r^3*w^4 + (6*I)*a^3*cM*r^4*w^4 - 
      16*a^4*m*r^4*w^4 + (8*I)*a^3*r^5*w^4 - 6*a^2*m*r^6*w^4 + 
      (2*I)*a*r^7*w^4 + 2*a^7*r^2*w^5 + 4*a^5*r^4*w^5 + 2*a^3*r^6*w^5)*
     fR0[r])/(36*cM*w^2) + (r^2*((2*I)*a^3 + 2*a^2*cM*m - (2*I)*a*cM*m^2*r - 
      (2*I)*a*r^2 + 2*cM*m*r^2 + (2*I)*a*m^2*r^2 + 2*cM*m^3*r^2 + 
      (2*I)*a*m^4*r^2 - I*a^3*sss + I*a*r^2*sss - 2*cM*m*r^2*sss - 
      (2*I)*a*m^2*r^2*sss - 2*a^3*cM*w + (4*I)*a^2*cM*m*r*w - 2*a*cM*r^2*w - 
      (6*I)*a^2*m*r^2*w - 6*a*cM*m^2*r^2*w - (8*I)*a^2*m^3*r^2*w - 
      4*a*r^3*w + (6*I)*cM*m*r^3*w - 4*a*m^2*r^3*w - (4*I)*m*r^4*w - 
      (2*I)*m^3*r^4*w + 2*a*cM*r^2*sss*w + (4*I)*a^2*m*r^2*sss*w + 
      2*a*r^3*sss*w + (2*I)*m*r^4*sss*w - (2*I)*a^3*cM*r*w^2 + 
      (4*I)*a^3*r^2*w^2 + 6*a^2*cM*m*r^2*w^2 + (12*I)*a^3*m^2*r^2*w^2 - 
      (6*I)*a*cM*r^3*w^2 + 8*a^2*m*r^3*w^2 + (4*I)*a*r^4*w^2 + 
      (6*I)*a*m^2*r^4*w^2 + 2*m*r^5*w^2 - (2*I)*a^3*r^2*sss*w^2 - 
      (2*I)*a*r^4*sss*w^2 - 2*a^3*cM*r^2*w^3 - (8*I)*a^4*m*r^2*w^3 - 
      4*a^3*r^3*w^3 - (6*I)*a^2*m*r^4*w^3 - 2*a*r^5*w^3 + (2*I)*a^5*r^2*w^4 + 
      (2*I)*a^3*r^4*w^4)*X[r]*Derivative[1][fR0][r])/(36*cM*w^2), 
 f00f13b[r] -> (r^2*(4*a^4 - 16*a^2*cM^2 + (4*I)*a^3*cM*m + 24*a^2*cM*r + 
      (16*I)*a*cM^2*m*r + 4*a^2*cM*m^2*r - 12*a^2*r^2 - (24*I)*a*cM*m*r^2 - 
      4*a^2*m^2*r^2 - 16*cM^2*m^2*r^2 - (12*I)*a*cM*m^3*r^2 - 4*a^2*m^4*r^2 + 
      (4*I)*a*m*r^3 + 24*cM*m^2*r^3 + (16*I)*a*m^3*r^3 - 4*m^2*r^4 - 
      2*a^4*sss - 4*a^2*cM*r*sss + 8*a^2*r^2*sss + 8*cM^2*r^2*sss + 
      (10*I)*a*cM*m*r^2*sss + 4*a^2*m^2*r^2*sss - 12*cM*r^3*sss - 
      (10*I)*a*m*r^3*sss - 4*cM*m^2*r^3*sss + 2*r^4*sss + 2*m^2*r^4*sss - 
      a^2*r^2*sss^2 + 2*cM*r^3*sss^2 - r^4*sss^2 - (4*I)*a^4*cM*w - 
      (16*I)*a^2*cM^2*r*w - 8*a^3*cM*m*r*w + (12*I)*a^2*cM*r^2*w + 
      24*a^3*m*r^2*w + 32*a*cM^2*m*r^2*w + (36*I)*a^2*cM*m^2*r^2*w + 
      16*a^3*m^3*r^2*w - (8*I)*a^2*r^3*w - 56*a*cM*m*r^3*w - 
      (44*I)*a^2*m^2*r^3*w + (24*I)*cM*r^4*w - 8*a*m*r^4*w - 
      (12*I)*cM*m^2*r^4*w + 8*a*m^3*r^4*w - (8*I)*r^5*w - (4*I)*m^2*r^5*w - 
      (10*I)*a^2*cM*r^2*sss*w - 8*a^3*m*r^2*sss*w + (4*I)*a^2*r^3*sss*w + 
      8*a*cM*m*r^3*sss*w + (2*I)*cM*r^4*sss*w - 8*a*m*r^4*sss*w + 
      (4*I)*r^5*sss*w + 4*a^4*cM*r*w^2 - 20*a^4*r^2*w^2 - 
      16*a^2*cM^2*r^2*w^2 - (36*I)*a^3*cM*m*r^2*w^2 - 24*a^4*m^2*r^2*w^2 + 
      32*a^2*cM*r^3*w^2 + (40*I)*a^3*m*r^3*w^2 - 4*a^2*r^4*w^2 + 
      (24*I)*a*cM*m*r^4*w^2 - 24*a^2*m^2*r^4*w^2 + 20*cM*r^5*w^2 + 
      (20*I)*a*m*r^5*w^2 - 4*m^2*r^6*w^2 + 4*a^4*r^2*sss*w^2 - 
      4*a^2*cM*r^3*sss*w^2 + 6*a^2*r^4*sss*w^2 + 2*r^6*sss*w^2 + 
      (12*I)*a^4*cM*r^2*w^3 + 16*a^5*m*r^2*w^3 - (12*I)*a^4*r^3*w^3 - 
      (12*I)*a^2*cM*r^4*w^3 + 24*a^3*m*r^4*w^3 - (16*I)*a^2*r^5*w^3 + 
      8*a*m*r^6*w^3 - (4*I)*r^7*w^3 - 4*a^6*r^2*w^4 - 8*a^4*r^4*w^4 - 
      4*a^2*r^6*w^4)*fR0[r])/(72*cM*w^2) + 
   (r^2*(2*a^2*cM - 2*a^2*r - (2*I)*a*cM*m*r + 2*cM*m^2*r^2 + 
      (2*I)*a*m^3*r^2 + a^2*r*sss - cM*r^2*sss - I*a*m*r^2*sss + 
      (2*I)*a^2*cM*r*w - (2*I)*a^2*r^2*w - 4*a*cM*m*r^2*w - 
      (6*I)*a^2*m^2*r^2*w + (6*I)*cM*r^3*w - 4*a*m*r^3*w - (2*I)*r^4*w - 
      (2*I)*m^2*r^4*w + I*a^2*r^2*sss*w + I*r^4*sss*w + 2*a^2*cM*r^2*w^2 + 
      (6*I)*a^3*m*r^2*w^2 + 4*a^2*r^3*w^2 + (4*I)*a*m*r^4*w^2 + 2*r^5*w^2 - 
      (2*I)*a^4*r^2*w^3 - (2*I)*a^2*r^4*w^3)*X[r]*Derivative[1][fR0][r])/
    (36*cM*w^2), f00f14a[r] -> 
  -(r^2*(4*a^4*cM*m - 16*a^2*cM^3*m + (20*I)*a^3*cM^2*m^2 + 8*a^4*cM*m^3 - 
       16*a^2*cM^3*m^3 + (20*I)*a^3*cM^2*m^4 + 4*a^4*cM*m^5 + 
       24*a^2*cM^2*m*r - (20*I)*a^3*cM*m^2*r + 24*a^2*cM^2*m^3*r - 
       (20*I)*a^3*cM*m^4*r - 12*a^2*cM*m*r^2 - 12*a^2*cM*m^3*r^2 - 
       (8*I)*a^3*cM^2*sss - 6*a^4*cM*m*sss + 8*a^2*cM^3*m*sss - 
       (18*I)*a^3*cM^2*m^2*sss - 6*a^4*cM*m^3*sss + (8*I)*a^3*cM*r*sss + 
       (16*I)*a*cM^3*r*sss - 4*a^2*cM^2*m*r*sss + (18*I)*a^3*cM*m^2*r*sss + 
       (16*I)*a*cM^3*m^2*r*sss + 8*a^2*cM^2*m^3*r*sss - 
       (24*I)*a*cM^2*r^2*sss + 2*a^2*cM*m*r^2*sss - (24*I)*a*cM^2*m^2*r^2*
        sss - 4*a^2*cM*m^3*r^2*sss + (8*I)*a*cM*r^3*sss + 
       (8*I)*a*cM*m^2*r^3*sss + (4*I)*a^3*cM^2*sss^2 + 2*a^4*cM*m*sss^2 - 
       (4*I)*a^3*cM*r*sss^2 - (8*I)*a*cM^3*r*sss^2 - 4*a^2*cM^2*m*r*sss^2 + 
       (12*I)*a*cM^2*r^2*sss^2 + 2*a^2*cM*m*r^2*sss^2 - 
       (4*I)*a*cM*r^3*sss^2 - 16*a^5*cM*w + 16*a^3*cM^3*w - 
       (56*I)*a^4*cM^2*m*w - 40*a^5*cM*m^2*w + 48*a^3*cM^3*m^2*w - 
       (80*I)*a^4*cM^2*m^3*w - 20*a^5*cM*m^4*w + 8*a^3*cM^2*r*w + 
       (48*I)*a^4*cM*m*r*w + (32*I)*a^2*cM^3*m*r*w - 32*a^3*cM^2*m^2*r*w + 
       (72*I)*a^4*cM*m^3*r*w - (72*I)*a^2*cM^2*m*r^2*w + 8*a^3*cM*m^2*r^2*w - 
       (24*I)*a^2*cM^2*m^3*r^2*w - 12*a^3*cM*m^4*r^2*w - 24*a*cM^2*r^3*w + 
       (64*I)*a^2*cM*m*r^3*w - 8*a*cM^2*m^2*r^3*w + (28*I)*a^2*cM*m^3*r^3*w + 
       16*a*cM*r^4*w - (20*I)*a^2*m*r^4*w - (16*I)*cM^2*m*r^4*w + 
       4*a*cM*m^2*r^4*w - (4*I)*a^2*m^3*r^4*w - (16*I)*cM^2*m^3*r^4*w + 
       12*a*cM*m^4*r^4*w - (4*I)*a^2*m^5*r^4*w + (24*I)*cM*m*r^5*w - 
       4*a*m^2*r^5*w + (24*I)*cM*m^3*r^5*w - 16*a*m^4*r^5*w - (4*I)*m*r^6*w - 
       (4*I)*m^3*r^6*w + 12*a^5*cM*sss*w - 8*a^3*cM^3*sss*w + 
       (36*I)*a^4*cM^2*m*sss*w + 18*a^5*cM*m^2*sss*w - 12*a^3*cM^2*r*sss*w - 
       (32*I)*a^4*cM*m*r*sss*w - (32*I)*a^2*cM^3*m*r*sss*w - 
       24*a^3*cM^2*m^2*r*sss*w + 8*a^3*cM*r^2*sss*w + (60*I)*a^2*cM^2*m*r^2*
        sss*w + 22*a^3*cM*m^2*r^2*sss*w + 4*a*cM^2*r^3*sss*w - 
       (40*I)*a^2*cM*m*r^3*sss*w - 8*a*cM^2*m^2*r^3*sss*w - 
       4*a*cM*r^4*sss*w + (12*I)*a^2*m*r^4*sss*w + (8*I)*cM^2*m*r^4*sss*w - 
       6*a*cM*m^2*r^4*sss*w + (4*I)*a^2*m^3*r^4*sss*w - 
       (16*I)*cM*m*r^5*sss*w + 10*a*m^2*r^5*sss*w - (4*I)*cM*m^3*r^5*sss*w + 
       (4*I)*m*r^6*sss*w + (2*I)*m^3*r^6*sss*w - 2*a^5*cM*sss^2*w + 
       4*a^3*cM^2*r*sss^2*w - 4*a^3*cM*r^2*sss^2*w + 4*a*cM^2*r^3*sss^2*w - 
       2*a*cM*r^4*sss^2*w - I*a^2*m*r^4*sss^2*w + (2*I)*cM*m*r^5*sss^2*w - 
       I*m*r^6*sss^2*w + (36*I)*a^5*cM^2*w^2 + 56*a^6*cM*m*w^2 - 
       48*a^4*cM^3*m*w^2 + (120*I)*a^5*cM^2*m^2*w^2 + 40*a^6*cM*m^3*w^2 - 
       (76*I)*a^5*cM*r*w^2 - (32*I)*a^3*cM^3*r*w^2 - 8*a^4*cM^2*m*r*w^2 - 
       (96*I)*a^5*cM*m^2*r*w^2 + (72*I)*a^5*r^2*w^2 + 
       (120*I)*a^3*cM^2*r^2*w^2 - 12*a^4*cM*m*r^2*w^2 + 
       (12*I)*a^5*m^2*r^2*w^2 + (72*I)*a^3*cM^2*m^2*r^2*w^2 + 
       48*a^4*cM*m^3*r^2*w^2 - (192*I)*a^3*cM*r^3*w^2 + 24*a^4*m*r^3*w^2 - 
       8*a^2*cM^2*m*r^3*w^2 - (108*I)*a^3*cM*m^2*r^3*w^2 + 
       (80*I)*a^3*r^4*w^2 + (68*I)*a*cM^2*r^4*w^2 + 8*a^2*cM*m*r^4*w^2 + 
       (40*I)*a^3*m^2*r^4*w^2 + (52*I)*a*cM^2*m^2*r^4*w^2 - 
       32*a^2*cM*m^3*r^4*w^2 + (16*I)*a^3*m^4*r^4*w^2 - (84*I)*a*cM*r^5*w^2 + 
       4*a^2*m*r^5*w^2 - (68*I)*a*cM*m^2*r^5*w^2 + 40*a^2*m^3*r^5*w^2 + 
       (8*I)*a*r^6*w^2 + 36*cM*m*r^6*w^2 + (16*I)*a*m^2*r^6*w^2 + 
       12*cM*m^3*r^6*w^2 + (8*I)*a*m^4*r^6*w^2 - 4*m*r^7*w^2 + 
       4*m^3*r^7*w^2 - (18*I)*a^5*cM^2*sss*w^2 - 18*a^6*cM*m*sss*w^2 + 
       (14*I)*a^5*cM*r*sss*w^2 + (16*I)*a^3*cM^3*r*sss*w^2 + 
       24*a^4*cM^2*m*r*sss*w^2 - (12*I)*a^5*r^2*sss*w^2 - 
       (36*I)*a^3*cM^2*r^2*sss*w^2 - 32*a^4*cM*m*r^2*sss*w^2 + 
       (48*I)*a^3*cM*r^3*sss*w^2 + 16*a^2*cM^2*m*r^3*sss*w^2 - 
       (16*I)*a^3*r^4*sss*w^2 - (10*I)*a*cM^2*r^4*sss*w^2 - 
       4*a^2*cM*m*r^4*sss*w^2 - (8*I)*a^3*m^2*r^4*sss*w^2 + 
       (18*I)*a*cM*r^5*sss*w^2 + (8*I)*a*cM*m^2*r^5*sss*w^2 - 
       (4*I)*a*r^6*sss*w^2 - 10*cM*m*r^6*sss*w^2 - (8*I)*a*m^2*r^6*sss*w^2 - 
       24*a^7*cM*w^3 + 16*a^5*cM^3*w^3 - (80*I)*a^6*cM^2*m*w^3 - 
       40*a^7*cM*m^2*w^3 + 16*a^5*cM^2*r*w^3 + (56*I)*a^6*cM*m*r*w^3 + 
       16*a^5*cM*r^2*w^3 - (24*I)*a^6*m*r^2*w^3 - (72*I)*a^4*cM^2*m*r^2*w^3 - 
       72*a^5*cM*m^2*r^2*w^3 + 24*a^5*r^3*w^3 + 16*a^3*cM^2*r^3*w^3 + 
       (132*I)*a^4*cM*m*r^3*w^3 - 48*a^3*cM*r^4*w^3 - (56*I)*a^4*m*r^4*w^3 - 
       (56*I)*a^2*cM^2*m*r^4*w^3 + 24*a^3*cM*m^2*r^4*w^3 - 
       (24*I)*a^4*m^3*r^4*w^3 + 16*a^3*r^5*w^3 + (32*I)*a^2*cM*m*r^5*w^3 - 
       28*a^3*m^2*r^5*w^3 - 56*a*cM*r^6*w^3 - (20*I)*a^2*m*r^6*w^3 - 
       20*a*cM*m^2*r^6*w^3 - (24*I)*a^2*m^3*r^6*w^3 - 8*a*r^7*w^3 - 
       (20*I)*cM*m*r^7*w^3 - 8*a*m^2*r^7*w^3 - (4*I)*m*r^8*w^3 - 
       (4*I)*m^3*r^8*w^3 + 6*a^7*cM*sss*w^3 - 8*a^5*cM^2*r*sss*w^3 + 
       14*a^5*cM*r^2*sss*w^3 - 8*a^3*cM^2*r^3*sss*w^3 + 
       10*a^3*cM*r^4*sss*w^3 + (4*I)*a^4*m*r^4*sss*w^3 - 
       (4*I)*a^2*cM*m*r^5*sss*w^3 + 2*a*cM*r^6*sss*w^3 + 
       (6*I)*a^2*m*r^6*sss*w^3 + (2*I)*m*r^8*sss*w^3 + (20*I)*a^7*cM^2*w^4 + 
       20*a^8*cM*m*w^4 - (12*I)*a^7*cM*r*w^4 + (12*I)*a^7*r^2*w^4 + 
       (24*I)*a^5*cM^2*r^2*w^4 + 48*a^6*cM*m*r^2*w^4 - 
       (52*I)*a^5*cM*r^3*w^4 + (20*I)*a^5*r^4*w^4 + (20*I)*a^3*cM^2*r^4*w^4 + 
       (16*I)*a^5*m^2*r^4*w^4 + (12*I)*a^3*cM*r^5*w^4 + (20*I)*a^3*r^6*w^4 + 
       4*a^2*cM*m*r^6*w^4 + (24*I)*a^3*m^2*r^6*w^4 + (20*I)*a*cM*r^7*w^4 - 
       4*a^2*m*r^7*w^4 + (12*I)*a*r^8*w^4 + (8*I)*a*m^2*r^8*w^4 - 
       4*m*r^9*w^4 - 4*a^9*cM*w^5 - 12*a^7*cM*r^2*w^5 - 4*a^5*cM*r^4*w^5 - 
       (4*I)*a^6*m*r^4*w^5 + 4*a^5*r^5*w^5 + 4*a^3*cM*r^6*w^5 - 
       (8*I)*a^4*m*r^6*w^5 + 8*a^3*r^7*w^5 - (4*I)*a^2*m*r^8*w^5 + 
       4*a*r^9*w^5)*fR0[r])/(72*cM*w^3) + 
   (r^2*(-4*a^2*cM^2*m + (4*I)*a^3*cM*m^2 - 4*a^2*cM^2*m^3 + 
      (4*I)*a^3*cM*m^4 + 4*a^2*cM*m*r + 4*a^2*cM*m^3*r - (2*I)*a^3*cM*sss + 
      2*a^2*cM^2*m*sss - (4*I)*a^3*cM*m^2*sss + (4*I)*a*cM^2*r*sss - 
      2*a^2*cM*m*r*sss + (4*I)*a*cM^2*m^2*r*sss - (2*I)*a*cM*r^2*sss - 
      (2*I)*a*cM*m^2*r^2*sss + I*a^3*cM*sss^2 - (2*I)*a*cM^2*r*sss^2 + 
      I*a*cM*r^2*sss^2 + 4*a^3*cM^2*w - (12*I)*a^4*cM*m*w + 
      12*a^3*cM^2*m^2*w - (16*I)*a^4*cM*m^3*w - 8*a^3*cM*r*w + 
      (8*I)*a^2*cM^2*m*r*w - 16*a^3*cM*m^2*r*w + 12*a*cM^2*r^2*w - 
      (12*I)*a^2*cM*m*r^2*w + 12*a*cM^2*m^2*r^2*w - (8*I)*a^2*cM*m^3*r^2*w - 
      8*a*cM*r^3*w + (4*I)*a^2*m*r^3*w - 4*a*cM*m^2*r^3*w - 
      (4*I)*cM*m*r^4*w - (4*I)*cM*m^3*r^4*w + 4*a*m^4*r^4*w - 
      2*a^3*cM^2*sss*w + (8*I)*a^4*cM*m*sss*w + 4*a^3*cM*r*sss*w - 
      (8*I)*a^2*cM^2*m*r*sss*w - 6*a*cM^2*r^2*sss*w + 
      (8*I)*a^2*cM*m*r^2*sss*w + 4*a*cM*r^3*sss*w - (2*I)*a^2*m*r^3*sss*w + 
      (2*I)*cM*m*r^4*sss*w - 2*a*m^2*r^4*sss*w + (8*I)*a^5*cM*w^2 - 
      12*a^4*cM^2*m*w^2 + (24*I)*a^5*cM*m^2*w^2 - (12*I)*a^5*r*w^2 - 
      (8*I)*a^3*cM^2*r*w^2 + 20*a^4*cM*m*r*w^2 + (24*I)*a^3*cM*r^2*w^2 - 
      24*a^2*cM^2*m*r^2*w^2 + (24*I)*a^3*cM*m^2*r^2*w^2 - (8*I)*a^3*r^3*w^2 - 
      8*a^2*cM*m*r^3*w^2 + (8*I)*a*cM*r^4*w^2 + 4*a^2*m*r^4*w^2 + 
      (4*I)*a*cM*m^2*r^4*w^2 - 12*a^2*m^3*r^4*w^2 + (4*I)*a*r^5*w^2 - 
      12*cM*m*r^5*w^2 + (4*I)*a*m^2*r^5*w^2 - 4*m^3*r^6*w^2 - 
      (4*I)*a^5*cM*sss*w^2 + (4*I)*a^3*cM^2*r*sss*w^2 - 
      (6*I)*a^3*cM*r^2*sss*w^2 - (2*I)*a^3*r^3*sss*w^2 + 
      (2*I)*a*cM*r^4*sss*w^2 + 2*a^2*m*r^4*sss*w^2 - (2*I)*a*r^5*sss*w^2 + 
      2*m*r^6*sss*w^2 + 4*a^5*cM^2*w^3 - (16*I)*a^6*cM*m*w^3 - 
      8*a^5*cM*r*w^3 + 12*a^3*cM^2*r^2*w^3 - (24*I)*a^4*cM*m*r^2*w^3 + 
      12*a^3*cM*r^3*w^3 + 8*a^3*r^4*w^3 + (4*I)*a^2*cM*m*r^4*w^3 + 
      12*a^3*m^2*r^4*w^3 + 12*a*cM*r^5*w^3 + 8*a*r^6*w^3 + 8*a*m^2*r^6*w^3 + 
      (4*I)*m*r^7*w^3 + (4*I)*a^7*cM*w^4 + (8*I)*a^5*cM*r^2*w^4 - 
      (4*I)*a^3*cM*r^4*w^4 - 4*a^4*m*r^4*w^4 - (4*I)*a^3*r^5*w^4 - 
      4*a^2*m*r^6*w^4 - (4*I)*a*r^7*w^4)*X[r]*Derivative[1][fR0][r])/
    (72*cM*w^3), f00f14b[r] -> 
  (r^2*(-2*a^4*cM*m^2 + 8*a^2*cM^3*m^2 - (10*I)*a^3*cM^2*m^3 - 2*a^4*cM*m^4 - 
      12*a^2*cM^2*m^2*r + (10*I)*a^3*cM*m^3*r + 6*a^2*cM*m^2*r^2 + 
      (4*I)*a^3*cM^2*m*sss + 2*a^4*cM*m^2*sss - (4*I)*a^3*cM*m*r*sss - 
      (8*I)*a*cM^3*m*r*sss - 4*a^2*cM^2*m^2*r*sss + (12*I)*a*cM^2*m*r^2*sss + 
      2*a^2*cM*m^2*r^2*sss - (4*I)*a*cM*m*r^3*sss + (8*I)*a^4*cM^2*w + 
      12*a^5*cM*m*w - 16*a^3*cM^3*m*w + (30*I)*a^4*cM^2*m^2*w + 
      8*a^5*cM*m^3*w - (8*I)*a^4*cM*r*w - (16*I)*a^2*cM^3*r*w + 
      4*a^3*cM^2*m*r*w - (26*I)*a^4*cM*m^2*r*w + (24*I)*a^2*cM^2*r^2*w - 
      4*a^3*cM*m*r^2*w + (12*I)*a^2*cM^2*m^2*r^2*w + 6*a^3*cM*m^3*r^2*w - 
      (8*I)*a^2*cM*r^3*w + 2*a^3*m*r^3*w + 4*a*cM^2*m*r^3*w - 
      (14*I)*a^2*cM*m^2*r^3*w + 4*a*cM*m*r^4*w + (8*I)*cM^2*m^2*r^4*w - 
      6*a*cM*m^3*r^4*w + (2*I)*a^2*m^4*r^4*w - 6*a*m*r^5*w - 
      (12*I)*cM*m^2*r^5*w + 8*a*m^3*r^5*w + (2*I)*m^2*r^6*w - 
      (4*I)*a^4*cM^2*sss*w - 4*a^5*cM*m*sss*w + (4*I)*a^4*cM*r*sss*w + 
      (8*I)*a^2*cM^3*r*sss*w + 8*a^3*cM^2*m*r*sss*w - 
      (12*I)*a^2*cM^2*r^2*sss*w - 6*a^3*cM*m*r^2*sss*w + 
      (4*I)*a^2*cM*r^3*sss*w - a^3*m*r^3*sss*w + 4*a*cM^2*m*r^3*sss*w - 
      I*a^2*m^2*r^4*sss*w - a*m*r^5*sss*w + (2*I)*cM*m^2*r^5*sss*w - 
      I*m^2*r^6*sss*w - 10*a^6*cM*w^2 + 8*a^4*cM^3*w^2 - 
      (30*I)*a^5*cM^2*m*w^2 - 12*a^6*cM*m^2*w^2 - 6*a^6*r*w^2 + 
      8*a^4*cM^2*r*w^2 + (22*I)*a^5*cM*m*r*w^2 - 4*a^4*cM*r^2*w^2 - 
      (24*I)*a^3*cM^2*m*r^2*w^2 - 18*a^4*cM*m^2*r^2*w^2 + 8*a^4*r^3*w^2 + 
      8*a^2*cM^2*r^3*w^2 + (40*I)*a^3*cM*m*r^3*w^2 - 22*a^2*cM*r^4*w^2 - 
      (10*I)*a^3*m*r^4*w^2 - (18*I)*a*cM^2*m*r^4*w^2 + 
      10*a^2*cM*m^2*r^4*w^2 - (6*I)*a^3*m^3*r^4*w^2 + 18*a^2*r^5*w^2 + 
      (22*I)*a*cM*m*r^5*w^2 - 12*a^2*m^2*r^5*w^2 - 12*cM*r^6*w^2 - 
      (2*I)*a*m*r^6*w^2 - 6*cM*m^2*r^6*w^2 - (4*I)*a*m^3*r^6*w^2 + 
      4*r^7*w^2 - 2*m^2*r^7*w^2 + 2*a^6*cM*sss*w^2 - 4*a^4*cM^2*r*sss*w^2 + 
      4*a^4*cM*r^2*sss*w^2 - a^4*r^3*sss*w^2 - 4*a^2*cM^2*r^3*sss*w^2 + 
      4*a^2*cM*r^4*sss*w^2 + I*a^3*m*r^4*sss*w^2 - 2*a^2*r^5*sss*w^2 - 
      (2*I)*a*cM*m*r^5*sss*w^2 + 2*cM*r^6*sss*w^2 + I*a*m*r^6*sss*w^2 - 
      r^7*sss*w^2 + (10*I)*a^6*cM^2*w^3 + 8*a^7*cM*m*w^3 - 
      (6*I)*a^6*cM*r*w^3 + (12*I)*a^4*cM^2*r^2*w^3 + 18*a^5*cM*m*r^2*w^3 - 
      (26*I)*a^4*cM*r^3*w^3 - (8*I)*a^4*r^4*w^3 + (10*I)*a^2*cM^2*r^4*w^3 - 
      2*a^3*cM*m*r^4*w^3 + (6*I)*a^4*m^2*r^4*w^3 + (6*I)*a^2*cM*r^5*w^3 + 
      2*a^3*m*r^5*w^3 - (8*I)*a^2*r^6*w^3 + 4*a*cM*m*r^6*w^3 + 
      (8*I)*a^2*m^2*r^6*w^3 + (10*I)*cM*r^7*w^3 + 2*a*m*r^7*w^3 + 
      (2*I)*m^2*r^8*w^3 - 2*a^8*cM*w^4 - 6*a^6*cM*r^2*w^4 - 
      2*a^4*cM*r^4*w^4 - (2*I)*a^5*m*r^4*w^4 + 2*a^4*r^5*w^4 + 
      2*a^2*cM*r^6*w^4 - (4*I)*a^3*m*r^6*w^4 + 4*a^2*r^7*w^4 - 
      (2*I)*a*m*r^8*w^4 + 2*r^9*w^4)*fR0[r])/(36*cM*w^3) + 
   (r^2*(-2*a^2*cM^2*m^2 + (2*I)*a^3*cM*m^3 + 2*a^2*cM*m^2*r - 
      I*a^3*cM*m*sss + (2*I)*a*cM^2*m*r*sss - I*a*cM*m*r^2*sss - 
      (2*I)*a^4*cM*w + 4*a^3*cM^2*m*w - (6*I)*a^4*cM*m^2*w + 
      (4*I)*a^2*cM^2*r*w - 6*a^3*cM*m*r*w - (2*I)*a^2*cM*r^2*w + 
      6*a*cM^2*m*r^2*w - (4*I)*a^2*cM*m^2*r^2*w - 2*a*cM*m*r^3*w - 
      2*a*m*r^4*w - (2*I)*cM*m^2*r^4*w + 2*a*m^3*r^4*w + I*a^4*cM*sss*w - 
      (2*I)*a^2*cM^2*r*sss*w + I*a^2*cM*r^2*sss*w - 2*a^4*cM^2*w^2 + 
      (6*I)*a^5*cM*m*w^2 + 4*a^4*cM*r*w^2 + 6*a^4*r^2*w^2 - 
      6*a^2*cM^2*r^2*w^2 + (8*I)*a^3*cM*m*r^2*w^2 - 6*a^2*cM*r^3*w^2 + 
      8*a^2*r^4*w^2 - 4*a^2*m^2*r^4*w^2 - 6*cM*r^5*w^2 + (2*I)*a*m*r^5*w^2 + 
      2*r^6*w^2 - 2*m^2*r^6*w^2 - (2*I)*a^6*cM*w^3 - (4*I)*a^4*cM*r^2*w^3 + 
      (2*I)*a^2*cM*r^4*w^3 + 2*a^3*m*r^4*w^3 + (2*I)*a^2*r^5*w^3 + 
      2*a*m*r^6*w^3 + (2*I)*r^7*w^3)*X[r]*Derivative[1][fR0][r])/(36*cM*w^3), 
 f00f22a[r] -> (r*(4*a^5*m - 16*a^3*cM^2*m + (20*I)*a^4*cM*m^2 + 8*a^5*m^3 - 
      16*a^3*cM^2*m^3 + (20*I)*a^4*cM*m^4 + 4*a^5*m^5 + 12*a^3*cM*m*r + 
      48*a*cM^3*m*r - (24*I)*a^4*m^2*r - (44*I)*a^2*cM^2*m^2*r + 
      20*a^3*cM*m^3*r + 48*a*cM^3*m^3*r - (28*I)*a^4*m^4*r - 
      (44*I)*a^2*cM^2*m^4*r + 8*a^3*cM*m^5*r - (4*I)*a^4*m^6*r - 
      4*a^3*m*r^2 - 104*a*cM^2*m*r^2 + (76*I)*a^2*cM*m^2*r^2 - 
      16*a^3*m^3*r^2 - 104*a*cM^2*m^3*r^2 + (76*I)*a^2*cM*m^4*r^2 - 
      12*a^3*m^5*r^2 + 84*a*cM*m*r^3 - (28*I)*a^2*m^2*r^3 + 84*a*cM*m^3*r^3 - 
      (28*I)*a^2*m^4*r^3 - 24*a*m*r^4 - 24*a*m^3*r^4 - (8*I)*a^4*cM*sss - 
      6*a^5*m*sss + 8*a^3*cM^2*m*sss - (18*I)*a^4*cM*m^2*sss - 
      6*a^5*m^3*sss + (12*I)*a^4*r*sss + (24*I)*a^2*cM^2*r*sss - 
      6*a^3*cM*m*r*sss - 24*a*cM^3*m*r*sss + (30*I)*a^4*m^2*r*sss + 
      (46*I)*a^2*cM^2*m^2*r*sss - 4*a^3*cM*m^3*r*sss + (8*I)*a^4*m^4*r*sss - 
      (48*I)*a^2*cM*r^2*sss - (16*I)*cM^3*r^2*sss + 10*a^3*m*r^2*sss + 
      68*a*cM^2*m*r^2*sss - (98*I)*a^2*cM*m^2*r^2*sss - 
      (16*I)*cM^3*m^2*r^2*sss + 14*a^3*m^3*r^2*sss + 16*a*cM^2*m^3*r^2*sss - 
      (12*I)*a^2*cM*m^4*r^2*sss + (16*I)*a^2*r^3*sss + (40*I)*cM^2*r^3*sss - 
      74*a*cM*m*r^3*sss + (36*I)*a^2*m^2*r^3*sss + (40*I)*cM^2*m^2*r^3*sss - 
      32*a*cM*m^3*r^3*sss + (6*I)*a^2*m^4*r^3*sss - (24*I)*cM*r^4*sss + 
      24*a*m*r^4*sss - (24*I)*cM*m^2*r^4*sss + 12*a*m^3*r^4*sss + 
      (4*I)*r^5*sss + (4*I)*m^2*r^5*sss + (4*I)*a^4*cM*sss^2 + 
      2*a^5*m*sss^2 - (8*I)*a^4*r*sss^2 - (12*I)*a^2*cM^2*r*sss^2 - 
      (5*I)*a^4*m^2*r*sss^2 + (32*I)*a^2*cM*r^2*sss^2 + 
      (8*I)*cM^3*r^2*sss^2 - 4*a^3*m*r^2*sss^2 - 8*a*cM^2*m*r^2*sss^2 + 
      (14*I)*a^2*cM*m^2*r^2*sss^2 - (12*I)*a^2*r^3*sss^2 - 
      (28*I)*cM^2*r^3*sss^2 + 16*a*cM*m*r^3*sss^2 - (7*I)*a^2*m^2*r^3*sss^2 - 
      (8*I)*cM^2*m^2*r^3*sss^2 + (20*I)*cM*r^4*sss^2 - 6*a*m*r^4*sss^2 + 
      (8*I)*cM*m^2*r^4*sss^2 - (4*I)*r^5*sss^2 - (2*I)*m^2*r^5*sss^2 + 
      I*a^4*r*sss^3 - (4*I)*a^2*cM*r^2*sss^3 + (2*I)*a^2*r^3*sss^3 + 
      (4*I)*cM^2*r^3*sss^3 - (4*I)*cM*r^4*sss^3 + I*r^5*sss^3 - 16*a^6*w + 
      16*a^4*cM^2*w - (56*I)*a^5*cM*m*w - 40*a^6*m^2*w + 48*a^4*cM^2*m^2*w - 
      (80*I)*a^5*cM*m^3*w - 20*a^6*m^4*w + 24*a^4*cM*r*w - 48*a^2*cM^3*r*w + 
      (72*I)*a^5*m*r*w + (136*I)*a^3*cM^2*m*r*w - 28*a^4*cM*m^2*r*w - 
      144*a^2*cM^3*m^2*r*w + (116*I)*a^5*m^3*r*w + (176*I)*a^3*cM^2*m^3*r*w - 
      40*a^4*cM*m^4*r*w + (24*I)*a^5*m^5*r*w + 16*a^4*r^2*w + 
      72*a^2*cM^2*r^2*w - (232*I)*a^3*cM*m*r^2*w - (32*I)*a*cM^3*m*r^2*w + 
      56*a^4*m^2*r^2*w + 304*a^2*cM^2*m^2*r^2*w - (296*I)*a^3*cM*m^3*r^2*w + 
      44*a^4*m^4*r^2*w - 136*a^2*cM*r^3*w + (80*I)*a^3*m*r^3*w + 
      (56*I)*a*cM^2*m*r^3*w - 364*a^2*cM*m^2*r^3*w + (124*I)*a^3*m^3*r^3*w - 
      (24*I)*a*cM^2*m^3*r^3*w - 16*a^2*cM*m^4*r^3*w + (16*I)*a^3*m^5*r^3*w + 
      48*a^2*r^4*w + 72*cM^2*r^4*w - (32*I)*a*cM*m*r^4*w + 
      144*a^2*m^2*r^4*w + 72*cM^2*m^2*r^4*w + (16*I)*a*cM*m^3*r^4*w + 
      32*a^2*m^4*r^4*w - 64*cM*r^5*w + (8*I)*a*m*r^5*w - 64*cM*m^2*r^5*w + 
      16*r^6*w + 16*m^2*r^6*w + 12*a^6*sss*w - 8*a^4*cM^2*sss*w + 
      (36*I)*a^5*cM*m*sss*w + 18*a^6*m^2*sss*w - 12*a^4*cM*r*sss*w + 
      24*a^2*cM^3*r*sss*w - (64*I)*a^5*m*r*sss*w - (92*I)*a^3*cM^2*m*r*sss*
       w + 12*a^4*cM*m^2*r*sss*w - (32*I)*a^5*m^3*r*sss*w - 8*a^4*r^2*sss*w - 
      52*a^2*cM^2*r^2*sss*w + (204*I)*a^3*cM*m*r^2*sss*w + 
      (32*I)*a*cM^3*m*r^2*sss*w - 26*a^4*m^2*r^2*sss*w - 
      48*a^2*cM^2*m^2*r^2*sss*w + (48*I)*a^3*cM*m^3*r^2*sss*w + 
      84*a^2*cM*r^3*sss*w - (88*I)*a^3*m*r^3*sss*w - 
      (84*I)*a*cM^2*m*r^3*sss*w + 88*a^2*cM*m^2*r^3*sss*w - 
      (44*I)*a^3*m^3*r^3*sss*w - 36*a^2*r^4*sss*w - 36*cM^2*r^4*sss*w + 
      (80*I)*a*cM*m*r^4*sss*w - 52*a^2*m^2*r^4*sss*w + 
      (24*I)*a*cM*m^3*r^4*sss*w + 48*cM*r^5*sss*w - (24*I)*a*m*r^5*sss*w + 
      16*cM*m^2*r^5*sss*w - (12*I)*a*m^3*r^5*sss*w - 16*r^6*sss*w - 
      8*m^2*r^6*sss*w - 2*a^6*sss^2*w + (10*I)*a^5*m*r*sss^2*w + 
      8*a^2*cM^2*r^2*sss^2*w - (28*I)*a^3*cM*m*r^2*sss^2*w - 
      8*a^2*cM*r^3*sss^2*w + (20*I)*a^3*m*r^3*sss^2*w + 
      (16*I)*a*cM^2*m*r^3*sss^2*w + 6*a^2*r^4*sss^2*w - 
      (28*I)*a*cM*m*r^4*sss^2*w - 8*cM*r^5*sss^2*w + (10*I)*a*m*r^5*sss^2*w + 
      4*r^6*sss^2*w + (36*I)*a^6*cM*w^2 + 56*a^7*m*w^2 - 48*a^5*cM^2*m*w^2 + 
      (120*I)*a^6*cM*m^2*w^2 + 40*a^7*m^3*w^2 - (48*I)*a^6*r*w^2 - 
      (92*I)*a^4*cM^2*r*w^2 - 4*a^5*cM*m*r*w^2 + 144*a^3*cM^3*m*r*w^2 - 
      (180*I)*a^6*m^2*r*w^2 - (264*I)*a^4*cM^2*m^2*r*w^2 + 
      80*a^5*cM*m^3*r*w^2 - (60*I)*a^6*m^4*r*w^2 + (156*I)*a^4*cM*r^2*w^2 + 
      (32*I)*a^2*cM^3*r^2*w^2 - 48*a^5*m*r^2*w^2 - 296*a^3*cM^2*m*r^2*w^2 + 
      (432*I)*a^4*cM*m^2*r^2*w^2 - 56*a^5*m^3*r^2*w^2 - (88*I)*a^4*r^3*w^2 - 
      (56*I)*a^2*cM^2*r^3*w^2 + 432*a^3*cM*m*r^3*w^2 - 
      (248*I)*a^4*m^2*r^3*w^2 + (72*I)*a^2*cM^2*m^2*r^3*w^2 + 
      64*a^3*cM*m^3*r^3*w^2 - (80*I)*a^4*m^4*r^3*w^2 + 
      (140*I)*a^2*cM*r^4*w^2 - 184*a^3*m*r^4*w^2 - 120*a*cM^2*m*r^4*w^2 + 
      (76*I)*a^2*cM*m^2*r^4*w^2 - 108*a^3*m^3*r^4*w^2 - (48*I)*a^2*r^5*w^2 - 
      (76*I)*cM^2*r^5*w^2 + 132*a*cM*m*r^5*w^2 - (72*I)*a^2*m^2*r^5*w^2 - 
      (76*I)*cM^2*m^2*r^5*w^2 + 8*a*cM*m^3*r^5*w^2 - (24*I)*a^2*m^4*r^5*w^2 + 
      (52*I)*cM*r^6*w^2 - 64*a*m*r^6*w^2 + (52*I)*cM*m^2*r^6*w^2 - 
      28*a*m^3*r^6*w^2 - (8*I)*r^7*w^2 - (8*I)*m^2*r^7*w^2 - 
      (18*I)*a^6*cM*sss*w^2 - 18*a^7*m*sss*w^2 + (34*I)*a^6*r*sss*w^2 + 
      (46*I)*a^4*cM^2*r*sss*w^2 - 12*a^5*cM*m*r*sss*w^2 + 
      (48*I)*a^6*m^2*r*sss*w^2 - (106*I)*a^4*cM*r^2*sss*w^2 - 
      (16*I)*a^2*cM^3*r^2*sss*w^2 + 10*a^5*m*r^2*sss*w^2 + 
      48*a^3*cM^2*m*r^2*sss*w^2 - (72*I)*a^4*cM*m^2*r^2*sss*w^2 + 
      (70*I)*a^4*r^3*sss*w^2 + (44*I)*a^2*cM^2*r^3*sss*w^2 - 
      80*a^3*cM*m*r^3*sss*w^2 + (96*I)*a^4*m^2*r^3*sss*w^2 - 
      (110*I)*a^2*cM*r^4*sss*w^2 + 58*a^3*m*r^4*sss*w^2 - 
      (72*I)*a^2*cM*m^2*r^4*sss*w^2 + (46*I)*a^2*r^5*sss*w^2 + 
      (38*I)*cM^2*r^5*sss*w^2 - 36*a*cM*m*r^5*sss*w^2 + 
      (54*I)*a^2*m^2*r^5*sss*w^2 - (38*I)*cM*r^6*sss*w^2 + 
      30*a*m*r^6*sss*w^2 - (12*I)*cM*m^2*r^6*sss*w^2 + (10*I)*r^7*sss*w^2 + 
      (6*I)*m^2*r^7*sss*w^2 - (5*I)*a^6*r*sss^2*w^2 + 
      (14*I)*a^4*cM*r^2*sss^2*w^2 - (13*I)*a^4*r^3*sss^2*w^2 - 
      (8*I)*a^2*cM^2*r^3*sss^2*w^2 + (20*I)*a^2*cM*r^4*sss^2*w^2 - 
      (11*I)*a^2*r^5*sss^2*w^2 + (6*I)*cM*r^6*sss^2*w^2 - 
      (3*I)*r^7*sss^2*w^2 - 24*a^8*w^3 + 16*a^6*cM^2*w^3 - 
      (80*I)*a^7*cM*m*w^3 - 40*a^8*m^2*w^3 + 12*a^6*cM*r*w^3 - 
      48*a^4*cM^3*r*w^3 + (124*I)*a^7*m*r*w^3 + (176*I)*a^5*cM^2*m*r*w^3 - 
      80*a^6*cM*m^2*r*w^3 + (80*I)*a^7*m^3*r*w^3 + 8*a^6*r^2*w^3 + 
      96*a^4*cM^2*r^2*w^3 - (280*I)*a^5*cM*m*r^2*w^3 + 24*a^6*m^2*r^2*w^3 - 
      152*a^4*cM*r^3*w^3 + (236*I)*a^5*m*r^3*w^3 - (72*I)*a^3*cM^2*m*r^3*
       w^3 - 96*a^4*cM*m^2*r^3*w^3 + (160*I)*a^5*m^3*r^3*w^3 + 
      64*a^4*r^4*w^3 + 48*a^2*cM^2*r^4*w^3 - (200*I)*a^3*cM*m*r^4*w^3 + 
      132*a^4*m^2*r^4*w^3 - 68*a^2*cM*r^5*w^3 + (148*I)*a^3*m*r^5*w^3 + 
      (152*I)*a*cM^2*m*r^5*w^3 - 24*a^2*cM*m^2*r^5*w^3 + 
      (96*I)*a^3*m^3*r^5*w^3 + 40*a^2*r^6*w^3 - (112*I)*a*cM*m*r^6*w^3 + 
      76*a^2*m^2*r^6*w^3 + (36*I)*a*m*r^7*w^3 + (16*I)*a*m^3*r^7*w^3 + 
      8*r^8*w^3 + 8*m^2*r^8*w^3 + 6*a^8*sss*w^3 + 4*a^6*cM*r*sss*w^3 - 
      (32*I)*a^7*m*r*sss*w^3 + 2*a^6*r^2*sss*w^3 - 16*a^4*cM^2*r^2*sss*w^3 + 
      (48*I)*a^5*cM*m*r^2*sss*w^3 + 24*a^4*cM*r^3*sss*w^3 - 
      (84*I)*a^5*m*r^3*sss*w^3 - 18*a^4*r^4*sss*w^3 + 
      (72*I)*a^3*cM*m*r^4*sss*w^3 + 20*a^2*cM*r^5*sss*w^3 - 
      (72*I)*a^3*m*r^5*sss*w^3 - 18*a^2*r^6*sss*w^3 + 
      (24*I)*a*cM*m*r^6*sss*w^3 - (20*I)*a*m*r^7*sss*w^3 - 4*r^8*sss*w^3 + 
      (20*I)*a^8*cM*w^4 + 20*a^9*m*w^4 - (32*I)*a^8*r*w^4 - 
      (44*I)*a^6*cM^2*r*w^4 + 40*a^7*cM*m*r*w^4 - (60*I)*a^8*m^2*r*w^4 + 
      (68*I)*a^6*cM*r^2*w^4 + 4*a^7*m*r^2*w^4 - (84*I)*a^6*r^3*w^4 + 
      (24*I)*a^4*cM^2*r^3*w^4 + 64*a^5*cM*m*r^3*w^4 - 
      (160*I)*a^6*m^2*r^3*w^4 + (108*I)*a^4*cM*r^4*w^4 - 68*a^5*m*r^4*w^4 - 
      (76*I)*a^4*r^5*w^4 - (76*I)*a^2*cM^2*r^5*w^4 + 24*a^3*cM*m*r^5*w^4 - 
      (144*I)*a^4*m^2*r^5*w^4 + (60*I)*a^2*cM*r^6*w^4 - 68*a^3*m*r^6*w^4 - 
      (28*I)*a^2*r^7*w^4 - (48*I)*a^2*m^2*r^7*w^4 - 16*a*m*r^8*w^4 - 
      (4*I)*r^9*w^4 - (4*I)*m^2*r^9*w^4 + (8*I)*a^8*r*sss*w^4 - 
      (12*I)*a^6*cM*r^2*sss*w^4 + (26*I)*a^6*r^3*sss*w^4 - 
      (24*I)*a^4*cM*r^4*sss*w^4 + (30*I)*a^4*r^5*sss*w^4 - 
      (12*I)*a^2*cM*r^6*sss*w^4 + (14*I)*a^2*r^7*sss*w^4 + 
      (2*I)*r^9*sss*w^4 - 4*a^10*w^5 - 8*a^8*cM*r*w^5 + (24*I)*a^9*m*r*w^5 - 
      4*a^8*r^2*w^5 - 16*a^6*cM*r^3*w^5 + (80*I)*a^7*m*r^3*w^5 + 
      12*a^6*r^4*w^5 - 8*a^4*cM*r^5*w^5 + (96*I)*a^5*m*r^5*w^5 + 
      20*a^4*r^6*w^5 + (48*I)*a^3*m*r^7*w^5 + 8*a^2*r^8*w^5 + 
      (8*I)*a*m*r^9*w^5 - (4*I)*a^10*r*w^6 - (16*I)*a^8*r^3*w^6 - 
      (24*I)*a^6*r^5*w^6 - (16*I)*a^4*r^7*w^6 - (4*I)*a^2*r^9*w^6)*fR0[r])/
    (72*cM*w^3*X[r]^2) + (r*(4*a^3*cM*m - (4*I)*a^4*m^2 + 4*a^3*cM*m^3 - 
      (4*I)*a^4*m^4 - 4*a^3*m*r - 12*a*cM^2*m*r + (8*I)*a^2*cM*m^2*r - 
      8*a^3*m^3*r - 12*a*cM^2*m^3*r + (8*I)*a^2*cM*m^4*r - 4*a^3*m^5*r + 
      20*a*cM*m*r^2 - (4*I)*a^2*m^2*r^2 + 20*a*cM*m^3*r^2 - 
      (4*I)*a^2*m^4*r^2 - 8*a*m*r^3 - 8*a*m^3*r^3 + (2*I)*a^4*sss - 
      2*a^3*cM*m*sss + (4*I)*a^4*m^2*sss - (6*I)*a^2*cM*r*sss + 
      6*a^3*m*r*sss + 6*a*cM^2*m*r*sss - (10*I)*a^2*cM*m^2*r*sss + 
      6*a^3*m^3*r*sss + (2*I)*a^2*r^2*sss + (4*I)*cM^2*r^2*sss - 
      18*a*cM*m*r^2*sss + (4*I)*a^2*m^2*r^2*sss + (4*I)*cM^2*m^2*r^2*sss - 
      8*a*cM*m^3*r^2*sss - (2*I)*cM*r^3*sss + 8*a*m*r^3*sss - 
      (2*I)*cM*m^2*r^3*sss + 4*a*m^3*r^3*sss - I*a^4*sss^2 + 
      (3*I)*a^2*cM*r*sss^2 - 2*a^3*m*r*sss^2 - I*a^2*r^2*sss^2 - 
      (2*I)*cM^2*r^2*sss^2 + 4*a*cM*m*r^2*sss^2 + I*cM*r^3*sss^2 - 
      2*a*m*r^3*sss^2 - 4*a^4*cM*w + (12*I)*a^5*m*w - 12*a^4*cM*m^2*w + 
      (16*I)*a^5*m^3*w + 16*a^4*r*w + 12*a^2*cM^2*r*w - (28*I)*a^3*cM*m*r*w + 
      40*a^4*m^2*r*w + 36*a^2*cM^2*m^2*r*w - (32*I)*a^3*cM*m^3*r*w + 
      20*a^4*m^4*r*w - 60*a^2*cM*r^2*w + (12*I)*a^3*m*r^2*w + 
      (8*I)*a*cM^2*m*r^2*w - 108*a^2*cM*m^2*r^2*w + (16*I)*a^3*m^3*r^2*w + 
      24*a^2*r^3*w + 36*cM^2*r^3*w - (4*I)*a*cM*m*r^3*w + 56*a^2*m^2*r^3*w + 
      36*cM^2*m^2*r^3*w + 12*a^2*m^4*r^3*w - 32*cM*r^4*w - 32*cM*m^2*r^4*w + 
      8*r^5*w + 8*m^2*r^5*w + 2*a^4*cM*sss*w - (8*I)*a^5*m*sss*w - 
      12*a^4*r*sss*w - 6*a^2*cM^2*r*sss*w + (20*I)*a^3*cM*m*r*sss*w - 
      18*a^4*m^2*r*sss*w + 38*a^2*cM*r^2*sss*w - (8*I)*a^3*m*r^2*sss*w - 
      (8*I)*a*cM^2*m*r^2*sss*w + 24*a^2*cM*m^2*r^2*sss*w - 20*a^2*r^3*sss*w - 
      18*cM^2*r^3*sss*w + (4*I)*a*cM*m*r^3*sss*w - 22*a^2*m^2*r^3*sss*w + 
      24*cM*r^4*sss*w + 8*cM*m^2*r^4*sss*w - 8*r^5*sss*w - 4*m^2*r^5*sss*w + 
      2*a^4*r*sss^2*w - 4*a^2*cM*r^2*sss^2*w + 4*a^2*r^3*sss^2*w - 
      4*cM*r^4*sss^2*w + 2*r^5*sss^2*w - (8*I)*a^6*w^2 + 12*a^5*cM*m*w^2 - 
      (24*I)*a^6*m^2*w^2 + (20*I)*a^4*cM*r*w^2 - 56*a^5*m*r*w^2 - 
      36*a^3*cM^2*m*r*w^2 + (48*I)*a^4*cM*m^2*r*w^2 - 40*a^5*m^3*r*w^2 - 
      (8*I)*a^4*r^2*w^2 - (8*I)*a^2*cM^2*r^2*w^2 + 156*a^3*cM*m*r^2*w^2 - 
      (24*I)*a^4*m^2*r^2*w^2 + (4*I)*a^2*cM*r^3*w^2 - 92*a^3*m*r^3*w^2 - 
      72*a*cM^2*m*r^3*w^2 - 48*a^3*m^3*r^3*w^2 + (4*I)*a^2*r^4*w^2 + 
      72*a*cM*m*r^4*w^2 + (4*I)*a^2*m^2*r^4*w^2 - (8*I)*cM*r^5*w^2 - 
      32*a*m*r^5*w^2 - (8*I)*cM*m^2*r^5*w^2 - 12*a*m^3*r^5*w^2 + 
      (4*I)*r^6*w^2 + (4*I)*m^2*r^6*w^2 + (4*I)*a^6*sss*w^2 - 
      (10*I)*a^4*cM*r*sss*w^2 + 18*a^5*m*r*sss*w^2 + (4*I)*a^4*r^2*sss*w^2 + 
      (4*I)*a^2*cM^2*r^2*sss*w^2 - 24*a^3*cM*m*r^2*sss*w^2 - 
      (2*I)*a^2*cM*r^3*sss*w^2 + 32*a^3*m*r^3*sss*w^2 - 
      (2*I)*a^2*r^4*sss*w^2 - 16*a*cM*m*r^4*sss*w^2 + (4*I)*cM*r^5*sss*w^2 + 
      14*a*m*r^5*sss*w^2 - (2*I)*r^6*sss*w^2 - 4*a^6*cM*w^3 + 
      (16*I)*a^7*m*w^3 + 24*a^6*r*w^3 + 12*a^4*cM^2*r*w^3 - 
      (32*I)*a^5*cM*m*r*w^3 + 40*a^6*m^2*r*w^3 - 68*a^4*cM*r^2*w^3 + 
      (16*I)*a^5*m*r^2*w^3 + 44*a^4*r^3*w^3 + 36*a^2*cM^2*r^3*w^3 + 
      72*a^4*m^2*r^3*w^3 - 40*a^2*cM*r^4*w^3 - (8*I)*a^3*m*r^4*w^3 + 
      24*a^2*r^5*w^3 + (16*I)*a*cM*m*r^5*w^3 + 36*a^2*m^2*r^5*w^3 - 
      (8*I)*a*m*r^6*w^3 + 4*r^7*w^3 + 4*m^2*r^7*w^3 - 6*a^6*r*sss*w^3 + 
      8*a^4*cM*r^2*sss*w^3 - 14*a^4*r^3*sss*w^3 + 8*a^2*cM*r^4*sss*w^3 - 
      10*a^2*r^5*sss*w^3 - 2*r^7*sss*w^3 - (4*I)*a^8*w^4 + 
      (8*I)*a^6*cM*r*w^4 - 20*a^7*m*r*w^4 - (4*I)*a^6*r^2*w^4 - 
      48*a^5*m*r^3*w^4 + (4*I)*a^4*r^4*w^4 - (8*I)*a^2*cM*r^5*w^4 - 
      36*a^3*m*r^5*w^4 + (4*I)*a^2*r^6*w^4 - 8*a*m*r^7*w^4 + 4*a^8*r*w^5 + 
      12*a^6*r^3*w^5 + 12*a^4*r^5*w^5 + 4*a^2*r^7*w^5)*Derivative[1][fR0][r])/
    (72*cM*w^3*X[r]), f00f22b[r] -> 
  (r*(2*a^5*m^2 - 8*a^3*cM^2*m^2 + (10*I)*a^4*cM*m^3 + 2*a^5*m^4 + 
      6*a^3*cM*m^2*r + 24*a*cM^3*m^2*r - (12*I)*a^4*m^3*r - 
      (22*I)*a^2*cM^2*m^3*r + 4*a^3*cM*m^4*r - (2*I)*a^4*m^5*r - 
      2*a^3*m^2*r^2 - 52*a*cM^2*m^2*r^2 + (38*I)*a^2*cM*m^3*r^2 - 
      6*a^3*m^4*r^2 + 42*a*cM*m^2*r^3 - (14*I)*a^2*m^3*r^3 - 12*a*m^2*r^4 - 
      (4*I)*a^4*cM*m*sss - 2*a^5*m^2*sss + (6*I)*a^4*m*r*sss + 
      (12*I)*a^2*cM^2*m*r*sss + (3*I)*a^4*m^3*r*sss - 
      (24*I)*a^2*cM*m*r^2*sss - (8*I)*cM^3*m*r^2*sss + 4*a^3*m^2*r^2*sss + 
      8*a*cM^2*m^2*r^2*sss - (6*I)*a^2*cM*m^3*r^2*sss + (8*I)*a^2*m*r^3*sss + 
      (20*I)*cM^2*m*r^3*sss - 16*a*cM*m^2*r^3*sss + (3*I)*a^2*m^3*r^3*sss - 
      (12*I)*cM*m*r^4*sss + 6*a*m^2*r^4*sss + (2*I)*m*r^5*sss - 
      I*a^4*m*r*sss^2 + (4*I)*a^2*cM*m*r^2*sss^2 - (2*I)*a^2*m*r^3*sss^2 - 
      (4*I)*cM^2*m*r^3*sss^2 + (4*I)*cM*m*r^4*sss^2 - I*m*r^5*sss^2 - 
      (8*I)*a^5*cM*w - 12*a^6*m*w + 16*a^4*cM^2*m*w - (30*I)*a^5*cM*m^2*w - 
      8*a^6*m^3*w + (12*I)*a^5*r*w + (24*I)*a^3*cM^2*r*w + 4*a^4*cM*m*r*w - 
      48*a^2*cM^3*m*r*w + (38*I)*a^5*m^2*r*w + (66*I)*a^3*cM^2*m^2*r*w - 
      16*a^4*cM*m^3*r*w + (10*I)*a^5*m^4*r*w - (48*I)*a^3*cM*r^2*w - 
      (16*I)*a*cM^3*r^2*w + 16*a^4*m*r^2*w + 100*a^2*cM^2*m*r^2*w - 
      (110*I)*a^3*cM*m^2*r^2*w + 16*a^4*m^3*r^2*w + (16*I)*a^3*r^3*w + 
      (40*I)*a*cM^2*r^3*w - 132*a^2*cM*m*r^3*w + (40*I)*a^3*m^2*r^3*w - 
      (12*I)*a*cM^2*m^2*r^3*w - 8*a^2*cM*m^3*r^3*w + (8*I)*a^3*m^4*r^3*w - 
      (24*I)*a*cM*r^4*w + 44*a^2*m*r^4*w + 36*cM^2*m*r^4*w + 
      (8*I)*a*cM*m^2*r^4*w + 16*a^2*m^3*r^4*w + (4*I)*a*r^5*w - 
      32*cM*m*r^5*w + 8*m*r^6*w + (4*I)*a^5*cM*sss*w + 4*a^6*m*sss*w - 
      (8*I)*a^5*r*sss*w - (12*I)*a^3*cM^2*r*sss*w - (9*I)*a^5*m^2*r*sss*w + 
      (32*I)*a^3*cM*r^2*sss*w + (8*I)*a*cM^3*r^2*sss*w - 4*a^4*m*r^2*sss*w - 
      16*a^2*cM^2*m*r^2*sss*w + (18*I)*a^3*cM*m^2*r^2*sss*w - 
      (12*I)*a^3*r^3*sss*w - (28*I)*a*cM^2*r^3*sss*w + 
      24*a^2*cM*m*r^3*sss*w - (15*I)*a^3*m^2*r^3*sss*w + 
      (20*I)*a*cM*r^4*sss*w - 12*a^2*m*r^4*sss*w + (12*I)*a*cM*m^2*r^4*sss*
       w - (4*I)*a*r^5*sss*w + 8*cM*m*r^5*sss*w - (6*I)*a*m^2*r^5*sss*w - 
      4*m*r^6*sss*w + I*a^5*r*sss^2*w - (4*I)*a^3*cM*r^2*sss^2*w + 
      (2*I)*a^3*r^3*sss^2*w + (4*I)*a*cM^2*r^3*sss^2*w - 
      (4*I)*a*cM*r^4*sss^2*w + I*a*r^5*sss^2*w + 10*a^7*w^2 - 
      8*a^5*cM^2*w^2 + (30*I)*a^6*cM*m*w^2 + 12*a^7*m^2*w^2 - 
      10*a^5*cM*r*w^2 + 24*a^3*cM^3*r*w^2 - (40*I)*a^6*m*r*w^2 - 
      (66*I)*a^4*cM^2*m*r*w^2 + 24*a^5*cM*m^2*r*w^2 - (20*I)*a^6*m^3*r*w^2 - 
      6*a^5*r^2*w^2 - 48*a^3*cM^2*r^2*w^2 + (106*I)*a^4*cM*m*r^2*w^2 - 
      12*a^5*m^2*r^2*w^2 + 68*a^3*cM*r^3*w^2 - (60*I)*a^4*m*r^3*w^2 + 
      (24*I)*a^2*cM^2*m*r^3*w^2 + 24*a^3*cM*m^2*r^3*w^2 - 
      (32*I)*a^4*m^3*r^3*w^2 - 26*a^3*r^4*w^2 - 24*a*cM^2*r^4*w^2 + 
      (46*I)*a^2*cM*m*r^4*w^2 - 38*a^3*m^2*r^4*w^2 + 30*a*cM*r^5*w^2 - 
      (24*I)*a^2*m*r^5*w^2 - (38*I)*cM^2*m*r^5*w^2 + 4*a*cM*m^2*r^5*w^2 - 
      (12*I)*a^2*m^3*r^5*w^2 - 10*a*r^6*w^2 + (26*I)*cM*m*r^6*w^2 - 
      14*a*m^2*r^6*w^2 - (4*I)*m*r^7*w^2 - 2*a^7*sss*w^2 + 
      (9*I)*a^6*m*r*sss*w^2 + 8*a^3*cM^2*r^2*sss*w^2 - 
      (18*I)*a^4*cM*m*r^2*sss*w^2 - 8*a^3*cM*r^3*sss*w^2 + 
      (21*I)*a^4*m*r^3*sss*w^2 + 6*a^3*r^4*sss*w^2 - 
      (24*I)*a^2*cM*m*r^4*sss*w^2 - 8*a*cM*r^5*sss*w^2 + 
      (15*I)*a^2*m*r^5*sss*w^2 + 4*a*r^6*sss*w^2 - (6*I)*cM*m*r^6*sss*w^2 + 
      (3*I)*m*r^7*sss*w^2 - (10*I)*a^7*cM*w^3 - 8*a^8*m*w^3 + 
      (14*I)*a^7*r*w^3 + (22*I)*a^5*cM^2*r*w^3 - 16*a^6*cM*m*r*w^3 + 
      (20*I)*a^7*m^2*r*w^3 - (34*I)*a^5*cM*r^2*w^3 + (34*I)*a^5*r^3*w^3 - 
      (12*I)*a^3*cM^2*r^3*w^3 - 24*a^4*cM*m*r^3*w^3 + 
      (48*I)*a^5*m^2*r^3*w^3 - (54*I)*a^3*cM*r^4*w^3 + 28*a^4*m*r^4*w^3 + 
      (26*I)*a^3*r^5*w^3 + (38*I)*a*cM^2*r^5*w^3 - 8*a^2*cM*m*r^5*w^3 + 
      (36*I)*a^3*m^2*r^5*w^3 - (30*I)*a*cM*r^6*w^3 + 24*a^2*m*r^6*w^3 + 
      (6*I)*a*r^7*w^3 + (8*I)*a*m^2*r^7*w^3 + 4*m*r^8*w^3 - 
      (3*I)*a^7*r*sss*w^3 + (6*I)*a^5*cM*r^2*sss*w^3 - 
      (9*I)*a^5*r^3*sss*w^3 + (12*I)*a^3*cM*r^4*sss*w^3 - 
      (9*I)*a^3*r^5*sss*w^3 + (6*I)*a*cM*r^6*sss*w^3 - (3*I)*a*r^7*sss*w^3 + 
      2*a^9*w^4 + 4*a^7*cM*r*w^4 - (10*I)*a^8*m*r*w^4 + 2*a^7*r^2*w^4 + 
      8*a^5*cM*r^3*w^4 - (32*I)*a^6*m*r^3*w^4 - 6*a^5*r^4*w^4 + 
      4*a^3*cM*r^5*w^4 - (36*I)*a^4*m*r^5*w^4 - 10*a^3*r^6*w^4 - 
      (16*I)*a^2*m*r^7*w^4 - 4*a*r^8*w^4 - (2*I)*m*r^9*w^4 + 
      (2*I)*a^9*r*w^5 + (8*I)*a^7*r^3*w^5 + (12*I)*a^5*r^5*w^5 + 
      (8*I)*a^3*r^7*w^5 + (2*I)*a*r^9*w^5)*fR0[r])/(36*cM*w^3*X[r]^2) + 
   (r*(2*a^3*cM*m^2 - (2*I)*a^4*m^3 - 2*a^3*m^2*r - 6*a*cM^2*m^2*r + 
      (4*I)*a^2*cM*m^3*r - 2*a^3*m^4*r + 10*a*cM*m^2*r^2 - 
      (2*I)*a^2*m^3*r^2 - 4*a*m^2*r^3 + I*a^4*m*sss - (3*I)*a^2*cM*m*r*sss + 
      2*a^3*m^2*r*sss + I*a^2*m*r^2*sss + (2*I)*cM^2*m*r^2*sss - 
      4*a*cM*m^2*r^2*sss - I*cM*m*r^3*sss + 2*a*m^2*r^3*sss + (2*I)*a^5*w - 
      4*a^4*cM*m*w + (6*I)*a^5*m^2*w - (6*I)*a^3*cM*r*w + 12*a^4*m*r*w + 
      12*a^2*cM^2*m*r*w - (12*I)*a^3*cM*m^2*r*w + 8*a^4*m^3*r*w + 
      (2*I)*a^3*r^2*w + (4*I)*a*cM^2*r^2*w - 44*a^2*cM*m*r^2*w + 
      (6*I)*a^3*m^2*r^2*w - (2*I)*a*cM*r^3*w + 18*a^2*m*r^3*w + 
      18*cM^2*m*r^3*w + 6*a^2*m^3*r^3*w - 16*cM*m*r^4*w + 4*m*r^5*w - 
      I*a^5*sss*w + (3*I)*a^3*cM*r*sss*w - 4*a^4*m*r*sss*w - 
      I*a^3*r^2*sss*w - (2*I)*a*cM^2*r^2*sss*w + 8*a^2*cM*m*r^2*sss*w + 
      I*a*cM*r^3*sss*w - 6*a^2*m*r^3*sss*w + 4*cM*m*r^4*sss*w - 
      2*m*r^5*sss*w + 2*a^5*cM*w^2 - (6*I)*a^6*m*w^2 - 10*a^5*r*w^2 - 
      6*a^3*cM^2*r*w^2 + (12*I)*a^4*cM*m*r*w^2 - 12*a^5*m^2*r*w^2 + 
      34*a^3*cM*r^2*w^2 - (6*I)*a^4*m*r^2*w^2 - 16*a^3*r^3*w^2 - 
      18*a*cM^2*r^3*w^2 - 18*a^3*m^2*r^3*w^2 + 20*a*cM*r^4*w^2 + 
      (2*I)*a^2*m*r^4*w^2 - 6*a*r^5*w^2 - (4*I)*cM*m*r^5*w^2 - 
      6*a*m^2*r^5*w^2 + (2*I)*m*r^6*w^2 + 2*a^5*r*sss*w^2 - 
      4*a^3*cM*r^2*sss*w^2 + 4*a^3*r^3*sss*w^2 - 4*a*cM*r^4*sss*w^2 + 
      2*a*r^5*sss*w^2 + (2*I)*a^7*w^3 - (4*I)*a^5*cM*r*w^3 + 8*a^6*m*r*w^3 + 
      (2*I)*a^5*r^2*w^3 + 18*a^4*m*r^3*w^3 - (2*I)*a^3*r^4*w^3 + 
      (4*I)*a*cM*r^5*w^3 + 12*a^2*m*r^5*w^3 - (2*I)*a*r^6*w^3 + 2*m*r^7*w^3 - 
      2*a^7*r*w^4 - 6*a^5*r^3*w^4 - 6*a^3*r^5*w^4 - 2*a*r^7*w^4)*
     Derivative[1][fR0][r])/(36*cM*w^3*X[r]), 
 f00f23a[r] -> (r*((-2*I)*a^4*m + (8*I)*a^2*cM^2*m + 10*a^3*cM*m^2 - 
      (4*I)*a^4*m^3 + (8*I)*a^2*cM^2*m^3 + 10*a^3*cM*m^4 - (2*I)*a^4*m^5 - 
      (8*I)*a^2*cM*m*r - (16*I)*cM^3*m*r - 12*a^3*m^2*r - 12*a*cM^2*m^2*r - 
      (14*I)*a^2*cM*m^3*r - (16*I)*cM^3*m^3*r - 14*a^3*m^4*r - 
      12*a*cM^2*m^4*r - (6*I)*a^2*cM*m^5*r - 2*a^3*m^6*r + (4*I)*a^2*m*r^2 + 
      (32*I)*cM^2*m*r^2 + 18*a*cM*m^2*r^2 + (12*I)*a^2*m^3*r^2 + 
      (32*I)*cM^2*m^3*r^2 + 18*a*cM*m^4*r^2 + (8*I)*a^2*m^5*r^2 - 
      (24*I)*cM*m*r^3 - 4*a*m^2*r^3 - (24*I)*cM*m^3*r^3 - 4*a*m^4*r^3 + 
      (6*I)*m*r^4 + (6*I)*m^3*r^4 + (3*I)*a^4*m*sss - (8*I)*a^2*cM^2*m*sss - 
      10*a^3*cM*m^2*sss + (3*I)*a^4*m^3*sss + (8*I)*a^2*cM*m*r*sss + 
      (16*I)*cM^3*m*r*sss + 14*a^3*m^2*r*sss + 12*a*cM^2*m^2*r*sss + 
      (6*I)*a^2*cM*m^3*r*sss + 4*a^3*m^4*r*sss - (6*I)*a^2*m*r^2*sss - 
      (36*I)*cM^2*m*r^2*sss - 22*a*cM*m^2*r^2*sss - (10*I)*a^2*m^3*r^2*sss - 
      (4*I)*cM^2*m^3*r^2*sss - 4*a*cM*m^4*r^2*sss + (32*I)*cM*m*r^3*sss + 
      6*a*m^2*r^3*sss + (8*I)*cM*m^3*r^3*sss + 2*a*m^4*r^3*sss - 
      (9*I)*m*r^4*sss - (3*I)*m^3*r^4*sss - I*a^4*m*sss^2 - 
      2*a^3*m^2*r*sss^2 + (2*I)*a^2*m*r^2*sss^2 + (4*I)*cM^2*m*r^2*sss^2 + 
      4*a*cM*m^2*r^2*sss^2 - (8*I)*cM*m*r^3*sss^2 - 2*a*m^2*r^3*sss^2 + 
      (3*I)*m*r^4*sss^2 + (8*I)*a^5*w - (32*I)*a^3*cM^2*w - 58*a^4*cM*m*w + 
      (20*I)*a^5*m^2*w - (24*I)*a^3*cM^2*m^2*w - 40*a^4*cM*m^3*w + 
      (10*I)*a^5*m^4*w + (32*I)*a^3*cM*r*w + (64*I)*a*cM^3*r*w + 
      72*a^4*m*r*w + 76*a^2*cM^2*m*r*w + (64*I)*a^3*cM*m^2*r*w + 
      (48*I)*a*cM^3*m^2*r*w + 64*a^4*m^3*r*w + 48*a^2*cM^2*m^3*r*w + 
      (30*I)*a^3*cM*m^4*r*w + 12*a^4*m^5*r*w - (16*I)*a^3*r^2*w - 
      (128*I)*a*cM^2*r^2*w - 132*a^2*cM*m*r^2*w - (60*I)*a^3*m^2*r^2*w - 
      (104*I)*a*cM^2*m^2*r^2*w - 76*a^2*cM*m^3*r^2*w - (32*I)*a^3*m^4*r^2*w + 
      (96*I)*a*cM*r^3*w + 40*a^2*m*r^3*w + 12*cM^2*m*r^3*w + 
      (88*I)*a*cM*m^2*r^3*w + 26*a^2*m^3*r^3*w + 12*cM^2*m^3*r^3*w + 
      6*a^2*m^5*r^3*w - (24*I)*a*r^4*w - 10*cM*m*r^4*w - (32*I)*a*m^2*r^4*w - 
      18*cM*m^3*r^4*w - (10*I)*a*m^4*r^4*w + 4*m^3*r^5*w - (6*I)*a^5*sss*w + 
      (8*I)*a^3*cM^2*sss*w + 20*a^4*cM*m*sss*w - (9*I)*a^5*m^2*sss*w - 
      (8*I)*a^3*cM*r*sss*w - (16*I)*a*cM^3*r*sss*w - 36*a^4*m*r*sss*w - 
      24*a^2*cM^2*m*r*sss*w - (18*I)*a^3*cM*m^2*r*sss*w - 
      16*a^4*m^3*r*sss*w + (12*I)*a^3*r^2*sss*w + (48*I)*a*cM^2*r^2*sss*w + 
      70*a^2*cM*m*r^2*sss*w + (22*I)*a^3*m^2*r^2*sss*w + 
      (12*I)*a*cM^2*m^2*r^2*sss*w + 16*a^2*cM*m^3*r^2*sss*w - 
      (56*I)*a*cM*r^3*sss*w - 32*a^2*m*r^3*sss*w - 12*cM^2*m*r^3*sss*w - 
      (28*I)*a*cM*m^2*r^3*sss*w - 16*a^2*m^3*r^3*sss*w + (18*I)*a*r^4*sss*w + 
      18*cM*m*r^4*sss*w + (21*I)*a*m^2*r^4*sss*w + 4*cM*m^3*r^4*sss*w - 
      4*m*r^5*sss*w - 2*m^3*r^5*sss*w + I*a^5*sss^2*w + 4*a^4*m*r*sss^2*w - 
      (2*I)*a^3*r^2*sss^2*w - (4*I)*a*cM^2*r^2*sss^2*w - 
      8*a^2*cM*m*r^2*sss^2*w + (8*I)*a*cM*r^3*sss^2*w + 6*a^2*m*r^3*sss^2*w - 
      (3*I)*a*r^4*sss^2*w - 4*cM*m*r^4*sss^2*w + 2*m*r^5*sss^2*w + 
      48*a^5*cM*w^2 - (28*I)*a^6*m*w^2 + (24*I)*a^4*cM^2*m*w^2 + 
      60*a^5*cM*m^2*w^2 - (20*I)*a^6*m^3*w^2 - 60*a^5*r*w^2 - 
      64*a^3*cM^2*r*w^2 - (86*I)*a^4*cM*m*r*w^2 - (48*I)*a^2*cM^3*m*r*w^2 - 
      108*a^5*m^2*r*w^2 - 72*a^3*cM^2*m^2*r*w^2 - (60*I)*a^4*cM*m^3*r*w^2 - 
      30*a^5*m^4*r*w^2 + 144*a^3*cM*r^2*w^2 + (52*I)*a^4*m*r^2*w^2 + 
      (112*I)*a^2*cM^2*m*r^2*w^2 + 120*a^3*cM*m^2*r^2*w^2 + 
      (48*I)*a^4*m^3*r^2*w^2 - 72*a^3*r^3*w^2 - 48*a*cM^2*r^3*w^2 - 
      (108*I)*a^2*cM*m*r^3*w^2 - 82*a^3*m^2*r^3*w^2 - 36*a*cM^2*m^2*r^3*w^2 - 
      30*a^3*m^4*r^3*w^2 + 64*a*cM*r^4*w^2 + (78*I)*a^2*m*r^4*w^2 + 
      (8*I)*cM^2*m*r^4*w^2 + 54*a*cM*m^2*r^4*w^2 + (38*I)*a^2*m^3*r^4*w^2 - 
      12*a*r^5*w^2 - (10*I)*cM*m*r^5*w^2 - 8*a*m^2*r^5*w^2 + 
      (6*I)*cM*m^3*r^5*w^2 - 6*a*m^4*r^5*w^2 + (6*I)*m*r^6*w^2 + 
      (2*I)*m^3*r^6*w^2 - 10*a^5*cM*sss*w^2 + (9*I)*a^6*m*sss*w^2 + 
      22*a^5*r*sss*w^2 + 12*a^3*cM^2*r*sss*w^2 + (18*I)*a^4*cM*m*r*sss*w^2 + 
      24*a^5*m^2*r*sss*w^2 - 48*a^3*cM*r^2*sss*w^2 - 
      (14*I)*a^4*m*r^2*sss*w^2 - (12*I)*a^2*cM^2*m*r^2*sss*w^2 - 
      24*a^3*cM*m^2*r^2*sss*w^2 + 32*a^3*r^3*sss*w^2 + 
      12*a*cM^2*r^3*sss*w^2 + (32*I)*a^2*cM*m*r^3*sss*w^2 + 
      36*a^3*m^2*r^3*sss*w^2 - 30*a*cM*r^4*sss*w^2 - 
      (27*I)*a^2*m*r^4*sss*w^2 - 12*a*cM*m^2*r^4*sss*w^2 + 10*a*r^5*sss*w^2 - 
      (2*I)*cM*m*r^5*sss*w^2 + 12*a*m^2*r^5*sss*w^2 - (4*I)*m*r^6*sss*w^2 - 
      2*a^5*r*sss^2*w^2 + 4*a^3*cM*r^2*sss^2*w^2 - 4*a^3*r^3*sss^2*w^2 + 
      4*a*cM*r^4*sss^2*w^2 - 2*a*r^5*sss^2*w^2 + (12*I)*a^7*w^3 - 
      (8*I)*a^5*cM^2*w^3 - 40*a^6*cM*m*w^3 + (20*I)*a^7*m^2*w^3 + 
      (36*I)*a^5*cM*r*w^3 + (16*I)*a^3*cM^3*r*w^3 + 80*a^6*m*r*w^3 + 
      48*a^4*cM^2*m*r*w^3 + (60*I)*a^5*cM*m^2*r*w^3 + 40*a^6*m^3*r*w^3 - 
      (4*I)*a^5*r^2*w^3 - (40*I)*a^3*cM^2*r^2*w^3 - 84*a^4*cM*m*r^2*w^3 - 
      (32*I)*a^5*m^2*r^2*w^3 + (44*I)*a^3*cM*r^3*w^3 + 102*a^4*m*r^3*w^3 + 
      36*a^2*cM^2*m*r^3*w^3 + 60*a^4*m^3*r^3*w^3 - (28*I)*a^3*r^4*w^3 - 
      (8*I)*a*cM^2*r^4*w^3 - 54*a^2*cM*m*r^4*w^3 - (54*I)*a^3*m^2*r^4*w^3 - 
      (8*I)*a*cM*r^5*w^3 + 30*a^2*m*r^5*w^3 - (18*I)*a*cM*m^2*r^5*w^3 + 
      24*a^2*m^3*r^5*w^3 - (12*I)*a*r^6*w^3 - 6*cM*m*r^6*w^3 - 
      (12*I)*a*m^2*r^6*w^3 + 2*m^3*r^7*w^3 - (3*I)*a^7*sss*w^3 - 
      (6*I)*a^5*cM*r*sss*w^3 - 16*a^6*m*r*sss*w^3 + (2*I)*a^5*r^2*sss*w^3 + 
      (4*I)*a^3*cM^2*r^2*sss*w^3 + 16*a^4*cM*m*r^2*sss*w^3 - 
      (12*I)*a^3*cM*r^3*sss*w^3 - 32*a^4*m*r^3*sss*w^3 + 
      (9*I)*a^3*r^4*sss*w^3 + 12*a^2*cM*m*r^4*sss*w^3 + 
      (2*I)*a*cM*r^5*sss*w^3 - 18*a^2*m*r^5*sss*w^3 + (4*I)*a*r^6*sss*w^3 - 
      2*m*r^7*sss*w^3 + 10*a^7*cM*w^4 - (10*I)*a^8*m*w^4 - 22*a^7*r*w^4 - 
      12*a^5*cM^2*r*w^4 - (30*I)*a^6*cM*m*r*w^4 - 30*a^7*m^2*r*w^4 + 
      22*a^5*cM*r^2*w^4 + (8*I)*a^6*m*r^2*w^4 - 42*a^5*r^3*w^4 - 
      12*a^3*cM^2*r^3*w^4 - 60*a^5*m^2*r^3*w^4 + 18*a^3*cM*r^4*w^4 + 
      (34*I)*a^4*m*r^4*w^4 - 26*a^3*r^5*w^4 + (18*I)*a^2*cM*m*r^5*w^4 - 
      36*a^3*m^2*r^5*w^4 + 6*a*cM*r^6*w^4 + (18*I)*a^2*m*r^6*w^4 - 
      6*a*r^7*w^4 - 6*a*m^2*r^7*w^4 + (2*I)*m*r^8*w^4 + 4*a^7*r*sss*w^4 - 
      4*a^5*cM*r^2*sss*w^4 + 10*a^5*r^3*sss*w^4 - 4*a^3*cM*r^4*sss*w^4 + 
      8*a^3*r^5*sss*w^4 + 2*a*r^7*sss*w^4 + (2*I)*a^9*w^5 + 
      (6*I)*a^7*cM*r*w^5 + 12*a^8*m*r*w^5 + 30*a^6*m*r^3*w^5 - 
      (8*I)*a^5*r^4*w^5 - (6*I)*a^3*cM*r^5*w^5 + 24*a^4*m*r^5*w^5 - 
      (8*I)*a^3*r^6*w^5 + 6*a^2*m*r^7*w^5 - (2*I)*a*r^8*w^5 - 2*a^9*r*w^6 - 
      6*a^7*r^3*w^6 - 6*a^5*r^5*w^6 - 2*a^3*r^7*w^6)*fR0[r])/
    (36*cM*w^3*X[r]) - (r*((2*I)*a^2*cM*m + 2*a^3*m^2 + (2*I)*a^2*cM*m^3 + 
      2*a^3*m^4 - (2*I)*a^2*m*r - (4*I)*cM^2*m*r - 2*a*cM*m^2*r - 
      (4*I)*a^2*m^3*r - (4*I)*cM^2*m^3*r - 2*a*cM*m^4*r - (2*I)*a^2*m^5*r + 
      (6*I)*cM*m*r^2 + (6*I)*cM*m^3*r^2 - (2*I)*m*r^3 - (2*I)*m^3*r^3 - 
      (2*I)*a^2*cM*m*sss - 2*a^3*m^2*sss + (3*I)*a^2*m*r*sss + 
      (4*I)*cM^2*m*r*sss + 2*a*cM*m^2*r*sss + (3*I)*a^2*m^3*r*sss - 
      (8*I)*cM*m*r^2*sss - (2*I)*cM*m^3*r^2*sss + (3*I)*m*r^3*sss + 
      I*m^3*r^3*sss - I*a^2*m*r*sss^2 + (2*I)*cM*m*r^2*sss^2 - 
      I*m*r^3*sss^2 - (8*I)*a^3*cM*w - 12*a^4*m*w - (6*I)*a^3*cM*m^2*w - 
      8*a^4*m^3*w + (8*I)*a^3*r*w + (16*I)*a*cM^2*r*w + 14*a^2*cM*m*r*w + 
      (20*I)*a^3*m^2*r*w + (12*I)*a*cM^2*m^2*r*w + 8*a^2*cM*m^3*r*w + 
      (10*I)*a^3*m^4*r*w - (24*I)*a*cM*r^2*w - 2*a^2*m*r^2*w - 
      (20*I)*a*cM*m^2*r^2*w + (8*I)*a*r^3*w - 2*cM*m*r^3*w + 
      (10*I)*a*m^2*r^3*w + 2*cM*m^3*r^3*w + (4*I)*a*m^4*r^3*w + 2*m*r^4*w + 
      (2*I)*a^3*cM*sss*w + 4*a^4*m*sss*w - (6*I)*a^3*r*sss*w - 
      (4*I)*a*cM^2*r*sss*w - 4*a^2*cM*m*r*sss*w - (9*I)*a^3*m^2*r*sss*w + 
      (14*I)*a*cM*r^2*sss*w + a^2*m*r^2*sss*w + (6*I)*a*cM*m^2*r^2*sss*w - 
      (6*I)*a*r^3*sss*w - (7*I)*a*m^2*r^3*sss*w - m*r^4*sss*w + 
      I*a^3*r*sss^2*w - (2*I)*a*cM*r^2*sss^2*w + I*a*r^3*sss^2*w + 
      10*a^5*w^2 + (6*I)*a^4*cM*m*w^2 + 12*a^5*m^2*w^2 - 12*a^3*cM*r*w^2 - 
      (28*I)*a^4*m*r*w^2 - (12*I)*a^2*cM^2*m*r*w^2 - 12*a^3*cM*m^2*r*w^2 - 
      (20*I)*a^4*m^3*r*w^2 + 8*a^3*r^2*w^2 + (22*I)*a^2*cM*m*r^2*w^2 - 
      4*a*cM*r^3*w^2 - (28*I)*a^2*m*r^3*w^2 - 6*a*cM*m^2*r^3*w^2 - 
      (16*I)*a^2*m^3*r^3*w^2 - 2*a*r^4*w^2 + (2*I)*cM*m*r^4*w^2 - 
      4*a*m^2*r^4*w^2 - (2*I)*m*r^5*w^2 - (2*I)*m^3*r^5*w^2 - 2*a^5*sss*w^2 + 
      2*a^3*cM*r*sss*w^2 + (9*I)*a^4*m*r*sss*w^2 - a^3*r^2*sss*w^2 - 
      (6*I)*a^2*cM*m*r^2*sss*w^2 + (11*I)*a^2*m*r^3*sss*w^2 + a*r^4*sss*w^2 + 
      (2*I)*m*r^5*sss*w^2 - (2*I)*a^5*cM*w^3 - 8*a^6*m*w^3 + 
      (12*I)*a^5*r*w^3 + (4*I)*a^3*cM^2*r*w^3 + 8*a^4*cM*m*r*w^3 + 
      (20*I)*a^5*m^2*r*w^3 - (8*I)*a^3*cM*r^2*w^3 + (20*I)*a^3*r^3*w^3 + 
      6*a^2*cM*m*r^3*w^3 + (24*I)*a^3*m^2*r^3*w^3 - (2*I)*a*cM*r^4*w^3 + 
      8*a^2*m*r^4*w^3 + (8*I)*a*r^5*w^3 + (6*I)*a*m^2*r^5*w^3 + 2*m*r^6*w^3 - 
      (3*I)*a^5*r*sss*w^3 + (2*I)*a^3*cM*r^2*sss*w^3 - 
      (5*I)*a^3*r^3*sss*w^3 - (2*I)*a*r^5*sss*w^3 + 2*a^7*w^4 - 
      2*a^5*cM*r*w^4 - (10*I)*a^6*m*r*w^4 - 2*a^3*cM*r^3*w^4 - 
      (16*I)*a^4*m*r^3*w^4 - 4*a^3*r^4*w^4 - (6*I)*a^2*m*r^5*w^4 - 
      2*a*r^6*w^4 + (2*I)*a^7*r*w^5 + (4*I)*a^5*r^3*w^5 + (2*I)*a^3*r^5*w^5)*
     Derivative[1][fR0][r])/(36*cM*w^3), 
 f00f23b[r] -> (r*((-4*I)*a^4*m^2 + (16*I)*a^2*cM^2*m^2 + 20*a^3*cM*m^3 - 
      (4*I)*a^4*m^4 - (16*I)*a^2*cM*m^2*r - (32*I)*cM^3*m^2*r - 
      24*a^3*m^3*r - 24*a*cM^2*m^3*r - (12*I)*a^2*cM*m^4*r - 4*a^3*m^5*r + 
      (8*I)*a^2*m^2*r^2 + (64*I)*cM^2*m^2*r^2 + 36*a*cM*m^3*r^2 + 
      (16*I)*a^2*m^4*r^2 - (48*I)*cM*m^2*r^3 - 8*a*m^3*r^3 + (12*I)*m^2*r^4 + 
      (2*I)*a^4*sss - (8*I)*a^2*cM^2*sss - 10*a^3*cM*m*sss + 
      (4*I)*a^4*m^2*sss + (8*I)*a^2*cM*r*sss + (16*I)*cM^3*r*sss + 
      12*a^3*m*r*sss + 12*a*cM^2*m*r*sss + (6*I)*a^2*cM*m^2*r*sss + 
      6*a^3*m^3*r*sss - (4*I)*a^2*r^2*sss - (32*I)*cM^2*r^2*sss - 
      18*a*cM*m*r^2*sss - (12*I)*a^2*m^2*r^2*sss - (8*I)*cM^2*m^2*r^2*sss - 
      8*a*cM*m^3*r^2*sss + (24*I)*cM*r^3*sss + 4*a*m*r^3*sss + 
      (16*I)*cM*m^2*r^3*sss + 4*a*m^3*r^3*sss - (6*I)*r^4*sss - 
      (6*I)*m^2*r^4*sss - I*a^4*sss^2 - 2*a^3*m*r*sss^2 + 
      (2*I)*a^2*r^2*sss^2 + (4*I)*cM^2*r^2*sss^2 + 4*a*cM*m*r^2*sss^2 - 
      (8*I)*cM*r^3*sss^2 - 2*a*m*r^3*sss^2 + (3*I)*r^4*sss^2 - 16*a^4*cM*w + 
      (12*I)*a^5*m*w - (32*I)*a^3*cM^2*m*w - 60*a^4*cM*m^2*w + 
      (16*I)*a^5*m^3*w + 24*a^4*r*w + 32*a^2*cM^2*r*w + (40*I)*a^3*cM*m*r*w + 
      (64*I)*a*cM^3*m*r*w + 76*a^4*m^2*r*w + 72*a^2*cM^2*m^2*r*w + 
      (48*I)*a^3*cM*m^3*r*w + 20*a^4*m^4*r*w - 64*a^2*cM*r^2*w - 
      (36*I)*a^3*m*r^2*w - (144*I)*a*cM^2*m*r^2*w - 116*a^2*cM*m^2*r^2*w - 
      (48*I)*a^3*m^3*r^2*w + 16*a^2*r^3*w + (128*I)*a*cM*m*r^3*w + 
      32*a^2*m^2*r^3*w + 24*cM^2*m^2*r^3*w + 12*a^2*m^4*r^3*w + 16*cM*r^4*w - 
      (32*I)*a*m*r^4*w - 36*cM*m^2*r^4*w - (20*I)*a*m^3*r^4*w - 8*r^5*w + 
      8*m^2*r^5*w + 10*a^4*cM*sss*w - (8*I)*a^5*m*sss*w - 16*a^4*r*sss*w - 
      12*a^2*cM^2*r*sss*w - (12*I)*a^3*cM*m*r*sss*w - 18*a^4*m^2*r*sss*w + 
      36*a^2*cM*r^2*sss*w + (18*I)*a^3*m*r^2*sss*w + 
      (16*I)*a*cM^2*m*r^2*sss*w + 24*a^2*cM*m^2*r^2*sss*w - 
      16*a^2*r^3*sss*w - 12*cM^2*r^3*sss*w - (40*I)*a*cM*m*r^3*sss*w - 
      22*a^2*m^2*r^3*sss*w + 10*cM*r^4*sss*w + (26*I)*a*m*r^4*sss*w + 
      8*cM*m^2*r^4*sss*w - 4*m^2*r^5*sss*w + 2*a^4*r*sss^2*w - 
      4*a^2*cM*r^2*sss^2*w + 4*a^2*r^3*sss^2*w - 4*cM*r^4*sss^2*w + 
      2*r^5*sss^2*w - (8*I)*a^6*w^2 + (16*I)*a^4*cM^2*w^2 + 60*a^5*cM*m*w^2 - 
      (24*I)*a^6*m^2*w^2 - (24*I)*a^4*cM*r*w^2 - (32*I)*a^2*cM^3*r*w^2 - 
      80*a^5*m*r*w^2 - 72*a^3*cM^2*m*r*w^2 - (72*I)*a^4*cM*m^2*r*w^2 - 
      40*a^5*m^3*r*w^2 + (24*I)*a^4*r^2*w^2 + (80*I)*a^2*cM^2*r^2*w^2 + 
      124*a^3*cM*m*r^2*w^2 + (48*I)*a^4*m^2*r^2*w^2 - (88*I)*a^2*cM*r^3*w^2 - 
      60*a^3*m*r^3*w^2 - 48*a*cM^2*m*r^3*w^2 - 48*a^3*m^3*r^3*w^2 + 
      (40*I)*a^2*r^4*w^2 + (16*I)*cM^2*r^4*w^2 + 72*a*cM*m*r^4*w^2 + 
      (56*I)*a^2*m^2*r^4*w^2 - (32*I)*cM*r^5*w^2 + 4*a*m*r^5*w^2 + 
      (12*I)*cM*m^2*r^5*w^2 - 12*a*m^3*r^5*w^2 + (8*I)*r^6*w^2 + 
      (4*I)*m^2*r^6*w^2 + (4*I)*a^6*sss*w^2 + (6*I)*a^4*cM*r*sss*w^2 + 
      18*a^5*m*r*sss*w^2 - (6*I)*a^4*r^2*sss*w^2 - (8*I)*a^2*cM^2*r^2*sss*
       w^2 - 24*a^3*cM*m*r^2*sss*w^2 + (24*I)*a^2*cM*r^3*sss*w^2 + 
      32*a^3*m*r^3*sss*w^2 - (16*I)*a^2*r^4*sss*w^2 - 16*a*cM*m*r^4*sss*w^2 + 
      (2*I)*cM*r^5*sss*w^2 + 14*a*m*r^5*sss*w^2 - (6*I)*r^6*sss*w^2 - 
      20*a^6*cM*w^3 + (16*I)*a^7*m*w^3 + 28*a^6*r*w^3 + 24*a^4*cM^2*r*w^3 + 
      (48*I)*a^5*cM*m*r*w^3 + 40*a^6*m^2*r*w^3 - 44*a^4*cM*r^2*w^3 - 
      (16*I)*a^5*m*r^2*w^3 + 36*a^4*r^3*w^3 + 24*a^2*cM^2*r^3*w^3 + 
      72*a^4*m^2*r^3*w^3 - 36*a^2*cM*r^4*w^3 - (52*I)*a^3*m*r^4*w^3 + 
      4*a^2*r^5*w^3 - (24*I)*a*cM*m*r^5*w^3 + 36*a^2*m^2*r^5*w^3 - 
      12*cM*r^6*w^3 - (20*I)*a*m*r^6*w^3 - 4*r^7*w^3 + 4*m^2*r^7*w^3 - 
      6*a^6*r*sss*w^3 + 8*a^4*cM*r^2*sss*w^3 - 14*a^4*r^3*sss*w^3 + 
      8*a^2*cM*r^4*sss*w^3 - 10*a^2*r^5*sss*w^3 - 2*r^7*sss*w^3 - 
      (4*I)*a^8*w^4 - (12*I)*a^6*cM*r*w^4 - 20*a^7*m*r*w^4 - 
      48*a^5*m*r^3*w^4 + (16*I)*a^4*r^4*w^4 + (12*I)*a^2*cM*r^5*w^4 - 
      36*a^3*m*r^5*w^4 + (16*I)*a^2*r^6*w^4 - 8*a*m*r^7*w^4 + (4*I)*r^8*w^4 + 
      4*a^8*r*w^5 + 12*a^6*r^3*w^5 + 12*a^4*r^5*w^5 + 4*a^2*r^7*w^5)*fR0[r])/
    (72*cM*w^3*X[r]) - (r*((4*I)*a^2*cM*m^2 + 4*a^3*m^3 - (4*I)*a^2*m^2*r - 
      (8*I)*cM^2*m^2*r - 4*a*cM*m^3*r - (4*I)*a^2*m^4*r + (12*I)*cM*m^2*r^2 - 
      (4*I)*m^2*r^3 - (2*I)*a^2*cM*sss - 2*a^3*m*sss + (2*I)*a^2*r*sss + 
      (4*I)*cM^2*r*sss + 2*a*cM*m*r*sss + (4*I)*a^2*m^2*r*sss - 
      (6*I)*cM*r^2*sss - (4*I)*cM*m^2*r^2*sss + (2*I)*r^3*sss + 
      (2*I)*m^2*r^3*sss - I*a^2*r*sss^2 + (2*I)*cM*r^2*sss^2 - I*r^3*sss^2 - 
      4*a^4*w - (8*I)*a^3*cM*m*w - 12*a^4*m^2*w + 8*a^2*cM*r*w + 
      (12*I)*a^3*m*r*w + (16*I)*a*cM^2*m*r*w + 12*a^2*cM*m^2*r*w + 
      (16*I)*a^3*m^3*r*w - (28*I)*a*cM*m*r^2*w - 8*cM*r^3*w + 
      (8*I)*a*m*r^3*w + 4*cM*m^2*r^3*w + (8*I)*a*m^3*r^3*w + 4*r^4*w + 
      2*a^4*sss*w - 2*a^2*cM*r*sss*w - (8*I)*a^3*m*r*sss*w + 
      (8*I)*a*cM*m*r^2*sss*w + 2*cM*r^3*sss*w - (8*I)*a*m*r^3*sss*w - 
      2*r^4*sss*w + (4*I)*a^4*cM*w^2 + 12*a^5*m*w^2 - (8*I)*a^4*r*w^2 - 
      (8*I)*a^2*cM^2*r*w^2 - 12*a^3*cM*m*r*w^2 - (24*I)*a^4*m^2*r*w^2 + 
      (16*I)*a^2*cM*r^2*w^2 - (8*I)*a^2*r^3*w^2 - 8*a*cM*m*r^3*w^2 - 
      (24*I)*a^2*m^2*r^3*w^2 + (4*I)*cM*r^4*w^2 - 8*a*m*r^4*w^2 - 
      (4*I)*m^2*r^5*w^2 + (4*I)*a^4*r*sss*w^2 - (4*I)*a^2*cM*r^2*sss*w^2 + 
      (6*I)*a^2*r^3*sss*w^2 + (2*I)*r^5*sss*w^2 - 4*a^6*w^3 + 
      4*a^4*cM*r*w^3 + (16*I)*a^5*m*r*w^3 + 4*a^2*cM*r^3*w^3 + 
      (24*I)*a^3*m*r^3*w^3 + 8*a^2*r^4*w^3 + (8*I)*a*m*r^5*w^3 + 4*r^6*w^3 - 
      (4*I)*a^6*r*w^4 - (8*I)*a^4*r^3*w^4 - (4*I)*a^2*r^5*w^4)*
     Derivative[1][fR0][r])/(72*cM*w^3), 
 f00f24a[r] -> (r^2*(4*a^4*cM*m - 16*a^2*cM^3*m + (20*I)*a^3*cM^2*m^2 + 
      8*a^4*cM*m^3 - 16*a^2*cM^3*m^3 + (20*I)*a^3*cM^2*m^4 + 4*a^4*cM*m^5 + 
      24*a^2*cM^2*m*r - (20*I)*a^3*cM*m^2*r + 24*a^2*cM^2*m^3*r - 
      (20*I)*a^3*cM*m^4*r - 4*a^2*cM*m*r^2 - 32*cM^3*m*r^2 + 
      (4*I)*a^3*m^2*r^2 + (24*I)*a*cM^2*m^2*r^2 - 16*a^2*cM*m^3*r^2 - 
      32*cM^3*m^3*r^2 + (8*I)*a^3*m^4*r^2 + (24*I)*a*cM^2*m^4*r^2 - 
      12*a^2*cM*m^5*r^2 + (4*I)*a^3*m^6*r^2 - 4*a^2*m*r^3 + 64*cM^2*m*r^3 - 
      (36*I)*a*cM*m^2*r^3 + 12*a^2*m^3*r^3 + 64*cM^2*m^3*r^3 - 
      (36*I)*a*cM*m^4*r^3 + 16*a^2*m^5*r^3 - 48*cM*m*r^4 + (8*I)*a*m^2*r^4 - 
      48*cM*m^3*r^4 + (8*I)*a*m^4*r^4 + 12*m*r^5 + 12*m^3*r^5 - 
      4*a^4*cM*m*sss + 8*a^2*cM^3*m*sss - (10*I)*a^3*cM^2*m^2*sss - 
      4*a^4*cM*m^3*sss - 8*a^2*cM^2*m*r*sss + (10*I)*a^3*cM*m^2*r*sss + 
      4*a^2*cM^2*m^3*r*sss + 4*a^2*cM*m*r^2*sss + 16*cM^3*m*r^2*sss - 
      (6*I)*a^3*m^2*r^2*sss - (12*I)*a*cM^2*m^2*r^2*sss + 
      8*a^2*cM*m^3*r^2*sss - (6*I)*a^3*m^4*r^2*sss - 4*a^2*m*r^3*sss - 
      40*cM^2*m*r^3*sss + (26*I)*a*cM*m^2*r^3*sss - 14*a^2*m^3*r^3*sss - 
      8*cM^2*m^3*r^3*sss + (8*I)*a*cM*m^4*r^3*sss + 40*cM*m*r^4*sss - 
      (8*I)*a*m^2*r^4*sss + 16*cM*m^3*r^4*sss - (4*I)*a*m^4*r^4*sss - 
      12*m*r^5*sss - 6*m^3*r^5*sss + a^4*cM*m*sss^2 - 2*a^2*cM^2*m*r*sss^2 - 
      a^2*cM*m*r^2*sss^2 + (2*I)*a^3*m^2*r^2*sss^2 + 3*a^2*m*r^3*sss^2 + 
      4*cM^2*m*r^3*sss^2 - (4*I)*a*cM*m^2*r^3*sss^2 - 8*cM*m*r^4*sss^2 + 
      (2*I)*a*m^2*r^4*sss^2 + 3*m*r^5*sss^2 + 12*a^5*cM*w + 16*a^3*cM^3*w - 
      (40*I)*a^4*cM^2*m*w - 24*a^5*cM*m^2*w + 48*a^3*cM^3*m^2*w - 
      (80*I)*a^4*cM^2*m^3*w - 20*a^5*cM*m^4*w - 24*a^5*r*w - 
      24*a^3*cM^2*r*w + (12*I)*a^4*cM*m*r*w - 4*a^5*m^2*r*w - 
      56*a^3*cM^2*m^2*r*w + (64*I)*a^4*cM*m^3*r*w + 64*a^3*cM*r^2*w - 
      16*a*cM^3*r^2*w - (8*I)*a^4*m*r^2*w - (48*I)*a^2*cM^2*m*r^2*w + 
      36*a^3*cM*m^2*r^2*w + 48*a*cM^3*m^2*r^2*w - (40*I)*a^4*m^3*r^2*w - 
      (80*I)*a^2*cM^2*m^3*r^2*w + 36*a^3*cM*m^4*r^2*w - 
      (20*I)*a^4*m^5*r^2*w - 48*a^3*r^3*w - 40*a*cM^2*r^3*w + 
      (96*I)*a^2*cM*m*r^3*w - 32*a^3*m^2*r^3*w - 152*a*cM^2*m^2*r^3*w + 
      (164*I)*a^2*cM*m^3*r^3*w - 52*a^3*m^4*r^3*w + 84*a*cM*r^4*w - 
      (24*I)*a^2*m*r^4*w - (24*I)*cM^2*m*r^4*w + 148*a*cM*m^2*r^4*w - 
      (56*I)*a^2*m^3*r^4*w - (24*I)*cM^2*m^3*r^4*w - (12*I)*a^2*m^5*r^4*w - 
      24*a*r^5*w + (52*I)*cM*m*r^5*w - 60*a*m^2*r^5*w + (36*I)*cM*m^3*r^5*w - 
      20*a*m^4*r^5*w - (16*I)*m*r^6*w - (8*I)*m^3*r^6*w - 4*a^5*cM*sss*w - 
      8*a^3*cM^3*sss*w + (20*I)*a^4*cM^2*m*sss*w + 12*a^5*cM*m^2*sss*w + 
      16*a^5*r*sss*w + 8*a^3*cM^2*r*sss*w - (6*I)*a^4*cM*m*r*sss*w + 
      2*a^5*m^2*r*sss*w - 12*a^3*cM^2*m^2*r*sss*w - 40*a^3*cM*r^2*sss*w + 
      8*a*cM^3*r^2*sss*w + (8*I)*a^4*m*r^2*sss*w + (24*I)*a^2*cM^2*m*r^2*sss*
       w - 10*a^3*cM*m^2*r^2*sss*w + (18*I)*a^4*m^3*r^2*sss*w + 
      32*a^3*r^3*sss*w + 24*a*cM^2*r^3*sss*w - (56*I)*a^2*cM*m*r^3*sss*w + 
      24*a^3*m^2*r^3*sss*w + 20*a*cM^2*m^2*r^3*sss*w - 
      (24*I)*a^2*cM*m^3*r^3*sss*w - 52*a*cM*r^4*sss*w + 
      (20*I)*a^2*m*r^4*sss*w + (12*I)*cM^2*m*r^4*sss*w - 
      34*a*cM*m^2*r^4*sss*w + (22*I)*a^2*m^3*r^4*sss*w + 16*a*r^5*sss*w - 
      (34*I)*cM*m*r^5*sss*w + 22*a*m^2*r^5*sss*w - (8*I)*cM*m^3*r^5*sss*w + 
      (12*I)*m*r^6*sss*w + (4*I)*m^3*r^6*sss*w - a^5*cM*sss^2*w - 
      2*a^5*r*sss^2*w + 2*a^3*cM^2*r*sss^2*w + 4*a^3*cM*r^2*sss^2*w - 
      (2*I)*a^4*m*r^2*sss^2*w - 4*a^3*r^3*sss^2*w - 2*a*cM^2*r^3*sss^2*w + 
      (4*I)*a^2*cM*m*r^3*sss^2*w + 5*a*cM*r^4*sss^2*w - 
      (4*I)*a^2*m*r^4*sss^2*w - 2*a*r^5*sss^2*w + (4*I)*cM*m*r^5*sss^2*w - 
      (2*I)*m*r^6*sss^2*w + (20*I)*a^5*cM^2*w^2 + 24*a^6*cM*m*w^2 - 
      48*a^4*cM^3*m*w^2 + (120*I)*a^5*cM^2*m^2*w^2 + 40*a^6*cM*m^3*w^2 + 
      (8*I)*a^5*cM*r*w^2 + 8*a^6*m*r*w^2 + 40*a^4*cM^2*m*r*w^2 - 
      (72*I)*a^5*cM*m^2*r*w^2 + (8*I)*a^5*r^2*w^2 + (24*I)*a^3*cM^2*r^2*w^2 - 
      8*a^4*cM*m*r^2*w^2 + (56*I)*a^5*m^2*r^2*w^2 + (96*I)*a^3*cM^2*m^2*r^2*
       w^2 - 24*a^4*cM*m^3*r^2*w^2 + (40*I)*a^5*m^4*r^2*w^2 - 
      (32*I)*a^3*cM*r^3*w^2 + 24*a^4*m*r^3*w^2 + 96*a^2*cM^2*m*r^3*w^2 - 
      (248*I)*a^3*cM*m^2*r^3*w^2 + 56*a^4*m^3*r^3*w^2 + (16*I)*a^3*r^4*w^2 - 
      (12*I)*a*cM^2*r^4*w^2 - 92*a^2*cM*m*r^4*w^2 + (108*I)*a^3*m^2*r^4*w^2 + 
      (36*I)*a*cM^2*m^2*r^4*w^2 + 12*a^2*cM*m^3*r^4*w^2 + 
      (48*I)*a^3*m^4*r^4*w^2 - (40*I)*a*cM*r^5*w^2 + 28*a^2*m*r^5*w^2 - 
      16*cM^2*m*r^5*w^2 - (96*I)*a*cM*m^2*r^5*w^2 + 44*a^2*m^3*r^5*w^2 + 
      (8*I)*a*r^6*w^2 + 44*cM*m*r^6*w^2 + (48*I)*a*m^2*r^6*w^2 + 
      12*cM*m^3*r^6*w^2 + (12*I)*a*m^4*r^6*w^2 - 4*m*r^7*w^2 + 
      4*m^3*r^7*w^2 - (10*I)*a^5*cM^2*sss*w^2 - 12*a^6*cM*m*sss*w^2 - 
      (4*I)*a^5*cM*r*sss*w^2 - 4*a^6*m*r*sss*w^2 + 12*a^4*cM^2*m*r*sss*w^2 - 
      (4*I)*a^5*r^2*sss*w^2 - (12*I)*a^3*cM^2*r^2*sss*w^2 - 
      4*a^4*cM*m*r^2*sss*w^2 - (18*I)*a^5*m^2*r^2*sss*w^2 + 
      (16*I)*a^3*cM*r^3*sss*w^2 - 12*a^4*m*r^3*sss*w^2 - 
      16*a^2*cM^2*m*r^3*sss*w^2 + (24*I)*a^3*cM*m^2*r^3*sss*w^2 - 
      (8*I)*a^3*r^4*sss*w^2 + (6*I)*a*cM^2*r^4*sss*w^2 + 
      6*a^2*cM*m*r^4*sss*w^2 - (32*I)*a^3*m^2*r^4*sss*w^2 + 
      (20*I)*a*cM*r^5*sss*w^2 - 6*a^2*m*r^5*sss*w^2 + 
      (16*I)*a*cM*m^2*r^5*sss*w^2 - (4*I)*a*r^6*sss*w^2 - 
      14*cM*m*r^6*sss*w^2 - (14*I)*a*m^2*r^6*sss*w^2 + 2*m*r^7*sss*w^2 - 
      8*a^7*cM*w^3 + 16*a^5*cM^3*w^3 - (80*I)*a^6*cM^2*m*w^3 - 
      40*a^7*cM*m^2*w^3 - 4*a^7*r*w^3 - 8*a^5*cM^2*r*w^3 + 
      (32*I)*a^6*cM*m*r*w^3 - 12*a^5*cM*r^2*w^3 - 16*a^3*cM^3*r^2*w^3 - 
      (24*I)*a^6*m*r^2*w^3 - (48*I)*a^4*cM^2*m*r^2*w^3 - 
      24*a^5*cM*m^2*r^2*w^3 - (40*I)*a^6*m^3*r^2*w^3 - 4*a^5*r^3*w^3 - 
      8*a^3*cM^2*r^3*w^3 + (148*I)*a^4*cM*m*r^3*w^3 - 16*a^5*m^2*r^3*w^3 - 
      8*a^3*cM*r^4*w^3 - (64*I)*a^4*m*r^4*w^3 - 36*a^3*cM*m^2*r^4*w^3 - 
      (72*I)*a^4*m^3*r^4*w^3 + 4*a^3*r^5*w^3 + 16*a*cM^2*r^5*w^3 + 
      (72*I)*a^2*cM*m*r^5*w^3 - 16*a^3*m^2*r^5*w^3 - 36*a*cM*r^6*w^3 - 
      (48*I)*a^2*m*r^6*w^3 - 28*a*cM*m^2*r^6*w^3 - (36*I)*a^2*m^3*r^6*w^3 + 
      4*a*r^7*w^3 - (12*I)*cM*m*r^7*w^3 - (8*I)*m*r^8*w^3 - 
      (4*I)*m^3*r^8*w^3 + 4*a^7*cM*sss*w^3 + 2*a^7*r*sss*w^3 - 
      4*a^5*cM^2*r*sss*w^3 + 6*a^5*cM*r^2*sss*w^3 + (6*I)*a^6*m*r^2*sss*w^3 + 
      2*a^5*r^3*sss*w^3 + 4*a^3*cM^2*r^3*sss*w^3 - (8*I)*a^4*cM*m*r^3*sss*
       w^3 + 12*a^3*cM*r^4*sss*w^3 + (14*I)*a^4*m*r^4*sss*w^3 - 
      2*a^3*r^5*sss*w^3 - (8*I)*a^2*cM*m*r^5*sss*w^3 + 10*a*cM*r^6*sss*w^3 + 
      (10*I)*a^2*m*r^6*sss*w^3 - 2*a*r^7*sss*w^3 + (2*I)*m*r^8*sss*w^3 + 
      (20*I)*a^7*cM^2*w^4 + 20*a^8*cM*m*w^4 - (4*I)*a^7*cM*r*w^4 + 
      (8*I)*a^5*cM^2*r^2*w^4 + 36*a^6*cM*m*r^2*w^4 + (20*I)*a^7*m^2*r^2*w^4 - 
      (28*I)*a^5*cM*r^3*w^4 - 8*a^6*m*r^3*w^4 + (4*I)*a^5*r^4*w^4 - 
      (12*I)*a^3*cM^2*r^4*w^4 + 36*a^4*cM*m*r^4*w^4 + 
      (48*I)*a^5*m^2*r^4*w^4 - (12*I)*a^3*cM*r^5*w^4 - 20*a^4*m*r^5*w^4 + 
      (8*I)*a^3*r^6*w^4 + 20*a^2*cM*m*r^6*w^4 + (36*I)*a^3*m^2*r^6*w^4 + 
      (12*I)*a*cM*r^7*w^4 - 16*a^2*m*r^7*w^4 + (4*I)*a*r^8*w^4 + 
      (8*I)*a*m^2*r^8*w^4 - 4*m*r^9*w^4 - 4*a^9*cM*w^5 - 12*a^7*cM*r^2*w^5 - 
      (4*I)*a^8*m*r^2*w^5 + 4*a^7*r^3*w^5 - 12*a^5*cM*r^4*w^5 - 
      (12*I)*a^6*m*r^4*w^5 + 12*a^5*r^5*w^5 - 4*a^3*cM*r^6*w^5 - 
      (12*I)*a^4*m*r^6*w^5 + 12*a^3*r^7*w^5 - (4*I)*a^2*m*r^8*w^5 + 
      4*a*r^9*w^5)*fR0[r])/(72*cM*w^3*X[r]) + 
   (r^2*(4*a^2*cM^2*m - (4*I)*a^3*cM*m^2 + 4*a^2*cM^2*m^3 - 
      (4*I)*a^3*cM*m^4 - 4*a^2*cM*m*r - 4*a^2*cM*m^3*r + 8*cM^2*m*r^2 - 
      (4*I)*a*cM*m^2*r^2 + 4*a^2*m^3*r^2 + 8*cM^2*m^3*r^2 - 
      (4*I)*a*cM*m^4*r^2 + 4*a^2*m^5*r^2 - 12*cM*m*r^3 - 12*cM*m^3*r^3 + 
      4*m*r^4 + 4*m^3*r^4 - 2*a^2*cM^2*m*sss + (2*I)*a^3*cM*m^2*sss + 
      2*a^2*cM*m*r*sss - 2*a^2*m*r^2*sss - 4*cM^2*m*r^2*sss + 
      (2*I)*a*cM*m^2*r^2*sss - 4*a^2*m^3*r^2*sss + 10*cM*m*r^3*sss + 
      4*cM*m^3*r^3*sss - 4*m*r^4*sss - 2*m^3*r^4*sss + a^2*m*r^2*sss^2 - 
      2*cM*m*r^3*sss^2 + m*r^4*sss^2 - 4*a^5*w - 4*a^3*cM^2*w + 
      (8*I)*a^4*cM*m*w - 12*a^3*cM^2*m^2*w + (16*I)*a^4*cM*m^3*w + 
      4*a^3*cM*r*w + 8*a^3*cM*m^2*r*w - 8*a^3*r^2*w + 4*a*cM^2*r^2*w + 
      (20*I)*a^2*cM*m*r^2*w - 12*a^3*m^2*r^2*w - 12*a*cM^2*m^2*r^2*w + 
      (20*I)*a^2*cM*m^3*r^2*w - 16*a^3*m^4*r^2*w + 12*a*cM*r^3*w - 
      (4*I)*a^2*m*r^3*w + 32*a*cM*m^2*r^3*w - 4*a*r^4*w + (12*I)*cM*m*r^4*w - 
      20*a*m^2*r^4*w + (4*I)*cM*m^3*r^4*w - 8*a*m^4*r^4*w - (4*I)*m*r^5*w + 
      2*a^5*sss*w + 2*a^3*cM^2*sss*w - (4*I)*a^4*cM*m*sss*w - 
      2*a^3*cM*r*sss*w + 4*a^3*r^2*sss*w - 2*a*cM^2*r^2*sss*w - 
      (10*I)*a^2*cM*m*r^2*sss*w + 8*a^3*m^2*r^2*sss*w - 6*a*cM*r^3*sss*w + 
      (2*I)*a^2*m*r^3*sss*w - 8*a*cM*m^2*r^3*sss*w + 2*a*r^4*sss*w - 
      (6*I)*cM*m*r^4*sss*w + 8*a*m^2*r^4*sss*w + (2*I)*m*r^5*sss*w - 
      (4*I)*a^5*cM*w^2 + 12*a^4*cM^2*m*w^2 - (24*I)*a^5*cM*m^2*w^2 - 
      4*a^4*cM*m*r*w^2 - (16*I)*a^3*cM*r^2*w^2 + 8*a^4*m*r^2*w^2 - 
      (36*I)*a^3*cM*m^2*r^2*w^2 + 24*a^4*m^3*r^2*w^2 - 24*a^2*cM*m*r^3*w^2 + 
      (4*I)*a^3*m^2*r^3*w^2 - (12*I)*a*cM*r^4*w^2 + 16*a^2*m*r^4*w^2 - 
      (12*I)*a*cM*m^2*r^4*w^2 + 24*a^2*m^3*r^4*w^2 + 4*cM*m*r^5*w^2 + 
      (4*I)*a*m^2*r^5*w^2 + 4*m*r^6*w^2 + 4*m^3*r^6*w^2 + 
      (2*I)*a^5*cM*sss*w^2 + (8*I)*a^3*cM*r^2*sss*w^2 - 4*a^4*m*r^2*sss*w^2 + 
      4*a^2*cM*m*r^3*sss*w^2 + (6*I)*a*cM*r^4*sss*w^2 - 6*a^2*m*r^4*sss*w^2 - 
      2*m*r^6*sss*w^2 - 4*a^5*cM^2*w^3 + (16*I)*a^6*cM*m*w^3 + 
      4*a^3*cM^2*r^2*w^3 + (28*I)*a^4*cM*m*r^2*w^3 - 16*a^5*m^2*r^2*w^3 + 
      4*a^3*cM*r^3*w^3 - (8*I)*a^4*m*r^3*w^3 + (12*I)*a^2*cM*m*r^4*w^3 - 
      24*a^3*m^2*r^4*w^3 - 4*a*cM*r^5*w^3 - (12*I)*a^2*m*r^5*w^3 - 
      8*a*m^2*r^6*w^3 - (4*I)*m*r^7*w^3 - (4*I)*a^7*cM*w^4 - 
      (8*I)*a^5*cM*r^2*w^4 + 4*a^6*m*r^2*w^4 + (4*I)*a^5*r^3*w^4 - 
      (4*I)*a^3*cM*r^4*w^4 + 8*a^4*m*r^4*w^4 + (8*I)*a^3*r^5*w^4 + 
      4*a^2*m*r^6*w^4 + (4*I)*a*r^7*w^4)*Derivative[1][fR0][r])/(72*cM*w^3), 
 f00f24b[r] -> -(r^2*(-2*a^4*cM*m^2 + 8*a^2*cM^3*m^2 - (10*I)*a^3*cM^2*m^3 - 
       2*a^4*cM*m^4 - 12*a^2*cM^2*m^2*r + (10*I)*a^3*cM*m^3*r + 
       2*a^2*cM*m^2*r^2 + 16*cM^3*m^2*r^2 - (2*I)*a^3*m^3*r^2 - 
       (12*I)*a*cM^2*m^3*r^2 + 6*a^2*cM*m^4*r^2 - (2*I)*a^3*m^5*r^2 + 
       2*a^2*m^2*r^3 - 32*cM^2*m^2*r^3 + (18*I)*a*cM*m^3*r^3 - 
       8*a^2*m^4*r^3 + 24*cM*m^2*r^4 - (4*I)*a*m^3*r^4 - 6*m^2*r^5 + 
       a^4*cM*m^2*sss - 2*a^2*cM^2*m^2*r*sss - a^2*cM*m^2*r^2*sss + 
       (2*I)*a^3*m^3*r^2*sss + 3*a^2*m^2*r^3*sss + 4*cM^2*m^2*r^3*sss - 
       (4*I)*a*cM*m^3*r^3*sss - 8*cM*m^2*r^4*sss + (2*I)*a*m^3*r^4*sss + 
       3*m^2*r^5*sss - (2*I)*a^6*w + 4*a^5*cM*m*w - 16*a^3*cM^3*m*w + 
       (30*I)*a^4*cM^2*m^2*w + 8*a^5*cM*m^3*w + 16*a^3*cM^2*m*r*w - 
       (22*I)*a^4*cM*m^2*r*w + (8*I)*a^2*cM^2*r^2*w - 10*a^3*cM*m*r^2*w - 
       8*a*cM^3*m*r^2*w + (12*I)*a^4*m^2*r^2*w + (28*I)*a^2*cM^2*m^2*r^2*w - 
       12*a^3*cM*m^3*r^2*w + (8*I)*a^4*m^4*r^2*w - (8*I)*a^2*cM*r^3*w + 
       6*a^3*m*r^3*w + 44*a*cM^2*m*r^3*w - (64*I)*a^2*cM*m^2*r^3*w + 
       18*a^3*m^3*r^3*w + (6*I)*a^2*r^4*w - 50*a*cM*m*r^4*w + 
       (18*I)*a^2*m^2*r^4*w + (12*I)*cM^2*m^2*r^4*w + (6*I)*a^2*m^4*r^4*w - 
       (8*I)*cM*r^5*w + 14*a*m*r^5*w - (18*I)*cM*m^2*r^5*w + 10*a*m^3*r^5*w + 
       (4*I)*r^6*w + (4*I)*m^2*r^6*w + I*a^6*sss*w - 2*a^5*cM*m*sss*w + 
       4*a^3*cM^2*m*r*sss*w - (4*I)*a^2*cM^2*r^2*sss*w + a^3*cM*m*r^2*sss*w - 
       (4*I)*a^4*m^2*r^2*sss*w + (4*I)*a^2*cM*r^3*sss*w - 3*a^3*m*r^3*sss*w - 
       6*a*cM^2*m*r^3*sss*w + (8*I)*a^2*cM*m^2*r^3*sss*w - 
       (3*I)*a^2*r^4*sss*w + 9*a*cM*m*r^4*sss*w - (6*I)*a^2*m^2*r^4*sss*w + 
       (4*I)*cM*r^5*sss*w - 3*a*m*r^5*sss*w + (4*I)*cM*m^2*r^5*sss*w - 
       (2*I)*r^6*sss*w - (2*I)*m^2*r^6*sss*w - 2*a^6*cM*w^2 + 
       8*a^4*cM^3*w^2 - (30*I)*a^5*cM^2*m*w^2 - 12*a^6*cM*m^2*w^2 - 
       4*a^4*cM^2*r*w^2 + (14*I)*a^5*cM*m*r*w^2 - 8*a^2*cM^3*r^2*w^2 - 
       (10*I)*a^5*m*r^2*w^2 - (20*I)*a^3*cM^2*m*r^2*w^2 - 
       (12*I)*a^5*m^3*r^2*w^2 + 4*a^4*r^3*w^2 - 4*a^2*cM^2*r^3*w^2 + 
       (60*I)*a^3*cM*m*r^3*w^2 - 10*a^4*m^2*r^3*w^2 + 2*a^2*cM*r^4*w^2 - 
       (24*I)*a^3*m*r^4*w^2 - (6*I)*a*cM^2*m*r^4*w^2 - 6*a^2*cM*m^2*r^4*w^2 - 
       (18*I)*a^3*m^3*r^4*w^2 + 8*a^2*r^5*w^2 + 8*cM^2*r^5*w^2 + 
       (30*I)*a*cM*m*r^5*w^2 - 12*a^2*m^2*r^5*w^2 - 16*cM*r^6*w^2 - 
       (14*I)*a*m*r^6*w^2 - 6*cM*m^2*r^6*w^2 - (6*I)*a*m^3*r^6*w^2 + 
       4*r^7*w^2 - 2*m^2*r^7*w^2 + a^6*cM*sss*w^2 - 2*a^4*cM^2*r*sss*w^2 + 
       (2*I)*a^5*m*r^2*sss*w^2 - 2*a^4*r^3*sss*w^2 + 2*a^2*cM^2*r^3*sss*w^2 - 
       (4*I)*a^3*cM*m*r^3*sss*w^2 + 3*a^2*cM*r^4*sss*w^2 + 
       (4*I)*a^3*m*r^4*sss*w^2 - 4*a^2*r^5*sss*w^2 - (4*I)*a*cM*m*r^5*sss*
        w^2 + 4*cM*r^6*sss*w^2 + (2*I)*a*m*r^6*sss*w^2 - 2*r^7*sss*w^2 + 
       (10*I)*a^6*cM^2*w^3 + 8*a^7*cM*m*w^3 - (2*I)*a^6*cM*r*w^3 + 
       (4*I)*a^4*cM^2*r^2*w^3 + 12*a^5*cM*m*r^2*w^3 + (8*I)*a^6*m^2*r^2*w^3 - 
       (14*I)*a^4*cM*r^3*w^3 - 2*a^5*m*r^3*w^3 + (2*I)*a^4*r^4*w^3 - 
       (6*I)*a^2*cM^2*r^4*w^3 + 12*a^3*cM*m*r^4*w^3 + 
       (18*I)*a^4*m^2*r^4*w^3 - (6*I)*a^2*cM*r^5*w^3 - 4*a^3*m*r^5*w^3 + 
       (4*I)*a^2*r^6*w^3 + 8*a*cM*m*r^6*w^3 + (12*I)*a^2*m^2*r^6*w^3 + 
       (6*I)*cM*r^7*w^3 - 2*a*m*r^7*w^3 + (2*I)*r^8*w^3 + (2*I)*m^2*r^8*w^3 - 
       2*a^8*cM*w^4 - 6*a^6*cM*r^2*w^4 - (2*I)*a^7*m*r^2*w^4 + 
       2*a^6*r^3*w^4 - 6*a^4*cM*r^4*w^4 - (6*I)*a^5*m*r^4*w^4 + 
       6*a^4*r^5*w^4 - 2*a^2*cM*r^6*w^4 - (6*I)*a^3*m*r^6*w^4 + 
       6*a^2*r^7*w^4 - (2*I)*a*m*r^8*w^4 + 2*r^9*w^4)*fR0[r])/
    (36*cM*w^3*X[r]) + (r^2*(2*a^2*cM^2*m^2 - (2*I)*a^3*cM*m^3 - 
      2*a^2*cM*m^2*r + 4*cM^2*m^2*r^2 - (2*I)*a*cM*m^3*r^2 + 2*a^2*m^4*r^2 - 
      6*cM*m^2*r^3 + 2*m^2*r^4 - a^2*m^2*r^2*sss + 2*cM*m^2*r^3*sss - 
      m^2*r^4*sss - 4*a^3*cM^2*m*w + (6*I)*a^4*cM*m^2*w - (2*I)*a^4*r*w + 
      2*a^3*cM*m*r*w + (4*I)*a^2*cM*r^2*w - 2*a^3*m*r^2*w - 
      2*a*cM^2*m*r^2*w + (8*I)*a^2*cM*m^2*r^2*w - 6*a^3*m^3*r^2*w - 
      (4*I)*a^2*r^3*w + 10*a*cM*m*r^3*w + (4*I)*cM*r^4*w - 4*a*m*r^4*w + 
      (2*I)*cM*m^2*r^4*w - 4*a*m^3*r^4*w - (2*I)*r^5*w + I*a^4*r*sss*w - 
      (2*I)*a^2*cM*r^2*sss*w + a^3*m*r^2*sss*w + (2*I)*a^2*r^3*sss*w - 
      2*a*cM*m*r^3*sss*w - (2*I)*cM*r^4*sss*w + a*m*r^4*sss*w + I*r^5*sss*w + 
      2*a^4*cM^2*w^2 - (6*I)*a^5*cM*m*w^2 - 2*a^2*cM^2*r^2*w^2 - 
      (10*I)*a^3*cM*m*r^2*w^2 + 6*a^4*m^2*r^2*w^2 - 2*a^2*cM*r^3*w^2 + 
      (2*I)*a^3*m*r^3*w^2 - (4*I)*a*cM*m*r^4*w^2 + 8*a^2*m^2*r^4*w^2 + 
      2*cM*r^5*w^2 + (2*I)*a*m*r^5*w^2 + 2*m^2*r^6*w^2 + (2*I)*a^6*cM*w^3 + 
      (4*I)*a^4*cM*r^2*w^3 - 2*a^5*m*r^2*w^3 - (2*I)*a^4*r^3*w^3 + 
      (2*I)*a^2*cM*r^4*w^3 - 4*a^3*m*r^4*w^3 - (4*I)*a^2*r^5*w^3 - 
      2*a*m*r^6*w^3 - (2*I)*r^7*w^3)*Derivative[1][fR0][r])/(36*cM*w^3), 
 f00f33a[r] -> (r*(-4*a^3*m + 16*a*cM^2*m - (20*I)*a^2*cM*m^2 - 8*a^3*m^3 + 
      16*a*cM^2*m^3 - (20*I)*a^2*cM*m^4 - 4*a^3*m^5 - 24*a*cM*m*r + 
      (24*I)*a^2*m^2*r - (16*I)*cM^2*m^2*r - 44*a*cM*m^3*r + 
      (28*I)*a^2*m^4*r - (16*I)*cM^2*m^4*r - 20*a*cM*m^5*r + 
      (4*I)*a^2*m^6*r + 12*a*m*r^2 + (24*I)*cM*m^2*r^2 + 32*a*m^3*r^2 + 
      (24*I)*cM*m^4*r^2 + 20*a*m^5*r^2 - (12*I)*m^2*r^3 - (12*I)*m^4*r^3 + 
      (8*I)*a^2*cM*sss + 6*a^3*m*sss - 8*a*cM^2*m*sss + 
      (18*I)*a^2*cM*m^2*sss + 6*a^3*m^3*sss - (12*I)*a^2*r*sss + 
      24*a*cM*m*r*sss - (30*I)*a^2*m^2*r*sss + (8*I)*cM^2*m^2*r*sss + 
      22*a*cM*m^3*r*sss - (8*I)*a^2*m^4*r*sss - 22*a*m*r^2*sss - 
      (8*I)*cM*m^2*r^2*sss - 26*a*m^3*r^2*sss + (4*I)*cM*m^4*r^2*sss + 
      (4*I)*r^3*sss + (8*I)*m^2*r^3*sss - (2*I)*m^4*r^3*sss - 
      (4*I)*a^2*cM*sss^2 - 2*a^3*m*sss^2 + (8*I)*a^2*r*sss^2 - 
      6*a*cM*m*r*sss^2 + (5*I)*a^2*m^2*r*sss^2 - (4*I)*cM*r^2*sss^2 + 
      8*a*m*r^2*sss^2 - (6*I)*cM*m^2*r^2*sss^2 + (3*I)*m^2*r^3*sss^2 - 
      I*a^2*r*sss^3 + (2*I)*cM*r^2*sss^3 - I*r^3*sss^3 + 16*a^4*w - 
      16*a^2*cM^2*w + (56*I)*a^3*cM*m*w + 40*a^4*m^2*w - 48*a^2*cM^2*m^2*w + 
      (80*I)*a^3*cM*m^3*w + 20*a^4*m^4*w + 24*a^2*cM*r*w - (72*I)*a^3*m*r*w + 
      (32*I)*a*cM^2*m*r*w + 148*a^2*cM*m^2*r*w - (116*I)*a^3*m^3*r*w + 
      (64*I)*a*cM^2*m^3*r*w + 100*a^2*cM*m^4*r*w - (24*I)*a^3*m^5*r*w - 
      48*a^2*r^2*w - (88*I)*a*cM*m*r^2*w - 136*a^2*m^2*r^2*w - 
      (104*I)*a*cM*m^3*r^2*w - 84*a^2*m^4*r^2*w + 24*cM*r^3*w + 
      (72*I)*a*m*r^3*w + 20*cM*m^2*r^3*w + (44*I)*a*m^3*r^3*w - 
      4*cM*m^4*r^3*w - (8*I)*a*m^5*r^3*w - 16*m^2*r^4*w - 8*m^4*r^4*w - 
      12*a^4*sss*w + 8*a^2*cM^2*sss*w - (36*I)*a^3*cM*m*sss*w - 
      18*a^4*m^2*sss*w - 24*a^2*cM*r*sss*w + (64*I)*a^3*m*r*sss*w - 
      (16*I)*a*cM^2*m*r*sss*w - 66*a^2*cM*m^2*r*sss*w + 
      (32*I)*a^3*m^3*r*sss*w + 32*a^2*r^2*sss*w + (28*I)*a*cM*m*r^2*sss*w + 
      62*a^2*m^2*r^2*sss*w - (16*I)*a*cM*m^3*r^2*sss*w - 16*cM*r^3*sss*w - 
      (24*I)*a*m*r^3*sss*w + 6*cM*m^2*r^3*sss*w + (20*I)*a*m^3*r^3*sss*w + 
      12*r^4*sss*w + 12*m^2*r^4*sss*w + 2*a^4*sss^2*w + 6*a^2*cM*r*sss^2*w - 
      (10*I)*a^3*m*r*sss^2*w - 4*a^2*r^2*sss^2*w + (12*I)*a*cM*m*r^2*sss^2*
       w + 2*cM*r^3*sss^2*w - (10*I)*a*m*r^3*sss^2*w - 6*r^4*sss^2*w - 
      (36*I)*a^4*cM*w^2 - 56*a^5*m*w^2 + 48*a^3*cM^2*m*w^2 - 
      (120*I)*a^4*cM*m^2*w^2 - 40*a^5*m^3*w^2 + (48*I)*a^4*r*w^2 - 
      (16*I)*a^2*cM^2*r*w^2 - 164*a^3*cM*m*r*w^2 + (180*I)*a^4*m^2*r*w^2 - 
      (96*I)*a^2*cM^2*m^2*r*w^2 - 200*a^3*cM*m^3*r*w^2 + 
      (60*I)*a^4*m^4*r*w^2 + (112*I)*a^2*cM*r^2*w^2 + 160*a^3*m*r^2*w^2 + 
      (168*I)*a^2*cM*m^2*r^2*w^2 + 136*a^3*m^3*r^2*w^2 - (72*I)*a^2*r^3*w^2 - 
      (48*I)*cM^2*r^3*w^2 + 12*a*cM*m*r^3*w^2 - (36*I)*a^2*m^2*r^3*w^2 + 
      16*a*cM*m^3*r^3*w^2 + (40*I)*a^2*m^4*r^3*w^2 + (36*I)*cM*r^4*w^2 + 
      16*a*m*r^4*w^2 - (20*I)*cM*m^2*r^4*w^2 + 36*a*m^3*r^4*w^2 - 
      (24*I)*r^5*w^2 + (4*I)*m^2*r^5*w^2 + (4*I)*m^4*r^5*w^2 + 
      (18*I)*a^4*cM*sss*w^2 + 18*a^5*m*sss*w^2 - (34*I)*a^4*r*sss*w^2 + 
      (8*I)*a^2*cM^2*r*sss*w^2 + 66*a^3*cM*m*r*sss*w^2 - 
      (48*I)*a^4*m^2*r*sss*w^2 - (20*I)*a^2*cM*r^2*sss*w^2 - 
      46*a^3*m*r^2*sss*w^2 + (24*I)*a^2*cM*m^2*r^2*sss*w^2 - 
      (2*I)*a^2*r^3*sss*w^2 - 12*a*cM*m*r^3*sss*w^2 - 
      (48*I)*a^2*m^2*r^3*sss*w^2 + (6*I)*cM*r^4*sss*w^2 - 
      34*a*m*r^4*sss*w^2 + (8*I)*r^5*sss*w^2 - (6*I)*m^2*r^5*sss*w^2 + 
      (5*I)*a^4*r*sss^2*w^2 - (6*I)*a^2*cM*r^2*sss^2*w^2 + 
      (7*I)*a^2*r^3*sss^2*w^2 + (2*I)*r^5*sss^2*w^2 + 24*a^6*w^3 - 
      16*a^4*cM^2*w^3 + (80*I)*a^5*cM*m*w^3 + 40*a^6*m^2*w^3 + 
      60*a^4*cM*r*w^3 - (124*I)*a^5*m*r*w^3 + (64*I)*a^3*cM^2*m*r*w^3 + 
      200*a^4*cM*m^2*r*w^3 - (80*I)*a^5*m^3*r*w^3 - 56*a^4*r^2*w^3 - 
      (120*I)*a^3*cM*m*r^2*w^3 - 104*a^4*m^2*r^2*w^3 - 32*a^2*cM*r^3*w^3 - 
      (12*I)*a^3*m*r^3*w^3 - 24*a^2*cM*m^2*r^3*w^3 - (80*I)*a^3*m^3*r^3*w^3 - 
      48*a^2*r^4*w^3 + (40*I)*a*cM*m*r^4*w^3 - 60*a^2*m^2*r^4*w^3 + 
      36*cM*r^5*w^3 + (8*I)*a*m*r^5*w^3 - (16*I)*a*m^3*r^5*w^3 - 
      4*m^2*r^6*w^3 - 6*a^6*sss*w^3 - 22*a^4*cM*r*sss*w^3 + 
      (32*I)*a^5*m*r*sss*w^3 + 10*a^4*r^2*sss*w^3 - (16*I)*a^3*cM*m*r^2*sss*
       w^3 + 6*a^2*cM*r^3*sss*w^3 + (44*I)*a^3*m*r^3*sss*w^3 + 
      22*a^2*r^4*sss*w^3 + (12*I)*a*m*r^5*sss*w^3 + 6*r^6*sss*w^3 - 
      (20*I)*a^6*cM*w^4 - 20*a^7*m*w^4 + (32*I)*a^6*r*w^4 - 
      (16*I)*a^4*cM^2*r*w^4 - 100*a^5*cM*m*r*w^4 + (60*I)*a^6*m^2*r*w^4 + 
      (32*I)*a^4*cM*r^2*w^4 + 36*a^5*m*r^2*w^4 + (16*I)*a^4*r^3*w^4 + 
      16*a^3*cM*m*r^3*w^4 + (80*I)*a^4*m^2*r^3*w^4 - (20*I)*a^2*cM*r^4*w^4 + 
      44*a^3*m*r^4*w^4 - (12*I)*a^2*r^5*w^4 + (24*I)*a^2*m^2*r^5*w^4 + 
      8*a*m*r^6*w^4 - (12*I)*r^7*w^4 - (8*I)*a^6*r*sss*w^4 + 
      (4*I)*a^4*cM*r^2*sss*w^4 - (14*I)*a^4*r^3*sss*w^4 - 
      (6*I)*a^2*r^5*sss*w^4 + 4*a^8*w^5 + 20*a^6*cM*r*w^5 - 
      (24*I)*a^7*m*r*w^5 - 4*a^6*r^2*w^5 - 4*a^4*cM*r^3*w^5 - 
      (40*I)*a^5*m*r^3*w^5 - 12*a^4*r^4*w^5 - (16*I)*a^3*m*r^5*w^5 - 
      4*a^2*r^6*w^5 + (4*I)*a^8*r*w^6 + (8*I)*a^6*r^3*w^6 + 
      (4*I)*a^4*r^5*w^6)*fR0[r])/(72*cM*w^3) + 
   (r*(-4*a*cM*m + (4*I)*a^2*m^2 - 4*a*cM*m^3 + (4*I)*a^2*m^4 + 4*a*m*r + 
      (4*I)*cM*m^2*r + 8*a*m^3*r + (4*I)*cM*m^4*r + 4*a*m^5*r - 
      (4*I)*m^2*r^2 - (4*I)*m^4*r^2 - (2*I)*a^2*sss + 2*a*cM*m*sss - 
      (4*I)*a^2*m^2*sss - 6*a*m*r*sss - (2*I)*cM*m^2*r*sss - 6*a*m^3*r*sss + 
      (2*I)*r^2*sss + (4*I)*m^2*r^2*sss + I*a^2*sss^2 + 2*a*m*r*sss^2 - 
      I*r^2*sss^2 + 4*a^2*cM*w - (12*I)*a^3*m*w + 12*a^2*cM*m^2*w - 
      (16*I)*a^3*m^3*w - 16*a^2*r*w - (8*I)*a*cM*m*r*w - 40*a^2*m^2*r*w - 
      (16*I)*a*cM*m^3*r*w - 20*a^2*m^4*r*w + 12*cM*r^2*w + (20*I)*a*m*r^2*w + 
      12*cM*m^2*r^2*w + (16*I)*a*m^3*r^2*w - 8*m^2*r^3*w - 4*m^4*r^3*w - 
      2*a^2*cM*sss*w + (8*I)*a^3*m*sss*w + 12*a^2*r*sss*w + 
      (4*I)*a*cM*m*r*sss*w + 18*a^2*m^2*r*sss*w - 6*cM*r^2*sss*w - 
      (12*I)*a*m*r^2*sss*w + 4*r^3*sss*w + 6*m^2*r^3*sss*w - 
      2*a^2*r*sss^2*w - 2*r^3*sss^2*w + (8*I)*a^4*w^2 - 12*a^3*cM*m*w^2 + 
      (24*I)*a^4*m^2*w^2 + (4*I)*a^2*cM*r*w^2 + 56*a^3*m*r*w^2 + 
      (24*I)*a^2*cM*m^2*r*w^2 + 40*a^3*m^3*r*w^2 - (28*I)*a^2*r^2*w^2 - 
      24*a*cM*m*r^2*w^2 - (24*I)*a^2*m^2*r^2*w^2 + (12*I)*cM*r^3*w^2 + 
      12*a*m*r^3*w^2 + 16*a*m^3*r^3*w^2 - (12*I)*r^4*w^2 - 
      (4*I)*m^2*r^4*w^2 - (4*I)*a^4*sss*w^2 - (2*I)*a^2*cM*r*sss*w^2 - 
      18*a^3*m*r*sss*w^2 + (8*I)*a^2*r^2*sss*w^2 - 12*a*m*r^3*sss*w^2 + 
      (6*I)*r^4*sss*w^2 + 4*a^4*cM*w^3 - (16*I)*a^5*m*w^3 - 24*a^4*r*w^3 - 
      (16*I)*a^3*cM*m*r*w^3 - 40*a^4*m^2*r*w^3 + 12*a^2*cM*r^2*w^3 + 
      (16*I)*a^3*m*r^2*w^3 - 4*a^2*r^3*w^3 - 24*a^2*m^2*r^3*w^3 + 
      (8*I)*a*m*r^4*w^3 + 12*r^5*w^3 + 6*a^4*r*sss*w^3 + 6*a^2*r^3*sss*w^3 + 
      (4*I)*a^6*w^4 + (4*I)*a^4*cM*r*w^4 + 20*a^5*m*r*w^4 - 
      (4*I)*a^4*r^2*w^4 + 16*a^3*m*r^3*w^4 - (4*I)*a^2*r^4*w^4 - 
      4*a^6*r*w^5 - 4*a^4*r^3*w^5)*X[r]*Derivative[1][fR0][r])/(72*cM*w^3), 
 f00f33b[r] -> -(r*(2*a^3*m^2 - 8*a*cM^2*m^2 + (10*I)*a^2*cM*m^3 + 
       2*a^3*m^4 + 12*a*cM*m^2*r - (12*I)*a^2*m^3*r + (8*I)*cM^2*m^3*r + 
       10*a*cM*m^4*r - (2*I)*a^2*m^5*r - 6*a*m^2*r^2 - (12*I)*cM*m^3*r^2 - 
       10*a*m^4*r^2 + (6*I)*m^3*r^3 - (4*I)*a^2*cM*m*sss - 2*a^3*m^2*sss + 
       (6*I)*a^2*m*r*sss - 6*a*cM*m^2*r*sss + (3*I)*a^2*m^3*r*sss + 
       8*a*m^2*r^2*sss - (2*I)*cM*m^3*r^2*sss - (2*I)*m*r^3*sss + 
       I*m^3*r^3*sss - I*a^2*m*r*sss^2 + (2*I)*cM*m*r^2*sss^2 - 
       I*m*r^3*sss^2 - (8*I)*a^3*cM*w - 12*a^4*m*w + 16*a^2*cM^2*m*w - 
       (30*I)*a^3*cM*m^2*w - 8*a^4*m^3*w + (12*I)*a^3*r*w - 32*a^2*cM*m*r*w + 
       (38*I)*a^3*m^2*r*w - (24*I)*a*cM^2*m^2*r*w - 40*a^2*cM*m^3*r*w + 
       (10*I)*a^3*m^4*r*w + 36*a^2*m*r^2*w + (40*I)*a*cM*m^2*r^2*w + 
       32*a^2*m^3*r^2*w - (4*I)*a*r^3*w - 12*cM*m*r^3*w - 
       (20*I)*a*m^2*r^3*w + 2*cM*m^3*r^3*w + (4*I)*a*m^4*r^3*w + 4*m*r^4*w + 
       4*m^3*r^4*w + (4*I)*a^3*cM*sss*w + 4*a^4*m*sss*w - (8*I)*a^3*r*sss*w + 
       12*a^2*cM*m*r*sss*w - (9*I)*a^3*m^2*r*sss*w + (4*I)*a*cM*r^2*sss*w - 
       10*a^2*m*r^2*sss*w + (6*I)*a*cM*m^2*r^2*sss*w - 2*cM*m*r^3*sss*w - 
       (7*I)*a*m^2*r^3*sss*w - 4*m*r^4*sss*w + I*a^3*r*sss^2*w - 
       (2*I)*a*cM*r^2*sss^2*w + I*a*r^3*sss^2*w + 10*a^5*w^2 - 
       8*a^3*cM^2*w^2 + (30*I)*a^4*cM*m*w^2 + 12*a^5*m^2*w^2 + 
       20*a^3*cM*r*w^2 - (40*I)*a^4*m*r*w^2 + (24*I)*a^2*cM^2*m*r*w^2 + 
       60*a^3*cM*m^2*r*w^2 - (20*I)*a^4*m^3*r*w^2 - 16*a^3*r^2*w^2 - 
       (44*I)*a^2*cM*m*r^2*w^2 - 36*a^3*m^2*r^2*w^2 + 4*a*cM*r^3*w^2 + 
       (4*I)*a^2*m*r^3*w^2 - 6*a*cM*m^2*r^3*w^2 - (16*I)*a^2*m^3*r^3*w^2 - 
       10*a*r^4*w^2 + (10*I)*cM*m*r^4*w^2 - 14*a*m^2*r^4*w^2 - 
       (2*I)*m^3*r^5*w^2 - 2*a^5*sss*w^2 - 6*a^3*cM*r*sss*w^2 + 
       (9*I)*a^4*m*r*sss*w^2 + 2*a^3*r^2*sss*w^2 - (6*I)*a^2*cM*m*r^2*sss*
        w^2 + 2*a*cM*r^3*sss*w^2 + (11*I)*a^2*m*r^3*sss*w^2 + 
       4*a*r^4*sss*w^2 + (2*I)*m*r^5*sss*w^2 - (10*I)*a^5*cM*w^3 - 
       8*a^6*m*w^3 + (14*I)*a^5*r*w^3 - (8*I)*a^3*cM^2*r*w^3 - 
       40*a^4*cM*m*r*w^3 + (20*I)*a^5*m^2*r*w^3 + (16*I)*a^3*cM*r^2*w^3 + 
       16*a^4*m*r^2*w^3 + (10*I)*a^3*r^3*w^3 + 6*a^2*cM*m*r^3*w^3 + 
       (24*I)*a^3*m^2*r^3*w^3 - (10*I)*a*cM*r^4*w^3 + 16*a^2*m*r^4*w^3 + 
       (4*I)*a*r^5*w^3 + (6*I)*a*m^2*r^5*w^3 + 2*m*r^6*w^3 - 
       (3*I)*a^5*r*sss*w^3 + (2*I)*a^3*cM*r^2*sss*w^3 - 
       (5*I)*a^3*r^3*sss*w^3 - (2*I)*a*r^5*sss*w^3 + 2*a^7*w^4 + 
       10*a^5*cM*r*w^4 - (10*I)*a^6*m*r*w^4 - 2*a^5*r^2*w^4 - 
       2*a^3*cM*r^3*w^4 - (16*I)*a^4*m*r^3*w^4 - 6*a^3*r^4*w^4 - 
       (6*I)*a^2*m*r^5*w^4 - 2*a*r^6*w^4 + (2*I)*a^7*r*w^5 + 
       (4*I)*a^5*r^3*w^5 + (2*I)*a^3*r^5*w^5)*fR0[r])/(36*cM*w^3) + 
   (r*(-2*a*cM*m^2 + (2*I)*a^2*m^3 + 2*a*m^2*r + (2*I)*cM*m^3*r + 2*a*m^4*r - 
      (2*I)*m^3*r^2 - I*a^2*m*sss - 2*a*m^2*r*sss + I*m*r^2*sss - 
      (2*I)*a^3*w + 4*a^2*cM*m*w - (6*I)*a^3*m^2*w - 12*a^2*m*r*w - 
      (6*I)*a*cM*m^2*r*w - 8*a^2*m^3*r*w + (2*I)*a*r^2*w + 6*cM*m*r^2*w + 
      (6*I)*a*m^2*r^2*w - 2*m*r^3*w - 2*m^3*r^3*w + I*a^3*sss*w + 
      4*a^2*m*r*sss*w - I*a*r^2*sss*w + 2*m*r^3*sss*w - 2*a^3*cM*w^2 + 
      (6*I)*a^4*m*w^2 + 10*a^3*r*w^2 + (6*I)*a^2*cM*m*r*w^2 + 
      12*a^3*m^2*r*w^2 - 6*a*cM*r^2*w^2 - (6*I)*a^2*m*r^2*w^2 + 6*a*r^3*w^2 + 
      6*a*m^2*r^3*w^2 - (2*I)*m*r^4*w^2 - 2*a^3*r*sss*w^2 - 2*a*r^3*sss*w^2 - 
      (2*I)*a^5*w^3 - (2*I)*a^3*cM*r*w^3 - 8*a^4*m*r*w^3 + 
      (2*I)*a^3*r^2*w^3 - 6*a^2*m*r^3*w^3 + (2*I)*a*r^4*w^3 + 2*a^5*r*w^4 + 
      2*a^3*r^3*w^4)*X[r]*Derivative[1][fR0][r])/(36*cM*w^3), 
 f00f34a[r] -> (r^2*(2*a^2*m^2*r^2 - 8*cM^2*m^2*r^2 + (10*I)*a*cM*m^3*r^2 + 
      4*a^2*m^4*r^2 - 8*cM^2*m^4*r^2 + (10*I)*a*cM*m^5*r^2 + 2*a^2*m^6*r^2 + 
      12*cM*m^2*r^3 - (10*I)*a*m^3*r^3 + 12*cM*m^4*r^3 - (10*I)*a*m^5*r^3 - 
      6*m^2*r^4 - 6*m^4*r^4 - 3*a^2*m^2*r^2*sss + 8*cM^2*m^2*r^2*sss - 
      (10*I)*a*cM*m^3*r^2*sss - 3*a^2*m^4*r^2*sss - 10*cM*m^2*r^3*sss + 
      (10*I)*a*m^3*r^3*sss + 2*cM*m^4*r^3*sss + 5*m^2*r^4*sss - m^4*r^4*sss + 
      a^2*m^2*r^2*sss^2 - 2*cM*m^2*r^3*sss^2 + m^2*r^4*sss^2 + 
      (8*I)*a^4*cM*w + 8*a^3*cM^2*m*w - (2*I)*a^4*cM*m^2*w - (12*I)*a^4*r*w - 
      4*a^3*cM*m*r*w - (2*I)*a^4*m^2*r*w - (8*I)*a^2*cM^2*m^2*r*w - 
      2*a^3*cM*m^3*r*w + (8*I)*a^2*cM*r^2*w - 12*a^3*m*r^2*w + 
      56*a*cM^2*m*r^2*w - (52*I)*a^2*cM*m^2*r^2*w - 20*a^3*m^3*r^2*w + 
      40*a*cM^2*m^3*r^2*w - (44*I)*a^2*cM*m^4*r^2*w - 10*a^3*m^5*r^2*w - 
      (8*I)*a^2*r^3*w - 68*a*cM*m*r^3*w + (50*I)*a^2*m^2*r^3*w - 
      60*a*cM*m^3*r^3*w + (36*I)*a^2*m^4*r^3*w + 20*a*m*r^4*w + 
      (2*I)*cM*m^2*r^4*w + 22*a*m^3*r^4*w + (2*I)*cM*m^4*r^4*w - 
      4*a*m^5*r^4*w + (4*I)*r^5*w + (4*I)*m^2*r^5*w + (4*I)*m^4*r^5*w - 
      (4*I)*a^4*cM*sss*w + (8*I)*a^4*r*sss*w - 2*a^3*cM*m*r*sss*w + 
      I*a^4*m^2*r*sss*w - (8*I)*a^2*cM*r^2*sss*w + 8*a^3*m*r^2*sss*w - 
      24*a*cM^2*m*r^2*sss*w + (22*I)*a^2*cM*m^2*r^2*sss*w + 
      9*a^3*m^3*r^2*sss*w + (8*I)*a^2*r^3*sss*w + 18*a*cM*m*r^3*sss*w - 
      (13*I)*a^2*m^2*r^3*sss*w - 6*a*cM*m^3*r^3*sss*w - (4*I)*cM*r^4*sss*w - 
      (2*I)*cM*m^2*r^4*sss*w + 7*a*m^3*r^4*sss*w - (4*I)*m^2*r^5*sss*w - 
      I*a^4*r*sss^2*w + (2*I)*a^2*cM*r^2*sss^2*w - a^3*m*r^2*sss^2*w - 
      (2*I)*a^2*r^3*sss^2*w + 2*a*cM*m*r^3*sss^2*w + (2*I)*cM*r^4*sss^2*w - 
      a*m*r^4*sss^2*w - I*r^5*sss^2*w - 8*a^4*cM^2*w^2 + (4*I)*a^5*cM*m*w^2 + 
      4*a^4*cM*r*w^2 + (4*I)*a^5*m*r*w^2 + (16*I)*a^3*cM^2*m*r*w^2 + 
      6*a^4*cM*m^2*r*w^2 - 4*a^4*r^2*w^2 - 48*a^2*cM^2*r^2*w^2 + 
      (80*I)*a^3*cM*m*r^2*w^2 + 28*a^4*m^2*r^2*w^2 - 
      72*a^2*cM^2*m^2*r^2*w^2 + (76*I)*a^3*cM*m^3*r^2*w^2 + 
      20*a^4*m^4*r^2*w^2 + 40*a^2*cM*r^3*w^2 - (38*I)*a^3*m*r^3*w^2 + 
      112*a^2*cM*m^2*r^3*w^2 - (46*I)*a^3*m^3*r^3*w^2 + 8*a^2*r^4*w^2 + 
      24*cM^2*r^4*w^2 - 4*a^2*m^2*r^4*w^2 - (2*I)*a*cM*m^3*r^4*w^2 + 
      16*a^2*m^4*r^4*w^2 - 28*cM*r^5*w^2 - (34*I)*a*m*r^5*w^2 - 
      (14*I)*a*m^3*r^5*w^2 + 12*r^6*w^2 + 2*m^2*r^6*w^2 + 2*m^4*r^6*w^2 + 
      2*a^4*cM*r*sss*w^2 - (2*I)*a^5*m*r*sss*w^2 + 2*a^4*r^2*sss*w^2 + 
      16*a^2*cM^2*r^2*sss*w^2 - (14*I)*a^3*cM*m*r^2*sss*w^2 - 
      9*a^4*m^2*r^2*sss*w^2 - 12*a^2*cM*r^3*sss*w^2 - I*a^3*m*r^3*sss*w^2 + 
      6*a^2*cM*m^2*r^3*sss*w^2 - 4*a^2*r^4*sss*w^2 - 11*a^2*m^2*r^4*sss*w^2 + 
      2*cM*r^5*sss*w^2 + I*a*m*r^5*sss*w^2 - 6*r^6*sss*w^2 - 
      2*m^2*r^6*sss*w^2 - (2*I)*a^6*cM*w^3 - (2*I)*a^6*r*w^3 - 
      (8*I)*a^4*cM^2*r*w^3 - 6*a^5*cM*m*r*w^3 - (38*I)*a^4*cM*r^2*w^3 - 
      12*a^5*m*r^2*w^3 + 56*a^3*cM^2*m*r^2*w^3 - (64*I)*a^4*cM*m^2*r^2*w^3 - 
      20*a^5*m^3*r^2*w^3 - (2*I)*a^4*r^3*w^3 - 92*a^3*cM*m*r^3*w^3 + 
      (22*I)*a^4*m^2*r^3*w^3 - (2*I)*a^2*cM*r^4*w^3 - 26*a^3*m*r^4*w^3 - 
      (6*I)*a^2*cM*m^2*r^4*w^3 - 24*a^3*m^3*r^4*w^3 + (2*I)*a^2*r^5*w^3 - 
      10*a*cM*m*r^5*w^3 + (12*I)*a^2*m^2*r^5*w^3 + (18*I)*cM*r^6*w^3 - 
      22*a*m*r^6*w^3 - 6*a*m^3*r^6*w^3 + (2*I)*r^7*w^3 + I*a^6*r*sss*w^3 + 
      (2*I)*a^4*cM*r^2*sss*w^3 + 3*a^5*m*r^2*sss*w^3 + 
      (4*I)*a^4*r^3*sss*w^3 - 2*a^3*cM*m*r^3*sss*w^3 + 
      (2*I)*a^2*cM*r^4*sss*w^3 + 5*a^3*m*r^4*sss*w^3 + 
      (5*I)*a^2*r^5*sss*w^3 + 2*a*m*r^6*sss*w^3 + (2*I)*r^7*sss*w^3 + 
      2*a^6*cM*r*w^4 - 16*a^4*cM^2*r^2*w^4 + (26*I)*a^5*cM*m*r^2*w^4 + 
      10*a^6*m^2*r^2*w^4 + 28*a^4*cM*r^3*w^4 + 14*a^4*r^4*w^4 + 
      (10*I)*a^3*cM*m*r^4*w^4 + 16*a^4*m^2*r^4*w^4 + 10*a^2*cM*r^5*w^4 + 
      (2*I)*a^3*m*r^5*w^4 + 20*a^2*r^6*w^4 + 6*a^2*m^2*r^6*w^4 + 
      (2*I)*a*m*r^7*w^4 + 6*r^8*w^4 - (4*I)*a^6*cM*r^2*w^5 - 
      2*a^7*m*r^2*w^5 - (2*I)*a^6*r^3*w^5 - (4*I)*a^4*cM*r^4*w^5 - 
      4*a^5*m*r^4*w^5 - (4*I)*a^4*r^5*w^5 - 2*a^3*m*r^6*w^5 - 
      (2*I)*a^2*r^7*w^5)*fR0[r])/(36*cM*w^3) + 
   (r^2*(2*cM*m^2*r^2 - (2*I)*a*m^3*r^2 + 2*cM*m^4*r^2 - (2*I)*a*m^5*r^2 - 
      2*m^2*r^3 - 2*m^4*r^3 - 2*cM*m^2*r^2*sss + (2*I)*a*m^3*r^2*sss + 
      2*m^2*r^3*sss - (2*I)*a^4*w - 2*a^3*cM*m*w + (2*I)*a^2*cM*m^2*r*w - 
      14*a*cM*m*r^2*w + (12*I)*a^2*m^2*r^2*w - 10*a*cM*m^3*r^2*w + 
      (8*I)*a^2*m^4*r^2*w + 8*a*m*r^3*w + 8*a*m^3*r^3*w + (2*I)*r^4*w + 
      (2*I)*m^2*r^4*w + (2*I)*m^4*r^4*w + I*a^4*sss*w + 6*a*cM*m*r^2*sss*w - 
      (4*I)*a^2*m^2*r^2*sss*w - 2*a*m*r^3*sss*w - I*r^4*sss*w - 
      (2*I)*m^2*r^4*sss*w + 2*a^4*cM*w^2 - (4*I)*a^3*cM*m*r*w^2 + 
      12*a^2*cM*r^2*w^2 - (16*I)*a^3*m*r^2*w^2 + 18*a^2*cM*m^2*r^2*w^2 - 
      (12*I)*a^3*m^3*r^2*w^2 + 4*a^2*r^3*w^2 - (6*I)*a*cM*m*r^3*w^2 - 
      8*a^2*m^2*r^3*w^2 - 6*cM*r^4*w^2 - (14*I)*a*m*r^4*w^2 - 
      (6*I)*a*m^3*r^4*w^2 + 4*r^5*w^2 - 4*a^2*cM*r^2*sss*w^2 + 
      (2*I)*a^3*m*r^2*sss*w^2 - 2*a^2*r^3*sss*w^2 + (2*I)*a*m*r^4*sss*w^2 - 
      2*r^5*sss*w^2 + (2*I)*a^4*cM*r*w^3 + (6*I)*a^4*r^2*w^3 - 
      14*a^3*cM*m*r^2*w^3 + (8*I)*a^4*m^2*r^2*w^3 + (6*I)*a^2*cM*r^3*w^3 + 
      (12*I)*a^2*r^4*w^3 + (6*I)*a^2*m^2*r^4*w^3 - 2*a*m*r^5*w^3 + 
      (6*I)*r^6*w^3 + 4*a^4*cM*r^2*w^4 - (2*I)*a^5*m*r^2*w^4 + 
      2*a^4*r^3*w^4 - (2*I)*a^3*m*r^4*w^4 + 2*a^2*r^5*w^4)*X[r]*
     Derivative[1][fR0][r])/(36*cM*w^3), 
 f00f34b[r] -> (r^2*(4*a^2*m^3*r^2 - 16*cM^2*m^3*r^2 + (20*I)*a*cM*m^4*r^2 + 
      4*a^2*m^5*r^2 + 24*cM*m^3*r^3 - (20*I)*a*m^4*r^3 - 12*m^3*r^4 - 
      2*a^2*m*r^2*sss + 8*cM^2*m*r^2*sss - (10*I)*a*cM*m^2*r^2*sss - 
      4*a^2*m^3*r^2*sss - 12*cM*m*r^3*sss + (10*I)*a*m^2*r^3*sss + 
      4*cM*m^3*r^3*sss + 6*m*r^4*sss - 2*m^3*r^4*sss + a^2*m*r^2*sss^2 - 
      2*cM*m*r^3*sss^2 + m*r^4*sss^2 - 4*a^5*w + 16*a^3*cM^2*w - 
      (4*I)*a^4*cM*m*w - 24*a^3*cM*r*w - (16*I)*a^2*cM^2*m*r*w - 
      4*a^3*cM*m^2*r*w + 8*a^3*r^2*w + 16*a*cM^2*r^2*w + 
      (4*I)*a^2*cM*m*r^2*w - 12*a^3*m^2*r^2*w + 64*a*cM^2*m^2*r^2*w - 
      (68*I)*a^2*cM*m^3*r^2*w - 16*a^3*m^4*r^2*w - 24*a*cM*r^3*w + 
      (16*I)*a^2*m*r^3*w - 96*a*cM*m^2*r^3*w + (52*I)*a^2*m^3*r^3*w + 
      12*a*r^4*w + 40*a*m^2*r^4*w + (4*I)*cM*m^3*r^4*w - 8*a*m^4*r^4*w + 
      (8*I)*m^3*r^5*w + 2*a^5*sss*w + 4*a^3*cM*r*sss*w - 4*a^3*r^2*sss*w - 
      16*a*cM^2*r^2*sss*w + (10*I)*a^2*cM*m*r^2*sss*w + 8*a^3*m^2*r^2*sss*w + 
      20*a*cM*r^3*sss*w - (4*I)*a^2*m*r^3*sss*w - 8*a*cM*m^2*r^3*sss*w - 
      6*a*r^4*sss*w - (2*I)*cM*m*r^4*sss*w + 8*a*m^2*r^4*sss*w - 
      (4*I)*m*r^5*sss*w + (4*I)*a^5*cM*w^2 + (16*I)*a^3*cM^2*r*w^2 + 
      8*a^4*cM*m*r*w^2 + (8*I)*a^3*cM*r^2*w^2 - 4*a^4*m*r^2*w^2 - 
      80*a^2*cM^2*m*r^2*w^2 + (84*I)*a^3*cM*m^2*r^2*w^2 + 
      24*a^4*m^3*r^2*w^2 + 128*a^2*cM*m*r^3*w^2 - (40*I)*a^3*m^2*r^3*w^2 - 
      (28*I)*a*cM*r^4*w^2 - 20*a^2*m*r^4*w^2 + 24*a^2*m^3*r^4*w^2 - 
      (20*I)*a*m^2*r^5*w^2 + 4*m^3*r^6*w^2 - 4*a^4*m*r^2*sss*w^2 + 
      4*a^2*cM*m*r^3*sss*w^2 - 6*a^2*m*r^4*sss*w^2 - 2*m*r^6*sss*w^2 - 
      4*a^5*cM*r*w^3 + 12*a^5*r^2*w^3 + 32*a^3*cM^2*r^2*w^3 - 
      (44*I)*a^4*cM*m*r^2*w^3 - 16*a^5*m^2*r^2*w^3 - 56*a^3*cM*r^3*w^3 + 
      (4*I)*a^4*m*r^3*w^3 + 8*a^3*r^4*w^3 - (12*I)*a^2*cM*m*r^4*w^3 - 
      24*a^3*m^2*r^4*w^3 - 20*a*cM*r^5*w^3 + (4*I)*a^2*m*r^5*w^3 - 
      4*a*r^6*w^3 - 8*a*m^2*r^6*w^3 + (8*I)*a^5*cM*r^2*w^4 + 
      4*a^6*m*r^2*w^4 + (4*I)*a^5*r^3*w^4 + (8*I)*a^3*cM*r^4*w^4 + 
      8*a^4*m*r^4*w^4 + (8*I)*a^3*r^5*w^4 + 4*a^2*m*r^6*w^4 + 
      (4*I)*a*r^7*w^4)*fR0[r])/(72*cM*w^3) - 
   (r^2*(-2*cM*m^3*r^2 + (2*I)*a*m^4*r^2 + 2*m^3*r^3 + cM*m*r^2*sss - 
      I*a*m^2*r^2*sss - m*r^3*sss + 2*a^3*cM*w - 2*a^3*r*w - 
      (2*I)*a^2*cM*m*r*w + 2*a*cM*r^2*w - (2*I)*a^2*m*r^2*w + 
      8*a*cM*m^2*r^2*w - (6*I)*a^2*m^3*r^2*w - 2*a*r^3*w - 6*a*m^2*r^3*w - 
      (2*I)*m^3*r^4*w + a^3*r*sss*w - 2*a*cM*r^2*sss*w + I*a^2*m*r^2*sss*w + 
      a*r^3*sss*w + I*m*r^4*sss*w + (2*I)*a^3*cM*r*w^2 - 
      10*a^2*cM*m*r^2*w^2 + (6*I)*a^3*m^2*r^2*w^2 + (6*I)*a*cM*r^3*w^2 + 
      2*a^2*m*r^3*w^2 + (4*I)*a*m^2*r^4*w^2 + 4*a^3*cM*r^2*w^3 - 
      (2*I)*a^4*m*r^2*w^3 + 2*a^3*r^3*w^3 - (2*I)*a^2*m*r^4*w^3 + 
      2*a*r^5*w^3)*X[r]*Derivative[1][fR0][r])/(36*cM*w^3), 
 f00f44a[r] -> (r^2*(4*a^5*cM*m - 16*a^3*cM^3*m + (20*I)*a^4*cM^2*m^2 + 
      8*a^5*cM*m^3 - 16*a^3*cM^3*m^3 + (20*I)*a^4*cM^2*m^4 + 4*a^5*cM*m^5 + 
      24*a^3*cM^2*m*r - (20*I)*a^4*cM*m^2*r + 24*a^3*cM^2*m^3*r - 
      (20*I)*a^4*cM*m^4*r - 12*a^3*cM*m*r^2 - 12*a^3*cM*m^3*r^2 - 
      4*a^3*m*r^3 + 16*a*cM^2*m*r^3 - (20*I)*a^2*cM*m^2*r^3 - 8*a^3*m^3*r^3 + 
      16*a*cM^2*m^3*r^3 - (20*I)*a^2*cM*m^4*r^3 - 4*a^3*m^5*r^3 - 
      24*a*cM*m*r^4 + (16*I)*a^2*m^2*r^4 + (16*I)*cM^2*m^2*r^4 - 
      4*a*cM*m^3*r^4 + (12*I)*a^2*m^4*r^4 + (16*I)*cM^2*m^4*r^4 + 
      20*a*cM*m^5*r^4 - (4*I)*a^2*m^6*r^4 + 12*a*m*r^5 - (24*I)*cM*m^2*r^5 - 
      8*a*m^3*r^5 - (24*I)*cM*m^4*r^5 - 20*a*m^5*r^5 + (12*I)*m^2*r^6 + 
      (12*I)*m^4*r^6 - (8*I)*a^4*cM^2*sss - 6*a^5*cM*m*sss + 
      8*a^3*cM^3*m*sss - (18*I)*a^4*cM^2*m^2*sss - 6*a^5*cM*m^3*sss + 
      (8*I)*a^4*cM*r*sss + (16*I)*a^2*cM^3*r*sss - 4*a^3*cM^2*m*r*sss + 
      (18*I)*a^4*cM*m^2*r*sss + (16*I)*a^2*cM^3*m^2*r*sss + 
      8*a^3*cM^2*m^3*r*sss - (24*I)*a^2*cM^2*r^2*sss + 2*a^3*cM*m*r^2*sss - 
      (24*I)*a^2*cM^2*m^2*r^2*sss - 4*a^3*cM*m^3*r^2*sss + 
      (16*I)*a^2*cM*r^3*sss + 6*a^3*m*r^3*sss - 8*a*cM^2*m*r^3*sss + 
      (26*I)*a^2*cM*m^2*r^3*sss + 6*a^3*m^3*r^3*sss - (8*I)*a^2*r^4*sss - 
      (16*I)*cM^2*r^4*sss + 4*a*cM*m*r^4*sss - (14*I)*a^2*m^2*r^4*sss - 
      (24*I)*cM^2*m^2*r^4*sss - 18*a*cM*m^3*r^4*sss + (4*I)*a^2*m^4*r^4*sss + 
      (24*I)*cM*r^5*sss - 2*a*m*r^5*sss + (32*I)*cM*m^2*r^5*sss + 
      14*a*m^3*r^5*sss - (4*I)*cM*m^4*r^5*sss - (8*I)*r^6*sss - 
      (12*I)*m^2*r^6*sss + (2*I)*m^4*r^6*sss + (4*I)*a^4*cM^2*sss^2 + 
      2*a^5*cM*m*sss^2 - (4*I)*a^4*cM*r*sss^2 - (8*I)*a^2*cM^3*r*sss^2 - 
      4*a^3*cM^2*m*r*sss^2 + (12*I)*a^2*cM^2*r^2*sss^2 + 
      2*a^3*cM*m*r^2*sss^2 - (8*I)*a^2*cM*r^3*sss^2 - 2*a^3*m*r^3*sss^2 + 
      (4*I)*a^2*r^4*sss^2 + (8*I)*cM^2*r^4*sss^2 + 4*a*cM*m*r^4*sss^2 - 
      I*a^2*m^2*r^4*sss^2 - (12*I)*cM*r^5*sss^2 - 2*a*m*r^5*sss^2 + 
      (2*I)*cM*m^2*r^5*sss^2 + (4*I)*r^6*sss^2 - I*m^2*r^6*sss^2 - 
      16*a^6*cM*w + 16*a^4*cM^3*w - (56*I)*a^5*cM^2*m*w - 40*a^6*cM*m^2*w + 
      48*a^4*cM^3*m^2*w - (80*I)*a^5*cM^2*m^3*w - 20*a^6*cM*m^4*w + 
      8*a^4*cM^2*r*w + (48*I)*a^5*cM*m*r*w + (32*I)*a^3*cM^3*m*r*w - 
      32*a^4*cM^2*m^2*r*w + (72*I)*a^5*cM*m^3*r*w - (72*I)*a^3*cM^2*m*r^2*w + 
      8*a^4*cM*m^2*r^2*w - (24*I)*a^3*cM^2*m^3*r^2*w - 12*a^4*cM*m^4*r^2*w + 
      16*a^4*r^3*w - 40*a^2*cM^2*r^3*w + (136*I)*a^3*cM*m*r^3*w + 
      40*a^4*m^2*r^3*w - 40*a^2*cM^2*m^2*r^3*w + (104*I)*a^3*cM*m^3*r^3*w + 
      20*a^4*m^4*r^3*w + 8*a^2*cM*r^4*w - (80*I)*a^3*m*r^4*w - 
      (96*I)*a*cM^2*m*r^4*w - 20*a^2*cM*m^2*r^4*w - (52*I)*a^3*m^3*r^4*w - 
      (96*I)*a*cM^2*m^3*r^4*w - 76*a^2*cM*m^4*r^4*w + (16*I)*a^3*m^5*r^4*w + 
      (168*I)*a*cM*m*r^5*w + 8*a^2*m^2*r^5*w + (136*I)*a*cM*m^3*r^5*w + 
      60*a^2*m^4*r^5*w + 24*cM*r^6*w - (80*I)*a*m*r^6*w + 28*cM*m^2*r^6*w - 
      (44*I)*a*m^3*r^6*w + 4*cM*m^4*r^6*w + (8*I)*a*m^5*r^6*w - 16*r^7*w + 
      8*m^4*r^7*w + 12*a^6*cM*sss*w - 8*a^4*cM^3*sss*w + 
      (36*I)*a^5*cM^2*m*sss*w + 18*a^6*cM*m^2*sss*w - 12*a^4*cM^2*r*sss*w - 
      (32*I)*a^5*cM*m*r*sss*w - (32*I)*a^3*cM^3*m*r*sss*w - 
      24*a^4*cM^2*m^2*r*sss*w + 8*a^4*cM*r^2*sss*w + 
      (60*I)*a^3*cM^2*m*r^2*sss*w + 22*a^4*cM*m^2*r^2*sss*w - 
      12*a^4*r^3*sss*w + 12*a^2*cM^2*r^3*sss*w - (84*I)*a^3*cM*m*r^3*sss*w - 
      18*a^4*m^2*r^3*sss*w - 8*a^2*cM^2*m^2*r^3*sss*w + 8*a^2*cM*r^4*sss*w + 
      (48*I)*a^3*m*r^4*sss*w + (64*I)*a*cM^2*m*r^4*sss*w + 
      38*a^2*cM*m^2*r^4*sss*w - (8*I)*a^3*m^3*r^4*sss*w - 8*a^2*r^5*sss*w - 
      (108*I)*a*cM*m*r^5*sss*w - 22*a^2*m^2*r^5*sss*w + 
      (8*I)*a*cM*m^3*r^5*sss*w - 4*cM*r^6*sss*w + (48*I)*a*m*r^6*sss*w - 
      2*cM*m^2*r^6*sss*w - (8*I)*a*m^3*r^6*sss*w + 4*r^7*sss*w - 
      4*m^2*r^7*sss*w - 2*a^6*cM*sss^2*w + 4*a^4*cM^2*r*sss^2*w - 
      4*a^4*cM*r^2*sss^2*w + 2*a^4*r^3*sss^2*w + 4*a^2*cM^2*r^3*sss^2*w - 
      6*a^2*cM*r^4*sss^2*w + 4*a^2*r^5*sss^2*w - 4*cM*r^6*sss^2*w + 
      2*r^7*sss^2*w + (36*I)*a^6*cM^2*w^2 + 56*a^7*cM*m*w^2 - 
      48*a^5*cM^3*m*w^2 + (120*I)*a^6*cM^2*m^2*w^2 + 40*a^7*cM*m^3*w^2 - 
      (76*I)*a^6*cM*r*w^2 - (32*I)*a^4*cM^3*r*w^2 - 8*a^5*cM^2*m*r*w^2 - 
      (96*I)*a^6*cM*m^2*r*w^2 + (72*I)*a^6*r^2*w^2 + 
      (120*I)*a^4*cM^2*r^2*w^2 - 12*a^5*cM*m*r^2*w^2 + 
      (12*I)*a^6*m^2*r^2*w^2 + (72*I)*a^4*cM^2*m^2*r^2*w^2 + 
      48*a^5*cM*m^3*r^2*w^2 - (292*I)*a^4*cM*r^3*w^2 - 32*a^5*m*r^3*w^2 + 
      8*a^3*cM^2*m*r^3*w^2 - (216*I)*a^4*cM*m^2*r^3*w^2 - 
      40*a^5*m^3*r^3*w^2 + (184*I)*a^4*r^4*w^2 + (180*I)*a^2*cM^2*r^4*w^2 + 
      16*a^3*cM*m*r^4*w^2 + (128*I)*a^4*m^2*r^4*w^2 + 
      (196*I)*a^2*cM^2*m^2*r^4*w^2 + 120*a^3*cM*m^3*r^4*w^2 - 
      (24*I)*a^4*m^4*r^4*w^2 - (324*I)*a^2*cM*r^5*w^2 + 8*a^3*m*r^5*w^2 - 
      (268*I)*a^2*cM*m^2*r^5*w^2 - 76*a^3*m^3*r^5*w^2 + (136*I)*a^2*r^6*w^2 + 
      (48*I)*cM^2*r^6*w^2 - 12*a*cM*m*r^6*w^2 + (108*I)*a^2*m^2*r^6*w^2 + 
      8*a*cM*m^3*r^6*w^2 - (24*I)*a^2*m^4*r^6*w^2 - (76*I)*cM*r^7*w^2 + 
      24*a*m*r^7*w^2 - (20*I)*cM*m^2*r^7*w^2 - 20*a*m^3*r^7*w^2 + 
      (24*I)*r^8*w^2 - (4*I)*m^2*r^8*w^2 - (4*I)*m^4*r^8*w^2 - 
      (18*I)*a^6*cM^2*sss*w^2 - 18*a^7*cM*m*sss*w^2 + 
      (14*I)*a^6*cM*r*sss*w^2 + (16*I)*a^4*cM^3*r*sss*w^2 + 
      24*a^5*cM^2*m*r*sss*w^2 - (12*I)*a^6*r^2*sss*w^2 - 
      (36*I)*a^4*cM^2*r^2*sss*w^2 - 32*a^5*cM*m*r^2*sss*w^2 + 
      (74*I)*a^4*cM*r^3*sss*w^2 + 18*a^5*m*r^3*sss*w^2 + 
      16*a^3*cM^2*m*r^3*sss*w^2 - (44*I)*a^4*r^4*sss*w^2 - 
      (42*I)*a^2*cM^2*r^4*sss*w^2 - 38*a^3*cM*m*r^4*sss*w^2 + 
      (4*I)*a^4*m^2*r^4*sss*w^2 + (90*I)*a^2*cM*r^5*sss*w^2 + 
      32*a^3*m*r^5*sss*w^2 - (4*I)*a^2*cM*m^2*r^5*sss*w^2 - 
      (44*I)*a^2*r^6*sss*w^2 - 16*a*cM*m*r^6*sss*w^2 + 
      (6*I)*a^2*m^2*r^6*sss*w^2 + (14*I)*cM*r^7*sss*w^2 + 
      14*a*m*r^7*sss*w^2 - (12*I)*r^8*sss*w^2 + (2*I)*m^2*r^8*sss*w^2 - 
      24*a^8*cM*w^3 + 16*a^6*cM^3*w^3 - (80*I)*a^7*cM^2*m*w^3 - 
      40*a^8*cM*m^2*w^3 + 16*a^6*cM^2*r*w^3 + (56*I)*a^7*cM*m*r*w^3 + 
      16*a^6*cM*r^2*w^3 - (24*I)*a^7*m*r^2*w^3 - (72*I)*a^5*cM^2*m*r^2*w^3 - 
      72*a^6*cM*m^2*r^2*w^3 + 48*a^6*r^3*w^3 + 16*a^4*cM^2*r^3*w^3 + 
      (200*I)*a^5*cM*m*r^3*w^3 + 40*a^6*m^2*r^3*w^3 - 28*a^4*cM*r^4*w^3 - 
      (136*I)*a^5*m*r^4*w^3 - (168*I)*a^3*cM^2*m*r^4*w^3 - 
      104*a^4*cM*m^2*r^4*w^3 + (16*I)*a^5*m^3*r^4*w^3 + 56*a^4*r^5*w^3 + 
      (192*I)*a^3*cM*m*r^5*w^3 + 64*a^4*m^2*r^5*w^3 - 72*a^2*cM*r^6*w^3 - 
      (136*I)*a^3*m*r^6*w^3 - 32*a^2*cM*m^2*r^6*w^3 + 
      (24*I)*a^3*m^3*r^6*w^3 + 20*a^2*m^2*r^7*w^3 - 36*cM*r^8*w^3 - 
      (24*I)*a*m*r^8*w^3 + (8*I)*a*m^3*r^8*w^3 - 8*r^9*w^3 - 4*m^2*r^9*w^3 + 
      6*a^8*cM*sss*w^3 - 8*a^6*cM^2*r*sss*w^3 + 14*a^6*cM*r^2*sss*w^3 - 
      6*a^6*r^3*sss*w^3 - 8*a^4*cM^2*r^3*sss*w^3 + 18*a^4*cM*r^4*sss*w^3 - 
      14*a^4*r^5*sss*w^3 + 10*a^2*cM*r^6*sss*w^3 - 10*a^2*r^7*sss*w^3 - 
      2*r^9*sss*w^3 + (20*I)*a^8*cM^2*w^4 + 20*a^9*cM*m*w^4 - 
      (12*I)*a^8*cM*r*w^4 + (12*I)*a^8*r^2*w^4 + (24*I)*a^6*cM^2*r^2*w^4 + 
      48*a^7*cM*m*r^2*w^4 - (68*I)*a^6*cM*r^3*w^4 - 20*a^7*m*r^3*w^4 + 
      (48*I)*a^6*r^4*w^4 + (52*I)*a^4*cM^2*r^4*w^4 + 52*a^5*cM*m*r^4*w^4 - 
      (4*I)*a^6*m^2*r^4*w^4 - (36*I)*a^4*cM*r^5*w^4 - 40*a^5*m*r^5*w^4 + 
      (72*I)*a^4*r^6*w^4 + 24*a^3*cM*m*r^6*w^4 - (8*I)*a^4*m^2*r^6*w^4 + 
      (20*I)*a^2*cM*r^7*w^4 - 20*a^3*m*r^7*w^4 + (48*I)*a^2*r^8*w^4 - 
      (4*I)*a^2*m^2*r^8*w^4 + (12*I)*r^10*w^4 - 4*a^10*cM*w^5 - 
      12*a^8*cM*r^2*w^5 + 4*a^8*r^3*w^5 - 12*a^6*cM*r^4*w^5 + 
      12*a^6*r^5*w^5 - 4*a^4*cM*r^6*w^5 + 12*a^4*r^7*w^5 + 4*a^2*r^9*w^5)*
     fR0[r])/(72*cM*w^3) - (r^2*(-4*a^3*cM^2*m + (4*I)*a^4*cM*m^2 - 
      4*a^3*cM^2*m^3 + (4*I)*a^4*cM*m^4 + 4*a^3*cM*m*r + 4*a^3*cM*m^3*r + 
      4*a*cM*m*r^3 - (4*I)*a^2*m^2*r^3 + 4*a*cM*m^3*r^3 - (4*I)*a^2*m^4*r^3 - 
      4*a*m*r^4 + (4*I)*cM*m^2*r^4 + (4*I)*cM*m^4*r^4 + 4*a*m^5*r^4 - 
      (4*I)*m^2*r^5 - (4*I)*m^4*r^5 - (2*I)*a^4*cM*sss + 2*a^3*cM^2*m*sss - 
      (4*I)*a^4*cM*m^2*sss + (4*I)*a^2*cM^2*r*sss - 2*a^3*cM*m*r*sss + 
      (4*I)*a^2*cM^2*m^2*r*sss - (2*I)*a^2*cM*r^2*sss - 
      (2*I)*a^2*cM*m^2*r^2*sss + (2*I)*a^2*r^3*sss - 2*a*cM*m*r^3*sss + 
      (4*I)*a^2*m^2*r^3*sss - (4*I)*cM*r^4*sss + 2*a*m*r^4*sss - 
      (6*I)*cM*m^2*r^4*sss - 2*a*m^3*r^4*sss + (2*I)*r^5*sss + 
      (4*I)*m^2*r^5*sss + I*a^4*cM*sss^2 - (2*I)*a^2*cM^2*r*sss^2 + 
      I*a^2*cM*r^2*sss^2 - I*a^2*r^3*sss^2 + (2*I)*cM*r^4*sss^2 - 
      I*r^5*sss^2 + 4*a^4*cM^2*w - (12*I)*a^5*cM*m*w + 12*a^4*cM^2*m^2*w - 
      (16*I)*a^5*cM*m^3*w - 8*a^4*cM*r*w + (8*I)*a^3*cM^2*m*r*w - 
      16*a^4*cM*m^2*r*w + 12*a^2*cM^2*r^2*w - (12*I)*a^3*cM*m*r^2*w + 
      12*a^2*cM^2*m^2*r^2*w - (8*I)*a^3*cM*m^3*r^2*w - 12*a^2*cM*r^3*w + 
      (20*I)*a^3*m*r^3*w - 12*a^2*cM*m^2*r^3*w + (16*I)*a^3*m^3*r^3*w + 
      8*a^2*r^4*w - (24*I)*a*cM*m*r^4*w + 8*a^2*m^2*r^4*w - 
      (24*I)*a*cM*m^3*r^4*w - 12*a^2*m^4*r^4*w - 12*cM*r^5*w + 
      (20*I)*a*m*r^5*w - 12*cM*m^2*r^5*w + (16*I)*a*m^3*r^5*w + 8*r^6*w - 
      4*m^4*r^6*w - 2*a^4*cM^2*sss*w + (8*I)*a^5*cM*m*sss*w + 
      4*a^4*cM*r*sss*w - (8*I)*a^3*cM^2*m*r*sss*w - 6*a^2*cM^2*r^2*sss*w + 
      (8*I)*a^3*cM*m*r^2*sss*w + 6*a^2*cM*r^3*sss*w - 
      (12*I)*a^3*m*r^3*sss*w - 4*a^2*r^4*sss*w + (16*I)*a*cM*m*r^4*sss*w + 
      2*a^2*m^2*r^4*sss*w + 6*cM*r^5*sss*w - (12*I)*a*m*r^5*sss*w - 
      4*r^6*sss*w + 2*m^2*r^6*sss*w + (8*I)*a^6*cM*w^2 - 12*a^5*cM^2*m*w^2 + 
      (24*I)*a^6*cM*m^2*w^2 - (12*I)*a^6*r*w^2 - (8*I)*a^4*cM^2*r*w^2 + 
      20*a^5*cM*m*r*w^2 + (24*I)*a^4*cM*r^2*w^2 - 24*a^3*cM^2*m*r^2*w^2 + 
      (24*I)*a^4*cM*m^2*r^2*w^2 - (32*I)*a^4*r^3*w^2 - 4*a^3*cM*m*r^3*w^2 - 
      (24*I)*a^4*m^2*r^3*w^2 + (36*I)*a^2*cM*r^4*w^2 - 16*a^3*m*r^4*w^2 + 
      (40*I)*a^2*cM*m^2*r^4*w^2 + 12*a^3*m^3*r^4*w^2 - (24*I)*a^2*r^5*w^2 - 
      (20*I)*a^2*m^2*r^5*w^2 + (12*I)*cM*r^6*w^2 - 12*a*m*r^6*w^2 + 
      8*a*m^3*r^6*w^2 - (4*I)*r^7*w^2 + (4*I)*m^2*r^7*w^2 - 
      (4*I)*a^6*cM*sss*w^2 + (4*I)*a^4*cM^2*r*sss*w^2 - 
      (6*I)*a^4*cM*r^2*sss*w^2 + (4*I)*a^4*r^3*sss*w^2 - 
      (6*I)*a^2*cM*r^4*sss*w^2 + (6*I)*a^2*r^5*sss*w^2 + (2*I)*r^7*sss*w^2 + 
      4*a^6*cM^2*w^3 - (16*I)*a^7*cM*m*w^3 - 8*a^6*cM*r*w^3 + 
      12*a^4*cM^2*r^2*w^3 - (24*I)*a^5*cM*m*r^2*w^3 + 12*a^4*cM*r^3*w^3 + 
      (16*I)*a^5*m*r^3*w^3 + 20*a^4*r^4*w^3 - (24*I)*a^3*cM*m*r^4*w^3 - 
      4*a^4*m^2*r^4*w^3 + 12*a^2*cM*r^5*w^3 + (16*I)*a^3*m*r^5*w^3 + 
      32*a^2*r^6*w^3 - 4*a^2*m^2*r^6*w^3 + 12*r^8*w^3 + (4*I)*a^8*cM*w^4 + 
      (8*I)*a^6*cM*r^2*w^4 - (4*I)*a^6*r^3*w^4 + (4*I)*a^4*cM*r^4*w^4 - 
      (8*I)*a^4*r^5*w^4 - (4*I)*a^2*r^7*w^4)*X[r]*Derivative[1][fR0][r])/
    (72*cM*w^3), f00f44b[r] -> 
  -(r^2*(-2*a^5*cM*m^2 + 8*a^3*cM^3*m^2 - (10*I)*a^4*cM^2*m^3 - 
       2*a^5*cM*m^4 - 12*a^3*cM^2*m^2*r + (10*I)*a^4*cM*m^3*r + 
       6*a^3*cM*m^2*r^2 + 2*a^3*m^2*r^3 - 8*a*cM^2*m^2*r^3 + 
       (10*I)*a^2*cM*m^3*r^3 + 2*a^3*m^4*r^3 + 12*a*cM*m^2*r^4 - 
       (8*I)*a^2*m^3*r^4 - (8*I)*cM^2*m^3*r^4 - 10*a*cM*m^4*r^4 + 
       (2*I)*a^2*m^5*r^4 - 6*a*m^2*r^5 + (12*I)*cM*m^3*r^5 + 10*a*m^4*r^5 - 
       (6*I)*m^3*r^6 + (4*I)*a^4*cM^2*m*sss + 2*a^5*cM*m^2*sss - 
       (4*I)*a^4*cM*m*r*sss - (8*I)*a^2*cM^3*m*r*sss - 4*a^3*cM^2*m^2*r*sss + 
       (12*I)*a^2*cM^2*m*r^2*sss + 2*a^3*cM*m^2*r^2*sss - 
       (8*I)*a^2*cM*m*r^3*sss - 2*a^3*m^2*r^3*sss + (4*I)*a^2*m*r^4*sss + 
       (8*I)*cM^2*m*r^4*sss + 4*a*cM*m^2*r^4*sss - I*a^2*m^3*r^4*sss - 
       (12*I)*cM*m*r^5*sss - 2*a*m^2*r^5*sss + (2*I)*cM*m^3*r^5*sss + 
       (4*I)*m*r^6*sss - I*m^3*r^6*sss + (8*I)*a^5*cM^2*w + 12*a^6*cM*m*w - 
       16*a^4*cM^3*m*w + (30*I)*a^5*cM^2*m^2*w + 8*a^6*cM*m^3*w - 
       (8*I)*a^5*cM*r*w - (16*I)*a^3*cM^3*r*w + 4*a^4*cM^2*m*r*w - 
       (26*I)*a^5*cM*m^2*r*w + (24*I)*a^3*cM^2*r^2*w - 4*a^4*cM*m*r^2*w + 
       (12*I)*a^3*cM^2*m^2*r^2*w + 6*a^4*cM*m^3*r^2*w - (16*I)*a^3*cM*r^3*w - 
       8*a^4*m*r^3*w + 12*a^2*cM^2*m*r^3*w - (42*I)*a^3*cM*m^2*r^3*w - 
       8*a^4*m^3*r^3*w + (8*I)*a^3*r^4*w + (16*I)*a*cM^2*r^4*w + 
       4*a^2*cM*m*r^4*w + (22*I)*a^3*m^2*r^4*w + (40*I)*a*cM^2*m^2*r^4*w + 
       28*a^2*cM*m^3*r^4*w - (6*I)*a^3*m^4*r^4*w - (24*I)*a*cM*r^5*w + 
       4*a^2*m*r^5*w - (56*I)*a*cM*m^2*r^5*w - 20*a^2*m^3*r^5*w + 
       (8*I)*a*r^6*w - 12*cM*m*r^6*w + (20*I)*a*m^2*r^6*w - 2*cM*m^3*r^6*w - 
       (4*I)*a*m^4*r^6*w + 4*m*r^7*w - 4*m^3*r^7*w - (4*I)*a^5*cM^2*sss*w - 
       4*a^6*cM*m*sss*w + (4*I)*a^5*cM*r*sss*w + (8*I)*a^3*cM^3*r*sss*w + 
       8*a^4*cM^2*m*r*sss*w - (12*I)*a^3*cM^2*r^2*sss*w - 
       6*a^4*cM*m*r^2*sss*w + (8*I)*a^3*cM*r^3*sss*w + 2*a^4*m*r^3*sss*w + 
       4*a^2*cM^2*m*r^3*sss*w - (4*I)*a^3*r^4*sss*w - 
       (8*I)*a*cM^2*r^4*sss*w - 6*a^2*cM*m*r^4*sss*w + I*a^3*m^2*r^4*sss*w + 
       (12*I)*a*cM*r^5*sss*w + 2*a^2*m*r^5*sss*w - (2*I)*a*cM*m^2*r^5*sss*w - 
       (4*I)*a*r^6*sss*w + I*a*m^2*r^6*sss*w - 10*a^7*cM*w^2 + 
       8*a^5*cM^3*w^2 - (30*I)*a^6*cM^2*m*w^2 - 12*a^7*cM*m^2*w^2 - 
       6*a^7*r*w^2 + 8*a^5*cM^2*r*w^2 + (22*I)*a^6*cM*m*r*w^2 - 
       4*a^5*cM*r^2*w^2 - (24*I)*a^4*cM^2*m*r^2*w^2 - 18*a^5*cM*m^2*r^2*w^2 + 
       10*a^5*r^3*w^2 + 8*a^3*cM^2*r^3*w^2 + (66*I)*a^4*cM*m*r^3*w^2 + 
       12*a^5*m^2*r^3*w^2 - 26*a^3*cM*r^4*w^2 - (32*I)*a^4*m*r^4*w^2 - 
       (58*I)*a^2*cM^2*m*r^4*w^2 - 32*a^3*cM*m^2*r^4*w^2 + 
       (6*I)*a^4*m^3*r^4*w^2 + 22*a^3*r^5*w^2 + (78*I)*a^2*cM*m*r^5*w^2 + 
       18*a^3*m^2*r^5*w^2 - 16*a*cM*r^6*w^2 - (32*I)*a^2*m*r^6*w^2 - 
       6*a*cM*m^2*r^6*w^2 + (8*I)*a^2*m^3*r^6*w^2 + 6*a*r^7*w^2 + 
       (10*I)*cM*m*r^7*w^2 + 6*a*m^2*r^7*w^2 + (2*I)*m^3*r^8*w^2 + 
       2*a^7*cM*sss*w^2 - 4*a^5*cM^2*r*sss*w^2 + 4*a^5*cM*r^2*sss*w^2 - 
       2*a^5*r^3*sss*w^2 - 4*a^3*cM^2*r^3*sss*w^2 + 6*a^3*cM*r^4*sss*w^2 - 
       4*a^3*r^5*sss*w^2 + 4*a*cM*r^6*sss*w^2 - 2*a*r^7*sss*w^2 + 
       (10*I)*a^7*cM^2*w^3 + 8*a^8*cM*m*w^3 - (6*I)*a^7*cM*r*w^3 + 
       (12*I)*a^5*cM^2*r^2*w^3 + 18*a^6*cM*m*r^2*w^3 - 
       (34*I)*a^5*cM*r^3*w^3 - 8*a^6*m*r^3*w^3 + (26*I)*a^3*cM^2*r^4*w^3 + 
       20*a^4*cM*m*r^4*w^3 - (2*I)*a^5*m^2*r^4*w^3 - (18*I)*a^3*cM*r^5*w^3 - 
       14*a^4*m*r^5*w^3 + 10*a^2*cM*m*r^6*w^3 - (4*I)*a^3*m^2*r^6*w^3 + 
       (10*I)*a*cM*r^7*w^3 - 4*a^2*m*r^7*w^3 - (2*I)*a*m^2*r^8*w^3 + 
       2*m*r^9*w^3 - 2*a^9*cM*w^4 - 6*a^7*cM*r^2*w^4 + 2*a^7*r^3*w^4 - 
       6*a^5*cM*r^4*w^4 + 6*a^5*r^5*w^4 - 2*a^3*cM*r^6*w^4 + 6*a^3*r^7*w^4 + 
       2*a*r^9*w^4)*fR0[r])/(36*cM*w^3) + 
   (r^2*(2*a^3*cM^2*m^2 - (2*I)*a^4*cM*m^3 - 2*a^3*cM*m^2*r - 
      2*a*cM*m^2*r^3 + (2*I)*a^2*m^3*r^3 + 2*a*m^2*r^4 - (2*I)*cM*m^3*r^4 - 
      2*a*m^4*r^4 + (2*I)*m^3*r^5 + I*a^4*cM*m*sss - (2*I)*a^2*cM^2*m*r*sss + 
      I*a^2*cM*m*r^2*sss - I*a^2*m*r^3*sss + (2*I)*cM*m*r^4*sss - 
      I*m*r^5*sss + (2*I)*a^5*cM*w - 4*a^4*cM^2*m*w + (6*I)*a^5*cM*m^2*w - 
      (4*I)*a^3*cM^2*r*w + 6*a^4*cM*m*r*w + (2*I)*a^3*cM*r^2*w - 
      6*a^2*cM^2*m*r^2*w + (4*I)*a^3*cM*m^2*r^2*w - (2*I)*a^3*r^3*w + 
      4*a^2*cM*m*r^3*w - (6*I)*a^3*m^2*r^3*w + (4*I)*a*cM*r^4*w - 
      4*a^2*m*r^4*w + (10*I)*a*cM*m^2*r^4*w + 4*a^2*m^3*r^4*w - 
      (2*I)*a*r^5*w + 6*cM*m*r^5*w - (6*I)*a*m^2*r^5*w - 2*m*r^6*w + 
      2*m^3*r^6*w - I*a^5*cM*sss*w + (2*I)*a^3*cM^2*r*sss*w - 
      I*a^3*cM*r^2*sss*w + I*a^3*r^3*sss*w - (2*I)*a*cM*r^4*sss*w + 
      I*a*r^5*sss*w + 2*a^5*cM^2*w^2 - (6*I)*a^6*cM*m*w^2 - 4*a^5*cM*r*w^2 - 
      6*a^5*r^2*w^2 + 6*a^3*cM^2*r^2*w^2 - (8*I)*a^4*cM*m*r^2*w^2 + 
      6*a^3*cM*r^3*w^2 + (6*I)*a^4*m*r^3*w^2 - 8*a^3*r^4*w^2 - 
      (10*I)*a^2*cM*m*r^4*w^2 - 2*a^3*m^2*r^4*w^2 + 6*a*cM*r^5*w^2 + 
      (4*I)*a^2*m*r^5*w^2 - 2*a*r^6*w^2 - 2*a*m^2*r^6*w^2 - (2*I)*m*r^7*w^2 + 
      (2*I)*a^7*cM*w^3 + (4*I)*a^5*cM*r^2*w^3 - (2*I)*a^5*r^3*w^3 + 
      (2*I)*a^3*cM*r^4*w^3 - (4*I)*a^3*r^5*w^3 - (2*I)*a*r^7*w^3)*X[r]*
     Derivative[1][fR0][r])/(36*cM*w^3), 
 f01f11a[r] -> (r*((-4*I)*a^4*cM*m + (16*I)*a^2*cM^3*m + 20*a^3*cM^2*m^2 - 
      (8*I)*a^4*cM*m^3 + (16*I)*a^2*cM^3*m^3 + 20*a^3*cM^2*m^4 - 
      (4*I)*a^4*cM*m^5 - (24*I)*a^2*cM^2*m*r - 26*a^3*cM*m^2*r + 
      24*a*cM^3*m^2*r - (54*I)*a^2*cM^2*m^3*r - 26*a^3*cM*m^4*r + 
      (12*I)*a^2*cM*m*r^2 - 36*a*cM^2*m^2*r^2 + (42*I)*a^2*cM*m^3*r^2 + 
      18*a*cM*m^2*r^3 + (6*I)*a^4*cM*m*sss - (16*I)*a^2*cM^3*m*sss - 
      20*a^3*cM^2*m^2*sss + (6*I)*a^4*cM*m^3*sss + (32*I)*a^2*cM^2*m*r*sss + 
      26*a^3*cM*m^2*r*sss - (4*I)*a^2*cM^2*m^3*r*sss - 
      (22*I)*a^2*cM*m*r^2*sss - (24*I)*cM^3*m*r^2*sss - 
      12*a*cM^2*m^2*r^2*sss + (2*I)*a^2*cM*m^3*r^2*sss + 
      (36*I)*cM^2*m*r^3*sss + 6*a*cM*m^2*r^3*sss - (12*I)*cM*m*r^4*sss - 
      (2*I)*a^4*cM*m*sss^2 + (4*I)*a^2*cM^2*m*r*sss^2 - 
      (2*I)*a^2*cM*m*r^2*sss^2 + (16*I)*a^5*cM*w - (64*I)*a^3*cM^3*w - 
      116*a^4*cM^2*m*w + (40*I)*a^5*cM*m^2*w - (48*I)*a^3*cM^3*m^2*w - 
      80*a^4*cM^2*m^3*w + (20*I)*a^5*cM*m^4*w + (128*I)*a^3*cM^2*r*w + 
      144*a^4*cM*m*r*w - 24*a^2*cM^3*m*r*w + (180*I)*a^3*cM^2*m^2*r*w + 
      98*a^4*cM*m^3*r*w - (80*I)*a^3*cM*r^2*w - (64*I)*a*cM^3*r^2*w - 
      24*a^2*cM^2*m*r^2*w - (128*I)*a^3*cM*m^2*r^2*w - 
      (32*I)*a*cM^3*m^2*r^2*w - 4*a^2*cM^2*m^3*r^2*w + 
      (8*I)*a^3*cM*m^4*r^2*w + (96*I)*a*cM^2*r^3*w + 8*a^2*cM*m*r^3*w + 
      (84*I)*a*cM^2*m^2*r^3*w + 30*a^2*cM*m^3*r^3*w - (32*I)*a*cM*r^4*w + 
      36*cM^2*m*r^4*w - (64*I)*a*cM*m^2*r^4*w - 24*cM*m*r^5*w - 
      (12*I)*a^5*cM*sss*w + (16*I)*a^3*cM^3*sss*w + 40*a^4*cM^2*m*sss*w - 
      (18*I)*a^5*cM*m^2*sss*w - (16*I)*a^3*cM^2*r*sss*w - 
      40*a^4*cM*m*r*sss*w + (12*I)*a^3*cM^2*m^2*r*sss*w + 
      (12*I)*a^3*cM*r^2*sss*w + (16*I)*a*cM^3*r^2*sss*w + 
      20*a^2*cM^2*m*r^2*sss*w - (14*I)*a^3*cM*m^2*r^2*sss*w - 
      (24*I)*a*cM^2*r^3*sss*w - 26*a^2*cM*m*r^3*sss*w + 
      (8*I)*a*cM*r^4*sss*w + 12*cM^2*m*r^4*sss*w - 6*cM*m*r^5*sss*w + 
      (2*I)*a^5*cM*sss^2*w - (4*I)*a^3*cM^2*r*sss^2*w + 
      (2*I)*a^3*cM*r^2*sss^2*w + 96*a^5*cM^2*w^2 - (56*I)*a^6*cM*m*w^2 + 
      (48*I)*a^4*cM^3*m*w^2 + 120*a^5*cM^2*m^2*w^2 - (40*I)*a^6*cM*m^3*w^2 - 
      136*a^5*cM*r*w^2 - (198*I)*a^4*cM^2*m*r*w^2 - 138*a^5*cM*m^2*r*w^2 + 
      84*a^5*r^2*w^2 + 96*a^3*cM^2*r^2*w^2 + (138*I)*a^4*cM*m*r^2*w^2 + 
      (64*I)*a^2*cM^3*m*r^2*w^2 + 12*a^5*m^2*r^2*w^2 + 
      12*a^3*cM^2*m^2*r^2*w^2 - (32*I)*a^4*cM*m^3*r^2*w^2 - 
      216*a^3*cM*r^3*w^2 - (36*I)*a^4*m*r^3*w^2 - (108*I)*a^2*cM^2*m*r^3*
       w^2 - 120*a^3*cM*m^2*r^3*w^2 + 76*a^3*r^4*w^2 + 48*a*cM^2*r^4*w^2 + 
      (76*I)*a^2*cM*m*r^4*w^2 + 12*a^3*m^2*r^4*w^2 + 24*a*cM^2*m^2*r^4*w^2 + 
      (4*I)*a^2*cM*m^3*r^4*w^2 - 56*a*cM*r^5*w^2 + (4*I)*a^2*m*r^5*w^2 - 
      (6*I)*cM^2*m*r^5*w^2 - 28*a*cM*m^2*r^5*w^2 + (2*I)*a^2*m^3*r^5*w^2 + 
      8*a*r^6*w^2 - (18*I)*cM*m*r^6*w^2 + 14*a*m^2*r^6*w^2 + 
      (12*I)*m*r^7*w^2 - 20*a^5*cM^2*sss*w^2 + (18*I)*a^6*cM*m*sss*w^2 + 
      14*a^5*cM*r*sss*w^2 - (12*I)*a^4*cM^2*m*r*sss*w^2 - 
      12*a^5*r^2*sss*w^2 - 8*a^3*cM^2*r^2*sss*w^2 + (22*I)*a^4*cM*m*r^2*sss*
       w^2 + 44*a^3*cM*r^3*sss*w^2 - 14*a^3*r^4*sss*w^2 - 
      12*a*cM^2*r^4*sss*w^2 + (4*I)*a^2*cM*m*r^4*sss*w^2 + 
      10*a*cM*r^5*sss*w^2 - (3*I)*a^2*m*r^5*sss*w^2 - 2*a*r^6*sss*w^2 + 
      (6*I)*cM*m*r^6*sss*w^2 - (3*I)*m*r^7*sss*w^2 + (24*I)*a^7*cM*w^3 - 
      (16*I)*a^5*cM^3*w^3 - 80*a^6*cM^2*m*w^3 + (40*I)*a^7*cM*m^2*w^3 + 
      (72*I)*a^5*cM^2*r*w^3 + 86*a^6*cM*m*r*w^3 - (52*I)*a^5*cM*r^2*w^3 - 
      (32*I)*a^3*cM^3*r^2*w^3 - 24*a^6*m*r^2*w^3 - 12*a^4*cM^2*m*r^2*w^3 + 
      (48*I)*a^5*cM*m^2*r^2*w^3 - (36*I)*a^5*r^3*w^3 + 
      (24*I)*a^3*cM^2*r^3*w^3 + 150*a^4*cM*m*r^3*w^3 + 
      (60*I)*a^3*cM*r^4*w^3 - 36*a^4*m*r^4*w^3 - 48*a^2*cM^2*m*r^4*w^3 - 
      (12*I)*a^3*cM*m^2*r^4*w^3 - (12*I)*a^3*r^5*w^3 + 12*a^2*cM*m*r^5*w^3 - 
      (4*I)*a^3*m^2*r^5*w^3 + (24*I)*a*cM*r^6*w^3 + 8*a^2*m*r^6*w^3 - 
      (8*I)*a*cM*m^2*r^6*w^3 + (8*I)*a*r^7*w^3 - 24*cM*m*r^7*w^3 - 
      (8*I)*a*m^2*r^7*w^3 - (6*I)*a^7*cM*sss*w^3 + (4*I)*a^5*cM^2*r*sss*w^3 - 
      (10*I)*a^5*cM*r^2*sss*w^3 - (4*I)*a^3*cM*r^4*sss*w^3 - 
      (2*I)*a^3*r^5*sss*w^3 + (4*I)*a*cM*r^6*sss*w^3 - (2*I)*a*r^7*sss*w^3 + 
      20*a^7*cM^2*w^4 - (20*I)*a^8*cM*m*w^4 - 20*a^7*cM*r*w^4 + 
      12*a^7*r^2*w^4 + 4*a^5*cM^2*r^2*w^4 - (32*I)*a^6*cM*m*r^2*w^4 - 
      60*a^5*cM*r^3*w^4 + 24*a^5*r^4*w^4 + 24*a^3*cM^2*r^4*w^4 + 
      (12*I)*a^4*cM*m*r^4*w^4 + 16*a^3*cM*r^5*w^4 + (2*I)*a^4*m*r^5*w^4 + 
      20*a^3*r^6*w^4 + (16*I)*a^2*cM*m*r^6*w^4 + (8*I)*a^2*m*r^7*w^4 + 
      8*a*r^8*w^4 + (6*I)*m*r^9*w^4 + (4*I)*a^9*cM*w^5 + 
      (8*I)*a^7*cM*r^2*w^5 - (4*I)*a^5*cM*r^4*w^5 - (8*I)*a^3*cM*r^6*w^5)*
     fR0[r])/(36*cM*w^3) - (r*((4*I)*a^2*cM^2*m + 4*a^3*cM*m^2 + 
      (4*I)*a^2*cM^2*m^3 + 4*a^3*cM*m^4 - (4*I)*a^2*cM*m*r + 6*a*cM^2*m^2*r - 
      (10*I)*a^2*cM*m^3*r - 6*a*cM*m^2*r^2 - (4*I)*a^2*cM^2*m*sss - 
      4*a^3*cM*m^2*sss + (7*I)*a^2*cM*m*r*sss - (6*I)*cM^2*m*r^2*sss + 
      (3*I)*cM*m*r^3*sss - (16*I)*a^3*cM^2*w - 24*a^4*cM*m*w - 
      (12*I)*a^3*cM^2*m^2*w - 16*a^4*cM*m^3*w + (24*I)*a^3*cM*r*w - 
      6*a^2*cM^2*m*r*w + (36*I)*a^3*cM*m^2*r*w - (16*I)*a*cM^2*r^2*w + 
      12*a^2*cM*m*r^2*w - (8*I)*a*cM^2*m^2*r^2*w - 4*a^2*cM*m^3*r^2*w + 
      (8*I)*a*cM*r^3*w - 18*cM^2*m*r^3*w + (16*I)*a*cM*m^2*r^3*w + 
      12*cM*m*r^4*w + (4*I)*a^3*cM^2*sss*w + 8*a^4*cM*m*sss*w - 
      (6*I)*a^3*cM*r*sss*w + (4*I)*a*cM^2*r^2*sss*w + 4*a^2*cM*m*r^2*sss*w - 
      (2*I)*a*cM*r^3*sss*w + 20*a^5*cM*w^2 + (12*I)*a^4*cM^2*m*w^2 + 
      24*a^5*cM*m^2*w^2 - 18*a^5*r*w^2 - (42*I)*a^4*cM*m*r*w^2 + 
      36*a^3*cM*r^2*w^2 + (16*I)*a^2*cM^2*m*r^2*w^2 + 12*a^3*cM*m^2*r^2*w^2 - 
      14*a^3*r^3*w^2 - (8*I)*a^2*cM*m*r^3*w^2 + 8*a*cM*r^4*w^2 - 
      (12*I)*a^2*m*r^4*w^2 - 8*a*cM*m^2*r^4*w^2 + (12*I)*cM*m*r^5*w^2 - 
      2*a*m^2*r^5*w^2 - (6*I)*m*r^6*w^2 - 4*a^5*cM*sss*w^2 - 
      4*a^3*cM*r^2*sss*w^2 - 2*a^3*r^3*sss*w^2 + 4*a*cM*r^4*sss*w^2 - 
      2*a*r^5*sss*w^2 - (4*I)*a^5*cM^2*w^3 - 16*a^6*cM*m*w^3 + 
      (16*I)*a^5*cM*r*w^3 - (8*I)*a^3*cM^2*r^2*w^3 - 12*a^4*cM*m*r^2*w^3 - 
      (8*I)*a^3*cM*r^3*w^3 - (12*I)*a^3*r^4*w^3 + 16*a^2*cM*m*r^4*w^3 + 
      2*a^2*m*r^5*w^3 - (8*I)*a*r^6*w^3 + 6*m*r^7*w^3 + 4*a^7*cM*w^4 + 
      4*a^5*cM*r^2*w^4 - 8*a^3*cM*r^4*w^4)*X[r]*Derivative[1][fR0][r])/
    (36*cM*w^3), f01f11b[r] -> 
  (r*((-4*I)*a^4*cM*m^2 + (16*I)*a^2*cM^3*m^2 + 20*a^3*cM^2*m^3 - 
      (4*I)*a^4*cM*m^4 - 2*a^3*cM*m*r + 8*a*cM^3*m*r - 
      (34*I)*a^2*cM^2*m^2*r - 22*a^3*cM*m^3*r - 12*a*cM^2*m*r^2 + 
      (22*I)*a^2*cM*m^2*r^2 + 6*a*cM*m*r^3 + (2*I)*a^4*cM*sss - 
      (8*I)*a^2*cM^3*sss - 10*a^3*cM^2*m*sss + (4*I)*a^4*cM*m^2*sss + 
      (16*I)*a^2*cM^2*r*sss + 12*a^3*cM*m*r*sss - (4*I)*a^2*cM^2*m^2*r*sss - 
      (10*I)*a^2*cM*r^2*sss - (8*I)*cM^3*r^2*sss - 4*a*cM^2*m*r^2*sss + 
      (2*I)*a^2*cM*m^2*r^2*sss + (12*I)*cM^2*r^3*sss + 2*a*cM*m*r^3*sss - 
      (4*I)*cM*r^4*sss - I*a^4*cM*sss^2 + (2*I)*a^2*cM^2*r*sss^2 - 
      I*a^2*cM*r^2*sss^2 - 16*a^4*cM^2*w + (12*I)*a^5*cM*m*w - 
      (32*I)*a^3*cM^3*m*w - 60*a^4*cM^2*m^2*w + (16*I)*a^5*cM*m^3*w + 
      32*a^4*cM*r*w - 8*a^2*cM^3*r*w + (116*I)*a^3*cM^2*m*r*w + 
      66*a^4*cM*m^2*r*w - 4*a^2*cM^2*r^2*w - (92*I)*a^3*cM*m*r^2*w - 
      (32*I)*a*cM^3*m*r^2*w - 4*a^2*cM^2*m^2*r^2*w + (8*I)*a^3*cM*m^3*r^2*w - 
      8*a^2*cM*r^3*w + (60*I)*a*cM^2*m*r^3*w + 18*a^2*cM*m^2*r^3*w + 
      12*cM^2*r^4*w - (32*I)*a*cM*m*r^4*w - 8*cM*r^5*w + 10*a^4*cM^2*sss*w - 
      (8*I)*a^5*cM*m*sss*w - 10*a^4*cM*r*sss*w + (8*I)*a^3*cM^2*m*r*sss*w + 
      10*a^2*cM^2*r^2*sss*w - (8*I)*a^3*cM*m*r^2*sss*w - 
      12*a^2*cM*r^3*sss*w + 4*cM^2*r^4*sss*w - 2*cM*r^5*sss*w - 
      (8*I)*a^6*cM*w^2 + (16*I)*a^4*cM^3*w^2 + 60*a^5*cM^2*m*w^2 - 
      (24*I)*a^6*cM*m^2*w^2 - (18*I)*a^6*r*w^2 - (82*I)*a^4*cM^2*r*w^2 - 
      66*a^5*cM*m*r*w^2 + (66*I)*a^4*cM*r^2*w^2 + (32*I)*a^2*cM^3*r^2*w^2 + 
      8*a^3*cM^2*m*r^2*w^2 - (24*I)*a^4*cM*m^2*r^2*w^2 + (10*I)*a^4*r^3*w^2 - 
      (36*I)*a^2*cM^2*r^3*w^2 - 84*a^3*cM*m*r^3*w^2 + 12*a^3*m*r^4*w^2 + 
      24*a*cM^2*m*r^4*w^2 + (4*I)*a^2*cM*m^2*r^4*w^2 + (24*I)*a^2*r^5*w^2 - 
      (2*I)*cM^2*r^5*w^2 - 12*a*cM*m*r^5*w^2 - (2*I)*a^2*m^2*r^5*w^2 - 
      (6*I)*cM*r^6*w^2 + 2*a*m*r^6*w^2 + (4*I)*r^7*w^2 + 
      (4*I)*a^6*cM*sss*w^2 - (4*I)*a^4*cM^2*r*sss*w^2 + 
      (6*I)*a^4*cM*r^2*sss*w^2 - (2*I)*a^4*r^3*sss*w^2 + 
      (6*I)*a^2*cM*r^4*sss*w^2 - (3*I)*a^2*r^5*sss*w^2 + 
      (2*I)*cM*r^6*sss*w^2 - I*r^7*sss*w^2 - 20*a^6*cM^2*w^3 + 
      (16*I)*a^7*cM*m*w^3 + 22*a^6*cM*r*w^3 - 4*a^4*cM^2*r^2*w^3 + 
      (24*I)*a^5*cM*m*r^2*w^3 + 66*a^4*cM*r^3*w^3 + 12*a^4*r^4*w^3 - 
      24*a^2*cM^2*r^4*w^3 - (8*I)*a^3*cM*m*r^4*w^3 - 8*a^2*cM*r^5*w^3 + 
      12*a^2*r^6*w^3 - (8*I)*a*cM*m*r^6*w^3 - 8*cM*r^7*w^3 - 
      (4*I)*a^8*cM*w^4 - (8*I)*a^6*cM*r^2*w^4 + (4*I)*a^4*cM*r^4*w^4 + 
      (2*I)*a^4*r^5*w^4 + (8*I)*a^2*cM*r^6*w^4 + (4*I)*a^2*r^7*w^4 + 
      (2*I)*r^9*w^4)*fR0[r])/(36*cM*w^3) - 
   (r*((4*I)*a^2*cM^2*m^2 + 4*a^3*cM*m^3 + 2*a*cM^2*m*r - 
      (6*I)*a^2*cM*m^2*r - 2*a*cM*m*r^2 - (2*I)*a^2*cM^2*sss - 
      2*a^3*cM*m*sss + (3*I)*a^2*cM*r*sss - (2*I)*cM^2*r^2*sss + 
      I*cM*r^3*sss - 4*a^4*cM*w - (8*I)*a^3*cM^2*m*w - 12*a^4*cM*m^2*w - 
      2*a^2*cM^2*r*w + (24*I)*a^3*cM*m*r*w + 8*a^2*cM*r^2*w - 
      (8*I)*a*cM^2*m*r^2*w - 4*a^2*cM*m^2*r^2*w - 6*cM^2*r^3*w + 
      (8*I)*a*cM*m*r^3*w + 4*cM*r^4*w + 2*a^4*cM*sss*w + 2*a^2*cM*r^2*sss*w + 
      (4*I)*a^4*cM^2*w^2 + 12*a^5*cM*m*w^2 - (18*I)*a^4*cM*r*w^2 - 
      (12*I)*a^4*r^2*w^2 + (8*I)*a^2*cM^2*r^2*w^2 + 8*a^3*cM*m*r^2*w^2 + 
      (4*I)*a^2*cM*r^3*w^2 - (12*I)*a^2*r^4*w^2 - 8*a*cM*m*r^4*w^2 + 
      (4*I)*cM*r^5*w^2 + 2*a*m*r^5*w^2 - (2*I)*r^6*w^2 - 4*a^6*cM*w^3 - 
      4*a^4*cM*r^2*w^3 + 8*a^2*cM*r^4*w^3 + 2*a^2*r^5*w^3 + 2*r^7*w^3)*X[r]*
     Derivative[1][fR0][r])/(36*cM*w^3), 
 f01f12a[r] -> (r*(6*a^3*cM*m^2*r - 24*a*cM^3*m^2*r + (30*I)*a^2*cM^2*m^3*r + 
      6*a^3*cM*m^4*r + 36*a*cM^2*m^2*r^2 - (30*I)*a^2*cM*m^3*r^2 - 
      18*a*cM*m^2*r^3 - 3*a^3*cM*m^2*r*sss + 6*a*cM^2*m^2*r^2*sss - 
      3*a*cM*m^2*r^3*sss + (16*I)*a^5*cM*w + 16*a^4*cM^2*m*w - 
      (4*I)*a^5*cM*m^2*w - (16*I)*a^5*r*w - (32*I)*a^3*cM^2*r*w - 
      14*a^4*cM*m*r*w - 8*a^2*cM^3*m*r*w - (2*I)*a^5*m^2*r*w - 
      (60*I)*a^3*cM^2*m^2*r*w - 20*a^4*cM*m^3*r*w + (64*I)*a^3*cM*r^2*w - 
      8*a^4*m*r^2*w + 28*a^2*cM^2*m*r^2*w + (50*I)*a^3*cM*m^2*r^2*w - 
      16*a^2*cM^2*m^3*r^2*w + (4*I)*a^3*cM*m^4*r^2*w - (32*I)*a^3*r^3*w - 
      (32*I)*a*cM^2*r^3*w + 4*a^2*cM*m*r^3*w - 72*cM^3*m*r^3*w + 
      (2*I)*a^3*m^2*r^3*w + (8*I)*a*cM^2*m^2*r^3*w - 12*a^2*cM*m^3*r^3*w + 
      (4*I)*a^3*m^4*r^3*w + (48*I)*a*cM*r^4*w - 12*a^2*m*r^4*w + 
      108*cM^2*m*r^4*w - (2*I)*a*cM*m^2*r^4*w + 16*a^2*m^3*r^4*w - 
      (16*I)*a*r^5*w - 54*cM*m*r^5*w + (8*I)*a*m^2*r^5*w + 12*m*r^6*w - 
      (8*I)*a^5*cM*sss*w + (10*I)*a^5*r*sss*w + (16*I)*a^3*cM^2*r*sss*w - 
      a^4*cM*m*r*sss*w + I*a^5*m^2*r*sss*w - (40*I)*a^3*cM*r^2*sss*w + 
      4*a^4*m*r^2*sss*w + 2*a^2*cM^2*m*r^2*sss*w - (6*I)*a^3*cM*m^2*r^2*sss*
       w + (20*I)*a^3*r^3*sss*w + (24*I)*a*cM^2*r^3*sss*w - 
      6*a^2*cM*m*r^3*sss*w - (3*I)*a^3*m^2*r^3*sss*w + 
      (8*I)*a*cM^2*m^2*r^3*sss*w - (32*I)*a*cM*r^4*sss*w - 
      2*a^2*m*r^4*sss*w - 6*cM^2*m*r^4*sss*w + (4*I)*a*cM*m^2*r^4*sss*w + 
      (10*I)*a*r^5*sss*w + 15*cM*m*r^5*sss*w - (4*I)*a*m^2*r^5*sss*w - 
      6*m*r^6*sss*w - I*a^5*r*sss^2*w + (4*I)*a^3*cM*r^2*sss^2*w - 
      (2*I)*a^3*r^3*sss^2*w - (4*I)*a*cM^2*r^3*sss^2*w + 
      (4*I)*a*cM*r^4*sss^2*w - I*a*r^5*sss^2*w - 16*a^5*cM^2*w^2 + 
      (8*I)*a^6*cM*m*w^2 + 8*a^5*cM*r*w^2 + 32*a^3*cM^3*r*w^2 + 
      (4*I)*a^6*m*r*w^2 + (30*I)*a^4*cM^2*m*r*w^2 + 24*a^5*cM*m^2*r*w^2 - 
      8*a^5*r^2*w^2 - 16*a^3*cM^2*r^2*w^2 - (60*I)*a^4*cM*m*r^2*w^2 + 
      48*a^3*cM^2*m^2*r^2*w^2 - (16*I)*a^4*cM*m^3*r^2*w^2 + 
      8*a^3*cM*r^3*w^2 + (14*I)*a^4*m*r^3*w^2 + (8*I)*a^2*cM^2*m*r^3*w^2 + 
      8*a^3*cM*m^2*r^3*w^2 - (14*I)*a^4*m^3*r^3*w^2 - 16*a^3*r^4*w^2 - 
      16*a*cM^2*r^4*w^2 + (24*I)*a^2*cM*m*r^4*w^2 - 20*a^3*m^2*r^4*w^2 - 
      (4*I)*a^2*cM*m^3*r^4*w^2 + 32*a*cM*r^5*w^2 - (10*I)*a^2*m*r^5*w^2 - 
      (54*I)*cM^2*m*r^5*w^2 + 18*a*cM*m^2*r^5*w^2 - (16*I)*a^2*m^3*r^5*w^2 - 
      8*a*r^6*w^2 + (48*I)*cM*m*r^6*w^2 - 30*a*m^2*r^6*w^2 - 
      (12*I)*m*r^7*w^2 + 4*a^5*cM*r*sss*w^2 - (2*I)*a^6*m*r*sss*w^2 + 
      4*a^5*r^2*sss*w^2 - 8*a^3*cM^2*r^2*sss*w^2 + (12*I)*a^4*cM*m*r^2*sss*
       w^2 - 4*a^3*cM*r^3*sss*w^2 + I*a^4*m*r^3*sss*w^2 - 
      (16*I)*a^2*cM^2*m*r^3*sss*w^2 + 8*a^3*r^4*sss*w^2 + 
      (2*I)*a^2*cM*m*r^4*sss*w^2 - 8*a*cM*r^5*sss*w^2 + 
      (9*I)*a^2*m*r^5*sss*w^2 + 4*a*r^6*sss*w^2 - (12*I)*cM*m*r^6*sss*w^2 + 
      (6*I)*m*r^7*sss*w^2 - (4*I)*a^7*cM*w^3 - (2*I)*a^7*r*w^3 - 
      12*a^6*cM*m*r*w^3 + (40*I)*a^5*cM*r^2*w^3 - 48*a^4*cM^2*m*r^2*w^3 + 
      (24*I)*a^5*cM*m^2*r^2*w^3 - (16*I)*a^5*r^3*w^3 - 
      (16*I)*a^3*cM^2*r^3*w^3 + 20*a^4*cM*m*r^3*w^3 + 
      (18*I)*a^5*m^2*r^3*w^3 + (32*I)*a^3*cM*r^4*w^3 + 16*a^4*m*r^4*w^3 + 
      (12*I)*a^3*cM*m^2*r^4*w^3 - (18*I)*a^3*r^5*w^3 - 16*a^2*cM*m*r^5*w^3 + 
      (36*I)*a^3*m^2*r^5*w^3 - (12*I)*a*cM*r^6*w^3 + 22*a^2*m*r^6*w^3 - 
      (4*I)*a*r^7*w^3 + 12*cM*m*r^7*w^3 + (18*I)*a*m^2*r^7*w^3 + 
      6*m*r^8*w^3 + I*a^7*r*sss*w^3 - (6*I)*a^5*cM*r^2*sss*w^3 + 
      (2*I)*a^5*r^3*sss*w^3 + (8*I)*a^3*cM^2*r^3*sss*w^3 - 
      (6*I)*a^3*cM*r^4*sss*w^3 + I*a^3*r^5*sss*w^3 + 2*a^7*cM*r*w^4 + 
      16*a^5*cM^2*r^2*w^4 - (16*I)*a^6*cM*m*r^2*w^4 - 16*a^5*cM*r^3*w^4 - 
      (10*I)*a^6*m*r^3*w^4 - 12*a^5*r^4*w^4 - (12*I)*a^4*cM*m*r^4*w^4 - 
      2*a^3*cM*r^5*w^4 - (24*I)*a^4*m*r^5*w^4 - 16*a^3*r^6*w^4 - 
      (20*I)*a^2*m*r^7*w^4 - 4*a*r^8*w^4 - (6*I)*m*r^9*w^4 + 
      (4*I)*a^7*cM*r^2*w^5 + (2*I)*a^7*r^3*w^5 + (4*I)*a^5*cM*r^4*w^5 + 
      (4*I)*a^5*r^5*w^5 + (2*I)*a^3*r^7*w^5)*fR0[r])/(36*cM*w^3*X[r]) + 
   (r*(6*a*cM^2*m^2*r - (6*I)*a^2*cM*m^3*r - 6*a*cM*m^2*r^2 - (4*I)*a^5*w - 
      4*a^4*cM*m*w + (8*I)*a^3*cM*r*w + 2*a^2*cM^2*m*r*w + 
      (14*I)*a^3*cM*m^2*r*w - (8*I)*a^3*r^2*w - 6*a^2*cM*m*r^2*w + 
      4*a^2*cM*m^3*r^2*w + (8*I)*a*cM*r^3*w + 2*a^2*m*r^3*w + 
      18*cM^2*m*r^3*w + (6*I)*a*cM*m^2*r^3*w + 4*a^2*m^3*r^3*w - 
      (4*I)*a*r^4*w - 18*cM*m*r^4*w + 6*m*r^5*w + (2*I)*a^5*sss*w - 
      (4*I)*a^3*cM*r*sss*w + (4*I)*a^3*r^2*sss*w - (4*I)*a*cM*r^3*sss*w - 
      3*a^2*m*r^3*sss*w + (2*I)*a*r^4*sss*w + 6*cM*m*r^4*sss*w - 
      3*m*r^5*sss*w + 4*a^5*cM*w^2 - 8*a^3*cM^2*r*w^2 - 
      (10*I)*a^4*cM*m*r*w^2 + (6*I)*a^4*m*r^2*w^2 - 12*a^3*cM*m^2*r^2*w^2 - 
      (8*I)*a^2*cM*m*r^3*w^2 - 10*a^3*m^2*r^3*w^2 + 4*a*cM*r^4*w^2 + 
      (4*I)*a^2*m*r^4*w^2 - 12*a*m^2*r^5*w^2 + (2*I)*a^5*cM*r*w^3 - 
      (6*I)*a^5*r^2*w^3 + 12*a^4*cM*m*r^2*w^3 + (2*I)*a^3*cM*r^3*w^3 + 
      8*a^4*m*r^3*w^3 - (10*I)*a^3*r^4*w^3 + 14*a^2*m*r^5*w^3 - 
      (4*I)*a*r^6*w^3 + 6*m*r^7*w^3 - 4*a^5*cM*r^2*w^4 - 2*a^5*r^3*w^4 - 
      2*a^3*r^5*w^4)*Derivative[1][fR0][r])/(36*cM*w^3), 
 f01f12b[r] -> (r*(2*a^3*cM*m*r - 8*a*cM^3*m*r + (10*I)*a^2*cM^2*m^2*r + 
      2*a^3*cM*m^3*r + 12*a*cM^2*m*r^2 - (10*I)*a^2*cM*m^2*r^2 - 
      6*a*cM*m*r^3 - a^3*cM*m*r*sss + 2*a*cM^2*m*r^2*sss - a*cM*m*r^3*sss - 
      4*a^6*w + 16*a^4*cM^2*w - (4*I)*a^5*cM*m*w - 10*a^4*cM*r*w - 
      24*a^2*cM^3*r*w - (20*I)*a^3*cM^2*m*r*w - 8*a^4*cM*m^2*r*w - 
      4*a^4*r^2*w + 52*a^2*cM^2*r^2*w + (22*I)*a^3*cM*m*r^2*w - 
      16*a^2*cM^2*m^2*r^2*w + (4*I)*a^3*cM*m^3*r^2*w - 28*a^2*cM*r^3*w - 
      24*cM^3*r^3*w - (8*I)*a*cM^2*m*r^3*w + 12*a^2*cM*m^2*r^3*w + 
      4*a^2*r^4*w + 36*cM^2*r^4*w + (10*I)*a*cM*m*r^4*w - 18*cM*r^5*w + 
      4*r^6*w + 2*a^6*sss*w - 3*a^4*cM*r*sss*w + 2*a^4*r^2*sss*w - 
      2*a^2*cM^2*r^2*sss*w - (4*I)*a^3*cM*m*r^2*sss*w + 2*a^2*cM*r^3*sss*w + 
      (8*I)*a*cM^2*m*r^3*sss*w - 2*a^2*r^4*sss*w - 2*cM^2*r^4*sss*w - 
      (4*I)*a*cM*m*r^4*sss*w + 5*cM*r^5*sss*w - 2*r^6*sss*w + 
      (4*I)*a^6*cM*w^2 + (10*I)*a^4*cM^2*r*w^2 + 10*a^5*cM*m*r*w^2 - 
      (8*I)*a^4*cM*r^2*w^2 + 6*a^5*m*r^2*w^2 + 32*a^3*cM^2*m*r^2*w^2 - 
      (12*I)*a^4*cM*m^2*r^2*w^2 - (4*I)*a^4*r^3*w^2 + 
      (8*I)*a^2*cM^2*r^3*w^2 - 16*a^3*cM*m*r^3*w^2 - (4*I)*a^4*m^2*r^3*w^2 + 
      (4*I)*a^2*cM*r^4*w^2 - 4*a^3*m*r^4*w^2 - (4*I)*a^2*cM*m^2*r^4*w^2 - 
      (8*I)*a^2*r^5*w^2 - (18*I)*cM^2*r^5*w^2 + 6*a*cM*m*r^5*w^2 - 
      (4*I)*a^2*m^2*r^5*w^2 + (16*I)*cM*r^6*w^2 - 10*a*m*r^6*w^2 - 
      (4*I)*r^7*w^2 + (4*I)*a^4*cM*r^2*sss*w^2 + (2*I)*a^4*r^3*sss*w^2 - 
      (8*I)*a^2*cM^2*r^3*sss*w^2 + (4*I)*a^2*r^5*sss*w^2 - 
      (4*I)*cM*r^6*sss*w^2 + (2*I)*r^7*sss*w^2 - 4*a^6*cM*r*w^3 - 
      6*a^6*r^2*w^3 - 16*a^4*cM^2*r^2*w^3 + (12*I)*a^5*cM*m*r^2*w^3 + 
      4*a^4*cM*r^3*w^3 + (8*I)*a^5*m*r^3*w^3 - 2*a^4*r^4*w^3 + 
      (8*I)*a^3*cM*m*r^4*w^3 - 4*a^2*cM*r^5*w^3 + (14*I)*a^3*m*r^5*w^3 + 
      6*a^2*r^6*w^3 + 4*cM*r^7*w^3 + (6*I)*a*m*r^7*w^3 + 2*r^8*w^3 - 
      (4*I)*a^6*cM*r^2*w^4 - (4*I)*a^6*r^3*w^4 - (4*I)*a^4*cM*r^4*w^4 - 
      (10*I)*a^4*r^5*w^4 - (8*I)*a^2*r^7*w^4 - (2*I)*r^9*w^4)*fR0[r])/
    (36*cM*w^3*X[r]) + (r*(2*a*cM^2*m*r - (2*I)*a^2*cM*m^2*r - 2*a*cM*m*r^2 - 
      4*a^4*cM*w + 2*a^4*r*w + 6*a^2*cM^2*r*w + (6*I)*a^3*cM*m*r*w - 
      10*a^2*cM*r^2*w + 4*a^2*cM*m^2*r^2*w + 4*a^2*r^3*w + 6*cM^2*r^3*w + 
      (2*I)*a*cM*m*r^3*w - 6*cM*r^4*w + 2*r^5*w - a^4*r*sss*w + 
      2*a^2*cM*r^2*sss*w - 2*a^2*r^3*sss*w + 2*cM*r^4*sss*w - r^5*sss*w - 
      (4*I)*a^4*cM*r*w^2 - 8*a^3*cM*m*r^2*w^2 - (4*I)*a^2*cM*r^3*w^2 - 
      4*a^3*m*r^3*w^2 - 4*a*m*r^5*w^2 + 4*a^4*cM*r^2*w^3 + 4*a^4*r^3*w^3 + 
      6*a^2*r^5*w^3 + 2*r^7*w^3)*Derivative[1][fR0][r])/(36*cM*w^3), 
 f01f13a[r] -> (r*(-4*a^3*cM*m + 16*a*cM^3*m - (20*I)*a^2*cM^2*m^2 - 
      8*a^3*cM*m^3 + 16*a*cM^3*m^3 - (20*I)*a^2*cM^2*m^4 - 4*a^3*cM*m^5 - 
      24*a*cM^2*m*r + (20*I)*a^2*cM*m^2*r - 24*a*cM^2*m^3*r + 
      (20*I)*a^2*cM*m^4*r + 12*a*cM*m*r^2 + 12*a*cM*m^3*r^2 + 
      4*a^3*cM*m*sss - 8*a*cM^3*m*sss + (10*I)*a^2*cM^2*m^2*sss + 
      4*a^3*cM*m^3*sss + 8*a*cM^2*m*r*sss - (10*I)*a^2*cM*m^2*r*sss - 
      4*a*cM^2*m^3*r*sss - 4*a*cM*m*r^2*sss + 2*a*cM*m^3*r^2*sss - 
      a^3*cM*m*sss^2 + 2*a*cM^2*m*r*sss^2 - a*cM*m*r^2*sss^2 - 12*a^4*cM*w - 
      16*a^2*cM^3*w + (40*I)*a^3*cM^2*m*w + 24*a^4*cM*m^2*w - 
      48*a^2*cM^3*m^2*w + (80*I)*a^3*cM^2*m^3*w + 20*a^4*cM*m^4*w + 
      16*a^4*r*w + 56*a^2*cM^2*r*w - (20*I)*a^3*cM*m*r*w + 2*a^4*m^2*r*w + 
      64*a^2*cM^2*m^2*r*w - (66*I)*a^3*cM*m^3*r*w - 60*a^2*cM*r^2*w - 
      (8*I)*a^3*m*r^2*w - (4*I)*a*cM^2*m*r^2*w - 20*a^2*cM*m^2*r^2*w + 
      (12*I)*a*cM^2*m^3*r^2*w + 12*a^2*cM*m^4*r^2*w + 16*a^2*r^3*w - 
      (16*I)*a*cM*m*r^3*w + 4*a^2*m^2*r^3*w + 24*cM^2*m^2*r^3*w - 
      (14*I)*a*cM*m^3*r^3*w + 4*a^2*m^4*r^3*w + (8*I)*a*m*r^4*w - 
      36*cM*m^2*r^4*w - (16*I)*a*m^3*r^4*w + 6*m^2*r^5*w + 4*a^4*cM*sss*w + 
      8*a^2*cM^3*sss*w - (20*I)*a^3*cM^2*m*sss*w - 12*a^4*cM*m^2*sss*w - 
      10*a^4*r*sss*w - 16*a^2*cM^2*r*sss*w + (8*I)*a^3*cM*m*r*sss*w - 
      a^4*m^2*r*sss*w + 12*a^2*cM^2*m^2*r*sss*w + 24*a^2*cM*r^2*sss*w + 
      (4*I)*a^3*m*r^2*sss*w - (6*I)*a*cM^2*m*r^2*sss*w - 
      12*a^2*cM*m^2*r^2*sss*w - 12*a^2*r^3*sss*w - 8*cM^2*r^3*sss*w + 
      (10*I)*a*cM*m*r^3*sss*w - 4*a^2*m^2*r^3*sss*w + 12*cM*r^4*sss*w + 
      (4*I)*a*m*r^4*sss*w + 6*cM*m^2*r^4*sss*w - 2*r^5*sss*w - 
      3*m^2*r^5*sss*w + a^4*cM*sss^2*w + a^4*r*sss^2*w - 
      2*a^2*cM^2*r*sss^2*w - a^2*cM*r^2*sss^2*w + 2*a^2*r^3*sss^2*w - 
      2*cM*r^4*sss^2*w + r^5*sss^2*w - (20*I)*a^4*cM^2*w^2 - 
      24*a^5*cM*m*w^2 + 48*a^3*cM^3*m*w^2 - (120*I)*a^4*cM^2*m^2*w^2 - 
      40*a^5*cM*m^3*w^2 - 4*a^5*m*r*w^2 - 56*a^3*cM^2*m*r*w^2 + 
      (78*I)*a^4*cM*m^2*r*w^2 - (8*I)*a^4*r^2*w^2 + (4*I)*a^2*cM^2*r^2*w^2 - 
      20*a^3*cM*m*r^2*w^2 - (36*I)*a^2*cM^2*m^2*r^2*w^2 - 
      48*a^3*cM*m^3*r^2*w^2 + (40*I)*a^2*cM*r^3*w^2 + 2*a^3*m*r^3*w^2 - 
      24*a*cM^2*m*r^3*w^2 + (62*I)*a^2*cM*m^2*r^3*w^2 - 12*a^3*m^3*r^3*w^2 + 
      32*a*cM*m*r^4*w^2 + (16*I)*a^2*m^2*r^4*w^2 - 8*a*cM*m^3*r^4*w^2 - 
      (24*I)*cM*r^5*w^2 + 14*a*m*r^5*w^2 + (18*I)*cM*m^2*r^5*w^2 - 
      10*a*m^3*r^5*w^2 + (8*I)*r^6*w^2 + (6*I)*m^2*r^6*w^2 + 
      (10*I)*a^4*cM^2*sss*w^2 + 12*a^5*cM*m*sss*w^2 + 
      (2*I)*a^4*cM*r*sss*w^2 + 2*a^5*m*r*sss*w^2 - 12*a^3*cM^2*m*r*sss*w^2 + 
      (4*I)*a^4*r^2*sss*w^2 + (6*I)*a^2*cM^2*r^2*sss*w^2 + 
      18*a^3*cM*m*r^2*sss*w^2 - (16*I)*a^2*cM*r^3*sss*w^2 + 
      7*a^3*m*r^3*sss*w^2 - (2*I)*cM*r^5*sss*w^2 + 5*a*m*r^5*sss*w^2 - 
      (4*I)*r^6*sss*w^2 + 8*a^6*cM*w^3 - 16*a^4*cM^3*w^3 + 
      (80*I)*a^5*cM^2*m*w^3 + 40*a^6*cM*m^2*w^3 + 2*a^6*r*w^3 + 
      16*a^4*cM^2*r*w^3 - (38*I)*a^5*cM*m*r*w^3 + 28*a^4*cM*r^2*w^3 + 
      (36*I)*a^3*cM^2*m*r^2*w^3 + 72*a^4*cM*m^2*r^2*w^3 - 6*a^4*r^3*w^3 - 
      (82*I)*a^3*cM*m*r^3*w^3 + 12*a^4*m^2*r^3*w^3 + 4*a^2*cM*r^4*w^3 - 
      (8*I)*a^3*m*r^4*w^3 + 24*a^2*cM*m^2*r^4*w^3 - (18*I)*a*cM*m*r^5*w^3 + 
      20*a^2*m^2*r^5*w^3 - 20*cM*r^6*w^3 - (18*I)*a*m*r^6*w^3 + 
      6*m^2*r^7*w^3 - 4*a^6*cM*sss*w^3 - a^6*r*sss*w^3 + 
      4*a^4*cM^2*r*sss*w^3 - 8*a^4*cM*r^2*sss*w^3 - 3*a^4*r^3*sss*w^3 - 
      6*a^2*cM*r^4*sss*w^3 - 4*a^2*r^5*sss*w^3 - 2*r^7*sss*w^3 - 
      (20*I)*a^6*cM^2*w^4 - 20*a^7*cM*m*w^4 + (6*I)*a^6*cM*r*w^4 - 
      (12*I)*a^4*cM^2*r^2*w^4 - 48*a^5*cM*m*r^2*w^4 + (34*I)*a^4*cM*r^3*w^4 - 
      4*a^5*m*r^3*w^4 + (8*I)*a^4*r^4*w^4 - 24*a^3*cM*m*r^4*w^4 - 
      10*a^3*m*r^5*w^4 + (12*I)*a^2*r^6*w^4 - 6*a*m*r^7*w^4 + (4*I)*r^8*w^4 + 
      4*a^8*cM*w^5 + 12*a^6*cM*r^2*w^5 + 8*a^4*cM*r^4*w^5)*fR0[r])/
    (36*cM*w^3) - (r*(2*a*cM^2*m - (2*I)*a^2*cM*m^2 + 2*a*cM^2*m^3 - 
      (2*I)*a^2*cM*m^4 - 2*a*cM*m*r - 2*a*cM*m^3*r - a*cM^2*m*sss + 
      I*a^2*cM*m^2*sss + a*cM*m*r*sss - 2*a^4*w - 2*a^2*cM^2*w + 
      (4*I)*a^3*cM*m*w - 6*a^2*cM^2*m^2*w + (8*I)*a^3*cM*m^3*w + 
      6*a^2*cM*r*w + 5*a^2*cM*m^2*r*w - 2*a^2*r^2*w + (4*I)*a*cM*m*r^2*w + 
      (4*I)*a*cM*m^3*r^2*w - (2*I)*a*m*r^3*w + 3*cM*m^2*r^3*w + 
      (2*I)*a*m^3*r^3*w + a^4*sss*w + a^2*cM^2*sss*w - (2*I)*a^3*cM*m*sss*w - 
      2*a^2*cM*r*sss*w + a^2*r^2*sss*w - (3*I)*a*cM*m*r^2*sss*w - 
      cM*r^3*sss*w - (2*I)*a^4*cM*w^2 + 6*a^3*cM^2*m*w^2 - 
      (12*I)*a^4*cM*m^2*w^2 - 4*a^3*cM*m*r*w^2 - (4*I)*a^2*cM*r^2*w^2 - 
      3*a^3*m*r^2*w^2 - (12*I)*a^2*cM*m^2*r^2*w^2 - (2*I)*a^2*r^3*w^2 - 
      3*a*cM*m*r^3*w^2 - (4*I)*a^2*m^2*r^3*w^2 + (6*I)*cM*r^4*w^2 - 
      4*a*m*r^4*w^2 - (2*I)*r^5*w^2 - (3*I)*m^2*r^5*w^2 + I*a^4*cM*sss*w^2 + 
      (3*I)*a^2*cM*r^2*sss*w^2 + I*a^2*r^3*sss*w^2 + I*r^5*sss*w^2 - 
      2*a^4*cM^2*w^3 + (8*I)*a^5*cM*m*w^3 + a^4*cM*r*w^3 + 3*a^4*r^2*w^3 + 
      (12*I)*a^3*cM*m*r^2*w^3 + (2*I)*a^3*m*r^3*w^3 + 4*a^2*r^4*w^3 + 
      (3*I)*a*m*r^5*w^3 + 2*r^6*w^3 - (2*I)*a^6*cM*w^4 - 
      (4*I)*a^4*cM*r^2*w^4)*X[r]*Derivative[1][fR0][r])/(18*cM*w^3), 
 f01f13b[r] -> (r*(-4*a^3*cM*m^2 + 16*a*cM^3*m^2 - (20*I)*a^2*cM^2*m^3 - 
      4*a^3*cM*m^4 - 24*a*cM^2*m^2*r + (20*I)*a^2*cM*m^3*r + 
      12*a*cM*m^2*r^2 + 2*a^3*cM*m^2*sss - 4*a*cM^2*m^2*r*sss + 
      2*a*cM*m^2*r^2*sss - (4*I)*a^5*w + 8*a^4*cM*m*w - 32*a^2*cM^3*m*w + 
      (60*I)*a^3*cM^2*m^2*w + 16*a^4*cM*m^3*w + (8*I)*a^3*cM*r*w + 
      40*a^2*cM^2*m*r*w - (46*I)*a^3*cM*m^2*r*w - 16*a^2*cM*m*r^2*w + 
      (12*I)*a*cM^2*m^2*r^2*w + 12*a^2*cM*m^3*r^2*w - (8*I)*a*cM*r^3*w + 
      2*a^2*m*r^3*w + 8*cM^2*m*r^3*w - (26*I)*a*cM*m^2*r^3*w + 
      (4*I)*a*r^4*w - 12*cM*m*r^4*w + 2*m*r^5*w + (2*I)*a^5*sss*w - 
      4*a^4*cM*m*sss*w - (4*I)*a^3*cM*r*sss*w + 8*a^2*cM^2*m*r*sss*w - 
      4*a^2*cM*m*r^2*sss*w + (4*I)*a*cM*r^3*sss*w - a^2*m*r^3*sss*w - 
      (2*I)*a*r^4*sss*w + 2*cM*m*r^4*sss*w - m*r^5*sss*w - 4*a^5*cM*w^2 + 
      16*a^3*cM^3*w^2 - (60*I)*a^4*cM^2*m*w^2 - 24*a^5*cM*m^2*w^2 - 
      16*a^3*cM^2*r*w^2 + (32*I)*a^4*cM*m*r*w^2 + 4*a^3*cM*r^2*w^2 - 
      (6*I)*a^4*m*r^2*w^2 - (24*I)*a^2*cM^2*m*r^2*w^2 - 
      36*a^3*cM*m^2*r^2*w^2 - 8*a*cM^2*r^3*w^2 + (54*I)*a^2*cM*m*r^3*w^2 - 
      2*a^3*m^2*r^3*w^2 + 8*a*cM*r^4*w^2 - (4*I)*a^2*m*r^4*w^2 - 
      8*a*cM*m^2*r^4*w^2 + (6*I)*cM*m*r^5*w^2 - 2*a*m^2*r^5*w^2 + 
      (2*I)*m*r^6*w^2 + 2*a^5*cM*sss*w^2 - 4*a^3*cM^2*r*sss*w^2 + 
      2*a^3*cM*r^2*sss*w^2 + (20*I)*a^5*cM^2*w^3 + 16*a^6*cM*m*w^3 - 
      (6*I)*a^5*cM*r*w^3 + (6*I)*a^5*r^2*w^3 + (12*I)*a^3*cM^2*r^2*w^3 + 
      36*a^4*cM*m*r^2*w^3 - (28*I)*a^3*cM*r^3*w^3 + 4*a^4*m*r^3*w^3 + 
      (4*I)*a^3*r^4*w^3 + 16*a^2*cM*m*r^4*w^3 - (6*I)*a*cM*r^5*w^3 + 
      6*a^2*m*r^5*w^3 - (2*I)*a*r^6*w^3 + 2*m*r^7*w^3 - 4*a^7*cM*w^4 - 
      12*a^5*cM*r^2*w^4 - 2*a^5*r^3*w^4 - 8*a^3*cM*r^4*w^4 - 4*a^3*r^5*w^4 - 
      2*a*r^7*w^4)*fR0[r])/(36*cM*w^3) + 
   (r*(-4*a*cM^2*m^2 + (4*I)*a^2*cM*m^3 + 4*a*cM*m^2*r + 8*a^2*cM^2*m*w - 
      (12*I)*a^3*cM*m^2*w + (2*I)*a^3*r*w - 6*a^2*cM*m*r*w - 
      (4*I)*a*cM*r^2*w - (8*I)*a*cM*m^2*r^2*w + (2*I)*a*r^3*w - 
      2*cM*m*r^3*w - I*a^3*r*sss*w + (2*I)*a*cM*r^2*sss*w - I*a*r^3*sss*w - 
      4*a^3*cM^2*w^2 + (12*I)*a^4*cM*m*w^2 + 2*a^3*cM*r*w^2 + 
      (16*I)*a^2*cM*m*r^2*w^2 + 2*a*cM*r^3*w^2 + (2*I)*a^2*m*r^3*w^2 + 
      (2*I)*m*r^5*w^2 - (4*I)*a^5*cM*w^3 - (8*I)*a^3*cM*r^2*w^3 - 
      (2*I)*a^3*r^3*w^3 - (2*I)*a*r^5*w^3)*X[r]*Derivative[1][fR0][r])/
    (36*cM*w^3), f01f14a[r] -> 
  -(r*((-4*I)*a^5*cM*m + (16*I)*a^3*cM^3*m + 20*a^4*cM^2*m^2 - 
       (8*I)*a^5*cM*m^3 + (16*I)*a^3*cM^3*m^3 + 20*a^4*cM^2*m^4 - 
       (4*I)*a^5*cM*m^5 - (24*I)*a^3*cM^2*m*r - 26*a^4*cM*m^2*r + 
       24*a^2*cM^3*m^2*r - (54*I)*a^3*cM^2*m^3*r - 26*a^4*cM*m^4*r + 
       (8*I)*a^3*cM*m*r^2 + (16*I)*a*cM^3*m*r^2 - 16*a^2*cM^2*m^2*r^2 + 
       (34*I)*a^3*cM*m^3*r^2 + (16*I)*a*cM^3*m^3*r^2 + 20*a^2*cM^2*m^4*r^2 - 
       (4*I)*a^3*cM*m^5*r^2 - (24*I)*a*cM^2*m*r^3 - 2*a^2*cM*m^2*r^3 - 
       (24*I)*a*cM^2*m^3*r^3 - 20*a^2*cM*m^4*r^3 + (12*I)*a*cM*m*r^4 + 
       (12*I)*a*cM*m^3*r^4 + (6*I)*a^5*cM*m*sss - (16*I)*a^3*cM^3*m*sss - 
       20*a^4*cM^2*m^2*sss + (6*I)*a^5*cM*m^3*sss + (32*I)*a^3*cM^2*m*r*sss + 
       26*a^4*cM*m^2*r*sss - (4*I)*a^3*cM^2*m^3*r*sss - 
       (16*I)*a^3*cM*m*r^2*sss - (40*I)*a*cM^3*m*r^2*sss - 
       32*a^2*cM^2*m^2*r^2*sss + (8*I)*a^3*cM*m^3*r^2*sss + 
       (56*I)*a*cM^2*m*r^3*sss + 26*a^2*cM*m^2*r^3*sss - 
       (4*I)*a*cM^2*m^3*r^3*sss - (22*I)*a*cM*m*r^4*sss + 
       (2*I)*a*cM*m^3*r^4*sss - (2*I)*a^5*cM*m*sss^2 + 
       (4*I)*a^3*cM^2*m*r*sss^2 - (4*I)*a^3*cM*m*r^2*sss^2 + 
       (4*I)*a*cM^2*m*r^3*sss^2 - (2*I)*a*cM*m*r^4*sss^2 + (16*I)*a^6*cM*w - 
       (64*I)*a^4*cM^3*w - 116*a^5*cM^2*m*w + (40*I)*a^6*cM*m^2*w - 
       (48*I)*a^4*cM^3*m^2*w - 80*a^5*cM^2*m^3*w + (20*I)*a^6*cM*m^4*w + 
       (128*I)*a^4*cM^2*r*w + 144*a^5*cM*m*r*w - 24*a^3*cM^3*m*r*w + 
       (180*I)*a^4*cM^2*m^2*r*w + 98*a^5*cM*m^3*r*w - (64*I)*a^4*cM*r^2*w - 
       (128*I)*a^2*cM^3*r^2*w - 140*a^3*cM^2*m*r^2*w - 
       (88*I)*a^4*cM*m^2*r^2*w - (80*I)*a^2*cM^3*m^2*r^2*w - 
       84*a^3*cM^2*m^3*r^2*w + (28*I)*a^4*cM*m^4*r^2*w + 
       (192*I)*a^2*cM^2*r^3*w + 128*a^3*cM*m*r^3*w + (180*I)*a^2*cM^2*m^2*r^3*
        w + 104*a^3*cM*m^3*r^3*w - (80*I)*a^2*cM*r^4*w - 4*a^3*m*r^4*w + 
       8*a*cM^2*m*r^4*w - (116*I)*a^2*cM*m^2*r^4*w - 12*a*cM^2*m^3*r^4*w + 
       (12*I)*a^2*cM*m^4*r^4*w + 24*a*cM*m*r^5*w + (2*I)*a^2*m^2*r^5*w + 
       (24*I)*cM^2*m^2*r^5*w + 14*a*cM*m^3*r^5*w + (4*I)*a^2*m^4*r^5*w - 
       20*a*m*r^6*w - (36*I)*cM*m^2*r^6*w + 16*a*m^3*r^6*w + 
       (6*I)*m^2*r^7*w - (12*I)*a^6*cM*sss*w + (16*I)*a^4*cM^3*sss*w + 
       40*a^5*cM^2*m*sss*w - (18*I)*a^6*cM*m^2*sss*w - 
       (16*I)*a^4*cM^2*r*sss*w - 40*a^5*cM*m*r*sss*w + 
       (12*I)*a^4*cM^2*m^2*r*sss*w + (32*I)*a^2*cM^3*r^2*sss*w + 
       60*a^3*cM^2*m*r^2*sss*w - (32*I)*a^4*cM*m^2*r^2*sss*w - 
       (32*I)*a^2*cM^2*r^3*sss*w - 62*a^3*cM*m*r^3*sss*w + 
       (12*I)*a^2*cM^2*m^2*r^3*sss*w + (12*I)*a^2*cM*r^4*sss*w + 
       2*a^3*m*r^4*sss*w + 24*a*cM^2*m*r^4*sss*w - (14*I)*a^2*cM*m^2*r^4*sss*
        w - 26*a*cM*m*r^5*sss*w - (3*I)*a^2*m^2*r^5*sss*w + 2*a*m*r^6*sss*w + 
       (6*I)*cM*m^2*r^6*sss*w - (3*I)*m^2*r^7*sss*w + (2*I)*a^6*cM*sss^2*w - 
       (4*I)*a^4*cM^2*r*sss^2*w + (4*I)*a^4*cM*r^2*sss^2*w - 
       (4*I)*a^2*cM^2*r^3*sss^2*w + (2*I)*a^2*cM*r^4*sss^2*w + 
       96*a^6*cM^2*w^2 - (56*I)*a^7*cM*m*w^2 + (48*I)*a^5*cM^3*m*w^2 + 
       120*a^6*cM^2*m^2*w^2 - (40*I)*a^7*cM*m^3*w^2 - 136*a^6*cM*r*w^2 - 
       (198*I)*a^5*cM^2*m*r*w^2 - 138*a^6*cM*m^2*r*w^2 + 84*a^6*r^2*w^2 + 
       192*a^4*cM^2*r^2*w^2 + (82*I)*a^5*cM*m*r^2*w^2 + 
       (112*I)*a^3*cM^3*m*r^2*w^2 + 12*a^6*m^2*r^2*w^2 + 
       132*a^4*cM^2*m^2*r^2*w^2 - (72*I)*a^5*cM*m^3*r^2*w^2 - 
       328*a^4*cM*r^3*w^2 - (36*I)*a^5*m*r^3*w^2 - (228*I)*a^3*cM^2*m*r^3*
        w^2 - 222*a^4*cM*m^2*r^3*w^2 + 128*a^4*r^4*w^2 + 
       112*a^2*cM^2*r^4*w^2 + (128*I)*a^3*cM*m*r^4*w^2 + 18*a^4*m^2*r^4*w^2 + 
       60*a^2*cM^2*m^2*r^4*w^2 - (44*I)*a^3*cM*m^3*r^4*w^2 - 
       184*a^2*cM*r^5*w^2 - (18*I)*a^3*m*r^5*w^2 - (22*I)*a*cM^2*m*r^5*w^2 - 
       104*a^2*cM*m^2*r^5*w^2 - (8*I)*a^3*m^3*r^5*w^2 + 52*a^2*r^6*w^2 + 
       (18*I)*a*cM*m*r^6*w^2 + 10*a^2*m^2*r^6*w^2 - (8*I)*a*cM*m^3*r^6*w^2 - 
       24*cM*r^7*w^2 + (10*I)*a*m*r^7*w^2 - 18*cM*m^2*r^7*w^2 - 
       (10*I)*a*m^3*r^7*w^2 + 8*r^8*w^2 - 6*m^2*r^8*w^2 - 
       20*a^6*cM^2*sss*w^2 + (18*I)*a^7*cM*m*sss*w^2 + 14*a^6*cM*r*sss*w^2 - 
       (12*I)*a^5*cM^2*m*r*sss*w^2 - 12*a^6*r^2*sss*w^2 - 
       28*a^4*cM^2*r^2*sss*w^2 + (40*I)*a^5*cM*m*r^2*sss*w^2 + 
       60*a^4*cM*r^3*sss*w^2 - (12*I)*a^3*cM^2*m*r^3*sss*w^2 - 
       22*a^4*r^4*sss*w^2 - 24*a^2*cM^2*r^4*sss*w^2 + (26*I)*a^3*cM*m*r^4*sss*
        w^2 + 42*a^2*cM*r^5*sss*w^2 - (2*I)*a^3*m*r^5*sss*w^2 - 
       12*a^2*r^6*sss*w^2 + (8*I)*a*cM*m*r^6*sss*w^2 + 4*cM*r^7*sss*w^2 - 
       (2*I)*a*m*r^7*sss*w^2 - 2*r^8*sss*w^2 + (24*I)*a^8*cM*w^3 - 
       (16*I)*a^6*cM^3*w^3 - 80*a^7*cM^2*m*w^3 + (40*I)*a^8*cM*m^2*w^3 + 
       (72*I)*a^6*cM^2*r*w^3 + 86*a^7*cM*m*r*w^3 - (28*I)*a^6*cM*r^2*w^3 - 
       (48*I)*a^4*cM^3*r^2*w^3 - 24*a^7*m*r^2*w^3 - 92*a^5*cM^2*m*r^2*w^3 + 
       (88*I)*a^6*cM*m^2*r^2*w^3 - (36*I)*a^6*r^3*w^3 + 
       (72*I)*a^4*cM^2*r^3*w^3 + 212*a^5*cM*m*r^3*w^3 + 
       (48*I)*a^4*cM*r^4*w^3 - 48*a^5*m*r^4*w^3 - 84*a^3*cM^2*m*r^4*w^3 + 
       (60*I)*a^4*cM*m^2*r^4*w^3 - (40*I)*a^4*r^5*w^3 - 
       (8*I)*a^2*cM^2*r^5*w^3 + 122*a^3*cM*m*r^5*w^3 + 
       (2*I)*a^4*m^2*r^5*w^3 + (72*I)*a^2*cM*r^6*w^3 - 20*a^3*m*r^6*w^3 + 
       (16*I)*a^2*cM*m^2*r^6*w^3 - (4*I)*a^2*r^7*w^3 - 12*a*cM*m*r^7*w^3 + 
       (8*I)*a^2*m^2*r^7*w^3 + (20*I)*cM*r^8*w^3 + 4*a*m*r^8*w^3 + 
       (6*I)*m^2*r^9*w^3 - (6*I)*a^8*cM*sss*w^3 + (4*I)*a^6*cM^2*r*sss*w^3 - 
       (16*I)*a^6*cM*r^2*sss*w^3 + (4*I)*a^4*cM^2*r^3*sss*w^3 - 
       (14*I)*a^4*cM*r^4*sss*w^3 - (4*I)*a^2*cM*r^6*sss*w^3 + 
       20*a^8*cM^2*w^4 - (20*I)*a^9*cM*m*w^4 - 20*a^8*cM*r*w^4 + 
       12*a^8*r^2*w^4 + 24*a^6*cM^2*r^2*w^4 - (52*I)*a^7*cM*m*r^2*w^4 - 
       74*a^6*cM*r^3*w^4 + 30*a^6*r^4*w^4 + 36*a^4*cM^2*r^4*w^4 - 
       (36*I)*a^5*cM*m*r^4*w^4 - 32*a^4*cM*r^5*w^4 + (4*I)*a^5*m*r^5*w^4 + 
       36*a^4*r^6*w^4 - (8*I)*a^3*cM*m*r^6*w^4 + 6*a^2*cM*r^7*w^4 + 
       (6*I)*a^3*m*r^7*w^4 + 22*a^2*r^8*w^4 + (2*I)*a*m*r^9*w^4 + 
       4*r^10*w^4 + (4*I)*a^10*cM*w^5 + (12*I)*a^8*cM*r^2*w^5 + 
       (8*I)*a^6*cM*r^4*w^5 - (2*I)*a^6*r^5*w^5 - (4*I)*a^4*r^7*w^5 - 
       (2*I)*a^2*r^9*w^5)*fR0[r])/(36*cM*w^3) + 
   (r*((4*I)*a^3*cM^2*m + 4*a^4*cM*m^2 + (4*I)*a^3*cM^2*m^3 + 4*a^4*cM*m^4 - 
      (4*I)*a^3*cM*m*r + 6*a^2*cM^2*m^2*r - (10*I)*a^3*cM*m^3*r + 
      (4*I)*a*cM^2*m*r^2 - 2*a^2*cM*m^2*r^2 + (4*I)*a*cM^2*m^3*r^2 + 
      4*a^2*cM*m^4*r^2 - (4*I)*a*cM*m*r^3 - (4*I)*a*cM*m^3*r^3 - 
      (4*I)*a^3*cM^2*m*sss - 4*a^4*cM*m^2*sss + (7*I)*a^3*cM*m*r*sss - 
      (10*I)*a*cM^2*m*r^2*sss - 4*a^2*cM*m^2*r^2*sss + (7*I)*a*cM*m*r^3*sss - 
      (16*I)*a^4*cM^2*w - 24*a^5*cM*m*w - (12*I)*a^4*cM^2*m^2*w - 
      16*a^5*cM*m^3*w + (24*I)*a^4*cM*r*w - 6*a^3*cM^2*m*r*w + 
      (36*I)*a^4*cM*m^2*r*w - (32*I)*a^2*cM^2*r^2*w - 12*a^3*cM*m*r^2*w - 
      (20*I)*a^2*cM^2*m^2*r^2*w - 20*a^3*cM*m^3*r^2*w + (24*I)*a^2*cM*r^3*w + 
      2*a^3*m*r^3*w - 18*a*cM^2*m*r^3*w + (34*I)*a^2*cM*m^2*r^3*w + 
      4*a*cM*m*r^4*w - 8*a*cM*m^3*r^4*w + 6*a*m*r^5*w + (6*I)*cM*m^2*r^5*w - 
      4*a*m^3*r^5*w + (4*I)*a^4*cM^2*sss*w + 8*a^5*cM*m*sss*w - 
      (6*I)*a^4*cM*r*sss*w + (8*I)*a^2*cM^2*r^2*sss*w + 
      12*a^3*cM*m*r^2*sss*w - (6*I)*a^2*cM*r^3*sss*w - a^3*m*r^3*sss*w + 
      6*a*cM*m*r^4*sss*w - a*m*r^5*sss*w + 20*a^6*cM*w^2 + 
      (12*I)*a^5*cM^2*m*w^2 + 24*a^6*cM*m^2*w^2 - 18*a^6*r*w^2 - 
      (42*I)*a^5*cM*m*r*w^2 + 56*a^4*cM*r^2*w^2 + (28*I)*a^3*cM^2*m*r^2*w^2 + 
      36*a^4*cM*m^2*r^2*w^2 - 28*a^4*r^3*w^2 - (32*I)*a^3*cM*m*r^3*w^2 + 
      40*a^2*cM*r^4*w^2 - (12*I)*a^3*m*r^4*w^2 + 16*a^2*cM*m^2*r^4*w^2 - 
      14*a^2*r^5*w^2 + (8*I)*a*cM*m*r^5*w^2 + 4*a^2*m^2*r^5*w^2 + 
      12*cM*r^6*w^2 - (10*I)*a*m*r^6*w^2 - 4*r^7*w^2 + 6*m^2*r^7*w^2 - 
      4*a^6*cM*sss*w^2 - 8*a^4*cM*r^2*sss*w^2 - a^4*r^3*sss*w^2 - 
      2*a^2*cM*r^4*sss*w^2 - a^2*r^5*sss*w^2 - (4*I)*a^6*cM^2*w^3 - 
      16*a^7*cM*m*w^3 + (16*I)*a^6*cM*r*w^3 - (12*I)*a^4*cM^2*r^2*w^3 - 
      28*a^5*cM*m*r^2*w^3 + (2*I)*a^4*cM*r^3*w^3 - (12*I)*a^4*r^4*w^3 - 
      8*a^3*cM*m*r^4*w^3 - (2*I)*a^2*cM*r^5*w^3 + 2*a^3*m*r^5*w^3 - 
      (16*I)*a^2*r^6*w^3 + 2*a*m*r^7*w^3 - (4*I)*r^8*w^3 + 4*a^8*cM*w^4 + 
      8*a^6*cM*r^2*w^4 - 2*a^4*r^5*w^4 - 2*a^2*r^7*w^4)*X[r]*
     Derivative[1][fR0][r])/(36*cM*w^3), 
 f01f14b[r] -> (r*((4*I)*a^5*cM*m^2 - (16*I)*a^3*cM^3*m^2 - 20*a^4*cM^2*m^3 + 
      (4*I)*a^5*cM*m^4 + 2*a^4*cM*m*r - 8*a^2*cM^3*m*r + 
      (34*I)*a^3*cM^2*m^2*r + 22*a^4*cM*m^3*r + 12*a^2*cM^2*m*r^2 - 
      (18*I)*a^3*cM*m^2*r^2 - (16*I)*a*cM^3*m^2*r^2 - 20*a^2*cM^2*m^3*r^2 + 
      (4*I)*a^3*cM*m^4*r^2 - 6*a^2*cM*m*r^3 + (24*I)*a*cM^2*m^2*r^3 + 
      20*a^2*cM*m^3*r^3 - (12*I)*a*cM*m^2*r^4 - (2*I)*a^5*cM*sss + 
      (8*I)*a^3*cM^3*sss + 10*a^4*cM^2*m*sss - (4*I)*a^5*cM*m^2*sss - 
      (16*I)*a^3*cM^2*r*sss - 12*a^4*cM*m*r*sss + (4*I)*a^3*cM^2*m^2*r*sss + 
      (8*I)*a^3*cM*r^2*sss + (16*I)*a*cM^3*r^2*sss + 14*a^2*cM^2*m*r^2*sss - 
      (6*I)*a^3*cM*m^2*r^2*sss - (24*I)*a*cM^2*r^3*sss - 
      12*a^2*cM*m*r^3*sss + (4*I)*a*cM^2*m^2*r^3*sss + (10*I)*a*cM*r^4*sss - 
      (2*I)*a*cM*m^2*r^4*sss + I*a^5*cM*sss^2 - (2*I)*a^3*cM^2*r*sss^2 + 
      (2*I)*a^3*cM*r^2*sss^2 - (2*I)*a*cM^2*r^3*sss^2 + I*a*cM*r^4*sss^2 + 
      16*a^5*cM^2*w - (12*I)*a^6*cM*m*w + (32*I)*a^4*cM^3*m*w + 
      60*a^5*cM^2*m^2*w - (16*I)*a^6*cM*m^3*w - 32*a^5*cM*r*w + 
      8*a^3*cM^3*r*w - (116*I)*a^4*cM^2*m*r*w - 66*a^5*cM*m^2*r*w + 
      20*a^3*cM^2*r^2*w + (80*I)*a^4*cM*m*r^2*w + (64*I)*a^2*cM^3*m*r^2*w + 
      64*a^3*cM^2*m^2*r^2*w - (24*I)*a^4*cM*m^3*r^2*w - 16*a^3*cM*r^3*w - 
      (2*I)*a^4*m*r^3*w - (132*I)*a^2*cM^2*m*r^3*w - 72*a^3*cM*m^2*r^3*w - 
      12*a*cM^2*r^4*w + (88*I)*a^2*cM*m*r^4*w + 12*a*cM^2*m^2*r^4*w - 
      (12*I)*a^2*cM*m^3*r^4*w + 16*a*cM*r^5*w - (4*I)*a^2*m*r^5*w - 
      (8*I)*cM^2*m*r^5*w - 26*a*cM*m^2*r^5*w + (12*I)*cM*m*r^6*w - 
      (2*I)*m*r^7*w - 10*a^5*cM^2*sss*w + (8*I)*a^6*cM*m*sss*w + 
      10*a^5*cM*r*sss*w - (8*I)*a^4*cM^2*m*r*sss*w - 20*a^3*cM^2*r^2*sss*w + 
      (16*I)*a^4*cM*m*r^2*sss*w + 20*a^3*cM*r^3*sss*w + I*a^4*m*r^3*sss*w - 
      (8*I)*a^2*cM^2*m*r^3*sss*w - 10*a*cM^2*r^4*sss*w + 
      (6*I)*a^2*cM*m*r^4*sss*w + 10*a*cM*r^5*sss*w + (2*I)*a^2*m*r^5*sss*w - 
      (2*I)*cM*m*r^6*sss*w + I*m*r^7*sss*w + (8*I)*a^7*cM*w^2 - 
      (16*I)*a^5*cM^3*w^2 - 60*a^6*cM^2*m*w^2 + (24*I)*a^7*cM*m^2*w^2 + 
      (18*I)*a^7*r*w^2 + (82*I)*a^5*cM^2*r*w^2 + 66*a^6*cM*m*r*w^2 - 
      (58*I)*a^5*cM*r^2*w^2 - (48*I)*a^3*cM^3*r^2*w^2 - 
      68*a^4*cM^2*m*r^2*w^2 + (48*I)*a^5*cM*m^2*r^2*w^2 + (4*I)*a^5*r^3*w^2 + 
      (84*I)*a^3*cM^2*r^3*w^2 + 132*a^4*cM*m*r^3*w^2 - 
      (40*I)*a^3*cM*r^4*w^2 - 12*a^4*m*r^4*w^2 - 48*a^2*cM^2*m*r^4*w^2 + 
      (32*I)*a^3*cM*m^2*r^4*w^2 - (22*I)*a^3*r^5*w^2 + (2*I)*a*cM^2*r^5*w^2 + 
      80*a^2*cM*m*r^5*w^2 + (2*I)*a^3*m^2*r^5*w^2 - (6*I)*a*cM*r^6*w^2 - 
      10*a^2*m*r^6*w^2 + (8*I)*a*cM*m^2*r^6*w^2 - (8*I)*a*r^7*w^2 + 
      6*cM*m*r^7*w^2 + (2*I)*a*m^2*r^7*w^2 + 2*m*r^8*w^2 - 
      (4*I)*a^7*cM*sss*w^2 + (4*I)*a^5*cM^2*r*sss*w^2 - 
      (10*I)*a^5*cM*r^2*sss*w^2 + I*a^5*r^3*sss*w^2 + 
      (4*I)*a^3*cM^2*r^3*sss*w^2 - (10*I)*a^3*cM*r^4*sss*w^2 + 
      (2*I)*a^3*r^5*sss*w^2 - (4*I)*a*cM*r^6*sss*w^2 + I*a*r^7*sss*w^2 + 
      20*a^7*cM^2*w^3 - (16*I)*a^8*cM*m*w^3 - 22*a^7*cM*r*w^3 + 
      24*a^5*cM^2*r^2*w^3 - (40*I)*a^6*cM*m*r^2*w^3 - 80*a^5*cM*r^3*w^3 - 
      12*a^5*r^4*w^3 + 36*a^3*cM^2*r^4*w^3 - (28*I)*a^4*cM*m*r^4*w^3 - 
      34*a^3*cM*r^5*w^3 - 16*a^3*r^6*w^3 - (8*I)*a^2*cM*m*r^6*w^3 + 
      8*a*cM*r^7*w^3 - (2*I)*a^2*m*r^7*w^3 - 4*a*r^8*w^3 - (2*I)*m*r^9*w^3 + 
      (4*I)*a^9*cM*w^4 + (12*I)*a^7*cM*r^2*w^4 + (8*I)*a^5*cM*r^4*w^4 - 
      (2*I)*a^5*r^5*w^4 - (4*I)*a^3*r^7*w^4 - (2*I)*a*r^9*w^4)*fR0[r])/
    (36*cM*w^3) + (r*((4*I)*a^3*cM^2*m^2 + 4*a^4*cM*m^3 + 2*a^2*cM^2*m*r - 
      (6*I)*a^3*cM*m^2*r - 2*a^2*cM*m*r^2 + (4*I)*a*cM^2*m^2*r^2 + 
      4*a^2*cM*m^3*r^2 - (4*I)*a*cM*m^2*r^3 - (2*I)*a^3*cM^2*sss - 
      2*a^4*cM*m*sss + (3*I)*a^3*cM*r*sss - (4*I)*a*cM^2*r^2*sss - 
      2*a^2*cM*m*r^2*sss + (3*I)*a*cM*r^3*sss - 4*a^5*cM*w - 
      (8*I)*a^4*cM^2*m*w - 12*a^5*cM*m^2*w - 2*a^3*cM^2*r*w + 
      (24*I)*a^4*cM*m*r*w + 4*a^3*cM*r^2*w - (16*I)*a^2*cM^2*m*r^2*w - 
      16*a^3*cM*m^2*r^2*w - 6*a*cM^2*r^3*w + (22*I)*a^2*cM*m*r^3*w + 
      8*a*cM*r^4*w - 8*a*cM*m^2*r^4*w + (2*I)*cM*m*r^5*w + 2*a^5*cM*sss*w + 
      4*a^3*cM*r^2*sss*w + 2*a*cM*r^4*sss*w + (4*I)*a^5*cM^2*w^2 + 
      12*a^6*cM*m*w^2 - (18*I)*a^5*cM*r*w^2 - (12*I)*a^5*r^2*w^2 + 
      (12*I)*a^3*cM^2*r^2*w^2 + 20*a^4*cM*m*r^2*w^2 - (6*I)*a^3*cM*r^3*w^2 - 
      (18*I)*a^3*r^4*w^2 + 8*a^2*cM*m*r^4*w^2 + (4*I)*a*cM*r^5*w^2 + 
      2*a^2*m*r^5*w^2 - (6*I)*a*r^6*w^2 + 2*m*r^7*w^2 - 4*a^7*cM*w^3 - 
      8*a^5*cM*r^2*w^3 + 2*a^3*r^5*w^3 + 2*a*r^7*w^3)*X[r]*
     Derivative[1][fR0][r])/(36*cM*w^3), 
 f01f22a[r] -> (((2*I)*a^6*m - (8*I)*a^4*cM^2*m - 10*a^5*cM*m^2 + 
      (4*I)*a^6*m^3 - (8*I)*a^4*cM^2*m^3 - 10*a^5*cM*m^4 + (2*I)*a^6*m^5 + 
      (8*I)*a^4*cM*m*r + (16*I)*a^2*cM^3*m*r + 4*a^5*m^2*r + 
      44*a^3*cM^2*m^2*r - (26*I)*a^4*cM*m^3*r + (16*I)*a^2*cM^3*m^3*r + 
      4*a^5*m^4*r + 20*a^3*cM^2*m^4*r - (4*I)*a^4*cM*m^5*r - 
      (4*I)*a^4*m*r^2 - (32*I)*a^2*cM^2*m*r^2 - 48*a^3*cM*m^2*r^2 - 
      72*a*cM^3*m^2*r^2 + (34*I)*a^4*m^3*r^2 + (34*I)*a^2*cM^2*m^3*r^2 - 
      42*a^3*cM*m^4*r^2 + (8*I)*a^4*m^5*r^2 + (24*I)*a^2*cM*m*r^3 + 
      16*a^3*m^2*r^3 + 156*a*cM^2*m^2*r^3 - (90*I)*a^2*cM*m^3*r^3 + 
      28*a^3*m^4*r^3 - (6*I)*a^2*m*r^4 - 126*a*cM*m^2*r^4 + 
      (36*I)*a^2*m^3*r^4 + 36*a*m^2*r^5 - (3*I)*a^6*m*sss + 
      (8*I)*a^4*cM^2*m*sss + 10*a^5*cM*m^2*sss - (3*I)*a^6*m^3*sss + 
      (8*I)*a^4*cM*m*r*sss - (16*I)*a^2*cM^3*m*r*sss - 4*a^5*m^2*r*sss - 
      20*a^3*cM^2*m^2*r*sss + (8*I)*a^4*cM*m^3*r*sss - (16*I)*a^4*m*r^2*sss - 
      (8*I)*a^2*cM^2*m*r^2*sss + 30*a^3*cM*m^2*r^2*sss - 
      (13*I)*a^4*m^3*r^2*sss - (4*I)*a^2*cM^2*m^3*r^2*sss + 
      (52*I)*a^2*cM*m*r^3*sss + (24*I)*cM^3*m*r^3*sss - 22*a^3*m^2*r^3*sss - 
      24*a*cM^2*m^2*r^3*sss + (22*I)*a^2*cM*m^3*r^3*sss - 
      (19*I)*a^2*m*r^4*sss - (60*I)*cM^2*m*r^4*sss + 48*a*cM*m^2*r^4*sss - 
      (10*I)*a^2*m^3*r^4*sss + (36*I)*cM*m*r^5*sss - 18*a*m^2*r^5*sss - 
      (6*I)*m*r^6*sss + I*a^6*m*sss^2 - (4*I)*a^4*cM*m*r*sss^2 + 
      (5*I)*a^4*m*r^2*sss^2 + (4*I)*a^2*cM^2*m*r^2*sss^2 - 
      (16*I)*a^2*cM*m*r^3*sss^2 + (7*I)*a^2*m*r^4*sss^2 + 
      (12*I)*cM^2*m*r^4*sss^2 - (12*I)*cM*m*r^5*sss^2 + (3*I)*m*r^6*sss^2 - 
      (8*I)*a^7*w + (32*I)*a^5*cM^2*w + 58*a^6*cM*m*w - (20*I)*a^7*m^2*w + 
      (24*I)*a^5*cM^2*m^2*w + 40*a^6*cM*m^3*w - (10*I)*a^7*m^4*w - 
      (64*I)*a^3*cM^3*r*w - 24*a^6*m*r*w - 140*a^4*cM^2*m*r*w + 
      (64*I)*a^5*cM*m^2*r*w - (48*I)*a^3*cM^3*m^2*r*w - 16*a^6*m^3*r*w - 
      80*a^4*cM^2*m^3*r*w + (20*I)*a^5*cM*m^4*r*w - (32*I)*a^5*r^2*w + 
      (32*I)*a^3*cM^2*r^2*w + 140*a^4*cM*m*r^2*w + 72*a^2*cM^3*m*r^2*w - 
      (92*I)*a^5*m^2*r^2*w - (52*I)*a^3*cM^2*m^2*r^2*w + 
      154*a^4*cM*m^3*r^2*w - (42*I)*a^5*m^4*r^2*w + (96*I)*a^3*cM*r^3*w + 
      (64*I)*a*cM^3*r^3*w - 104*a^4*m*r^3*w - 152*a^2*cM^2*m*r^3*w + 
      (200*I)*a^3*cM*m^2*r^3*w + (32*I)*a*cM^3*m^2*r^3*w - 84*a^4*m^3*r^3*w - 
      20*a^2*cM^2*m^3*r^3*w + (16*I)*a^3*cM*m^4*r^3*w - (40*I)*a^3*r^4*w - 
      (160*I)*a*cM^2*r^4*w + 290*a^2*cM*m*r^4*w - (80*I)*a^3*m^2*r^4*w - 
      (44*I)*a*cM^2*m^2*r^4*w + 74*a^2*cM*m^3*r^4*w - (32*I)*a^3*m^4*r^4*w + 
      (96*I)*a*cM*r^5*w - 104*a^2*m*r^5*w - 108*cM^2*m*r^5*w + 
      (24*I)*a*cM*m^2*r^5*w - 68*a^2*m^3*r^5*w - (16*I)*a*r^6*w + 
      96*cM*m*r^6*w - (8*I)*a*m^2*r^6*w - 24*m*r^7*w + (6*I)*a^7*sss*w - 
      (8*I)*a^5*cM^2*sss*w - 20*a^6*cM*m*sss*w + (9*I)*a^7*m^2*sss*w - 
      (16*I)*a^5*cM*r*sss*w + (16*I)*a^3*cM^3*r*sss*w + 8*a^6*m*r*sss*w + 
      40*a^4*cM^2*m*r*sss*w - (24*I)*a^5*cM*m^2*r*sss*w + 
      (24*I)*a^5*r^2*sss*w + (8*I)*a^3*cM^2*r^2*sss*w - 
      56*a^4*cM*m*r^2*sss*w + (40*I)*a^5*m^2*r^2*sss*w + 
      (12*I)*a^3*cM^2*m^2*r^2*sss*w - (72*I)*a^3*cM*r^3*sss*w - 
      (16*I)*a*cM^3*r^3*sss*w + 28*a^4*m*r^3*sss*w + 
      40*a^2*cM^2*m*r^3*sss*w - (76*I)*a^3*cM*m^2*r^3*sss*w + 
      (30*I)*a^3*r^4*sss*w + (72*I)*a*cM^2*r^4*sss*w - 
      60*a^2*cM*m*r^4*sss*w + (53*I)*a^3*m^2*r^4*sss*w + 
      (16*I)*a*cM^2*m^2*r^4*sss*w - (56*I)*a*cM*r^5*sss*w + 
      32*a^2*m*r^5*sss*w - (52*I)*a*cM*m^2*r^5*sss*w + (12*I)*a*r^6*sss*w - 
      24*cM*m*r^6*sss*w + (22*I)*a*m^2*r^6*sss*w + 12*m*r^7*sss*w - 
      I*a^7*sss^2*w + (4*I)*a^5*cM*r*sss^2*w - (4*I)*a^5*r^2*sss^2*w - 
      (4*I)*a^3*cM^2*r^2*sss^2*w + (12*I)*a^3*cM*r^3*sss^2*w - 
      (5*I)*a^3*r^4*sss^2*w - (8*I)*a*cM^2*r^4*sss^2*w + 
      (8*I)*a*cM*r^5*sss^2*w - (2*I)*a*r^6*sss^2*w - 48*a^7*cM*w^2 + 
      (28*I)*a^8*m*w^2 - (24*I)*a^6*cM^2*m*w^2 - 60*a^7*cM*m^2*w^2 + 
      (20*I)*a^8*m^3*w^2 + 20*a^7*r*w^2 + 96*a^5*cM^2*r*w^2 - 
      (50*I)*a^6*cM*m*r*w^2 + (48*I)*a^4*cM^3*m*r*w^2 + 24*a^7*m^2*r*w^2 + 
      120*a^5*cM^2*m^2*r*w^2 - (40*I)*a^6*cM*m^3*r*w^2 - 104*a^5*cM*r^2*w^2 + 
      (114*I)*a^6*m*r^2*w^2 + (2*I)*a^4*cM^2*m*r^2*w^2 - 
      210*a^5*cM*m^2*r^2*w^2 + (88*I)*a^6*m^3*r^2*w^2 + 32*a^5*r^3*w^2 + 
      32*a^3*cM^2*r^3*w^2 - (238*I)*a^4*cM*m*r^3*w^2 - 
      (64*I)*a^2*cM^3*m*r^3*w^2 + 100*a^5*m^2*r^3*w^2 + 
      60*a^3*cM^2*m^2*r^3*w^2 - (64*I)*a^4*cM*m^3*r^3*w^2 - 
      16*a^3*cM*r^4*w^2 + (168*I)*a^4*m*r^4*w^2 + (164*I)*a^2*cM^2*m*r^4*
       w^2 - 170*a^3*cM*m^2*r^4*w^2 + (114*I)*a^4*m^3*r^4*w^2 + 
      20*a^3*r^5*w^2 - 48*a*cM^2*r^5*w^2 - (290*I)*a^2*cM*m*r^5*w^2 + 
      122*a^3*m^2*r^5*w^2 - 24*a*cM^2*m^2*r^5*w^2 - (20*I)*a^2*cM*m^3*r^5*
       w^2 + 8*a*cM*r^6*w^2 + (94*I)*a^2*m*r^6*w^2 + (114*I)*cM^2*m*r^6*w^2 - 
      8*a*cM*m^2*r^6*w^2 + (46*I)*a^2*m^3*r^6*w^2 + 8*a*r^7*w^2 - 
      (78*I)*cM*m*r^7*w^2 + 46*a*m^2*r^7*w^2 + (12*I)*m*r^8*w^2 + 
      10*a^7*cM*sss*w^2 - (9*I)*a^8*m*sss*w^2 - 4*a^7*r*sss*w^2 - 
      20*a^5*cM^2*r*sss*w^2 + (24*I)*a^6*cM*m*r*sss*w^2 + 
      26*a^5*cM*r^2*sss*w^2 - (41*I)*a^6*m*r^2*sss*w^2 - 
      (12*I)*a^4*cM^2*m*r^2*sss*w^2 - 10*a^5*r^3*sss*w^2 - 
      16*a^3*cM^2*r^3*sss*w^2 + (86*I)*a^4*cM*m*r^3*sss*w^2 + 
      14*a^3*cM*r^4*sss*w^2 - (64*I)*a^4*m*r^4*sss*w^2 - 
      (32*I)*a^2*cM^2*m*r^4*sss*w^2 - 8*a^3*r^5*sss*w^2 + 
      12*a*cM^2*r^5*sss*w^2 + (80*I)*a^2*cM*m*r^5*sss*w^2 - 
      2*a*cM*r^6*sss*w^2 - (41*I)*a^2*m*r^6*sss*w^2 - 2*a*r^7*sss*w^2 + 
      (18*I)*cM*m*r^7*sss*w^2 - (9*I)*m*r^8*sss*w^2 - (12*I)*a^9*w^3 + 
      (8*I)*a^7*cM^2*w^3 + 40*a^8*cM*m*w^3 - (20*I)*a^9*m^2*w^3 + 
      (12*I)*a^7*cM*r*w^3 - (16*I)*a^5*cM^3*r*w^3 - 16*a^8*m*r*w^3 - 
      80*a^6*cM^2*m*r*w^3 + (40*I)*a^7*cM*m^2*r*w^3 - (56*I)*a^7*r^2*w^3 + 
      (16*I)*a^5*cM^2*r^2*w^3 + 126*a^6*cM*m*r^2*w^3 - 
      (92*I)*a^7*m^2*r^2*w^3 + (128*I)*a^5*cM*r^3*w^3 + 
      (32*I)*a^3*cM^3*r^3*w^3 - 60*a^6*m*r^3*w^3 - 60*a^4*cM^2*m*r^3*w^3 + 
      (96*I)*a^5*cM*m^2*r^3*w^3 - (76*I)*a^5*r^4*w^3 - 
      (120*I)*a^3*cM^2*r^4*w^3 + 118*a^4*cM*m*r^4*w^3 - 
      (150*I)*a^5*m^2*r^4*w^3 + (116*I)*a^3*cM*r^5*w^3 - 74*a^4*m*r^5*w^3 + 
      48*a^2*cM^2*m*r^5*w^3 + (60*I)*a^3*cM*m^2*r^5*w^3 - 
      (40*I)*a^3*r^6*w^3 + 12*a^2*cM*m*r^6*w^3 - (106*I)*a^3*m^2*r^6*w^3 + 
      (16*I)*a*cM*r^7*w^3 - 42*a^2*m*r^7*w^3 + (8*I)*a*cM*m^2*r^7*w^3 - 
      (8*I)*a*r^8*w^3 - (28*I)*a*m^2*r^8*w^3 - 12*m*r^9*w^3 + 
      (3*I)*a^9*sss*w^3 - (8*I)*a^7*cM*r*sss*w^3 + (14*I)*a^7*r^2*sss*w^3 + 
      (4*I)*a^5*cM^2*r^2*sss*w^3 - (32*I)*a^5*cM*r^3*sss*w^3 + 
      (21*I)*a^5*r^4*sss*w^3 + (16*I)*a^3*cM^2*r^4*sss*w^3 - 
      (28*I)*a^3*cM*r^5*sss*w^3 + (12*I)*a^3*r^6*sss*w^3 - 
      (4*I)*a*cM*r^7*sss*w^3 + (2*I)*a*r^8*sss*w^3 - 10*a^9*cM*w^4 + 
      (10*I)*a^10*m*w^4 + 4*a^9*r*w^4 + 20*a^7*cM^2*r*w^4 - 
      (20*I)*a^8*cM*m*r*w^4 - 28*a^7*cM*r^2*w^4 + (48*I)*a^8*m*r^2*w^4 + 
      16*a^7*r^3*w^4 + 20*a^5*cM^2*r^3*w^4 - (64*I)*a^6*cM*m*r^3*w^4 - 
      22*a^5*cM*r^4*w^4 + (86*I)*a^6*m*r^4*w^4 + 20*a^5*r^5*w^4 - 
      24*a^3*cM^2*r^5*w^4 - (60*I)*a^4*cM*m*r^5*w^4 - 4*a^3*cM*r^6*w^4 + 
      (74*I)*a^4*m*r^6*w^4 + 8*a^3*r^7*w^4 - (16*I)*a^2*cM*m*r^7*w^4 + 
      (32*I)*a^2*m*r^8*w^4 + (6*I)*m*r^10*w^4 - (2*I)*a^11*w^5 + 
      (4*I)*a^9*cM*r*w^5 - (10*I)*a^9*r^2*w^5 + (16*I)*a^7*cM*r^3*w^5 - 
      (18*I)*a^7*r^4*w^5 + (20*I)*a^5*cM*r^5*w^5 - (14*I)*a^5*r^6*w^5 + 
      (8*I)*a^3*cM*r^7*w^5 - (4*I)*a^3*r^8*w^5)*fR0[r])/(36*cM*w^3*X[r]^2) + 
   (((2*I)*a^4*cM*m + 2*a^5*m^2 + (2*I)*a^4*cM*m^3 + 2*a^5*m^4 - 
      (2*I)*a^4*m*r - (4*I)*a^2*cM^2*m*r - 10*a^3*cM*m^2*r + 
      (4*I)*a^4*m^3*r - (4*I)*a^2*cM^2*m^3*r - 4*a^3*cM*m^4*r + 
      (6*I)*a^2*cM*m*r^2 + 8*a^3*m^2*r^2 + 18*a*cM^2*m^2*r^2 - 
      (6*I)*a^2*cM*m^3*r^2 + 8*a^3*m^4*r^2 - (2*I)*a^2*m*r^3 - 
      30*a*cM*m^2*r^3 + (4*I)*a^2*m^3*r^3 + 12*a*m^2*r^4 - 
      (2*I)*a^4*cM*m*sss - 2*a^5*m^2*sss - I*a^4*m*r*sss + 
      (4*I)*a^2*cM^2*m*r*sss + 4*a^3*cM*m^2*r*sss + (3*I)*a^2*cM*m*r^2*sss - 
      8*a^3*m^2*r^2*sss - I*a^2*m*r^3*sss - (6*I)*cM^2*m*r^3*sss + 
      12*a*cM*m^2*r^3*sss + (3*I)*cM*m*r^4*sss - 6*a*m^2*r^4*sss - 
      (8*I)*a^5*cM*w - 12*a^6*m*w - (6*I)*a^5*cM*m^2*w - 8*a^6*m^3*w + 
      (16*I)*a^3*cM^2*r*w + 30*a^4*cM*m*r*w - (6*I)*a^5*m^2*r*w + 
      (12*I)*a^3*cM^2*m^2*r*w + 16*a^4*cM*m^3*r*w - 44*a^4*m*r^2*w - 
      18*a^2*cM^2*m*r^2*w + (10*I)*a^3*cM*m^2*r^2*w - 32*a^4*m^3*r^2*w - 
      (16*I)*a*cM^2*r^3*w + 106*a^2*cM*m*r^3*w - (6*I)*a^3*m^2*r^3*w - 
      (8*I)*a*cM^2*m^2*r^3*w + 12*a^2*cM*m^3*r^3*w + (8*I)*a*cM*r^4*w - 
      44*a^2*m*r^4*w - 54*cM^2*m*r^4*w + (4*I)*a*cM*m^2*r^4*w - 
      24*a^2*m^3*r^4*w + 48*cM*m*r^5*w - 12*m*r^6*w + (2*I)*a^5*cM*sss*w + 
      4*a^6*m*sss*w - (4*I)*a^3*cM^2*r*sss*w - 8*a^4*cM*m*r*sss*w + 
      14*a^4*m*r^2*sss*w + (4*I)*a*cM^2*r^3*sss*w - 20*a^2*cM*m*r^3*sss*w - 
      (2*I)*a*cM*r^4*sss*w + 16*a^2*m*r^4*sss*w - 12*cM*m*r^5*sss*w + 
      6*m*r^6*sss*w + 10*a^7*w^2 + (6*I)*a^6*cM*m*w^2 + 12*a^7*m^2*w^2 - 
      20*a^5*cM*r*w^2 - (12*I)*a^4*cM^2*m*r*w^2 - 24*a^5*cM*m^2*r*w^2 + 
      24*a^5*r^2*w^2 - (2*I)*a^4*cM*m*r^2*w^2 + 48*a^5*m^2*r^2*w^2 - 
      28*a^3*cM*r^3*w^2 - (4*I)*a^4*m*r^3*w^2 + (16*I)*a^2*cM^2*m*r^3*w^2 - 
      36*a^3*cM*m^2*r^3*w^2 + 22*a^3*r^4*w^2 + 58*a^3*m^2*r^4*w^2 - 
      16*a*cM*r^5*w^2 - (10*I)*a^2*m*r^5*w^2 - 8*a*cM*m^2*r^5*w^2 + 
      8*a*r^6*w^2 + (12*I)*cM*m*r^6*w^2 + 22*a*m^2*r^6*w^2 - 
      (6*I)*m*r^7*w^2 - 2*a^7*sss*w^2 + 4*a^5*cM*r*sss*w^2 - 
      6*a^5*r^2*sss*w^2 + 8*a^3*cM*r^3*sss*w^2 - 6*a^3*r^4*sss*w^2 + 
      4*a*cM*r^5*sss*w^2 - 2*a*r^6*sss*w^2 - (2*I)*a^7*cM*w^3 - 8*a^8*m*w^3 + 
      (2*I)*a^7*r*w^3 + (4*I)*a^5*cM^2*r*w^3 + 16*a^6*cM*m*r*w^3 - 
      (2*I)*a^5*cM*r^2*w^3 - 32*a^6*m*r^2*w^3 + (6*I)*a^5*r^3*w^3 - 
      (8*I)*a^3*cM^2*r^3*w^3 + 36*a^4*cM*m*r^3*w^3 - (4*I)*a^3*cM*r^4*w^3 - 
      44*a^4*m*r^4*w^3 + (4*I)*a^3*r^5*w^3 + 16*a^2*cM*m*r^5*w^3 - 
      26*a^2*m*r^6*w^3 - 6*m*r^8*w^3 + 2*a^9*w^4 - 4*a^7*cM*r*w^4 + 
      8*a^7*r^2*w^4 - 12*a^5*cM*r^3*w^4 + 10*a^5*r^4*w^4 - 8*a^3*cM*r^5*w^4 + 
      4*a^3*r^6*w^4)*Derivative[1][fR0][r])/(36*cM*w^3*X[r]), 
 f01f22b[r] -> (((4*I)*a^6*m^2 - (16*I)*a^4*cM^2*m^2 - 20*a^5*cM*m^3 + 
      (4*I)*a^6*m^4 - 4*a^5*m*r + 16*a^3*cM^2*m*r - (4*I)*a^4*cM*m^2*r + 
      (32*I)*a^2*cM^3*m^2*r + 16*a^5*m^3*r + 40*a^3*cM^2*m^3*r - 
      (8*I)*a^4*cM*m^4*r - 12*a^3*cM*m*r^2 - 48*a*cM^3*m*r^2 + 
      (16*I)*a^4*m^2*r^2 - (20*I)*a^2*cM^2*m^2*r^2 - 68*a^3*cM*m^3*r^2 + 
      (8*I)*a^4*m^4*r^2 + 4*a^3*m*r^3 + 104*a*cM^2*m*r^3 - 
      (28*I)*a^2*cM*m^2*r^3 + 32*a^3*m^3*r^3 - 84*a*cM*m*r^4 + 
      (16*I)*a^2*m^2*r^4 + 24*a*m*r^5 - (2*I)*a^6*sss + (8*I)*a^4*cM^2*sss + 
      10*a^5*cM*m*sss - (4*I)*a^6*m^2*sss - (16*I)*a^2*cM^3*r*sss - 
      6*a^5*m*r*sss - 20*a^3*cM^2*m*r*sss + (12*I)*a^4*cM*m^2*r*sss - 
      (8*I)*a^4*r^2*sss + (8*I)*a^2*cM^2*r^2*sss + 30*a^3*cM*m*r^2*sss - 
      (12*I)*a^4*m^2*r^2*sss - (8*I)*a^2*cM^2*m^2*r^2*sss + 
      (24*I)*a^2*cM*r^3*sss + (16*I)*cM^3*r^3*sss - 18*a^3*m*r^3*sss - 
      16*a*cM^2*m*r^3*sss + (20*I)*a^2*cM*m^2*r^3*sss - (10*I)*a^2*r^4*sss - 
      (40*I)*cM^2*r^4*sss + 32*a*cM*m*r^4*sss - (8*I)*a^2*m^2*r^4*sss + 
      (24*I)*cM*r^5*sss - 12*a*m*r^5*sss - (4*I)*r^6*sss + I*a^6*sss^2 - 
      (4*I)*a^4*cM*r*sss^2 + (4*I)*a^4*r^2*sss^2 + (4*I)*a^2*cM^2*r^2*sss^2 - 
      (12*I)*a^2*cM*r^3*sss^2 + (5*I)*a^2*r^4*sss^2 + (8*I)*cM^2*r^4*sss^2 - 
      (8*I)*cM*r^5*sss^2 + (2*I)*r^6*sss^2 + 16*a^6*cM*w - (12*I)*a^7*m*w + 
      (32*I)*a^5*cM^2*m*w + 60*a^6*cM*m^2*w - (16*I)*a^7*m^3*w - 8*a^6*r*w - 
      48*a^4*cM^2*r*w + (16*I)*a^5*cM*m*r*w - (64*I)*a^3*cM^3*m*r*w - 
      36*a^6*m^2*r*w - 120*a^4*cM^2*m^2*r*w + (32*I)*a^5*cM*m^3*r*w + 
      40*a^4*cM*r^2*w + 48*a^2*cM^3*r^2*w - (48*I)*a^5*m*r^2*w + 
      (8*I)*a^3*cM^2*m*r^2*w + 200*a^4*cM*m^2*r^2*w - (48*I)*a^5*m^3*r^2*w - 
      32*a^4*r^3*w - 72*a^2*cM^2*r^3*w + (128*I)*a^3*cM*m*r^3*w + 
      (64*I)*a*cM^3*m*r^3*w - 108*a^4*m^2*r^3*w - 40*a^2*cM^2*m^2*r^3*w + 
      (32*I)*a^3*cM*m^3*r^3*w + 120*a^2*cM*r^4*w - (52*I)*a^3*m*r^4*w - 
      (136*I)*a*cM^2*m*r^4*w + 116*a^2*cM*m^2*r^4*w - (32*I)*a^3*m^3*r^4*w - 
      40*a^2*r^5*w - 72*cM^2*r^5*w + (80*I)*a*cM*m*r^5*w - 72*a^2*m^2*r^5*w + 
      64*cM*r^6*w - (16*I)*a*m*r^6*w - 16*r^7*w - 10*a^6*cM*sss*w + 
      (8*I)*a^7*m*sss*w + 4*a^6*r*sss*w + 20*a^4*cM^2*r*sss*w - 
      (24*I)*a^5*cM*m*r*sss*w - 32*a^4*cM*r^2*sss*w + 
      (36*I)*a^5*m*r^2*sss*w + (16*I)*a^3*cM^2*m*r^2*sss*w + 
      16*a^4*r^3*sss*w + 28*a^2*cM^2*r^3*sss*w - (80*I)*a^3*cM*m*r^3*sss*w - 
      38*a^2*cM*r^4*sss*w + (48*I)*a^3*m*r^4*sss*w + 
      (32*I)*a*cM^2*m*r^4*sss*w + 20*a^2*r^5*sss*w - 
      (56*I)*a*cM*m*r^5*sss*w - 16*cM*r^6*sss*w + (20*I)*a*m*r^6*sss*w + 
      8*r^7*sss*w + (8*I)*a^8*w^2 - (16*I)*a^6*cM^2*w^2 - 60*a^7*cM*m*w^2 + 
      (24*I)*a^8*m^2*w^2 - (12*I)*a^6*cM*r*w^2 + (32*I)*a^4*cM^3*r*w^2 + 
      24*a^7*m*r*w^2 + 120*a^5*cM^2*m*r*w^2 - (48*I)*a^6*cM*m^2*r*w^2 + 
      (72*I)*a^6*r^2*w^2 + (12*I)*a^4*cM^2*r^2*w^2 - 196*a^5*cM*m*r^2*w^2 + 
      (96*I)*a^6*m^2*r^2*w^2 - (220*I)*a^4*cM*r^3*w^2 - 
      (64*I)*a^2*cM^3*r^3*w^2 + 104*a^5*m*r^3*w^2 + 80*a^3*cM^2*m*r^3*w^2 - 
      (96*I)*a^4*cM*m^2*r^3*w^2 + (112*I)*a^4*r^4*w^2 + 
      (216*I)*a^2*cM^2*r^4*w^2 - 176*a^3*cM*m*r^4*w^2 + 
      (116*I)*a^4*m^2*r^4*w^2 - (228*I)*a^2*cM*r^5*w^2 + 116*a^3*m*r^5*w^2 - 
      48*a*cM^2*m*r^5*w^2 - (40*I)*a^2*cM*m^2*r^5*w^2 + (56*I)*a^2*r^6*w^2 + 
      (76*I)*cM^2*r^6*w^2 + (44*I)*a^2*m^2*r^6*w^2 - (52*I)*cM*r^7*w^2 + 
      36*a*m*r^7*w^2 + (8*I)*r^8*w^2 - (4*I)*a^8*sss*w^2 + 
      (12*I)*a^6*cM*r*sss*w^2 - (24*I)*a^6*r^2*sss*w^2 - 
      (8*I)*a^4*cM^2*r^2*sss*w^2 + (60*I)*a^4*cM*r^3*sss*w^2 - 
      (42*I)*a^4*r^4*sss*w^2 - (32*I)*a^2*cM^2*r^4*sss*w^2 + 
      (60*I)*a^2*cM*r^5*sss*w^2 - (28*I)*a^2*r^6*sss*w^2 + 
      (12*I)*cM*r^7*sss*w^2 - (6*I)*r^8*sss*w^2 + 20*a^8*cM*w^3 - 
      (16*I)*a^9*m*w^3 - 4*a^8*r*w^3 - 40*a^6*cM^2*r*w^3 + 
      (32*I)*a^7*cM*m*r*w^3 + 64*a^6*cM*r^2*w^3 - (80*I)*a^7*m*r^2*w^3 - 
      28*a^6*r^3*w^3 - 40*a^4*cM^2*r^3*w^3 + (96*I)*a^5*cM*m*r^3*w^3 + 
      60*a^4*cM*r^4*w^3 - (136*I)*a^5*m*r^4*w^3 - 52*a^4*r^5*w^3 + 
      48*a^2*cM^2*r^5*w^3 + (80*I)*a^3*cM*m*r^5*w^3 + 16*a^2*cM*r^6*w^3 - 
      (96*I)*a^3*m*r^6*w^3 - 36*a^2*r^7*w^3 + (16*I)*a*cM*m*r^7*w^3 - 
      (24*I)*a*m*r^8*w^3 - 8*r^9*w^3 + (4*I)*a^10*w^4 - (8*I)*a^8*cM*r*w^4 + 
      (24*I)*a^8*r^2*w^4 - (32*I)*a^6*cM*r^3*w^4 + (52*I)*a^6*r^4*w^4 - 
      (40*I)*a^4*cM*r^5*w^4 + (52*I)*a^4*r^6*w^4 - (16*I)*a^2*cM*r^7*w^4 + 
      (24*I)*a^2*r^8*w^4 + (4*I)*r^10*w^4)*fR0[r])/(72*cM*w^3*X[r]^2) - 
   (((-2*I)*a^4*cM*m^2 - 2*a^5*m^3 + 2*a^3*cM*m*r + (4*I)*a^2*cM^2*m^2*r + 
      4*a^3*cM*m^3*r - 2*a^3*m*r^2 - 6*a*cM^2*m*r^2 - (2*I)*a^2*cM*m^2*r^2 - 
      4*a^3*m^3*r^2 + 10*a*cM*m*r^3 - 4*a*m*r^4 + I*a^4*cM*sss + a^5*m*sss - 
      (2*I)*a^2*cM^2*r*sss - 2*a^3*cM*m*r*sss + 3*a^3*m*r^2*sss + 
      (2*I)*cM^2*r^3*sss - 4*a*cM*m*r^3*sss - I*cM*r^4*sss + 2*a*m*r^4*sss + 
      2*a^6*w + (4*I)*a^5*cM*m*w + 6*a^6*m^2*w - 6*a^4*cM*r*w - 
      (8*I)*a^3*cM^2*m*r*w - 12*a^4*cM*m^2*r*w + 8*a^4*r^2*w + 
      6*a^2*cM^2*r^2*w + 18*a^4*m^2*r^2*w - 26*a^2*cM*r^3*w + 
      (8*I)*a*cM^2*m*r^3*w - 12*a^2*cM*m^2*r^3*w + 10*a^2*r^4*w + 
      18*cM^2*r^4*w - (4*I)*a*cM*m*r^4*w + 12*a^2*m^2*r^4*w - 16*cM*r^5*w + 
      4*r^6*w - a^6*sss*w + 2*a^4*cM*r*sss*w - 4*a^4*r^2*sss*w + 
      6*a^2*cM*r^3*sss*w - 5*a^2*r^4*sss*w + 4*cM*r^5*sss*w - 2*r^6*sss*w - 
      (2*I)*a^6*cM*w^2 - 6*a^7*m*w^2 + (4*I)*a^4*cM^2*r*w^2 + 
      12*a^5*cM*m*r*w^2 + (2*I)*a^4*cM*r^2*w^2 - 24*a^5*m*r^2*w^2 + 
      (4*I)*a^4*r^3*w^2 - (8*I)*a^2*cM^2*r^3*w^2 + 24*a^3*cM*m*r^3*w^2 - 
      (4*I)*a^2*cM*r^4*w^2 - 28*a^3*m*r^4*w^2 + (6*I)*a^2*r^5*w^2 + 
      8*a*cM*m*r^5*w^2 - (4*I)*cM*r^6*w^2 - 10*a*m*r^6*w^2 + (2*I)*r^7*w^2 + 
      2*a^8*w^3 - 4*a^6*cM*r*w^3 + 10*a^6*r^2*w^3 - 12*a^4*cM*r^3*w^3 + 
      16*a^4*r^4*w^3 - 8*a^2*cM*r^5*w^3 + 10*a^2*r^6*w^3 + 2*r^8*w^3)*
     Derivative[1][fR0][r])/(36*cM*w^3*X[r]), 
 f01f23a[r] -> ((2*a^5*m - 8*a^3*cM^2*m + (10*I)*a^4*cM*m^2 + 4*a^5*m^3 - 
      8*a^3*cM^2*m^3 + (10*I)*a^4*cM*m^4 + 2*a^5*m^5 + 12*a^3*cM*m*r - 
      (4*I)*a^4*m^2*r - (24*I)*a^2*cM^2*m^2*r - 18*a^3*cM*m^3*r - 
      (4*I)*a^4*m^4*r - 6*a^3*m*r^2 + (24*I)*a^2*cM*m^2*r^2 + 
      (48*I)*cM^3*m^2*r^2 + 30*a^3*m^3*r^2 + 36*a*cM^2*m^3*r^2 + 
      (18*I)*a^2*cM*m^4*r^2 + 6*a^3*m^5*r^2 - (12*I)*a^2*m^2*r^3 - 
      (96*I)*cM^2*m^2*r^3 - 54*a*cM*m^3*r^3 - (24*I)*a^2*m^4*r^3 + 
      (72*I)*cM*m^2*r^4 + 12*a*m^3*r^4 - (18*I)*m^2*r^5 - (4*I)*a^4*cM*sss - 
      3*a^5*m*sss + 4*a^3*cM^2*m*sss - (9*I)*a^4*cM*m^2*sss - 3*a^5*m^3*sss + 
      (2*I)*a^4*r*sss + (16*I)*a^2*cM^2*r*sss + 8*a^3*cM*m*r*sss + 
      (4*I)*a^4*m^2*r*sss + (8*I)*a^2*cM^2*m^2*r*sss + 4*a^3*cM*m^3*r*sss - 
      (20*I)*a^2*cM*r^2*sss - (16*I)*cM^3*r^2*sss - 11*a^3*m*r^2*sss - 
      12*a*cM^2*m*r^2*sss - (18*I)*a^2*cM*m^2*r^2*sss - 10*a^3*m^3*r^2*sss + 
      (8*I)*a^2*r^3*sss + (32*I)*cM^2*r^3*sss + 18*a*cM*m*r^3*sss + 
      (18*I)*a^2*m^2*r^3*sss + (12*I)*cM^2*m^2*r^3*sss + 
      12*a*cM*m^3*r^3*sss - (24*I)*cM*r^4*sss - 4*a*m*r^4*sss - 
      (24*I)*cM*m^2*r^4*sss - 6*a*m^3*r^4*sss + (6*I)*r^5*sss + 
      (9*I)*m^2*r^5*sss + (2*I)*a^4*cM*sss^2 + a^5*m*sss^2 - I*a^4*r*sss^2 - 
      (4*I)*a^2*cM^2*r*sss^2 - 2*a^3*cM*m*r*sss^2 + (6*I)*a^2*cM*r^2*sss^2 + 
      3*a^3*m*r^2*sss^2 - (4*I)*a^2*r^3*sss^2 - (4*I)*cM^2*r^3*sss^2 - 
      4*a*cM*m*r^3*sss^2 + (8*I)*cM*r^4*sss^2 + 2*a*m*r^4*sss^2 - 
      (3*I)*r^5*sss^2 - 8*a^6*w + 8*a^4*cM^2*w - (28*I)*a^5*cM*m*w - 
      20*a^6*m^2*w + 24*a^4*cM^2*m^2*w - (40*I)*a^5*cM*m^3*w - 10*a^6*m^4*w + 
      20*a^4*cM*r*w + (12*I)*a^5*m*r*w + (48*I)*a^3*cM^2*m*r*w + 
      54*a^4*cM*m^2*r*w + (16*I)*a^5*m^3*r*w - 24*a^4*r^2*w - 
      32*a^2*cM^2*r^2*w - (84*I)*a^3*cM*m*r^2*w - (64*I)*a*cM^3*m*r^2*w - 
      84*a^4*m^2*r^2*w - 92*a^2*cM^2*m^2*r^2*w - (70*I)*a^3*cM*m^3*r^2*w - 
      32*a^4*m^4*r^2*w + 52*a^2*cM*r^3*w + (68*I)*a^3*m*r^3*w + 
      (160*I)*a*cM^2*m*r^3*w + 148*a^2*cM*m^2*r^3*w + (68*I)*a^3*m^3*r^3*w + 
      (16*I)*a*cM^2*m^3*r^3*w + 4*a^2*cM*m^4*r^3*w - 8*a^2*r^4*w - 
      (152*I)*a*cM*m*r^4*w - 48*a^2*m^2*r^4*w - 36*cM^2*m^2*r^4*w - 
      (24*I)*a*cM*m^3*r^4*w - 20*a^2*m^4*r^4*w - 16*cM*r^5*w + 
      (40*I)*a*m*r^5*w + 54*cM*m^2*r^5*w + (38*I)*a*m^3*r^5*w + 8*r^6*w - 
      12*m^2*r^6*w + 6*a^6*sss*w - 4*a^4*cM^2*sss*w + (18*I)*a^5*cM*m*sss*w + 
      9*a^6*m^2*sss*w - 16*a^4*cM*r*sss*w - (8*I)*a^5*m*r*sss*w - 
      (16*I)*a^3*cM^2*m*r*sss*w - 12*a^4*cM*m^2*r*sss*w + 20*a^4*r^2*sss*w + 
      12*a^2*cM^2*r^2*sss*w + (46*I)*a^3*cM*m*r^2*sss*w + 
      31*a^4*m^2*r^2*sss*w - 34*a^2*cM*r^3*sss*w - (38*I)*a^3*m*r^3*sss*w - 
      (24*I)*a*cM^2*m*r^3*sss*w - 32*a^2*cM*m^2*r^3*sss*w + 
      14*a^2*r^4*sss*w + 12*cM^2*r^4*sss*w + (52*I)*a*cM*m*r^4*sss*w + 
      28*a^2*m^2*r^4*sss*w - 10*cM*r^5*sss*w - (30*I)*a*m*r^5*sss*w - 
      12*cM*m^2*r^5*sss*w + 6*m^2*r^6*sss*w - a^6*sss^2*w + 
      2*a^4*cM*r*sss^2*w - 4*a^4*r^2*sss^2*w + 6*a^2*cM*r^3*sss^2*w - 
      5*a^2*r^4*sss^2*w + 4*cM*r^5*sss^2*w - 2*r^6*sss^2*w + 
      (18*I)*a^6*cM*w^2 + 28*a^7*m*w^2 - 24*a^5*cM^2*m*w^2 + 
      (60*I)*a^6*cM*m^2*w^2 + 20*a^7*m^3*w^2 - (8*I)*a^6*r*w^2 - 
      (24*I)*a^4*cM^2*r*w^2 - 54*a^5*cM*m*r*w^2 - (24*I)*a^6*m^2*r*w^2 + 
      (60*I)*a^4*cM*r^2*w^2 + (16*I)*a^2*cM^3*r^2*w^2 + 86*a^5*m*r^2*w^2 + 
      76*a^3*cM^2*m*r^2*w^2 + (102*I)*a^4*cM*m^2*r^2*w^2 + 
      68*a^5*m^3*r^2*w^2 - (48*I)*a^4*r^3*w^2 - (64*I)*a^2*cM^2*r^3*w^2 - 
      126*a^3*cM*m*r^3*w^2 - (86*I)*a^4*m^2*r^3*w^2 - 
      (48*I)*a^2*cM^2*m^2*r^3*w^2 - 16*a^3*cM*m^3*r^3*w^2 + 
      (90*I)*a^2*cM*r^4*w^2 + 60*a^3*m*r^4*w^2 + 48*a*cM^2*m*r^4*w^2 + 
      (74*I)*a^2*cM*m^2*r^4*w^2 + 70*a^3*m^3*r^4*w^2 - (48*I)*a^2*r^5*w^2 - 
      (16*I)*cM^2*r^5*w^2 - 64*a*cM*m*r^5*w^2 - (78*I)*a^2*m^2*r^5*w^2 - 
      4*a*cM*m^3*r^5*w^2 + (32*I)*cM*r^6*w^2 - 6*a*m*r^6*w^2 - 
      (18*I)*cM*m^2*r^6*w^2 + 20*a*m^3*r^6*w^2 - (8*I)*r^7*w^2 - 
      (6*I)*m^2*r^7*w^2 - (9*I)*a^6*cM*sss*w^2 - 9*a^7*m*sss*w^2 + 
      (4*I)*a^6*r*sss*w^2 + (8*I)*a^4*cM^2*r*sss*w^2 + 
      12*a^5*cM*m*r*sss*w^2 - (28*I)*a^4*cM*r^2*sss*w^2 - 
      32*a^5*m*r^2*sss*w^2 + (18*I)*a^4*r^3*sss*w^2 + 
      (12*I)*a^2*cM^2*r^3*sss*w^2 + 28*a^3*cM*m*r^3*sss*w^2 - 
      (29*I)*a^2*cM*r^4*sss*w^2 - 37*a^3*m*r^4*sss*w^2 + 
      (20*I)*a^2*r^5*sss*w^2 + 16*a*cM*m*r^5*sss*w^2 - (2*I)*cM*r^6*sss*w^2 - 
      14*a*m*r^6*sss*w^2 + (6*I)*r^7*sss*w^2 - 12*a^8*w^3 + 8*a^6*cM^2*w^3 - 
      (40*I)*a^7*cM*m*w^3 - 20*a^8*m^2*w^3 + 18*a^6*cM*r*w^3 + 
      (16*I)*a^7*m*r*w^3 - 32*a^6*r^2*w^3 - 20*a^4*cM^2*r^2*w^3 - 
      (66*I)*a^5*cM*m*r^2*w^3 - 72*a^6*m^2*r^2*w^3 + 32*a^4*cM*r^3*w^3 + 
      (64*I)*a^5*m*r^3*w^3 + (48*I)*a^3*cM^2*m*r^3*w^3 + 
      24*a^4*cM*m^2*r^3*w^3 - 24*a^4*r^4*w^3 - 12*a^2*cM^2*r^4*w^3 - 
      (76*I)*a^3*cM*m*r^4*w^3 - 90*a^4*m^2*r^4*w^3 + 10*a^2*cM*r^5*w^3 + 
      (68*I)*a^3*m*r^5*w^3 + 12*a^2*cM*m^2*r^5*w^3 + (14*I)*a*cM*m*r^6*w^3 - 
      44*a^2*m^2*r^6*w^3 + 12*cM*r^7*w^3 + (20*I)*a*m*r^7*w^3 + 4*r^8*w^3 - 
      6*m^2*r^8*w^3 + 3*a^8*sss*w^3 - 4*a^6*cM*r*sss*w^3 + 
      11*a^6*r^2*sss*w^3 - 8*a^4*cM*r^3*sss*w^3 + 15*a^4*r^4*sss*w^3 - 
      4*a^2*cM*r^5*sss*w^3 + 9*a^2*r^6*sss*w^3 + 2*r^8*sss*w^3 + 
      (10*I)*a^8*cM*w^4 + 10*a^9*m*w^4 - (4*I)*a^8*r*w^4 + 
      (16*I)*a^6*cM*r^2*w^4 + 38*a^7*m*r^2*w^4 - (22*I)*a^6*r^3*w^4 - 
      (16*I)*a^4*cM^2*r^3*w^4 - 16*a^5*cM*m*r^3*w^4 + (26*I)*a^4*cM*r^4*w^4 + 
      50*a^5*m*r^4*w^4 - (28*I)*a^4*r^5*w^4 - 12*a^3*cM*m*r^5*w^4 + 
      (4*I)*a^2*cM*r^6*w^4 + 28*a^3*m*r^6*w^4 - (14*I)*a^2*r^7*w^4 + 
      6*a*m*r^8*w^4 - (4*I)*r^9*w^4 - 2*a^10*w^5 - 8*a^8*r^2*w^5 + 
      4*a^6*cM*r^3*w^5 - 10*a^6*r^4*w^5 + 4*a^4*cM*r^5*w^5 - 4*a^4*r^6*w^5)*
     fR0[r])/(36*cM*w^3*X[r]) + 
   ((4*a^3*cM*m - (4*I)*a^4*m^2 + 4*a^3*cM*m^3 - (4*I)*a^4*m^4 - 4*a^3*m*r + 
      (12*I)*a^2*cM*m^2*r + 8*a^3*m^3*r - (12*I)*a^2*m^2*r^2 - 
      (24*I)*cM^2*m^2*r^2 - 12*a*cM*m^3*r^2 - (12*I)*a^2*m^4*r^2 + 
      (36*I)*cM*m^2*r^3 - (12*I)*m^2*r^4 + (2*I)*a^4*sss - 2*a^3*cM*m*sss + 
      (4*I)*a^4*m^2*sss - (8*I)*a^2*cM*r*sss - 2*a^3*m*r*sss - 
      (4*I)*a^2*cM*m^2*r*sss + (6*I)*a^2*r^2*sss + (8*I)*cM^2*r^2*sss + 
      4*a*cM*m*r^2*sss + (12*I)*a^2*m^2*r^2*sss - (12*I)*cM*r^3*sss - 
      (12*I)*cM*m^2*r^3*sss + (4*I)*r^4*sss + (6*I)*m^2*r^4*sss - 
      I*a^4*sss^2 + (2*I)*a^2*cM*r*sss^2 - (3*I)*a^2*r^2*sss^2 + 
      (4*I)*cM*r^3*sss^2 - (2*I)*r^4*sss^2 - 4*a^4*cM*w + (12*I)*a^5*m*w - 
      12*a^4*cM*m^2*w + (16*I)*a^5*m^3*w - (24*I)*a^3*cM*m*r*w - 
      12*a^4*m^2*r*w + 4*a^2*cM*r^2*w + (40*I)*a^3*m*r^2*w + 
      (32*I)*a*cM^2*m*r^2*w + 20*a^2*cM*m^2*r^2*w + (48*I)*a^3*m^3*r^2*w + 
      8*a^2*r^3*w - (64*I)*a*cM*m*r^3*w - (8*I)*a*cM*m^3*r^3*w - 
      16*cM*r^4*w + (20*I)*a*m*r^4*w + 12*cM*m^2*r^4*w + (28*I)*a*m^3*r^4*w + 
      8*r^5*w + 2*a^4*cM*sss*w - (8*I)*a^5*m*sss*w + (8*I)*a^3*cM*m*r*sss*w + 
      2*a^2*cM*r^2*sss*w - (26*I)*a^3*m*r^2*sss*w - 4*a^2*r^3*sss*w + 
      (20*I)*a*cM*m*r^3*sss*w + 4*cM*r^4*sss*w - (18*I)*a*m*r^4*sss*w - 
      4*r^5*sss*w - (8*I)*a^6*w^2 + 12*a^5*cM*m*w^2 - (24*I)*a^6*m^2*w^2 + 
      (12*I)*a^4*cM*r*w^2 - (28*I)*a^4*r^2*w^2 - (8*I)*a^2*cM^2*r^2*w^2 - 
      4*a^3*cM*m*r^2*w^2 - (72*I)*a^4*m^2*r^2*w^2 + (28*I)*a^2*cM*r^3*w^2 - 
      16*a^3*m*r^3*w^2 + (24*I)*a^2*cM*m^2*r^3*w^2 - (20*I)*a^2*r^4*w^2 - 
      4*a*cM*m*r^4*w^2 - (64*I)*a^2*m^2*r^4*w^2 + (8*I)*cM*r^5*w^2 - 
      20*a*m*r^5*w^2 - (12*I)*m^2*r^6*w^2 + (4*I)*a^6*sss*w^2 - 
      (4*I)*a^4*cM*r*sss*w^2 + (14*I)*a^4*r^2*sss*w^2 - 
      (8*I)*a^2*cM*r^3*sss*w^2 + (14*I)*a^2*r^4*sss*w^2 + (4*I)*r^6*sss*w^2 - 
      4*a^6*cM*w^3 + (16*I)*a^7*m*w^3 + 4*a^6*r*w^3 - 4*a^4*cM*r^2*w^3 + 
      (48*I)*a^5*m*r^2*w^3 + 16*a^4*r^3*w^3 - (24*I)*a^3*cM*m*r^3*w^3 - 
      8*a^2*cM*r^4*w^3 + (44*I)*a^3*m*r^4*w^3 + 20*a^2*r^5*w^3 + 
      (12*I)*a*m*r^6*w^3 + 8*r^7*w^3 - (4*I)*a^8*w^4 - (12*I)*a^6*r^2*w^4 + 
      (8*I)*a^4*cM*r^3*w^4 - (8*I)*a^4*r^4*w^4)*Derivative[1][fR0][r])/
    (72*cM*w^3), f01f23b[r] -> 
  ((2*a^5*m^2 - 8*a^3*cM^2*m^2 + (10*I)*a^4*cM*m^3 + 2*a^5*m^4 + 
      (2*I)*a^4*m*r - (8*I)*a^2*cM^2*m*r + 2*a^3*cM*m^2*r - (8*I)*a^4*m^3*r + 
      (8*I)*a^2*cM*m*r^2 + (16*I)*cM^3*m*r^2 + 6*a^3*m^2*r^2 + 
      12*a*cM^2*m^2*r^2 + (6*I)*a^2*cM*m^3*r^2 + 2*a^3*m^4*r^2 - 
      (4*I)*a^2*m*r^3 - (32*I)*cM^2*m*r^3 - 18*a*cM*m^2*r^3 - 
      (8*I)*a^2*m^3*r^3 + (24*I)*cM*m*r^4 + 4*a*m^2*r^4 - (6*I)*m*r^5 - 
      (4*I)*a^4*cM*m*sss - 2*a^5*m^2*sss + (3*I)*a^4*m*r*sss + 
      (8*I)*a^2*cM^2*m*r*sss + 4*a^3*cM*m^2*r*sss - (12*I)*a^2*cM*m*r^2*sss - 
      4*a^3*m^2*r^2*sss + (6*I)*a^2*m*r^3*sss + (4*I)*cM^2*m*r^3*sss + 
      4*a*cM*m^2*r^3*sss - (8*I)*cM*m*r^4*sss - 2*a*m^2*r^4*sss + 
      (3*I)*m*r^5*sss - (8*I)*a^5*cM*w - 12*a^6*m*w + 16*a^4*cM^2*m*w - 
      (30*I)*a^5*cM*m^2*w - 8*a^6*m^3*w + (4*I)*a^5*r*w + 
      (32*I)*a^3*cM^2*r*w + 26*a^4*cM*m*r*w + (18*I)*a^5*m^2*r*w - 
      (40*I)*a^3*cM*r^2*w - (32*I)*a*cM^3*r^2*w - 30*a^4*m*r^2*w - 
      44*a^2*cM^2*m*r^2*w - (34*I)*a^3*cM*m^2*r^2*w - 16*a^4*m^3*r^2*w + 
      (16*I)*a^3*r^3*w + (64*I)*a*cM^2*r^3*w + 64*a^2*cM*m*r^3*w + 
      (36*I)*a^3*m^2*r^3*w + (16*I)*a*cM^2*m^2*r^3*w + 4*a^2*cM*m^3*r^3*w - 
      (48*I)*a*cM*r^4*w - 22*a^2*m*r^4*w - 12*cM^2*m*r^4*w - 
      (24*I)*a*cM*m^2*r^4*w - 8*a^2*m^3*r^4*w + (12*I)*a*r^5*w + 
      18*cM*m*r^5*w + (18*I)*a*m^2*r^5*w - 4*m*r^6*w + (4*I)*a^5*cM*sss*w + 
      4*a^6*m*sss*w - (2*I)*a^5*r*sss*w - (8*I)*a^3*cM^2*r*sss*w - 
      8*a^4*cM*m*r*sss*w + (12*I)*a^3*cM*r^2*sss*w + 11*a^4*m*r^2*sss*w - 
      (8*I)*a^3*r^3*sss*w - (8*I)*a*cM^2*r^3*sss*w - 14*a^2*cM*m*r^3*sss*w + 
      (16*I)*a*cM*r^4*sss*w + 9*a^2*m*r^4*sss*w - (6*I)*a*r^5*sss*w - 
      4*cM*m*r^5*sss*w + 2*m*r^6*sss*w + 10*a^7*w^2 - 8*a^5*cM^2*w^2 + 
      (30*I)*a^6*cM*m*w^2 + 12*a^7*m^2*w^2 - 28*a^5*cM*r*w^2 - 
      (12*I)*a^6*m*r*w^2 + 32*a^5*r^2*w^2 + 32*a^3*cM^2*r^2*w^2 + 
      (50*I)*a^4*cM*m*r^2*w^2 + 36*a^5*m^2*r^2*w^2 - 68*a^3*cM*r^3*w^2 - 
      (44*I)*a^4*m*r^3*w^2 - (32*I)*a^2*cM^2*m*r^3*w^2 - 
      12*a^3*cM*m^2*r^3*w^2 + 26*a^3*r^4*w^2 + 24*a*cM^2*r^4*w^2 + 
      (50*I)*a^2*cM*m*r^4*w^2 + 32*a^3*m^2*r^4*w^2 - 24*a*cM*r^5*w^2 - 
      (34*I)*a^2*m*r^5*w^2 - 4*a*cM*m^2*r^5*w^2 + 4*a*r^6*w^2 - 
      (6*I)*cM*m*r^6*w^2 + 8*a*m^2*r^6*w^2 - (2*I)*m*r^7*w^2 - 
      2*a^7*sss*w^2 + 4*a^5*cM*r*sss*w^2 - 7*a^5*r^2*sss*w^2 + 
      10*a^3*cM*r^3*sss*w^2 - 8*a^3*r^4*sss*w^2 + 6*a*cM*r^5*sss*w^2 - 
      3*a*r^6*sss*w^2 - (10*I)*a^7*cM*w^3 - 8*a^8*m*w^3 + (2*I)*a^7*r*w^3 - 
      (22*I)*a^5*cM*r^2*w^3 - 32*a^6*m*r^2*w^3 + (16*I)*a^5*r^3*w^3 + 
      (16*I)*a^3*cM^2*r^3*w^3 + 12*a^4*cM*m*r^3*w^3 - (26*I)*a^3*cM*r^4*w^3 - 
      40*a^4*m*r^4*w^3 + (18*I)*a^3*r^5*w^3 + 8*a^2*cM*m*r^5*w^3 + 
      (2*I)*a*cM*r^6*w^3 - 18*a^2*m*r^6*w^3 + (4*I)*a*r^7*w^3 - 2*m*r^8*w^3 + 
      2*a^9*w^4 + 10*a^7*r^2*w^4 - 4*a^5*cM*r^3*w^4 + 16*a^5*r^4*w^4 - 
      4*a^3*cM*r^5*w^4 + 10*a^3*r^6*w^4 + 2*a*r^8*w^4)*fR0[r])/
    (36*cM*w^3*X[r]) + ((2*a^3*cM*m^2 - (2*I)*a^4*m^3 + (2*I)*a^2*cM*m*r - 
      (2*I)*a^2*m*r^2 - (4*I)*cM^2*m*r^2 - 2*a*cM*m^2*r^2 - 
      (2*I)*a^2*m^3*r^2 + (6*I)*cM*m*r^3 - (2*I)*m*r^4 + I*a^4*m*sss - 
      (2*I)*a^2*cM*m*r*sss + (2*I)*a^2*m*r^2*sss - (2*I)*cM*m*r^3*sss + 
      I*m*r^4*sss + (2*I)*a^5*w - 4*a^4*cM*m*w + (6*I)*a^5*m^2*w - 
      (8*I)*a^3*cM*r*w + (6*I)*a^3*r^2*w + (8*I)*a*cM^2*r^2*w + 
      2*a^2*cM*m*r^2*w + (12*I)*a^3*m^2*r^2*w - (12*I)*a*cM*r^3*w - 
      (4*I)*a*cM*m^2*r^3*w + (4*I)*a*r^4*w + 2*cM*m*r^4*w + 
      (6*I)*a*m^2*r^4*w - I*a^5*sss*w + (2*I)*a^3*cM*r*sss*w - 
      (3*I)*a^3*r^2*sss*w + (4*I)*a*cM*r^3*sss*w - (2*I)*a*r^4*sss*w + 
      2*a^5*cM*w^2 - (6*I)*a^6*m*w^2 - (18*I)*a^4*m*r^2*w^2 - 2*a^3*r^3*w^2 + 
      (8*I)*a^2*cM*m*r^3*w^2 + 2*a*cM*r^4*w^2 - (14*I)*a^2*m*r^4*w^2 - 
      2*a*r^5*w^2 - (2*I)*m*r^6*w^2 + (2*I)*a^7*w^3 + (8*I)*a^5*r^2*w^3 - 
      (4*I)*a^3*cM*r^3*w^3 + (8*I)*a^3*r^4*w^3 + (2*I)*a*r^6*w^3)*
     Derivative[1][fR0][r])/(36*cM*w^3), 
 f01f24a[r] -> (r*(-6*a^4*cM*m^2*r + 24*a^2*cM^3*m^2*r - 
      (30*I)*a^3*cM^2*m^3*r - 6*a^4*cM*m^4*r - 36*a^2*cM^2*m^2*r^2 + 
      (30*I)*a^3*cM*m^3*r^2 + 6*a^2*cM*m^2*r^3 + 48*cM^3*m^2*r^3 - 
      (6*I)*a^3*m^3*r^3 - (36*I)*a*cM^2*m^3*r^3 + 18*a^2*cM*m^4*r^3 - 
      (6*I)*a^3*m^5*r^3 + 6*a^2*m^2*r^4 - 96*cM^2*m^2*r^4 + 
      (54*I)*a*cM*m^3*r^4 - 24*a^2*m^4*r^4 + 72*cM*m^2*r^5 - 
      (12*I)*a*m^3*r^5 - 18*m^2*r^6 + 3*a^4*cM*m^2*r*sss - 
      6*a^2*cM^2*m^2*r^2*sss - 3*a^2*cM*m^2*r^3*sss + (6*I)*a^3*m^3*r^3*sss + 
      9*a^2*m^2*r^4*sss + 12*cM^2*m^2*r^4*sss - (12*I)*a*cM*m^3*r^4*sss - 
      24*cM*m^2*r^5*sss + (6*I)*a*m^3*r^5*sss + 9*m^2*r^6*sss - 
      (16*I)*a^6*cM*w - 16*a^5*cM^2*m*w + (4*I)*a^6*cM*m^2*w + 
      (16*I)*a^6*r*w + (32*I)*a^4*cM^2*r*w + 14*a^5*cM*m*r*w + 
      8*a^3*cM^3*m*r*w + (2*I)*a^6*m^2*r*w + (60*I)*a^4*cM^2*m^2*r*w + 
      20*a^5*cM*m^3*r*w - (80*I)*a^4*cM*r^2*w + 8*a^5*m*r^2*w - 
      44*a^3*cM^2*m*r^2*w - (46*I)*a^4*cM*m^2*r^2*w + 16*a^3*cM^2*m^3*r^2*w - 
      (4*I)*a^4*cM*m^4*r^2*w + (40*I)*a^4*r^3*w + (64*I)*a^2*cM^2*r^3*w - 
      8*a^3*cM*m*r^3*w + 56*a*cM^3*m*r^3*w + (32*I)*a^4*m^2*r^3*w + 
      (64*I)*a^2*cM^2*m^2*r^3*w - 40*a^3*cM*m^3*r^3*w + 
      (20*I)*a^4*m^4*r^3*w - (80*I)*a^2*cM*r^4*w + 32*a^3*m*r^4*w - 
      4*a*cM^2*m*r^4*w - (152*I)*a^2*cM*m^2*r^4*w + 38*a^3*m^3*r^4*w + 
      16*a*cM^2*m^3*r^4*w - (4*I)*a^2*cM*m^4*r^4*w + (32*I)*a^2*r^5*w - 
      70*a*cM*m*r^5*w + (42*I)*a^2*m^2*r^5*w + (36*I)*cM^2*m^2*r^5*w - 
      24*a*cM*m^3*r^5*w + (20*I)*a^2*m^4*r^5*w - (16*I)*cM*r^6*w + 
      24*a*m*r^6*w - (54*I)*cM*m^2*r^6*w + 38*a*m^3*r^6*w + (8*I)*r^7*w + 
      (12*I)*m^2*r^7*w + (8*I)*a^6*cM*sss*w - (10*I)*a^6*r*sss*w - 
      (16*I)*a^4*cM^2*r*sss*w + a^5*cM*m*r*sss*w - I*a^6*m^2*r*sss*w + 
      (48*I)*a^4*cM*r^2*sss*w - 4*a^5*m*r^2*sss*w - 2*a^3*cM^2*m*r^2*sss*w + 
      (6*I)*a^4*cM*m^2*r^2*sss*w - (24*I)*a^4*r^3*sss*w - 
      (40*I)*a^2*cM^2*r^3*sss*w + 16*a^3*cM*m*r^3*sss*w - 
      (8*I)*a^4*m^2*r^3*sss*w - (8*I)*a^2*cM^2*m^2*r^3*sss*w + 
      (48*I)*a^2*cM*r^4*sss*w - 8*a^3*m*r^4*sss*w - 14*a*cM^2*m*r^4*sss*w + 
      (18*I)*a^2*cM*m^2*r^4*sss*w - (18*I)*a^2*r^5*sss*w + 
      15*a*cM*m*r^5*sss*w - (13*I)*a^2*m^2*r^5*sss*w + (8*I)*cM*r^6*sss*w - 
      4*a*m*r^6*sss*w + (12*I)*cM*m^2*r^6*sss*w - (4*I)*r^7*sss*w - 
      (6*I)*m^2*r^7*sss*w + I*a^6*r*sss^2*w - (4*I)*a^4*cM*r^2*sss^2*w + 
      (2*I)*a^4*r^3*sss^2*w + (4*I)*a^2*cM^2*r^3*sss^2*w - 
      (4*I)*a^2*cM*r^4*sss^2*w + I*a^2*r^5*sss^2*w + 16*a^6*cM^2*w^2 - 
      (8*I)*a^7*cM*m*w^2 - 8*a^6*cM*r*w^2 - 32*a^4*cM^3*r*w^2 - 
      (4*I)*a^7*m*r*w^2 - (30*I)*a^5*cM^2*m*r*w^2 - 24*a^6*cM*m^2*r*w^2 + 
      8*a^6*r^2*w^2 + 32*a^4*cM^2*r^2*w^2 + (52*I)*a^5*cM*m*r^2*w^2 - 
      48*a^4*cM^2*m^2*r^2*w^2 + (16*I)*a^5*cM*m^3*r^2*w^2 - 
      16*a^4*cM*r^3*w^2 - 32*a^2*cM^3*r^3*w^2 - (34*I)*a^5*m*r^3*w^2 - 
      (44*I)*a^3*cM^2*m*r^3*w^2 + 40*a^4*cM*m^2*r^3*w^2 - 
      (22*I)*a^5*m^3*r^3*w^2 + 24*a^4*r^4*w^2 + 32*a^2*cM^2*r^4*w^2 + 
      (76*I)*a^3*cM*m*r^4*w^2 - 16*a^4*m^2*r^4*w^2 - 
      48*a^2*cM^2*m^2*r^4*w^2 + (20*I)*a^3*cM*m^3*r^4*w^2 - 
      40*a^2*cM*r^5*w^2 - (48*I)*a^3*m*r^5*w^2 + (42*I)*a*cM^2*m*r^5*w^2 + 
      46*a^2*cM*m^2*r^5*w^2 - (42*I)*a^3*m^3*r^5*w^2 + 24*a^2*r^6*w^2 + 
      16*cM^2*r^6*w^2 + (16*I)*a*cM*m*r^6*w^2 - 22*a^2*m^2*r^6*w^2 + 
      (4*I)*a*cM*m^3*r^6*w^2 - 32*cM*r^7*w^2 - (18*I)*a*m*r^7*w^2 - 
      18*cM*m^2*r^7*w^2 - (20*I)*a*m^3*r^7*w^2 + 8*r^8*w^2 - 6*m^2*r^8*w^2 - 
      4*a^6*cM*r*sss*w^2 + (2*I)*a^7*m*r*sss*w^2 - 4*a^6*r^2*sss*w^2 + 
      8*a^4*cM^2*r^2*sss*w^2 - (12*I)*a^5*cM*m*r^2*sss*w^2 + 
      (3*I)*a^5*m*r^3*sss*w^2 + (16*I)*a^3*cM^2*m*r^3*sss*w^2 - 
      12*a^4*r^4*sss*w^2 + 8*a^2*cM^2*r^4*sss*w^2 - (10*I)*a^3*cM*m*r^4*sss*
       w^2 + 12*a^2*cM*r^5*sss*w^2 - 12*a^2*r^6*sss*w^2 + 
      (2*I)*a*cM*m*r^6*sss*w^2 + 8*cM*r^7*sss*w^2 - I*a*m*r^7*sss*w^2 - 
      4*r^8*sss*w^2 + (4*I)*a^8*cM*w^3 + (2*I)*a^8*r*w^3 + 
      12*a^7*cM*m*r*w^3 - (36*I)*a^6*cM*r^2*w^3 + 48*a^5*cM^2*m*r^2*w^3 - 
      (24*I)*a^6*cM*m^2*r^2*w^3 + (8*I)*a^6*r^3*w^3 + 
      (16*I)*a^4*cM^2*r^3*w^3 - 32*a^5*cM*m*r^3*w^3 + (6*I)*a^6*m^2*r^3*w^3 - 
      (32*I)*a^4*cM*r^4*w^3 - 10*a^5*m*r^4*w^3 + 48*a^3*cM^2*m*r^4*w^3 - 
      (36*I)*a^4*cM*m^2*r^4*w^3 + (14*I)*a^4*r^5*w^3 - 
      (24*I)*a^2*cM^2*r^5*w^3 - 40*a^3*cM*m*r^5*w^3 + 
      (18*I)*a^4*m^2*r^5*w^3 + (20*I)*a^2*cM*r^6*w^3 - 20*a^3*m*r^6*w^3 - 
      (12*I)*a^2*cM*m^2*r^6*w^3 + (12*I)*a^2*r^7*w^3 + 4*a*cM*m*r^7*w^3 + 
      (18*I)*a^2*m^2*r^7*w^3 + (12*I)*cM*r^8*w^3 - 10*a*m*r^8*w^3 + 
      (4*I)*r^9*w^3 + (6*I)*m^2*r^9*w^3 - I*a^8*r*sss*w^3 + 
      (6*I)*a^6*cM*r^2*sss*w^3 - I*a^6*r^3*sss*w^3 - 
      (8*I)*a^4*cM^2*r^3*sss*w^3 + (4*I)*a^4*cM*r^4*sss*w^3 + 
      I*a^4*r^5*sss*w^3 - (2*I)*a^2*cM*r^6*sss*w^3 + I*a^2*r^7*sss*w^3 - 
      2*a^8*cM*r*w^4 - 16*a^6*cM^2*r^2*w^4 + (16*I)*a^7*cM*m*r^2*w^4 + 
      14*a^6*cM*r^3*w^4 + (4*I)*a^7*m*r^3*w^4 + 12*a^6*r^4*w^4 - 
      16*a^4*cM^2*r^4*w^4 + (28*I)*a^5*cM*m*r^4*w^4 + 18*a^4*cM*r^5*w^4 + 
      (10*I)*a^5*m*r^5*w^4 + 28*a^4*r^6*w^4 + (12*I)*a^3*cM*m*r^6*w^4 + 
      2*a^2*cM*r^7*w^4 + (8*I)*a^3*m*r^7*w^4 + 20*a^2*r^8*w^4 + 
      (2*I)*a*m*r^9*w^4 + 4*r^10*w^4 - (4*I)*a^8*cM*r^2*w^5 - 
      (2*I)*a^8*r^3*w^5 - (8*I)*a^6*cM*r^4*w^5 - (6*I)*a^6*r^5*w^5 - 
      (4*I)*a^4*cM*r^6*w^5 - (6*I)*a^4*r^7*w^5 - (2*I)*a^2*r^9*w^5)*fR0[r])/
    (36*cM*w^3*X[r]) + (r*(-6*a^2*cM^2*m^2*r + (6*I)*a^3*cM*m^3*r + 
      6*a^2*cM*m^2*r^2 - 12*cM^2*m^2*r^3 + (6*I)*a*cM*m^3*r^3 - 
      6*a^2*m^4*r^3 + 18*cM*m^2*r^4 - 6*m^2*r^5 + 3*a^2*m^2*r^3*sss - 
      6*cM*m^2*r^4*sss + 3*m^2*r^5*sss + (4*I)*a^6*w + 4*a^5*cM*m*w - 
      (8*I)*a^4*cM*r*w - 2*a^3*cM^2*m*r*w - (14*I)*a^4*cM*m^2*r*w + 
      (12*I)*a^4*r^2*w + 10*a^3*cM*m*r^2*w - 4*a^3*cM*m^3*r^2*w - 
      (16*I)*a^2*cM*r^3*w + 4*a^3*m*r^3*w - 14*a*cM^2*m*r^3*w - 
      (20*I)*a^2*cM*m^2*r^3*w + 14*a^3*m^3*r^3*w + (12*I)*a^2*r^4*w - 
      6*a*cM*m*r^4*w - 4*a*cM*m^3*r^4*w - (8*I)*cM*r^5*w + 4*a*m*r^5*w - 
      (6*I)*cM*m^2*r^5*w + 14*a*m^3*r^5*w + (4*I)*r^6*w - (2*I)*a^6*sss*w + 
      (4*I)*a^4*cM*r*sss*w - (6*I)*a^4*r^2*sss*w + (8*I)*a^2*cM*r^3*sss*w - 
      (6*I)*a^2*r^4*sss*w + (4*I)*cM*r^5*sss*w - (2*I)*r^6*sss*w - 
      4*a^6*cM*w^2 + 8*a^4*cM^2*r*w^2 + (10*I)*a^5*cM*m*r*w^2 - 
      4*a^4*cM*r^2*w^2 - (6*I)*a^5*m*r^2*w^2 + 12*a^4*cM*m^2*r^2*w^2 + 
      8*a^2*cM^2*r^3*w^2 + (18*I)*a^3*cM*m*r^3*w^2 - 8*a^4*m^2*r^3*w^2 - 
      4*a^2*cM*r^4*w^2 - (10*I)*a^3*m*r^4*w^2 + 12*a^2*cM*m^2*r^4*w^2 + 
      (8*I)*a*cM*m*r^5*w^2 - 14*a^2*m^2*r^5*w^2 - 4*cM*r^6*w^2 - 
      (4*I)*a*m*r^6*w^2 - 6*m^2*r^7*w^2 - (2*I)*a^6*cM*r*w^3 + 
      (6*I)*a^6*r^2*w^3 - 12*a^5*cM*m*r^2*w^3 - (4*I)*a^4*cM*r^3*w^3 - 
      2*a^5*m*r^3*w^3 + (16*I)*a^4*r^4*w^3 - 12*a^3*cM*m*r^4*w^3 - 
      (2*I)*a^2*cM*r^5*w^3 - 4*a^3*m*r^5*w^3 + (14*I)*a^2*r^6*w^3 - 
      2*a*m*r^7*w^3 + (4*I)*r^8*w^3 + 4*a^6*cM*r^2*w^4 + 2*a^6*r^3*w^4 + 
      4*a^4*cM*r^4*w^4 + 4*a^4*r^5*w^4 + 2*a^2*r^7*w^4)*
     Derivative[1][fR0][r])/(36*cM*w^3), 
 f01f24b[r] -> (r*(-2*a^4*cM*m*r + 8*a^2*cM^3*m*r - (10*I)*a^3*cM^2*m^2*r - 
      2*a^4*cM*m^3*r - 12*a^2*cM^2*m*r^2 + (10*I)*a^3*cM*m^2*r^2 + 
      2*a^2*cM*m*r^3 + 16*cM^3*m*r^3 - (2*I)*a^3*m^2*r^3 - 
      (12*I)*a*cM^2*m^2*r^3 + 6*a^2*cM*m^3*r^3 - (2*I)*a^3*m^4*r^3 + 
      2*a^2*m*r^4 - 32*cM^2*m*r^4 + (18*I)*a*cM*m^2*r^4 - 8*a^2*m^3*r^4 + 
      24*cM*m*r^5 - (4*I)*a*m^2*r^5 - 6*m*r^6 + a^4*cM*m*r*sss - 
      2*a^2*cM^2*m*r^2*sss - a^2*cM*m*r^3*sss + (2*I)*a^3*m^2*r^3*sss + 
      3*a^2*m*r^4*sss + 4*cM^2*m*r^4*sss - (4*I)*a*cM*m^2*r^4*sss - 
      8*cM*m*r^5*sss + (2*I)*a*m^2*r^5*sss + 3*m*r^6*sss + 4*a^7*w - 
      16*a^5*cM^2*w + (4*I)*a^6*cM*m*w + 10*a^5*cM*r*w + 24*a^3*cM^3*r*w + 
      (20*I)*a^4*cM^2*m*r*w + 8*a^5*cM*m^2*r*w + 8*a^5*r^2*w - 
      68*a^3*cM^2*r^2*w - (18*I)*a^4*cM*m*r^2*w + 16*a^3*cM^2*m^2*r^2*w - 
      (4*I)*a^4*cM*m^3*r^2*w + 32*a^3*cM*r^3*w + 40*a*cM^3*r^3*w + 
      (8*I)*a^4*m*r^3*w + (32*I)*a^2*cM^2*m*r^3*w - 28*a^3*cM*m^2*r^3*w + 
      (8*I)*a^4*m^3*r^3*w + 4*a^3*r^4*w - 44*a*cM^2*r^4*w - 
      (56*I)*a^2*cM*m*r^4*w + 18*a^3*m^2*r^4*w + 16*a*cM^2*m^2*r^4*w - 
      (4*I)*a^2*cM*m^3*r^4*w + 6*a*cM*r^5*w + (12*I)*a^2*m*r^5*w + 
      (12*I)*cM^2*m*r^5*w - 24*a*cM*m^2*r^5*w + (8*I)*a^2*m^3*r^5*w - 
      (18*I)*cM*m*r^6*w + 18*a*m^2*r^6*w + (4*I)*m*r^7*w - 2*a^7*sss*w + 
      3*a^5*cM*r*sss*w - 4*a^5*r^2*sss*w + 2*a^3*cM^2*r^2*sss*w + 
      (4*I)*a^4*cM*m*r^2*sss*w + 4*a^3*cM*r^3*sss*w - (2*I)*a^4*m*r^3*sss*w - 
      (8*I)*a^2*cM^2*m*r^3*sss*w - 2*a^3*r^4*sss*w - 2*a*cM^2*r^4*sss*w + 
      (8*I)*a^2*cM*m*r^4*sss*w + a*cM*r^5*sss*w - (4*I)*a^2*m*r^5*sss*w + 
      (4*I)*cM*m*r^6*sss*w - (2*I)*m*r^7*sss*w - (4*I)*a^7*cM*w^2 - 
      (10*I)*a^5*cM^2*r*w^2 - 10*a^6*cM*m*r*w^2 + (4*I)*a^5*cM*r^2*w^2 - 
      6*a^6*m*r^2*w^2 - 32*a^4*cM^2*m*r^2*w^2 + (12*I)*a^5*cM*m^2*r^2*w^2 + 
      (4*I)*a^5*r^3*w^2 - (20*I)*a^3*cM^2*r^3*w^2 + 30*a^4*cM*m*r^3*w^2 - 
      (8*I)*a^5*m^2*r^3*w^2 - (4*I)*a^3*cM*r^4*w^2 - 14*a^4*m*r^4*w^2 - 
      32*a^2*cM^2*m*r^4*w^2 + (16*I)*a^3*cM*m^2*r^4*w^2 + (8*I)*a^3*r^5*w^2 + 
      (30*I)*a*cM^2*r^5*w^2 + 34*a^2*cM*m*r^5*w^2 - (16*I)*a^3*m^2*r^5*w^2 - 
      (12*I)*a*cM*r^6*w^2 - 10*a^2*m*r^6*w^2 + (4*I)*a*cM*m^2*r^6*w^2 + 
      (4*I)*a*r^7*w^2 - 6*cM*m*r^7*w^2 - (8*I)*a*m^2*r^7*w^2 - 2*m*r^8*w^2 - 
      (4*I)*a^5*cM*r^2*sss*w^2 - (2*I)*a^5*r^3*sss*w^2 + 
      (8*I)*a^3*cM^2*r^3*sss*w^2 - (4*I)*a^3*r^5*sss*w^2 + 
      (4*I)*a*cM*r^6*sss*w^2 - (2*I)*a*r^7*sss*w^2 + 4*a^7*cM*r*w^3 + 
      6*a^7*r^2*w^3 + 16*a^5*cM^2*r^2*w^3 - (12*I)*a^6*cM*m*r^2*w^3 - 
      8*a^5*cM*r^3*w^3 + 10*a^5*r^4*w^3 + 16*a^3*cM^2*r^4*w^3 - 
      (20*I)*a^4*cM*m*r^4*w^3 - 12*a^3*cM*r^5*w^3 + (2*I)*a^4*m*r^5*w^3 + 
      2*a^3*r^6*w^3 - (8*I)*a^2*cM*m*r^6*w^3 + (4*I)*a^2*m*r^7*w^3 - 
      2*a*r^8*w^3 + (2*I)*m*r^9*w^3 + (4*I)*a^7*cM*r^2*w^4 + 
      (2*I)*a^7*r^3*w^4 + (8*I)*a^5*cM*r^4*w^4 + (6*I)*a^5*r^5*w^4 + 
      (4*I)*a^3*cM*r^6*w^4 + (6*I)*a^3*r^7*w^4 + (2*I)*a*r^9*w^4)*fR0[r])/
    (36*cM*w^3*X[r]) - (r*(2*a^2*cM^2*m*r - (2*I)*a^3*cM*m^2*r - 
      2*a^2*cM*m*r^2 + 4*cM^2*m*r^3 - (2*I)*a*cM*m^2*r^3 + 2*a^2*m^3*r^3 - 
      6*cM*m*r^4 + 2*m*r^5 - a^2*m*r^3*sss + 2*cM*m*r^4*sss - m*r^5*sss - 
      4*a^5*cM*w + 2*a^5*r*w + 6*a^3*cM^2*r*w + (6*I)*a^4*cM*m*r*w - 
      14*a^3*cM*r^2*w + 4*a^3*cM*m^2*r^2*w + 4*a^3*r^3*w + 10*a*cM^2*r^3*w + 
      (8*I)*a^2*cM*m*r^3*w - 6*a^3*m^2*r^3*w - 6*a*cM*r^4*w + 
      4*a*cM*m^2*r^4*w + 2*a*r^5*w + (2*I)*cM*m*r^5*w - 6*a*m^2*r^5*w - 
      a^5*r*sss*w + 2*a^3*cM*r^2*sss*w - 2*a^3*r^3*sss*w + 2*a*cM*r^4*sss*w - 
      a*r^5*sss*w - (4*I)*a^5*cM*r*w^2 - 8*a^4*cM*m*r^2*w^2 - 
      (8*I)*a^3*cM*r^3*w^2 + 2*a^4*m*r^3*w^2 - 8*a^2*cM*m*r^4*w^2 - 
      (4*I)*a*cM*r^5*w^2 + 4*a^2*m*r^5*w^2 + 2*m*r^7*w^2 + 4*a^5*cM*r^2*w^3 + 
      2*a^5*r^3*w^3 + 4*a^3*cM*r^4*w^3 + 4*a^3*r^5*w^3 + 2*a*r^7*w^3)*
     Derivative[1][fR0][r])/(36*cM*w^3), 
 f01f33a[r] -> (((-2*I)*a^4*m + (8*I)*a^2*cM^2*m + 10*a^3*cM*m^2 - 
      (4*I)*a^4*m^3 + (8*I)*a^2*cM^2*m^3 + 10*a^3*cM*m^4 - (2*I)*a^4*m^5 - 
      (12*I)*a^2*cM*m*r - 4*a^3*m^2*r - 24*a*cM^2*m^2*r + 
      (18*I)*a^2*cM*m^3*r - 4*a^3*m^4*r + (8*I)*a^2*m*r^2 - 
      (8*I)*cM^2*m*r^2 + 26*a*cM*m^2*r^2 - (26*I)*a^2*m^3*r^2 + 
      (16*I)*cM^2*m^3*r^2 + 20*a*cM*m^4*r^2 - (4*I)*a^2*m^5*r^2 + 
      (12*I)*cM*m*r^3 - 8*a*m^2*r^3 - (24*I)*cM*m^3*r^3 - 20*a*m^4*r^3 - 
      (6*I)*m*r^4 + (12*I)*m^3*r^4 + (3*I)*a^4*m*sss - (8*I)*a^2*cM^2*m*sss - 
      10*a^3*cM*m^2*sss + (3*I)*a^4*m^3*sss - (2*I)*a^2*cM*m*r*sss + 
      4*a^3*m^2*r*sss - (2*I)*a^2*cM*m^3*r*sss + (10*I)*a^2*m*r^2*sss + 
      (8*I)*cM^2*m*r^2*sss - 8*a*cM*m^2*r^2*sss + (7*I)*a^2*m^3*r^2*sss - 
      (10*I)*cM*m*r^3*sss + 14*a*m^2*r^3*sss - (4*I)*cM*m^3*r^3*sss - 
      I*m*r^4*sss + (2*I)*m^3*r^4*sss - I*a^4*m*sss^2 + 
      (2*I)*a^2*cM*m*r*sss^2 - (3*I)*a^2*m*r^2*sss^2 + (4*I)*cM*m*r^3*sss^2 - 
      (2*I)*m*r^4*sss^2 + (8*I)*a^5*w - (32*I)*a^3*cM^2*w - 58*a^4*cM*m*w + 
      (20*I)*a^5*m^2*w - (24*I)*a^3*cM^2*m^2*w - 40*a^4*cM*m^3*w + 
      (10*I)*a^5*m^4*w + (16*I)*a^3*cM*r*w + 24*a^4*m*r*w + 
      24*a^2*cM^2*m*r*w - (24*I)*a^3*cM*m^2*r*w + 16*a^4*m^3*r*w + 
      (16*I)*a^3*r^2*w + (32*I)*a*cM^2*r^2*w - 24*a^2*cM*m*r^2*w + 
      (52*I)*a^3*m^2*r^2*w - (8*I)*a*cM^2*m^2*r^2*w - 60*a^2*cM*m^3*r^2*w + 
      (22*I)*a^3*m^4*r^2*w - (48*I)*a*cM*r^3*w + 64*a^2*m*r^3*w + 
      (24*I)*a*cM*m^2*r^3*w + 52*a^2*m^3*r^3*w + (8*I)*a*r^4*w - 
      38*cM*m*r^4*w - (24*I)*a*m^2*r^4*w + 4*cM*m^3*r^4*w + 
      (8*I)*a*m^4*r^4*w + 8*m*r^5*w + 8*m^3*r^5*w - (6*I)*a^5*sss*w + 
      (8*I)*a^3*cM^2*sss*w + 20*a^4*cM*m*sss*w - (9*I)*a^5*m^2*sss*w + 
      (4*I)*a^3*cM*r*sss*w - 8*a^4*m*r*sss*w + (6*I)*a^3*cM*m^2*r*sss*w - 
      (12*I)*a^3*r^2*sss*w - (8*I)*a*cM^2*r^2*sss*w + 16*a^2*cM*m*r^2*sss*w - 
      (22*I)*a^3*m^2*r^2*sss*w + (20*I)*a*cM*r^3*sss*w - 16*a^2*m*r^3*sss*w + 
      (10*I)*a*cM*m^2*r^3*sss*w - (6*I)*a*r^4*sss*w - 4*cM*m*r^4*sss*w - 
      (13*I)*a*m^2*r^4*sss*w - 8*m*r^5*sss*w + I*a^5*sss^2*w - 
      (2*I)*a^3*cM*r*sss^2*w + (2*I)*a^3*r^2*sss^2*w - 
      (2*I)*a*cM*r^3*sss^2*w + I*a*r^4*sss^2*w + 48*a^5*cM*w^2 - 
      (28*I)*a^6*m*w^2 + (24*I)*a^4*cM^2*m*w^2 + 60*a^5*cM*m^2*w^2 - 
      (20*I)*a^6*m^3*w^2 - 20*a^5*r*w^2 - (6*I)*a^4*cM*m*r*w^2 - 
      24*a^5*m^2*r*w^2 + 16*a^3*cM*r^2*w^2 - (58*I)*a^4*m*r^2*w^2 - 
      (32*I)*a^2*cM^2*m*r^2*w^2 + 60*a^3*cM*m^2*r^2*w^2 - 
      (48*I)*a^4*m^3*r^2*w^2 - 12*a^3*r^3*w^2 + (44*I)*a^2*cM*m*r^3*w^2 - 
      52*a^3*m^2*r^3*w^2 - 24*a*cM*r^4*w^2 - (40*I)*a^2*m*r^4*w^2 - 
      18*a*cM*m^2*r^4*w^2 - (30*I)*a^2*m^3*r^4*w^2 - 8*a*r^5*w^2 + 
      (30*I)*cM*m*r^5*w^2 - 22*a*m^2*r^5*w^2 + (2*I)*m*r^6*w^2 - 
      (4*I)*m^3*r^6*w^2 - 10*a^5*cM*sss*w^2 + (9*I)*a^6*m*sss*w^2 + 
      4*a^5*r*sss*w^2 - (6*I)*a^4*cM*m*r*sss*w^2 - 8*a^3*cM*r^2*sss*w^2 + 
      (23*I)*a^4*m*r^2*sss*w^2 + 6*a^3*r^3*sss*w^2 - 
      (8*I)*a^2*cM*m*r^3*sss*w^2 + 6*a*cM*r^4*sss*w^2 + 
      (18*I)*a^2*m*r^4*sss*w^2 + 2*a*r^5*sss*w^2 + (4*I)*m*r^6*sss*w^2 + 
      (12*I)*a^7*w^3 - (8*I)*a^5*cM^2*w^3 - 40*a^6*cM*m*w^3 + 
      (20*I)*a^7*m^2*w^3 + (12*I)*a^5*cM*r*w^3 + 16*a^6*m*r*w^3 + 
      (32*I)*a^5*r^2*w^3 + (24*I)*a^3*cM^2*r^2*w^3 - 20*a^4*cM*m*r^2*w^3 + 
      (52*I)*a^5*m^2*r^2*w^3 - (44*I)*a^3*cM*r^3*w^3 + 28*a^4*m*r^3*w^3 + 
      (28*I)*a^3*r^4*w^3 + 24*a^2*cM*m*r^4*w^3 + (42*I)*a^3*m^2*r^4*w^3 + 
      18*a^2*m*r^5*w^3 + (8*I)*a*r^6*w^3 + (10*I)*a*m^2*r^6*w^3 + 
      6*m*r^7*w^3 - (3*I)*a^7*sss*w^3 + (2*I)*a^5*cM*r*sss*w^3 - 
      (8*I)*a^5*r^2*sss*w^3 + (2*I)*a^3*cM*r^3*sss*w^3 - 
      (7*I)*a^3*r^4*sss*w^3 - (2*I)*a*r^6*sss*w^3 + 10*a^7*cM*w^4 - 
      (10*I)*a^8*m*w^4 - 4*a^7*r*w^4 - (28*I)*a^6*m*r^2*w^4 - 8*a^5*r^3*w^4 - 
      10*a^3*cM*r^4*w^4 - (26*I)*a^4*m*r^4*w^4 - 4*a^3*r^5*w^4 - 
      (8*I)*a^2*m*r^6*w^4 + (2*I)*a^9*w^5 + (6*I)*a^7*r^2*w^5 + 
      (6*I)*a^5*r^4*w^5 + (2*I)*a^3*r^6*w^5)*fR0[r])/(36*cM*w^3) + 
   (((-2*I)*a^2*cM*m - 2*a^3*m^2 - (2*I)*a^2*cM*m^3 - 2*a^3*m^4 + 
      (2*I)*a^2*m*r + 6*a*cM*m^2*r - (4*I)*a^2*m^3*r + (2*I)*cM*m*r^2 - 
      4*a*m^2*r^2 - (4*I)*cM*m^3*r^2 - 4*a*m^4*r^2 - (2*I)*m*r^3 + 
      (4*I)*m^3*r^3 + (2*I)*a^2*cM*m*sss + 2*a^3*m^2*sss + I*a^2*m*r*sss - 
      (2*I)*cM*m*r^2*sss + 4*a*m^2*r^2*sss - I*m*r^3*sss + (8*I)*a^3*cM*w + 
      12*a^4*m*w + (6*I)*a^3*cM*m^2*w + 8*a^4*m^3*w - 6*a^2*cM*m*r*w + 
      (6*I)*a^3*m^2*r*w - (8*I)*a*cM*r^2*w + 24*a^2*m*r^2*w + 
      (2*I)*a*cM*m^2*r^2*w + 16*a^2*m^3*r^2*w - 18*cM*m*r^3*w - 
      (6*I)*a*m^2*r^3*w + 4*m*r^4*w + 4*m^3*r^4*w - (2*I)*a^3*cM*sss*w - 
      4*a^4*m*sss*w + (2*I)*a*cM*r^2*sss*w - 8*a^2*m*r^2*sss*w - 
      4*m*r^4*sss*w - 10*a^5*w^2 - (6*I)*a^4*cM*m*w^2 - 12*a^5*m^2*w^2 - 
      14*a^3*r^2*w^2 + (8*I)*a^2*cM*m*r^2*w^2 - 24*a^3*m^2*r^2*w^2 + 
      (4*I)*a^2*m*r^3*w^2 - 8*a*r^4*w^2 - 10*a*m^2*r^4*w^2 + 
      (6*I)*m*r^5*w^2 + 2*a^5*sss*w^2 + 4*a^3*r^2*sss*w^2 + 2*a*r^4*sss*w^2 + 
      (2*I)*a^5*cM*w^3 + 8*a^6*m*w^3 - (2*I)*a^5*r*w^3 - 
      (6*I)*a^3*cM*r^2*w^3 + 16*a^4*m*r^2*w^3 - (2*I)*a^3*r^3*w^3 + 
      8*a^2*m*r^4*w^3 - 2*a^7*w^4 - 4*a^5*r^2*w^4 - 2*a^3*r^4*w^4)*X[r]*
     Derivative[1][fR0][r])/(36*cM*w^3), 
 f01f33b[r] -> (((-4*I)*a^4*m^2 + (16*I)*a^2*cM^2*m^2 + 20*a^3*cM*m^3 - 
      (4*I)*a^4*m^4 + 4*a^3*m*r - 16*a*cM^2*m*r - (4*I)*a^2*cM*m^2*r - 
      16*a^3*m^3*r + 24*a*cM*m*r^2 - (8*I)*a^2*m^2*r^2 - 12*a*m*r^3 + 
      (2*I)*a^4*sss - (8*I)*a^2*cM^2*sss - 10*a^3*cM*m*sss + 
      (4*I)*a^4*m^2*sss + (4*I)*a^2*cM*r*sss + 6*a^3*m*r*sss - 
      (4*I)*a^2*cM*m^2*r*sss + (4*I)*a^2*r^2*sss + (8*I)*cM^2*r^2*sss - 
      2*a*cM*m*r^2*sss + (4*I)*a^2*m^2*r^2*sss - (12*I)*cM*r^3*sss + 
      6*a*m*r^3*sss + (2*I)*r^4*sss - I*a^4*sss^2 + (2*I)*a^2*cM*r*sss^2 - 
      (2*I)*a^2*r^2*sss^2 + (2*I)*cM*r^3*sss^2 - I*r^4*sss^2 - 16*a^4*cM*w + 
      (12*I)*a^5*m*w - (32*I)*a^3*cM^2*m*w - 60*a^4*cM*m^2*w + 
      (16*I)*a^5*m^3*w + 8*a^4*r*w + 16*a^2*cM^2*r*w + (8*I)*a^3*cM*m*r*w + 
      36*a^4*m^2*r*w - 8*a^2*cM*r^2*w + (16*I)*a^3*m*r^2*w + 
      (32*I)*a*cM^2*m*r^2*w - 20*a^2*cM*m^2*r^2*w + (16*I)*a^3*m^3*r^2*w + 
      16*a^2*r^3*w - (40*I)*a*cM*m*r^3*w + 36*a^2*m^2*r^3*w - 24*cM*r^4*w + 
      (4*I)*a*m*r^4*w + 8*r^5*w + 10*a^4*cM*sss*w - (8*I)*a^5*m*sss*w - 
      4*a^4*r*sss*w + (8*I)*a^3*cM*m*r*sss*w + 8*a^2*cM*r^2*sss*w - 
      (16*I)*a^3*m*r^2*sss*w - 8*a^2*r^3*sss*w + (8*I)*a*cM*m*r^3*sss*w - 
      2*cM*r^4*sss*w - (8*I)*a*m*r^4*sss*w - 4*r^5*sss*w - (8*I)*a^6*w^2 + 
      (16*I)*a^4*cM^2*w^2 + 60*a^5*cM*m*w^2 - (24*I)*a^6*m^2*w^2 - 
      (4*I)*a^4*cM*r*w^2 - 24*a^5*m*r*w^2 - (36*I)*a^4*r^2*w^2 - 
      (32*I)*a^2*cM^2*r^2*w^2 + 40*a^3*cM*m*r^2*w^2 - 
      (48*I)*a^4*m^2*r^2*w^2 + (56*I)*a^2*cM*r^3*w^2 - 56*a^3*m*r^3*w^2 - 
      (12*I)*a^2*r^4*w^2 - 24*a*cM*m*r^4*w^2 - (20*I)*a^2*m^2*r^4*w^2 + 
      (20*I)*cM*r^5*w^2 - 12*a*m*r^5*w^2 + (4*I)*a^6*sss*w^2 - 
      (4*I)*a^4*cM*r*sss*w^2 + (12*I)*a^4*r^2*sss*w^2 - 
      (8*I)*a^2*cM*r^3*sss*w^2 + (10*I)*a^2*r^4*sss*w^2 + (2*I)*r^6*sss*w^2 - 
      20*a^6*cM*w^3 + (16*I)*a^7*m*w^3 + 4*a^6*r*w^3 - 20*a^4*cM*r^2*w^3 + 
      (48*I)*a^5*m*r^2*w^3 + 20*a^4*r^3*w^3 + 24*a^2*cM*r^4*w^3 + 
      (40*I)*a^3*m*r^4*w^3 + 20*a^2*r^5*w^3 + (8*I)*a*m*r^6*w^3 + 4*r^7*w^3 - 
      (4*I)*a^8*w^4 - (16*I)*a^6*r^2*w^4 - (20*I)*a^4*r^4*w^4 - 
      (8*I)*a^2*r^6*w^4)*fR0[r])/(72*cM*w^3) - 
   (((2*I)*a^2*cM*m^2 + 2*a^3*m^3 - 2*a*cM*m*r + 2*a*m*r^2 - I*a^2*cM*sss - 
      a^3*m*sss + I*cM*r^2*sss - a*m*r^2*sss - 2*a^4*w - (4*I)*a^3*cM*m*w - 
      6*a^4*m^2*w + 2*a^2*cM*r*w - 4*a^2*r^2*w + (4*I)*a*cM*m*r^2*w - 
      6*a^2*m^2*r^2*w + 6*cM*r^3*w - 2*r^4*w + a^4*sss*w + 2*a^2*r^2*sss*w + 
      r^4*sss*w + (2*I)*a^4*cM*w^2 + 6*a^5*m*w^2 - (4*I)*a^2*cM*r^2*w^2 + 
      12*a^3*m*r^2*w^2 - (4*I)*a^2*r^3*w^2 + 4*a*m*r^4*w^2 - (2*I)*r^5*w^2 - 
      2*a^6*w^3 - 6*a^4*r^2*w^3 - 4*a^2*r^4*w^3)*X[r]*Derivative[1][fR0][r])/
    (36*cM*w^3), f01f34a[r] -> 
  (r*(8*a^4*cM*m - 32*a^2*cM^3*m + (40*I)*a^3*cM^2*m^2 + 16*a^4*cM*m^3 - 
      32*a^2*cM^3*m^3 + (40*I)*a^3*cM^2*m^4 + 8*a^4*cM*m^5 + 
      48*a^2*cM^2*m*r - (40*I)*a^3*cM*m^2*r + 48*a^2*cM^2*m^3*r - 
      (40*I)*a^3*cM*m^4*r - 24*a^2*cM*m*r^2 - 24*a^2*cM*m^3*r^2 + 
      4*a^2*m*r^3 - 16*cM^2*m*r^3 + (20*I)*a*cM*m^2*r^3 - 4*a^2*m^3*r^3 + 
      32*cM^2*m^3*r^3 - (40*I)*a*cM*m^4*r^3 - 8*a^2*m^5*r^3 + 24*cM*m*r^4 - 
      (20*I)*a*m^2*r^4 - 48*cM*m^3*r^4 + (40*I)*a*m^4*r^4 - 12*m*r^5 + 
      24*m^3*r^5 - 8*a^4*cM*m*sss + 16*a^2*cM^3*m*sss - 
      (20*I)*a^3*cM^2*m^2*sss - 8*a^4*cM*m^3*sss - 16*a^2*cM^2*m*r*sss + 
      (20*I)*a^3*cM*m^2*r*sss + 8*a^2*cM^2*m^3*r*sss + 8*a^2*cM*m*r^2*sss - 
      4*a^2*cM*m^3*r^2*sss - 8*cM^2*m*r^3*sss + (10*I)*a*cM*m^2*r^3*sss + 
      6*a^2*m^3*r^3*sss + 16*cM*m*r^4*sss - (10*I)*a*m^2*r^4*sss - 
      8*cM*m^3*r^4*sss - 8*m*r^5*sss + 4*m^3*r^5*sss + 2*a^4*cM*m*sss^2 - 
      4*a^2*cM^2*m*r*sss^2 + 2*a^2*cM*m*r^2*sss^2 - a^2*m*r^3*sss^2 + 
      2*cM*m*r^4*sss^2 - m*r^5*sss^2 + 24*a^5*cM*w + 32*a^3*cM^3*w - 
      (80*I)*a^4*cM^2*m*w - 48*a^5*cM*m^2*w + 96*a^3*cM^3*m^2*w - 
      (160*I)*a^4*cM^2*m^3*w - 40*a^5*cM*m^4*w - 32*a^5*r*w - 
      112*a^3*cM^2*r*w + (40*I)*a^4*cM*m*r*w - 4*a^5*m^2*r*w - 
      128*a^3*cM^2*m^2*r*w + (132*I)*a^4*cM*m^3*r*w + 120*a^3*cM*r^2*w + 
      (16*I)*a^4*m*r^2*w + (8*I)*a^2*cM^2*m*r^2*w + 40*a^3*cM*m^2*r^2*w - 
      (24*I)*a^2*cM^2*m^3*r^2*w - 24*a^3*cM*m^4*r^2*w - 32*a^3*r^3*w + 
      (12*I)*a^2*cM*m*r^3*w - 4*a^3*m^2*r^3*w - 96*a*cM^2*m^2*r^3*w + 
      (128*I)*a^2*cM*m^3*r^3*w + 20*a^3*m^4*r^3*w - (8*I)*a^2*m*r^4*w + 
      144*a*cM*m^2*r^4*w - (44*I)*a^2*m^3*r^4*w + (4*I)*cM*m*r^5*w - 
      56*a*m^2*r^5*w - (8*I)*cM*m^3*r^5*w + 16*a*m^4*r^5*w + (8*I)*m*r^6*w - 
      (16*I)*m^3*r^6*w - 8*a^5*cM*sss*w - 16*a^3*cM^3*sss*w + 
      (40*I)*a^4*cM^2*m*sss*w + 24*a^5*cM*m^2*sss*w + 20*a^5*r*sss*w + 
      32*a^3*cM^2*r*sss*w - (16*I)*a^4*cM*m*r*sss*w + 2*a^5*m^2*r*sss*w - 
      24*a^3*cM^2*m^2*r*sss*w - 48*a^3*cM*r^2*sss*w - (8*I)*a^4*m*r^2*sss*w + 
      (12*I)*a^2*cM^2*m*r^2*sss*w + 24*a^3*cM*m^2*r^2*sss*w + 
      24*a^3*r^3*sss*w + 16*a*cM^2*r^3*sss*w - (30*I)*a^2*cM*m*r^3*sss*w - 
      2*a^3*m^2*r^3*sss*w - 24*a*cM*r^4*sss*w - (4*I)*a^2*m*r^4*sss*w + 
      4*a*r^5*sss*w + (2*I)*cM*m*r^5*sss*w - 4*a*m^2*r^5*sss*w + 
      (4*I)*m*r^6*sss*w - 2*a^5*cM*sss^2*w - 2*a^5*r*sss^2*w + 
      4*a^3*cM^2*r*sss^2*w + 2*a^3*cM*r^2*sss^2*w - 4*a^3*r^3*sss^2*w + 
      4*a*cM*r^4*sss^2*w - 2*a*r^5*sss^2*w + (40*I)*a^5*cM^2*w^2 + 
      48*a^6*cM*m*w^2 - 96*a^4*cM^3*m*w^2 + (240*I)*a^5*cM^2*m^2*w^2 + 
      80*a^6*cM*m^3*w^2 + 8*a^6*m*r*w^2 + 112*a^4*cM^2*m*r*w^2 - 
      (156*I)*a^5*cM*m^2*r*w^2 + (16*I)*a^5*r^2*w^2 - 
      (8*I)*a^3*cM^2*r^2*w^2 + 40*a^4*cM*m*r^2*w^2 + 
      (72*I)*a^3*cM^2*m^2*r^2*w^2 + 96*a^4*cM*m^3*r^2*w^2 - 
      (80*I)*a^3*cM*r^3*w^2 + 48*a^2*cM^2*m*r^3*w^2 - 
      (184*I)*a^3*cM*m^2*r^3*w^2 - 8*a^4*m^3*r^3*w^2 - 64*a^2*cM*m*r^4*w^2 - 
      (8*I)*a^3*m^2*r^4*w^2 + 16*a^2*cM*m^3*r^4*w^2 + (48*I)*a*cM*r^5*w^2 - 
      20*a^2*m*r^5*w^2 - (24*I)*a*cM*m^2*r^5*w^2 - 20*a^2*m^3*r^5*w^2 - 
      (16*I)*a*r^6*w^2 + (12*I)*a*m^2*r^6*w^2 + 4*m*r^7*w^2 - 8*m^3*r^7*w^2 - 
      (20*I)*a^5*cM^2*sss*w^2 - 24*a^6*cM*m*sss*w^2 - 
      (4*I)*a^5*cM*r*sss*w^2 - 4*a^6*m*r*sss*w^2 + 24*a^4*cM^2*m*r*sss*w^2 - 
      (8*I)*a^5*r^2*sss*w^2 - (12*I)*a^3*cM^2*r^2*sss*w^2 - 
      36*a^4*cM*m*r^2*sss*w^2 + (32*I)*a^3*cM*r^3*sss*w^2 - 
      12*a^4*m*r^3*sss*w^2 + (4*I)*a*cM*r^5*sss*w^2 - 6*a^2*m*r^5*sss*w^2 + 
      (8*I)*a*r^6*sss*w^2 + 2*m*r^7*sss*w^2 - 16*a^7*cM*w^3 + 
      32*a^5*cM^3*w^3 - (160*I)*a^6*cM^2*m*w^3 - 80*a^7*cM*m^2*w^3 - 
      4*a^7*r*w^3 - 32*a^5*cM^2*r*w^3 + (76*I)*a^6*cM*m*r*w^3 - 
      56*a^5*cM*r^2*w^3 - (72*I)*a^4*cM^2*m*r^2*w^3 - 
      144*a^5*cM*m^2*r^2*w^3 + 8*a^5*r^3*w^3 + 16*a^3*cM^2*r^3*w^3 + 
      (144*I)*a^4*cM*m*r^3*w^3 - 16*a^5*m^2*r^3*w^3 - 32*a^3*cM*r^4*w^3 + 
      (36*I)*a^4*m*r^4*w^3 - 48*a^3*cM*m^2*r^4*w^3 + 12*a^3*r^5*w^3 + 
      (36*I)*a^2*cM*m*r^5*w^3 - 16*a^3*m^2*r^5*w^3 + 40*a*cM*r^6*w^3 + 
      (36*I)*a^2*m*r^6*w^3 + 8*a^7*cM*sss*w^3 + 2*a^7*r*sss*w^3 - 
      8*a^5*cM^2*r*sss*w^3 + 16*a^5*cM*r^2*sss*w^3 + 8*a^5*r^3*sss*w^3 + 
      8*a^3*cM*r^4*sss*w^3 + 10*a^3*r^5*sss*w^3 + 4*a*r^7*sss*w^3 + 
      (40*I)*a^7*cM^2*w^4 + 40*a^8*cM*m*w^4 - (12*I)*a^7*cM*r*w^4 + 
      (24*I)*a^5*cM^2*r^2*w^4 + 96*a^6*cM*m*r^2*w^4 - (48*I)*a^5*cM*r^3*w^4 + 
      16*a^6*m*r^3*w^4 - (24*I)*a^5*r^4*w^4 + 48*a^4*cM*m*r^4*w^4 - 
      (4*I)*a^3*cM*r^5*w^4 + 28*a^4*m*r^5*w^4 - (32*I)*a^3*r^6*w^4 + 
      12*a^2*m*r^7*w^4 - (8*I)*a*r^8*w^4 - 8*a^9*cM*w^5 - 24*a^7*cM*r^2*w^5 - 
      4*a^7*r^3*w^5 - 16*a^5*cM*r^4*w^5 - 8*a^5*r^5*w^5 - 4*a^3*r^7*w^5)*
     fR0[r])/(72*cM*w^3) + (r*(4*a^2*cM^2*m - (4*I)*a^3*cM*m^2 + 
      4*a^2*cM^2*m^3 - (4*I)*a^3*cM*m^4 - 4*a^2*cM*m*r - 4*a^2*cM*m^3*r + 
      2*cM*m*r^3 - (2*I)*a*m^2*r^3 - 4*cM*m^3*r^3 + (4*I)*a*m^4*r^3 - 
      2*m*r^4 + 4*m^3*r^4 - 2*a^2*cM^2*m*sss + (2*I)*a^3*cM*m^2*sss + 
      2*a^2*cM*m*r*sss + cM*m*r^3*sss - I*a*m^2*r^3*sss - m*r^4*sss - 
      4*a^5*w - 4*a^3*cM^2*w + (8*I)*a^4*cM*m*w - 12*a^3*cM^2*m^2*w + 
      (16*I)*a^4*cM*m^3*w + 12*a^3*cM*r*w + 10*a^3*cM*m^2*r*w - 4*a^3*r^2*w + 
      (8*I)*a^2*cM*m*r^2*w + (8*I)*a^2*cM*m^3*r^2*w - (2*I)*a^2*m*r^3*w + 
      12*a*cM*m^2*r^3*w - (6*I)*a^2*m^3*r^3*w - 6*a*m^2*r^4*w + 
      (2*I)*m*r^5*w - (4*I)*m^3*r^5*w + 2*a^5*sss*w + 2*a^3*cM^2*sss*w - 
      (4*I)*a^4*cM*m*sss*w - 4*a^3*cM*r*sss*w + 2*a^3*r^2*sss*w - 
      (6*I)*a^2*cM*m*r^2*sss*w - 2*a*cM*r^3*sss*w + I*a^2*m*r^3*sss*w + 
      I*m*r^5*sss*w - (4*I)*a^5*cM*w^2 + 12*a^4*cM^2*m*w^2 - 
      (24*I)*a^5*cM*m^2*w^2 - 8*a^4*cM*m*r*w^2 - (8*I)*a^3*cM*r^2*w^2 - 
      6*a^4*m*r^2*w^2 - (24*I)*a^3*cM*m^2*r^2*w^2 - (4*I)*a^3*r^3*w^2 - 
      6*a^2*cM*m*r^3*w^2 - (2*I)*a^3*m^2*r^3*w^2 + (12*I)*a*cM*r^4*w^2 - 
      8*a^2*m*r^4*w^2 - (4*I)*a*r^5*w^2 + (2*I)*a^5*cM*sss*w^2 + 
      (6*I)*a^3*cM*r^2*sss*w^2 + (2*I)*a^3*r^3*sss*w^2 + 
      (2*I)*a*r^5*sss*w^2 - 4*a^5*cM^2*w^3 + (16*I)*a^6*cM*m*w^3 + 
      2*a^5*cM*r*w^3 + 6*a^5*r^2*w^3 + (24*I)*a^4*cM*m*r^2*w^3 - 
      2*a^3*cM*r^3*w^3 + (6*I)*a^4*m*r^3*w^3 + 10*a^3*r^4*w^3 + 
      (6*I)*a^2*m*r^5*w^3 + 4*a*r^6*w^3 - (4*I)*a^7*cM*w^4 - 
      (8*I)*a^5*cM*r^2*w^4 - (2*I)*a^5*r^3*w^4 - (2*I)*a^3*r^5*w^4)*X[r]*
     Derivative[1][fR0][r])/(36*cM*w^3), 
 f01f34b[r] -> (a*r*(4*a^3*cM*m^2 - 16*a*cM^3*m^2 + (20*I)*a^2*cM^2*m^3 + 
      4*a^3*cM*m^4 + 24*a*cM^2*m^2*r - (20*I)*a^2*cM*m^3*r - 
      12*a*cM*m^2*r^2 - 2*a^3*cM*m^2*sss + 4*a*cM^2*m^2*r*sss - 
      2*a*cM*m^2*r^2*sss + (4*I)*a^5*w - 8*a^4*cM*m*w + 32*a^2*cM^3*m*w - 
      (60*I)*a^3*cM^2*m^2*w - 16*a^4*cM*m^3*w - (8*I)*a^3*cM*r*w - 
      40*a^2*cM^2*m*r*w + (46*I)*a^3*cM*m^2*r*w + 16*a^2*cM*m*r^2*w - 
      (12*I)*a*cM^2*m^2*r^2*w - 12*a^2*cM*m^3*r^2*w + (8*I)*a*cM*r^3*w - 
      2*a^2*m*r^3*w - 8*cM^2*m*r^3*w + (26*I)*a*cM*m^2*r^3*w - 
      (4*I)*a*r^4*w + 12*cM*m*r^4*w - 2*m*r^5*w - (2*I)*a^5*sss*w + 
      4*a^4*cM*m*sss*w + (4*I)*a^3*cM*r*sss*w - 8*a^2*cM^2*m*r*sss*w + 
      4*a^2*cM*m*r^2*sss*w - (4*I)*a*cM*r^3*sss*w + a^2*m*r^3*sss*w + 
      (2*I)*a*r^4*sss*w - 2*cM*m*r^4*sss*w + m*r^5*sss*w + 4*a^5*cM*w^2 - 
      16*a^3*cM^3*w^2 + (60*I)*a^4*cM^2*m*w^2 + 24*a^5*cM*m^2*w^2 + 
      16*a^3*cM^2*r*w^2 - (32*I)*a^4*cM*m*r*w^2 - 4*a^3*cM*r^2*w^2 + 
      (6*I)*a^4*m*r^2*w^2 + (24*I)*a^2*cM^2*m*r^2*w^2 + 
      36*a^3*cM*m^2*r^2*w^2 + 8*a*cM^2*r^3*w^2 - (54*I)*a^2*cM*m*r^3*w^2 + 
      2*a^3*m^2*r^3*w^2 - 8*a*cM*r^4*w^2 + (4*I)*a^2*m*r^4*w^2 + 
      8*a*cM*m^2*r^4*w^2 - (6*I)*cM*m*r^5*w^2 + 2*a*m^2*r^5*w^2 - 
      (2*I)*m*r^6*w^2 - 2*a^5*cM*sss*w^2 + 4*a^3*cM^2*r*sss*w^2 - 
      2*a^3*cM*r^2*sss*w^2 - (20*I)*a^5*cM^2*w^3 - 16*a^6*cM*m*w^3 + 
      (6*I)*a^5*cM*r*w^3 - (6*I)*a^5*r^2*w^3 - (12*I)*a^3*cM^2*r^2*w^3 - 
      36*a^4*cM*m*r^2*w^3 + (28*I)*a^3*cM*r^3*w^3 - 4*a^4*m*r^3*w^3 - 
      (4*I)*a^3*r^4*w^3 - 16*a^2*cM*m*r^4*w^3 + (6*I)*a*cM*r^5*w^3 - 
      6*a^2*m*r^5*w^3 + (2*I)*a*r^6*w^3 - 2*m*r^7*w^3 + 4*a^7*cM*w^4 + 
      12*a^5*cM*r^2*w^4 + 2*a^5*r^3*w^4 + 8*a^3*cM*r^4*w^4 + 4*a^3*r^5*w^4 + 
      2*a*r^7*w^4)*fR0[r])/(36*cM*w^3) + 
   (a*r*(4*a*cM^2*m^2 - (4*I)*a^2*cM*m^3 - 4*a*cM*m^2*r - 8*a^2*cM^2*m*w + 
      (12*I)*a^3*cM*m^2*w - (2*I)*a^3*r*w + 6*a^2*cM*m*r*w + 
      (4*I)*a*cM*r^2*w + (8*I)*a*cM*m^2*r^2*w - (2*I)*a*r^3*w + 
      2*cM*m*r^3*w + I*a^3*r*sss*w - (2*I)*a*cM*r^2*sss*w + I*a*r^3*sss*w + 
      4*a^3*cM^2*w^2 - (12*I)*a^4*cM*m*w^2 - 2*a^3*cM*r*w^2 - 
      (16*I)*a^2*cM*m*r^2*w^2 - 2*a*cM*r^3*w^2 - (2*I)*a^2*m*r^3*w^2 - 
      (2*I)*m*r^5*w^2 + (4*I)*a^5*cM*w^3 + (8*I)*a^3*cM*r^2*w^3 + 
      (2*I)*a^3*r^3*w^3 + (2*I)*a*r^5*w^3)*X[r]*Derivative[1][fR0][r])/
    (36*cM*w^3), f01f44a[r] -> 
  (r*((-4*I)*a^6*cM*m + (16*I)*a^4*cM^3*m + 20*a^5*cM^2*m^2 - 
      (8*I)*a^6*cM*m^3 + (16*I)*a^4*cM^3*m^3 + 20*a^5*cM^2*m^4 - 
      (4*I)*a^6*cM*m^5 - (24*I)*a^4*cM^2*m*r - 26*a^5*cM*m^2*r + 
      24*a^3*cM^3*m^2*r - (54*I)*a^4*cM^2*m^3*r - 26*a^5*cM*m^4*r + 
      (4*I)*a^4*cM*m*r^2 + (32*I)*a^2*cM^3*m*r^2 + 4*a^3*cM^2*m^2*r^2 + 
      (26*I)*a^4*cM*m^3*r^2 + (32*I)*a^2*cM^3*m^3*r^2 + 40*a^3*cM^2*m^4*r^2 - 
      (8*I)*a^4*cM*m^5*r^2 - (2*I)*a^4*m*r^3 - (40*I)*a^2*cM^2*m*r^3 - 
      12*a^3*cM*m^2*r^3 - (4*I)*a^4*m^3*r^3 - (40*I)*a^2*cM^2*m^3*r^3 - 
      30*a^3*cM*m^4*r^3 - (2*I)*a^4*m^5*r^3 + (12*I)*a^2*cM*m*r^4 - 
      4*a^3*m^2*r^4 - 24*a*cM^2*m^2*r^4 + (42*I)*a^2*cM*m^3*r^4 - 
      4*a^3*m^4*r^4 + (4*I)*a^2*m*r^5 + (8*I)*cM^2*m*r^5 + 46*a*cM*m^2*r^5 - 
      (22*I)*a^2*m^3*r^5 - (16*I)*cM^2*m^3*r^5 - 20*a*cM*m^4*r^5 + 
      (4*I)*a^2*m^5*r^5 - (12*I)*cM*m*r^6 - 28*a*m^2*r^6 + 
      (24*I)*cM*m^3*r^6 + 20*a*m^4*r^6 + (6*I)*m*r^7 - (12*I)*m^3*r^7 + 
      (6*I)*a^6*cM*m*sss - (16*I)*a^4*cM^3*m*sss - 20*a^5*cM^2*m^2*sss + 
      (6*I)*a^6*cM*m^3*sss + (32*I)*a^4*cM^2*m*r*sss + 26*a^5*cM*m^2*r*sss - 
      (4*I)*a^4*cM^2*m^3*r*sss - (10*I)*a^4*cM*m*r^2*sss - 
      (56*I)*a^2*cM^3*m*r^2*sss - 52*a^3*cM^2*m^2*r^2*sss + 
      (14*I)*a^4*cM*m^3*r^2*sss + (3*I)*a^4*m*r^3*sss + 
      (68*I)*a^2*cM^2*m*r^3*sss + 36*a^3*cM*m^2*r^3*sss + 
      (3*I)*a^4*m^3*r^3*sss - (8*I)*a^2*cM^2*m^3*r^3*sss - 
      (34*I)*a^2*cM*m*r^4*sss + 4*a^3*m^2*r^4*sss + (2*I)*a^2*cM*m^3*r^4*
       sss + (10*I)*a^2*m*r^5*sss + (16*I)*cM^2*m*r^5*sss + 
      2*a*cM*m^2*r^5*sss + I*a^2*m^3*r^5*sss - (26*I)*cM*m*r^6*sss + 
      4*a*m^2*r^6*sss + (4*I)*cM*m^3*r^6*sss + (7*I)*m*r^7*sss - 
      (2*I)*m^3*r^7*sss - (2*I)*a^6*cM*m*sss^2 + (4*I)*a^4*cM^2*m*r*sss^2 - 
      (6*I)*a^4*cM*m*r^2*sss^2 - I*a^4*m*r^3*sss^2 + 
      (8*I)*a^2*cM^2*m*r^3*sss^2 - (2*I)*a^2*cM*m*r^4*sss^2 - 
      (2*I)*a^2*m*r^5*sss^2 + (2*I)*cM*m*r^6*sss^2 - I*m*r^7*sss^2 + 
      (16*I)*a^7*cM*w - (64*I)*a^5*cM^3*w - 116*a^6*cM^2*m*w + 
      (40*I)*a^7*cM*m^2*w - (48*I)*a^5*cM^3*m^2*w - 80*a^6*cM^2*m^3*w + 
      (20*I)*a^7*cM*m^4*w + (128*I)*a^5*cM^2*r*w + 144*a^6*cM*m*r*w - 
      24*a^4*cM^3*m*r*w + (180*I)*a^5*cM^2*m^2*r*w + 98*a^6*cM*m^3*r*w - 
      (48*I)*a^5*cM*r^2*w - (192*I)*a^3*cM^3*r^2*w - 256*a^4*cM^2*m*r^2*w - 
      (48*I)*a^5*cM*m^2*r^2*w - (128*I)*a^3*cM^3*m^2*r^2*w - 
      164*a^4*cM^2*m^3*r^2*w + (48*I)*a^5*cM*m^4*r^2*w + (8*I)*a^5*r^3*w + 
      (256*I)*a^3*cM^2*r^3*w + 190*a^4*cM*m*r^3*w + (20*I)*a^5*m^2*r^3*w + 
      (252*I)*a^3*cM^2*m^2*r^3*w + 138*a^4*cM*m^3*r^3*w + 
      (10*I)*a^5*m^4*r^3*w - (112*I)*a^3*cM*r^4*w + 16*a^4*m*r^4*w + 
      4*a^2*cM^2*m*r^4*w - (192*I)*a^3*cM*m^2*r^4*w + 16*a^4*m^3*r^4*w - 
      24*a^2*cM^2*m^3*r^4*w + (24*I)*a^3*cM*m^4*r^4*w + (16*I)*a^3*r^5*w + 
      (32*I)*a*cM^2*r^5*w + 28*a^2*cM*m*r^5*w + (52*I)*a^3*m^2*r^5*w + 
      (88*I)*a*cM^2*m^2*r^5*w + 68*a^2*cM*m^3*r^5*w + (2*I)*a^3*m^4*r^5*w - 
      (48*I)*a*cM*r^6*w + 32*a^2*m*r^6*w - (120*I)*a*cM*m^2*r^6*w + 
      8*a^2*m^3*r^6*w + (8*I)*a*r^7*w - 34*cM*m*r^7*w + (32*I)*a*m^2*r^7*w - 
      4*cM*m^3*r^7*w - (8*I)*a*m^4*r^7*w + 16*m*r^8*w - 8*m^3*r^8*w - 
      (12*I)*a^7*cM*sss*w + (16*I)*a^5*cM^3*sss*w + 40*a^6*cM^2*m*sss*w - 
      (18*I)*a^7*cM*m^2*sss*w - (16*I)*a^5*cM^2*r*sss*w - 
      40*a^6*cM*m*r*sss*w + (12*I)*a^5*cM^2*m^2*r*sss*w - 
      (12*I)*a^5*cM*r^2*sss*w + (48*I)*a^3*cM^3*r^2*sss*w + 
      100*a^4*cM^2*m*r^2*sss*w - (50*I)*a^5*cM*m^2*r^2*sss*w - 
      (6*I)*a^5*r^3*sss*w - (32*I)*a^3*cM^2*r^3*sss*w - 
      78*a^4*cM*m*r^3*sss*w - (9*I)*a^5*m^2*r^3*sss*w + 
      (24*I)*a^3*cM^2*m^2*r^3*sss*w + (20*I)*a^3*cM*r^4*sss*w - 
      4*a^4*m*r^4*sss*w + 36*a^2*cM^2*m*r^4*sss*w - (22*I)*a^3*cM*m^2*r^4*sss*
       w - (12*I)*a^3*r^5*sss*w - (8*I)*a*cM^2*r^5*sss*w - 
      40*a^2*cM*m*r^5*sss*w - (18*I)*a^3*m^2*r^5*sss*w + 
      (20*I)*a*cM*r^6*sss*w - 8*a^2*m*r^6*sss*w + (10*I)*a*cM*m^2*r^6*sss*w - 
      (6*I)*a*r^7*sss*w - 2*cM*m*r^7*sss*w - (9*I)*a*m^2*r^7*sss*w - 
      4*m*r^8*sss*w + (2*I)*a^7*cM*sss^2*w - (4*I)*a^5*cM^2*r*sss^2*w + 
      (6*I)*a^5*cM*r^2*sss^2*w + I*a^5*r^3*sss^2*w - (8*I)*a^3*cM^2*r^3*sss^2*
       w + (2*I)*a^3*cM*r^4*sss^2*w + (2*I)*a^3*r^5*sss^2*w - 
      (2*I)*a*cM*r^6*sss^2*w + I*a*r^7*sss^2*w + 96*a^7*cM^2*w^2 - 
      (56*I)*a^8*cM*m*w^2 + (48*I)*a^6*cM^3*m*w^2 + 120*a^7*cM^2*m^2*w^2 - 
      (40*I)*a^8*cM*m^3*w^2 - 136*a^7*cM*r*w^2 - (198*I)*a^6*cM^2*m*r*w^2 - 
      138*a^7*cM*m^2*r*w^2 + 84*a^7*r^2*w^2 + 288*a^5*cM^2*r^2*w^2 + 
      (26*I)*a^6*cM*m*r^2*w^2 + (160*I)*a^4*cM^3*m*r^2*w^2 + 
      12*a^7*m^2*r^2*w^2 + 252*a^5*cM^2*m^2*r^2*w^2 - 
      (112*I)*a^6*cM*m^3*r^2*w^2 - 392*a^5*cM*r^3*w^2 - 
      (64*I)*a^6*m*r^3*w^2 - (324*I)*a^4*cM^2*m*r^3*w^2 - 
      264*a^5*cM*m^2*r^3*w^2 - (20*I)*a^6*m^3*r^3*w^2 + 160*a^5*r^4*w^2 + 
      176*a^3*cM^2*r^4*w^2 + (174*I)*a^4*cM*m*r^4*w^2 + 
      96*a^3*cM^2*m^2*r^4*w^2 - (92*I)*a^4*cM*m^3*r^4*w^2 - 
      296*a^3*cM*r^5*w^2 - (102*I)*a^4*m*r^5*w^2 - (70*I)*a^2*cM^2*m*r^5*
       w^2 - 180*a^3*cM*m^2*r^5*w^2 - (34*I)*a^4*m^3*r^5*w^2 + 
      84*a^3*r^6*w^2 + (98*I)*a^2*cM*m*r^6*w^2 - 22*a^3*m^2*r^6*w^2 - 
      (16*I)*a^2*cM*m^3*r^6*w^2 - 72*a*cM*r^7*w^2 - (40*I)*a^2*m*r^7*w^2 - 
      42*a*cM*m^2*r^7*w^2 - (10*I)*a^2*m^3*r^7*w^2 + 8*a*r^8*w^2 + 
      (30*I)*cM*m*r^8*w^2 - 10*a*m^2*r^8*w^2 - (2*I)*m*r^9*w^2 + 
      (4*I)*m^3*r^9*w^2 - 20*a^7*cM^2*sss*w^2 + (18*I)*a^8*cM*m*sss*w^2 + 
      14*a^7*cM*r*sss*w^2 - (12*I)*a^6*cM^2*m*r*sss*w^2 - 
      12*a^7*r^2*sss*w^2 - 48*a^5*cM^2*r^2*sss*w^2 + 
      (58*I)*a^6*cM*m*r^2*sss*w^2 + 66*a^5*cM*r^3*sss*w^2 + 
      (9*I)*a^6*m*r^3*sss*w^2 - (24*I)*a^4*cM^2*m*r^3*sss*w^2 - 
      26*a^5*r^4*sss*w^2 - 36*a^3*cM^2*r^4*sss*w^2 + 
      (42*I)*a^4*cM*m*r^4*sss*w^2 + 66*a^3*cM*r^5*sss*w^2 + 
      (20*I)*a^4*m*r^5*sss*w^2 - 16*a^3*r^6*sss*w^2 + 
      (2*I)*a^2*cM*m*r^6*sss*w^2 + 14*a*cM*r^7*sss*w^2 + 
      (13*I)*a^2*m*r^7*sss*w^2 - 2*a*r^8*sss*w^2 + (2*I)*m*r^9*sss*w^2 + 
      (24*I)*a^9*cM*w^3 - (16*I)*a^7*cM^3*w^3 - 80*a^8*cM^2*m*w^3 + 
      (40*I)*a^9*cM*m^2*w^3 + (72*I)*a^7*cM^2*r*w^3 + 86*a^8*cM*m*r*w^3 - 
      (4*I)*a^7*cM*r^2*w^3 - (64*I)*a^5*cM^3*r^2*w^3 - 24*a^8*m*r^2*w^3 - 
      172*a^6*cM^2*m*r^2*w^3 + (128*I)*a^7*cM*m^2*r^2*w^3 - 
      (24*I)*a^7*r^3*w^3 + (112*I)*a^5*cM^2*r^3*w^3 + 234*a^6*cM*m*r^3*w^3 + 
      (20*I)*a^7*m^2*r^3*w^3 + (48*I)*a^5*cM*r^4*w^3 - 44*a^6*m*r^4*w^3 - 
      120*a^4*cM^2*m*r^4*w^3 + (132*I)*a^5*cM*m^2*r^4*w^3 - 
      (32*I)*a^5*r^5*w^3 - (8*I)*a^3*cM^2*r^5*w^3 + 192*a^4*cM*m*r^5*w^3 + 
      (52*I)*a^5*m^2*r^5*w^3 + (100*I)*a^3*cM*r^6*w^3 + 
      (40*I)*a^3*cM*m^2*r^6*w^3 + 24*a^2*cM*m*r^7*w^3 + 
      (42*I)*a^3*m^2*r^7*w^3 + (40*I)*a*cM*r^8*w^3 + 26*a^2*m*r^8*w^3 + 
      (8*I)*a*r^9*w^3 + (10*I)*a*m^2*r^9*w^3 + 6*m*r^10*w^3 - 
      (6*I)*a^9*cM*sss*w^3 + (4*I)*a^7*cM^2*r*sss*w^3 - 
      (22*I)*a^7*cM*r^2*sss*w^3 - (3*I)*a^7*r^3*sss*w^3 + 
      (8*I)*a^5*cM^2*r^3*sss*w^3 - (22*I)*a^5*cM*r^4*sss*w^3 - 
      (8*I)*a^5*r^5*sss*w^3 - (6*I)*a^3*cM*r^6*sss*w^3 - 
      (7*I)*a^3*r^7*sss*w^3 - (2*I)*a*r^9*sss*w^3 + 20*a^9*cM^2*w^4 - 
      (20*I)*a^10*cM*m*w^4 - 20*a^9*cM*r*w^4 + 12*a^9*r^2*w^4 + 
      44*a^7*cM^2*r^2*w^4 - (72*I)*a^8*cM*m*r^2*w^4 - 78*a^7*cM*r^3*w^4 - 
      (10*I)*a^8*m*r^3*w^4 + 32*a^7*r^4*w^4 + 48*a^5*cM^2*r^4*w^4 - 
      (84*I)*a^6*cM*m*r^4*w^4 - 60*a^5*cM*r^5*w^4 - (30*I)*a^6*m*r^5*w^4 + 
      36*a^5*r^6*w^4 - (32*I)*a^4*cM*m*r^6*w^4 - 2*a^3*cM*r^7*w^4 - 
      (30*I)*a^4*m*r^7*w^4 + 24*a^3*r^8*w^4 - (10*I)*a^2*m*r^9*w^4 + 
      8*a*r^10*w^4 + (4*I)*a^11*cM*w^5 + (16*I)*a^9*cM*r^2*w^5 + 
      (2*I)*a^9*r^3*w^5 + (20*I)*a^7*cM*r^4*w^5 + (6*I)*a^7*r^5*w^5 + 
      (8*I)*a^5*cM*r^6*w^5 + (6*I)*a^5*r^7*w^5 + (2*I)*a^3*r^9*w^5)*fR0[r])/
    (36*cM*w^3) + (r*((-4*I)*a^4*cM^2*m - 4*a^5*cM*m^2 - (4*I)*a^4*cM^2*m^3 - 
      4*a^5*cM*m^4 + (4*I)*a^4*cM*m*r - 6*a^3*cM^2*m^2*r + 
      (10*I)*a^4*cM*m^3*r - (8*I)*a^2*cM^2*m*r^2 - 2*a^3*cM*m^2*r^2 - 
      (8*I)*a^2*cM^2*m^3*r^2 - 8*a^3*cM*m^4*r^2 + (6*I)*a^2*cM*m*r^3 - 
      2*a^3*m^2*r^3 + (6*I)*a^2*cM*m^3*r^3 - 2*a^3*m^4*r^3 + 
      (2*I)*a^2*m*r^4 + 6*a*cM*m^2*r^4 - (4*I)*a^2*m^3*r^4 - (2*I)*cM*m*r^5 - 
      8*a*m^2*r^5 + (4*I)*cM*m^3*r^5 + 4*a*m^4*r^5 + (2*I)*m*r^6 - 
      (4*I)*m^3*r^6 + (4*I)*a^4*cM^2*m*sss + 4*a^5*cM*m^2*sss - 
      (7*I)*a^4*cM*m*r*sss + (14*I)*a^2*cM^2*m*r^2*sss + 
      8*a^3*cM*m^2*r^2*sss - (9*I)*a^2*cM*m*r^3*sss + 2*a^3*m^2*r^3*sss + 
      I*a^2*m*r^4*sss - (4*I)*cM*m*r^5*sss + 2*a*m^2*r^5*sss + I*m*r^6*sss + 
      (16*I)*a^5*cM^2*w + 24*a^6*cM*m*w + (12*I)*a^5*cM^2*m^2*w + 
      16*a^6*cM*m^3*w - (24*I)*a^5*cM*r*w + 6*a^4*cM^2*m*r*w - 
      (36*I)*a^5*cM*m^2*r*w + (48*I)*a^3*cM^2*r^2*w + 36*a^4*cM*m*r^2*w + 
      (32*I)*a^3*cM^2*m^2*r^2*w + 36*a^4*cM*m^3*r^2*w - (32*I)*a^3*cM*r^3*w + 
      8*a^4*m*r^3*w + 18*a^2*cM^2*m*r^3*w - (46*I)*a^3*cM*m^2*r^3*w + 
      8*a^4*m^3*r^3*w - 2*a^2*cM*m*r^4*w + (6*I)*a^3*m^2*r^4*w + 
      16*a^2*cM*m^3*r^4*w - (8*I)*a*cM*r^5*w + 16*a^2*m*r^5*w - 
      (22*I)*a*cM*m^2*r^5*w + 4*a^2*m^3*r^5*w - 18*cM*m*r^6*w + 
      (6*I)*a*m^2*r^6*w + 8*m*r^7*w - 4*m^3*r^7*w - (4*I)*a^5*cM^2*sss*w - 
      8*a^6*cM*m*sss*w + (6*I)*a^5*cM*r*sss*w - (12*I)*a^3*cM^2*r^2*sss*w - 
      20*a^4*cM*m*r^2*sss*w + (8*I)*a^3*cM*r^3*sss*w - 2*a^4*m*r^3*sss*w - 
      12*a^2*cM*m*r^4*sss*w + (2*I)*a*cM*r^5*sss*w - 4*a^2*m*r^5*sss*w - 
      2*m*r^7*sss*w - 20*a^7*cM*w^2 - (12*I)*a^6*cM^2*m*w^2 - 
      24*a^7*cM*m^2*w^2 + 18*a^7*r*w^2 + (42*I)*a^6*cM*m*r*w^2 - 
      76*a^5*cM*r^2*w^2 - (40*I)*a^4*cM^2*m*r^2*w^2 - 60*a^5*cM*m^2*r^2*w^2 + 
      32*a^5*r^3*w^2 + (50*I)*a^4*cM*m*r^3*w^2 - 12*a^5*m^2*r^3*w^2 - 
      72*a^3*cM*r^4*w^2 + (12*I)*a^4*m*r^4*w^2 - 40*a^3*cM*m^2*r^4*w^2 + 
      14*a^3*r^5*w^2 + (4*I)*a^2*cM*m*r^5*w^2 - 22*a^3*m^2*r^5*w^2 - 
      24*a*cM*r^6*w^2 + (18*I)*a^2*m*r^6*w^2 - 10*a*m^2*r^7*w^2 + 
      (6*I)*m*r^8*w^2 + 4*a^7*cM*sss*w^2 + 12*a^5*cM*r^2*sss*w^2 + 
      2*a^5*r^3*sss*w^2 + 8*a^3*cM*r^4*sss*w^2 + 4*a^3*r^5*sss*w^2 + 
      2*a*r^7*sss*w^2 + (4*I)*a^7*cM^2*w^3 + 16*a^8*cM*m*w^3 - 
      (16*I)*a^7*cM*r*w^3 + (16*I)*a^5*cM^2*r^2*w^3 + 44*a^6*cM*m*r^2*w^3 - 
      (10*I)*a^5*cM*r^3*w^3 + 8*a^6*m*r^3*w^3 + (10*I)*a^5*r^4*w^3 + 
      32*a^4*cM*m*r^4*w^3 + (2*I)*a^3*cM*r^5*w^3 + 18*a^4*m*r^5*w^3 + 
      (18*I)*a^3*r^6*w^3 + 10*a^2*m*r^7*w^3 + (8*I)*a*r^8*w^3 - 
      4*a^9*cM*w^4 - 12*a^7*cM*r^2*w^4 - 2*a^7*r^3*w^4 - 8*a^5*cM*r^4*w^4 - 
      4*a^5*r^5*w^4 - 2*a^3*r^7*w^4)*X[r]*Derivative[1][fR0][r])/(36*cM*w^3), 
 f01f44b[r] -> (r*((-8*I)*a^6*cM*m^2 + (32*I)*a^4*cM^3*m^2 + 
      40*a^5*cM^2*m^3 - (8*I)*a^6*cM*m^4 - 4*a^5*cM*m*r + 16*a^3*cM^3*m*r - 
      (68*I)*a^4*cM^2*m^2*r - 44*a^5*cM*m^3*r - 24*a^3*cM^2*m*r^2 + 
      (28*I)*a^4*cM*m^2*r^2 + (64*I)*a^2*cM^3*m^2*r^2 + 80*a^3*cM^2*m^3*r^2 - 
      (16*I)*a^4*cM*m^4*r^2 + 12*a^3*cM*m*r^3 - (4*I)*a^4*m^2*r^3 - 
      (80*I)*a^2*cM^2*m^2*r^3 - 60*a^3*cM*m^3*r^3 - (4*I)*a^4*m^4*r^3 + 
      4*a^3*m*r^4 - 16*a*cM^2*m*r^4 + (44*I)*a^2*cM*m^2*r^4 - 
      16*a^3*m^3*r^4 + 24*a*cM*m*r^5 - (8*I)*a^2*m^2*r^5 - 12*a*m*r^6 + 
      (4*I)*a^6*cM*sss - (16*I)*a^4*cM^3*sss - 20*a^5*cM^2*m*sss + 
      (8*I)*a^6*cM*m^2*sss + (32*I)*a^4*cM^2*r*sss + 24*a^5*cM*m*r*sss - 
      (8*I)*a^4*cM^2*m^2*r*sss - (12*I)*a^4*cM*r^2*sss - 
      (48*I)*a^2*cM^3*r^2*sss - 48*a^3*cM^2*m*r^2*sss + 
      (20*I)*a^4*cM*m^2*r^2*sss + (2*I)*a^4*r^3*sss + 
      (64*I)*a^2*cM^2*r^3*sss + 34*a^3*cM*m*r^3*sss + (4*I)*a^4*m^2*r^3*sss - 
      (16*I)*a^2*cM^2*m^2*r^3*sss - (28*I)*a^2*cM*r^4*sss + 6*a^3*m*r^4*sss + 
      (4*I)*a^2*cM*m^2*r^4*sss + (4*I)*a^2*r^5*sss + (8*I)*cM^2*r^5*sss - 
      2*a*cM*m*r^5*sss + (4*I)*a^2*m^2*r^5*sss - (12*I)*cM*r^6*sss + 
      6*a*m*r^6*sss + (2*I)*r^7*sss - (2*I)*a^6*cM*sss^2 + 
      (4*I)*a^4*cM^2*r*sss^2 - (6*I)*a^4*cM*r^2*sss^2 - I*a^4*r^3*sss^2 + 
      (8*I)*a^2*cM^2*r^3*sss^2 - (2*I)*a^2*cM*r^4*sss^2 - 
      (2*I)*a^2*r^5*sss^2 + (2*I)*cM*r^6*sss^2 - I*r^7*sss^2 - 
      32*a^6*cM^2*w + (24*I)*a^7*cM*m*w - (64*I)*a^5*cM^3*m*w - 
      120*a^6*cM^2*m^2*w + (32*I)*a^7*cM*m^3*w + 64*a^6*cM*r*w - 
      16*a^4*cM^3*r*w + (232*I)*a^5*cM^2*m*r*w + 132*a^6*cM*m^2*r*w - 
      72*a^4*cM^2*r^2*w - (136*I)*a^5*cM*m*r^2*w - (192*I)*a^3*cM^3*m*r^2*w - 
      248*a^4*cM^2*m^2*r^2*w + (80*I)*a^5*cM*m^3*r^2*w + 64*a^4*cM*r^3*w + 
      (20*I)*a^5*m*r^3*w + (376*I)*a^3*cM^2*m*r^3*w + 192*a^4*cM*m^2*r^3*w + 
      (16*I)*a^5*m^3*r^3*w + 8*a^4*r^4*w + 40*a^2*cM^2*r^4*w - 
      (280*I)*a^3*cM*m*r^4*w + 36*a^4*m^2*r^4*w - 48*a^2*cM^2*m^2*r^4*w + 
      (48*I)*a^3*cM*m^3*r^4*w - 56*a^2*cM*r^5*w + (32*I)*a^3*m*r^5*w + 
      (64*I)*a*cM^2*m*r^5*w + 84*a^2*cM*m^2*r^5*w + (16*I)*a^3*m^3*r^5*w + 
      16*a^2*r^6*w - (88*I)*a*cM*m*r^6*w + 36*a^2*m^2*r^6*w - 24*cM*r^7*w + 
      (12*I)*a*m*r^7*w + 8*r^8*w + 20*a^6*cM^2*sss*w - 
      (16*I)*a^7*cM*m*sss*w - 20*a^6*cM*r*sss*w + (16*I)*a^5*cM^2*m*r*sss*w + 
      60*a^4*cM^2*r^2*sss*w - (48*I)*a^5*cM*m*r^2*sss*w - 
      46*a^4*cM*r^3*sss*w - (12*I)*a^5*m*r^3*sss*w + 
      (32*I)*a^3*cM^2*m*r^3*sss*w - 4*a^4*r^4*sss*w + 32*a^2*cM^2*r^4*sss*w - 
      (16*I)*a^3*cM*m*r^4*sss*w - 28*a^2*cM*r^5*sss*w - 
      (24*I)*a^3*m*r^5*sss*w - 8*a^2*r^6*sss*w + (16*I)*a*cM*m*r^6*sss*w - 
      2*cM*r^7*sss*w - (12*I)*a*m*r^7*sss*w - 4*r^8*sss*w - 
      (16*I)*a^8*cM*w^2 + (32*I)*a^6*cM^3*w^2 + 120*a^7*cM^2*m*w^2 - 
      (48*I)*a^8*cM*m^2*w^2 - (36*I)*a^8*r*w^2 - (164*I)*a^6*cM^2*r*w^2 - 
      132*a^7*cM*m*r*w^2 + (100*I)*a^6*cM*r^2*w^2 + (128*I)*a^4*cM^3*r^2*
       w^2 + 256*a^5*cM^2*m*r^2*w^2 - (144*I)*a^6*cM*m^2*r^2*w^2 - 
      (44*I)*a^6*r^3*w^2 - (248*I)*a^4*cM^2*r^3*w^2 - 300*a^5*cM*m*r^3*w^2 - 
      (24*I)*a^6*m^2*r^3*w^2 + (156*I)*a^4*cM*r^4*w^2 + 
      144*a^3*cM^2*m*r^4*w^2 - (136*I)*a^4*cM*m^2*r^4*w^2 + 
      (4*I)*a^4*r^5*w^2 - (36*I)*a^2*cM^2*r^5*w^2 - 256*a^3*cM*m*r^5*w^2 - 
      (52*I)*a^4*m^2*r^5*w^2 + (92*I)*a^2*cM*r^6*w^2 - 20*a^3*m*r^6*w^2 - 
      (32*I)*a^2*cM*m^2*r^6*w^2 + (12*I)*a^2*r^7*w^2 - 48*a*cM*m*r^7*w^2 - 
      (28*I)*a^2*m^2*r^7*w^2 + (20*I)*cM*r^8*w^2 - 20*a*m*r^8*w^2 + 
      (8*I)*a^8*cM*sss*w^2 - (8*I)*a^6*cM^2*r*sss*w^2 + 
      (28*I)*a^6*cM*r^2*sss*w^2 + (4*I)*a^6*r^3*sss*w^2 - 
      (16*I)*a^4*cM^2*r^3*sss*w^2 + (24*I)*a^4*cM*r^4*sss*w^2 + 
      (10*I)*a^4*r^5*sss*w^2 + (4*I)*a^2*cM*r^6*sss*w^2 + 
      (8*I)*a^2*r^7*sss*w^2 + (2*I)*r^9*sss*w^2 - 40*a^8*cM^2*w^3 + 
      (32*I)*a^9*cM*m*w^3 + 44*a^8*cM*r*w^3 - 88*a^6*cM^2*r^2*w^3 + 
      (112*I)*a^7*cM*m*r^2*w^3 + 168*a^6*cM*r^3*w^3 + (16*I)*a^7*m*r^3*w^3 + 
      28*a^6*r^4*w^3 - 96*a^4*cM^2*r^4*w^3 + (128*I)*a^5*cM*m*r^4*w^3 + 
      132*a^4*cM*r^5*w^3 + (48*I)*a^5*m*r^5*w^3 + 60*a^4*r^6*w^3 + 
      (48*I)*a^3*cM*m*r^6*w^3 + 8*a^2*cM*r^7*w^3 + (48*I)*a^3*m*r^7*w^3 + 
      36*a^2*r^8*w^3 + (16*I)*a*m*r^9*w^3 + 4*r^10*w^3 - (8*I)*a^10*cM*w^4 - 
      (32*I)*a^8*cM*r^2*w^4 - (4*I)*a^8*r^3*w^4 - (40*I)*a^6*cM*r^4*w^4 - 
      (12*I)*a^6*r^5*w^4 - (16*I)*a^4*cM*r^6*w^4 - (12*I)*a^4*r^7*w^4 - 
      (4*I)*a^2*r^9*w^4)*fR0[r])/(72*cM*w^3) + 
   (r*((-4*I)*a^4*cM^2*m^2 - 4*a^5*cM*m^3 - 2*a^3*cM^2*m*r + 
      (6*I)*a^4*cM*m^2*r + 2*a^3*cM*m*r^2 - (8*I)*a^2*cM^2*m^2*r^2 - 
      8*a^3*cM*m^3*r^2 + (6*I)*a^2*cM*m^2*r^3 - 2*a^3*m^3*r^3 + 
      2*a*cM*m*r^4 - 2*a*m*r^5 + (2*I)*a^4*cM^2*sss + 2*a^5*cM*m*sss - 
      (3*I)*a^4*cM*r*sss + (6*I)*a^2*cM^2*r^2*sss + 4*a^3*cM*m*r^2*sss - 
      (4*I)*a^2*cM*r^3*sss + a^3*m*r^3*sss - I*cM*r^5*sss + a*m*r^5*sss + 
      4*a^6*cM*w + (8*I)*a^5*cM^2*m*w + 12*a^6*cM*m^2*w + 2*a^4*cM^2*r*w - 
      (24*I)*a^5*cM*m*r*w + (24*I)*a^3*cM^2*m*r^2*w + 28*a^4*cM*m^2*r^2*w + 
      2*a^4*r^3*w + 6*a^2*cM^2*r^3*w - (32*I)*a^3*cM*m*r^3*w + 
      6*a^4*m^2*r^3*w - 14*a^2*cM*r^4*w + 16*a^2*cM*m^2*r^4*w + 4*a^2*r^5*w - 
      (8*I)*a*cM*m*r^5*w + 6*a^2*m^2*r^5*w - 6*cM*r^6*w + 2*r^7*w - 
      2*a^6*cM*sss*w - 6*a^4*cM*r^2*sss*w - a^4*r^3*sss*w - 
      4*a^2*cM*r^4*sss*w - 2*a^2*r^5*sss*w - r^7*sss*w - (4*I)*a^6*cM^2*w^2 - 
      12*a^7*cM*m*w^2 + (18*I)*a^6*cM*r*w^2 + (12*I)*a^6*r^2*w^2 - 
      (16*I)*a^4*cM^2*r^2*w^2 - 32*a^5*cM*m*r^2*w^2 + (14*I)*a^4*cM*r^3*w^2 - 
      6*a^5*m*r^3*w^2 + (24*I)*a^4*r^4*w^2 - 24*a^3*cM*m*r^4*w^2 - 
      14*a^3*m*r^5*w^2 + (14*I)*a^2*r^6*w^2 - 8*a*m*r^7*w^2 + (2*I)*r^8*w^2 + 
      4*a^8*cM*w^3 + 12*a^6*cM*r^2*w^3 + 2*a^6*r^3*w^3 + 8*a^4*cM*r^4*w^3 + 
      4*a^4*r^5*w^3 + 2*a^2*r^7*w^3)*X[r]*Derivative[1][fR0][r])/(36*cM*w^3), 
 f02f11a[r] -> ((-4*a^5*cM*m + 16*a^3*cM^3*m - (20*I)*a^4*cM^2*m^2 - 
      8*a^5*cM*m^3 + 16*a^3*cM^3*m^3 - (20*I)*a^4*cM^2*m^4 - 4*a^5*cM*m^5 - 
      24*a^3*cM^2*m*r + (44*I)*a^4*cM*m^2*r - (96*I)*a^2*cM^3*m^2*r - 
      144*a^3*cM^2*m^3*r + (44*I)*a^4*cM*m^4*r + 16*a^3*cM*m*r^2 - 
      16*a*cM^3*m*r^2 + (164*I)*a^2*cM^2*m^2*r^2 + 136*a^3*cM*m^3*r^2 + 
      24*a*cM^2*m*r^3 - (92*I)*a^2*cM*m^2*r^3 - 12*a*cM*m*r^4 + 
      (8*I)*a^4*cM^2*sss + 6*a^5*cM*m*sss - 8*a^3*cM^3*m*sss + 
      (18*I)*a^4*cM^2*m^2*sss + 6*a^5*cM*m^3*sss - (16*I)*a^4*cM*r*sss + 
      (16*I)*a^2*cM^3*r*sss + 44*a^3*cM^2*m*r*sss - (38*I)*a^4*cM*m^2*r*sss - 
      (16*I)*a^2*cM^3*m^2*r*sss - 8*a^3*cM^2*m^3*r*sss - 
      (32*I)*a^2*cM^2*r^2*sss - 44*a^3*cM*m*r^2*sss - 8*a*cM^3*m*r^2*sss + 
      (58*I)*a^2*cM^2*m^2*r^2*sss + 6*a^3*cM*m^3*r^2*sss + 
      (24*I)*a^2*cM*r^3*sss + (16*I)*cM^3*r^3*sss + 20*a*cM^2*m*r^3*sss - 
      (30*I)*a^2*cM*m^2*r^3*sss - (24*I)*cM^2*r^4*sss - 10*a*cM*m*r^4*sss + 
      (8*I)*cM*r^5*sss - (4*I)*a^4*cM^2*sss^2 - 2*a^5*cM*m*sss^2 + 
      (8*I)*a^4*cM*r*sss^2 + (8*I)*a^2*cM^3*r*sss^2 + 4*a^3*cM^2*m*r*sss^2 - 
      (24*I)*a^2*cM^2*r^2*sss^2 - 4*a^3*cM*m*r^2*sss^2 + 
      (12*I)*a^2*cM*r^3*sss^2 + (8*I)*cM^3*r^3*sss^2 + 4*a*cM^2*m*r^3*sss^2 - 
      (12*I)*cM^2*r^4*sss^2 - 2*a*cM*m*r^4*sss^2 + (4*I)*cM*r^5*sss^2 + 
      16*a^6*cM*w - 16*a^4*cM^3*w + (56*I)*a^5*cM^2*m*w + 40*a^6*cM*m^2*w - 
      48*a^4*cM^3*m^2*w + (80*I)*a^5*cM^2*m^3*w + 20*a^6*cM*m^4*w + 
      56*a^4*cM^2*r*w - (96*I)*a^5*cM*m*r*w + (96*I)*a^3*cM^3*m*r*w + 
      312*a^4*cM^2*m^2*r*w - (152*I)*a^5*cM*m^3*r*w - 112*a^4*cM*r^2*w + 
      16*a^2*cM^3*r^2*w - (368*I)*a^3*cM^2*m*r^2*w - 272*a^4*cM*m^2*r^2*w - 
      32*a^2*cM^3*m^2*r^2*w + (64*I)*a^3*cM^2*m^3*r^2*w + 
      20*a^4*cM*m^4*r^2*w + 32*a^2*cM^2*r^3*w + (304*I)*a^3*cM*m*r^3*w + 
      (160*I)*a*cM^3*m*r^3*w + 88*a^2*cM^2*m^2*r^3*w - 
      (120*I)*a^3*cM*m^3*r^3*w + 16*a^2*cM*r^4*w - (264*I)*a*cM^2*m*r^4*w - 
      120*a^2*cM*m^2*r^4*w - 24*cM^2*r^5*w + (112*I)*a*cM*m*r^5*w + 
      16*cM*r^6*w - 12*a^6*cM*sss*w + 8*a^4*cM^3*sss*w - 
      (36*I)*a^5*cM^2*m*sss*w - 18*a^6*cM*m^2*sss*w - 28*a^4*cM^2*r*sss*w + 
      (64*I)*a^5*cM*m*r*sss*w + (32*I)*a^3*cM^3*m*r*sss*w + 
      24*a^4*cM^2*m^2*r*sss*w + 20*a^4*cM*r^2*sss*w + 8*a^2*cM^3*r^2*sss*w - 
      (128*I)*a^3*cM^2*m*r^2*sss*w - 36*a^4*cM*m^2*r^2*sss*w - 
      32*a^2*cM^2*r^3*sss*w + (96*I)*a^3*cM*m*r^3*sss*w + 
      (32*I)*a*cM^3*m*r^3*sss*w + 24*a^2*cM^2*m^2*r^3*sss*w + 
      44*a^2*cM*r^4*sss*w - (60*I)*a*cM^2*m*r^4*sss*w - 
      18*a^2*cM*m^2*r^4*sss*w - 20*cM^2*r^5*sss*w + (32*I)*a*cM*m*r^5*sss*w + 
      12*cM*r^6*sss*w + 2*a^6*cM*sss^2*w - 4*a^4*cM^2*r*sss^2*w + 
      6*a^4*cM*r^2*sss^2*w - 8*a^2*cM^2*r^3*sss^2*w + 6*a^2*cM*r^4*sss^2*w - 
      4*cM^2*r^5*sss^2*w + 2*cM*r^6*sss^2*w - (36*I)*a^6*cM^2*w^2 - 
      56*a^7*cM*m*w^2 + 48*a^5*cM^3*m*w^2 - (120*I)*a^6*cM^2*m^2*w^2 - 
      40*a^7*cM*m^3*w^2 + (196*I)*a^6*cM*r*w^2 - 192*a^5*cM^2*m*r*w^2 + 
      (192*I)*a^6*cM*m^2*r*w^2 - (72*I)*a^6*r^2*w^2 - 
      (196*I)*a^4*cM^2*r^2*w^2 + 200*a^5*cM*m*r^2*w^2 + 
      64*a^3*cM^3*m*r^2*w^2 - (192*I)*a^4*cM^2*m^2*r^2*w^2 - 
      80*a^5*cM*m^3*r^2*w^2 + (500*I)*a^4*cM*r^3*w^2 + 
      (64*I)*a^2*cM^3*r^3*w^2 - 48*a^5*m*r^3*w^2 - 144*a^3*cM^2*m*r^3*w^2 + 
      (288*I)*a^4*cM*m^2*r^3*w^2 - (392*I)*a^4*r^4*w^2 - 
      (348*I)*a^2*cM^2*r^4*w^2 + 548*a^3*cM*m*r^4*w^2 - 
      (12*I)*a^4*m^2*r^4*w^2 - (132*I)*a^2*cM^2*m^2*r^4*w^2 - 
      8*a^3*cM*m^3*r^4*w^2 - (12*I)*a^4*m^4*r^4*w^2 + 
      (412*I)*a^2*cM*r^5*w^2 - 168*a^3*m*r^5*w^2 - 168*a*cM^2*m*r^5*w^2 + 
      (188*I)*a^2*cM*m^2*r^5*w^2 - 36*a^3*m^3*r^5*w^2 - (136*I)*a^2*r^6*w^2 + 
      (4*I)*cM^2*r^6*w^2 + 20*a*cM*m*r^6*w^2 - (36*I)*a^2*m^2*r^6*w^2 + 
      (12*I)*cM*r^7*w^2 + 24*a*m*r^7*w^2 - (8*I)*r^8*w^2 + 
      (18*I)*a^6*cM^2*sss*w^2 + 18*a^7*cM*m*sss*w^2 - 
      (26*I)*a^6*cM*r*sss*w^2 - (16*I)*a^4*cM^3*r*sss*w^2 - 
      24*a^5*cM^2*m*r*sss*w^2 + (70*I)*a^4*cM^2*r^2*sss*w^2 + 
      54*a^5*cM*m*r^2*sss*w^2 - (94*I)*a^4*cM*r^3*sss*w^2 - 
      (32*I)*a^2*cM^3*r^3*sss*w^2 - 48*a^3*cM^2*m*r^3*sss*w^2 + 
      (70*I)*a^4*r^4*sss*w^2 + (102*I)*a^2*cM^2*r^4*sss*w^2 + 
      20*a^3*cM*m*r^4*sss*w^2 + (12*I)*a^4*m^2*r^4*sss*w^2 - 
      (162*I)*a^2*cM*r^5*sss*w^2 + 30*a^3*m*r^5*sss*w^2 - 
      16*a*cM^2*m*r^5*sss*w^2 - (12*I)*a^2*cM*m^2*r^5*sss*w^2 + 
      (36*I)*a^2*r^6*sss*w^2 + (2*I)*cM^2*r^6*sss*w^2 + 
      24*a*cM*m*r^6*sss*w^2 + (4*I)*a^2*m^2*r^6*sss*w^2 + 
      (2*I)*cM*r^7*sss*w^2 - 10*a*m*r^7*sss*w^2 - (2*I)*r^8*sss*w^2 - 
      (3*I)*a^4*r^4*sss^2*w^2 + (6*I)*a^2*cM*r^5*sss^2*w^2 - 
      (2*I)*a^2*r^6*sss^2*w^2 - (2*I)*cM*r^7*sss^2*w^2 + I*r^8*sss^2*w^2 + 
      24*a^8*cM*w^3 - 16*a^6*cM^3*w^3 + (80*I)*a^7*cM^2*m*w^3 + 
      40*a^8*cM*m^2*w^3 + 24*a^6*cM^2*r*w^3 - (104*I)*a^7*cM*m*r*w^3 - 
      64*a^6*cM*r^2*w^3 - 32*a^4*cM^3*r^2*w^3 + (192*I)*a^5*cM^2*m*r^2*w^3 + 
      120*a^6*cM*m^2*r^2*w^3 - 48*a^6*r^3*w^3 + 56*a^4*cM^2*r^3*w^3 - 
      (216*I)*a^5*cM*m*r^3*w^3 - 136*a^4*cM*r^4*w^3 + (108*I)*a^5*m*r^4*w^3 + 
      (264*I)*a^3*cM^2*m*r^4*w^3 + 24*a^4*cM*m^2*r^4*w^3 + 
      (48*I)*a^5*m^3*r^4*w^3 - 192*a^4*r^5*w^3 - (456*I)*a^3*cM*m*r^5*w^3 + 
      96*a^4*m^2*r^5*w^3 + 256*a^2*cM*r^6*w^3 + (112*I)*a^3*m*r^6*w^3 + 
      (8*I)*a*cM^2*m*r^6*w^3 + 80*a^2*cM*m^2*r^6*w^3 + 
      (16*I)*a^3*m^3*r^6*w^3 - 16*a^2*r^7*w^3 + (104*I)*a*cM*m*r^7*w^3 - 
      32*a^2*m^2*r^7*w^3 + 16*cM*r^8*w^3 - (28*I)*a*m*r^8*w^3 - 
      6*a^8*cM*sss*w^3 + 8*a^6*cM^2*r*sss*w^3 - 24*a^6*cM*r^2*sss*w^3 + 
      24*a^4*cM^2*r^3*sss*w^3 - 2*a^4*cM*r^4*sss*w^3 - 
      (24*I)*a^5*m*r^4*sss*w^3 + 16*a^2*cM^2*r^5*sss*w^3 + 
      (24*I)*a^3*cM*m*r^5*sss*w^3 - 56*a^2*cM*r^6*sss*w^3 - 
      (16*I)*a^3*m*r^6*sss*w^3 - (8*I)*a*cM*m*r^7*sss*w^3 + 
      8*cM*r^8*sss*w^3 + (8*I)*a*m*r^8*sss*w^3 - (20*I)*a^8*cM^2*w^4 - 
      20*a^9*cM*m*w^4 + (20*I)*a^8*cM*r*w^4 - (64*I)*a^6*cM^2*r^2*w^4 - 
      80*a^7*cM*m*r^2*w^4 + (48*I)*a^6*cM*r^3*w^4 - (96*I)*a^6*r^4*w^4 - 
      (132*I)*a^4*cM^2*r^4*w^4 - 24*a^5*cM*m*r^4*w^4 - 
      (72*I)*a^6*m^2*r^4*w^4 + (268*I)*a^4*cM*r^5*w^4 - 84*a^5*m*r^5*w^4 - 
      (64*I)*a^4*r^6*w^4 - (8*I)*a^2*cM^2*r^6*w^4 - 160*a^3*cM*m*r^6*w^4 - 
      (48*I)*a^4*m^2*r^6*w^4 - (88*I)*a^2*cM*r^7*w^4 + 24*a^3*m*r^7*w^4 - 
      (52*I)*a^2*r^8*w^4 + 32*a*cM*m*r^8*w^4 + (4*I)*a^2*m^2*r^8*w^4 + 
      8*a*m*r^9*w^4 - (4*I)*r^10*w^4 + (12*I)*a^6*r^4*sss*w^4 - 
      (12*I)*a^4*cM*r^5*sss*w^4 + (12*I)*a^4*r^6*sss*w^4 + 
      (8*I)*a^2*cM*r^7*sss*w^4 - (2*I)*a^2*r^8*sss*w^4 - (2*I)*r^10*sss*w^4 + 
      4*a^10*cM*w^5 + 20*a^8*cM*r^2*w^5 + 8*a^6*cM*r^4*w^5 + 
      (48*I)*a^7*m*r^4*w^5 + 24*a^6*r^5*w^5 + 80*a^4*cM*r^6*w^5 + 
      (48*I)*a^5*m*r^6*w^5 + 8*a^4*r^7*w^5 - 32*a^2*cM*r^8*w^5 - 
      (8*I)*a^3*m*r^8*w^5 - 16*a^2*r^9*w^5 - (8*I)*a*m*r^10*w^5 - 
      (12*I)*a^8*r^4*w^6 - (16*I)*a^6*r^6*w^6 + (4*I)*a^4*r^8*w^6 + 
      (8*I)*a^2*r^10*w^6)*fR0[r])/(72*cM*w^3) + 
   ((a^2 - 2*cM*r + r^2)*(-4*a^3*cM^2*m + (4*I)*a^4*cM*m^2 - 4*a^3*cM^2*m^3 + 
      (4*I)*a^4*cM*m^4 + 4*a^3*cM*m*r + (24*I)*a^2*cM^2*m^2*r + 
      28*a^3*cM*m^3*r + 4*a*cM^2*m*r^2 - (28*I)*a^2*cM*m^2*r^2 - 
      4*a*cM*m*r^3 - (2*I)*a^4*cM*sss + 2*a^3*cM^2*m*sss - 
      (4*I)*a^4*cM*m^2*sss - (4*I)*a^2*cM^2*r*sss - 10*a^3*cM*m*r*sss + 
      (4*I)*a^2*cM^2*m^2*r*sss + (8*I)*a^2*cM*r^2*sss + 2*a*cM^2*m*r^2*sss - 
      (4*I)*a^2*cM*m^2*r^2*sss - (4*I)*cM^2*r^3*sss - 2*a*cM*m*r^3*sss + 
      (2*I)*cM*r^4*sss + I*a^4*cM*sss^2 - (2*I)*a^2*cM^2*r*sss^2 + 
      (2*I)*a^2*cM*r^2*sss^2 - (2*I)*cM^2*r^3*sss^2 + I*cM*r^4*sss^2 + 
      4*a^4*cM^2*w - (12*I)*a^5*cM*m*w + 12*a^4*cM^2*m^2*w - 
      (16*I)*a^5*cM*m^3*w - 24*a^4*cM*r*w - (24*I)*a^3*cM^2*m*r*w - 
      72*a^4*cM*m^2*r*w + 8*a^2*cM^2*r^2*w + (80*I)*a^3*cM*m*r^2*w + 
      20*a^2*cM^2*m^2*r^2*w - (16*I)*a^3*cM*m^3*r^2*w + 16*a^2*cM*r^3*w - 
      (40*I)*a*cM^2*m*r^3*w - 40*a^2*cM*m^2*r^3*w - 12*cM^2*r^4*w + 
      (28*I)*a*cM*m*r^4*w + 8*cM*r^5*w - 2*a^4*cM^2*sss*w + 
      (8*I)*a^5*cM*m*sss*w + 12*a^4*cM*r*sss*w - (8*I)*a^3*cM^2*m*r*sss*w - 
      8*a^2*cM^2*r^2*sss*w + (16*I)*a^3*cM*m*r^2*sss*w + 
      16*a^2*cM*r^3*sss*w - (8*I)*a*cM^2*m*r^3*sss*w - 6*cM^2*r^4*sss*w + 
      (8*I)*a*cM*m*r^4*sss*w + 4*cM*r^5*sss*w + (8*I)*a^6*cM*w^2 - 
      12*a^5*cM^2*m*w^2 + (24*I)*a^6*cM*m^2*w^2 - (36*I)*a^6*r*w^2 + 
      60*a^5*cM*m*r*w^2 + (48*I)*a^4*cM*r^2*w^2 - 40*a^3*cM^2*m*r^2*w^2 + 
      (48*I)*a^4*cM*m^2*r^2*w^2 - (124*I)*a^4*r^3*w^2 - 
      (16*I)*a^2*cM^2*r^3*w^2 + 56*a^3*cM*m*r^3*w^2 + (96*I)*a^2*cM*r^4*w^2 - 
      24*a*cM^2*m*r^4*w^2 + (40*I)*a^2*cM*m^2*r^4*w^2 - 12*a^3*m^3*r^4*w^2 - 
      (44*I)*a^2*r^5*w^2 - 48*a*cM*m*r^5*w^2 - (12*I)*a^2*m^2*r^5*w^2 + 
      (8*I)*cM*r^6*w^2 + 24*a*m*r^6*w^2 - (4*I)*r^7*w^2 - 
      (4*I)*a^6*cM*sss*w^2 + (4*I)*a^4*cM^2*r*sss*w^2 - 
      (12*I)*a^4*cM*r^2*sss*w^2 + (8*I)*a^4*r^3*sss*w^2 + 
      (8*I)*a^2*cM^2*r^3*sss*w^2 - (20*I)*a^2*cM*r^4*sss*w^2 + 
      6*a^3*m*r^4*sss*w^2 - (2*I)*a^2*r^5*sss*w^2 + (4*I)*cM*r^6*sss*w^2 - 
      2*a*m*r^6*sss*w^2 - (2*I)*r^7*sss*w^2 + 4*a^6*cM^2*w^3 - 
      (16*I)*a^7*cM*m*w^3 - 16*a^6*cM*r*w^3 + 20*a^4*cM^2*r^2*w^3 - 
      (48*I)*a^5*cM*m*r^2*w^3 - 16*a^4*cM*r^3*w^3 + 12*a^4*r^4*w^3 + 
      24*a^2*cM^2*r^4*w^3 - (80*I)*a^3*cM*m*r^4*w^3 + 36*a^4*m^2*r^4*w^3 + 
      16*a^2*cM*r^5*w^3 + 48*a^2*r^6*w^3 + (16*I)*a*cM*m*r^6*w^3 + 
      4*a^2*m^2*r^6*w^3 + 4*r^8*w^3 - 6*a^4*r^4*sss*w^3 - 4*a^2*r^6*sss*w^3 + 
      2*r^8*sss*w^3 + (4*I)*a^8*cM*w^4 + (16*I)*a^6*cM*r^2*w^4 + 
      (40*I)*a^4*cM*r^4*w^4 - 36*a^5*m*r^4*w^4 + (12*I)*a^4*r^5*w^4 - 
      (16*I)*a^2*cM*r^6*w^4 - 8*a^3*m*r^6*w^4 - (8*I)*a^2*r^7*w^4 + 
      8*a*m*r^8*w^4 + 12*a^6*r^4*w^5 + 4*a^4*r^6*w^5 - 8*a^2*r^8*w^5)*
     Derivative[1][fR0][r])/(72*cM*w^3), 
 f02f11b[r] -> -((2*a^5*cM*m^2 - 8*a^3*cM^3*m^2 + (10*I)*a^4*cM^2*m^3 + 
       2*a^5*cM*m^4 - (4*I)*a^4*cM*m*r + (16*I)*a^2*cM^3*m*r + 
       32*a^3*cM^2*m^2*r - (14*I)*a^4*cM*m^3*r - (24*I)*a^2*cM^2*m*r^2 - 
       24*a^3*cM*m^2*r^2 - 8*a*cM^3*m^2*r^2 + (10*I)*a^2*cM^2*m^3*r^2 + 
       2*a^3*cM*m^4*r^2 + (12*I)*a^2*cM*m*r^3 + 12*a*cM^2*m^2*r^3 - 
       (10*I)*a^2*cM*m^3*r^3 - 6*a*cM*m^2*r^4 - (4*I)*a^4*cM^2*m*sss - 
       2*a^5*cM*m^2*sss + (6*I)*a^4*cM*m*r*sss + (8*I)*a^2*cM^3*m*r*sss + 
       4*a^3*cM^2*m^2*r*sss - (20*I)*a^2*cM^2*m*r^2*sss - 
       4*a^3*cM*m^2*r^2*sss + (10*I)*a^2*cM*m*r^3*sss + 
       (8*I)*cM^3*m*r^3*sss + 4*a*cM^2*m^2*r^3*sss - (12*I)*cM^2*m*r^4*sss - 
       2*a*cM*m^2*r^4*sss + (4*I)*cM*m*r^5*sss - (8*I)*a^5*cM^2*w - 
       12*a^6*cM*m*w + 16*a^4*cM^3*m*w - (30*I)*a^5*cM^2*m^2*w - 
       8*a^6*cM*m^3*w + (16*I)*a^5*cM*r*w - (16*I)*a^3*cM^3*r*w - 
       64*a^4*cM^2*m*r*w + (42*I)*a^5*cM*m^2*r*w + (24*I)*a^3*cM^2*r^2*w + 
       40*a^4*cM*m*r^2*w + 24*a^2*cM^3*m*r^2*w - (52*I)*a^3*cM^2*m^2*r^2*w - 
       16*a^4*cM*m^3*r^2*w - (16*I)*a^3*cM*r^3*w - 28*a^2*cM^2*m*r^3*w + 
       (60*I)*a^3*cM*m^2*r^3*w + 28*a^2*cM*m*r^4*w - (12*I)*a*cM^2*m^2*r^4*
        w - 6*a^2*cM*m^3*r^4*w - 12*cM^2*m*r^5*w + (16*I)*a*cM*m^2*r^5*w + 
       8*cM*m*r^6*w + (4*I)*a^5*cM^2*sss*w + 4*a^6*cM*m*sss*w - 
       (8*I)*a^5*cM*r*sss*w - (8*I)*a^3*cM^3*r*sss*w - 8*a^4*cM^2*m*r*sss*w + 
       (28*I)*a^3*cM^2*r^2*sss*w + 12*a^4*cM*m*r^2*sss*w - 
       (16*I)*a^3*cM*r^3*sss*w - (16*I)*a*cM^3*r^3*sss*w - 
       16*a^2*cM^2*m*r^3*sss*w + (24*I)*a*cM^2*r^4*sss*w + 
       10*a^2*cM*m*r^4*sss*w - (8*I)*a*cM*r^5*sss*w - 4*cM^2*m*r^5*sss*w + 
       2*cM*m*r^6*sss*w + 10*a^7*cM*w^2 - 8*a^5*cM^3*w^2 + 
       (30*I)*a^6*cM^2*m*w^2 + 12*a^7*cM*m^2*w^2 + 18*a^7*r*w^2 + 
       32*a^5*cM^2*r*w^2 - (42*I)*a^6*cM*m*r*w^2 - 68*a^5*cM*r^2*w^2 - 
       16*a^3*cM^3*r^2*w^2 + (74*I)*a^4*cM^2*m*r^2*w^2 + 
       36*a^5*cM*m^2*r^2*w^2 + 68*a^5*r^3*w^2 + 32*a^3*cM^2*r^3*w^2 - 
       (82*I)*a^4*cM*m*r^3*w^2 - 78*a^3*cM*r^4*w^2 - (12*I)*a^4*m*r^4*w^2 + 
       (78*I)*a^2*cM^2*m*r^4*w^2 + 16*a^3*cM*m^2*r^4*w^2 + 
       (6*I)*a^4*m^3*r^4*w^2 - 30*a^3*r^5*w^2 + 24*a*cM^2*r^5*w^2 - 
       (130*I)*a^2*cM*m*r^5*w^2 + 18*a^3*m^2*r^5*w^2 + 32*a*cM*r^6*w^2 + 
       (32*I)*a^2*m*r^6*w^2 + (2*I)*cM^2*m*r^6*w^2 + 8*a*cM*m^2*r^6*w^2 - 
       (2*I)*a^2*m^3*r^6*w^2 - 16*a*r^7*w^2 + (6*I)*cM*m*r^7*w^2 - 
       6*a*m^2*r^7*w^2 - (4*I)*m*r^8*w^2 - 2*a^7*cM*sss*w^2 + 
       4*a^5*cM^2*r*sss*w^2 - 8*a^5*cM*r^2*sss*w^2 - 4*a^5*r^3*sss*w^2 + 
       12*a^3*cM^2*r^3*sss*w^2 - 2*a^3*cM*r^4*sss*w^2 - 
       (3*I)*a^4*m*r^4*sss*w^2 + 8*a*cM^2*r^5*sss*w^2 + 
       (6*I)*a^2*cM*m*r^5*sss*w^2 - 12*a*cM*r^6*sss*w^2 - 
       (2*I)*a^2*m*r^6*sss*w^2 + 4*a*r^7*sss*w^2 - (2*I)*cM*m*r^7*sss*w^2 + 
       I*m*r^8*sss*w^2 - (10*I)*a^7*cM^2*w^3 - 8*a^8*cM*m*w^3 + 
       (14*I)*a^7*cM*r*w^3 - (32*I)*a^5*cM^2*r^2*w^3 - 32*a^6*cM*m*r^2*w^3 + 
       (32*I)*a^5*cM*r^3*w^3 - (18*I)*a^5*r^4*w^3 - (66*I)*a^3*cM^2*r^4*w^3 - 
       14*a^4*cM*m*r^4*w^3 - (18*I)*a^5*m^2*r^4*w^3 + 
       (130*I)*a^3*cM*r^5*w^3 - 30*a^4*m*r^5*w^3 + (30*I)*a^3*r^6*w^3 - 
       (4*I)*a*cM^2*r^6*w^3 - 48*a^2*cM*m*r^6*w^3 - (4*I)*a^3*m^2*r^6*w^3 - 
       (52*I)*a*cM*r^7*w^3 + 20*a^2*m*r^7*w^3 + (8*I)*a*r^8*w^3 + 
       8*cM*m*r^8*w^3 + (4*I)*a*m^2*r^8*w^3 + (3*I)*a^5*r^4*sss*w^3 - 
       (6*I)*a^3*cM*r^5*sss*w^3 + I*a^3*r^6*sss*w^3 + 
       (4*I)*a*cM*r^7*sss*w^3 - (2*I)*a*r^8*sss*w^3 + 2*a^9*cM*w^4 + 
       10*a^7*cM*r^2*w^4 + 4*a^5*cM*r^4*w^4 + (18*I)*a^6*m*r^4*w^4 + 
       12*a^5*r^5*w^4 + 40*a^3*cM*r^6*w^4 + (14*I)*a^4*m*r^6*w^4 + 
       4*a^3*r^7*w^4 - 16*a*cM*r^8*w^4 - (6*I)*a^2*m*r^8*w^4 - 8*a*r^9*w^4 - 
       (2*I)*m*r^10*w^4 - (6*I)*a^7*r^4*w^5 - (8*I)*a^5*r^6*w^5 + 
       (2*I)*a^3*r^8*w^5 + (4*I)*a*r^10*w^5)*fR0[r])/(36*cM*w^3) + 
   ((a^2 - 2*cM*r + r^2)*(-2*a^3*cM^2*m^2 + (2*I)*a^4*cM*m^3 + 
      (4*I)*a^2*cM^2*m*r + 6*a^3*cM*m^2*r - (4*I)*a^2*cM*m*r^2 - 
      2*a*cM^2*m^2*r^2 + (2*I)*a^2*cM*m^3*r^2 + 2*a*cM*m^2*r^3 - 
      I*a^4*cM*m*sss + (2*I)*a^2*cM^2*m*r*sss - (2*I)*a^2*cM*m*r^2*sss + 
      (2*I)*cM^2*m*r^3*sss - I*cM*m*r^4*sss - (2*I)*a^5*cM*w + 
      4*a^4*cM^2*m*w - (6*I)*a^5*cM*m^2*w - (4*I)*a^3*cM^2*r*w - 
      18*a^4*cM*m*r*w + (6*I)*a^3*cM*r^2*w + 12*a^2*cM^2*m*r^2*w - 
      (12*I)*a^3*cM*m^2*r^2*w - 16*a^2*cM*m*r^3*w + 6*cM^2*m*r^4*w - 
      (4*I)*a*cM*m^2*r^4*w - 4*cM*m*r^5*w + I*a^5*cM*sss*w - 
      (2*I)*a^3*cM^2*r*sss*w + (3*I)*a^3*cM*r^2*sss*w - 
      (4*I)*a*cM^2*r^3*sss*w + (2*I)*a*cM*r^4*sss*w - 2*a^5*cM^2*w^2 + 
      (6*I)*a^6*cM*m*w^2 + 12*a^5*cM*r*w^2 - 10*a^3*cM^2*r^2*w^2 + 
      (18*I)*a^4*cM*m*r^2*w^2 + 12*a^3*cM*r^3*w^2 + 24*a^3*r^4*w^2 - 
      12*a*cM^2*r^4*w^2 + (24*I)*a^2*cM*m*r^4*w^2 - 6*a^3*m^2*r^4*w^2 - 
      16*a*cM*r^5*w^2 - (6*I)*a^2*m*r^5*w^2 + 8*a*r^6*w^2 - 
      (4*I)*cM*m*r^6*w^2 + 2*a*m^2*r^6*w^2 + (2*I)*m*r^7*w^2 - 
      (2*I)*a^7*cM*w^3 - (8*I)*a^5*cM*r^2*w^3 - (20*I)*a^3*cM*r^4*w^3 + 
      12*a^4*m*r^4*w^3 - (6*I)*a^3*r^5*w^3 + (8*I)*a*cM*r^6*w^3 + 
      (4*I)*a*r^7*w^3 - 2*m*r^8*w^3 - 6*a^5*r^4*w^4 - 2*a^3*r^6*w^4 + 
      4*a*r^8*w^4)*Derivative[1][fR0][r])/(36*cM*w^3), 
 f02f12a[r] -> -((-4*a^5*cM*m + 16*a^3*cM^3*m - (20*I)*a^4*cM^2*m^2 - 
       8*a^5*cM*m^3 + 16*a^3*cM^3*m^3 - (20*I)*a^4*cM^2*m^4 - 4*a^5*cM*m^5 - 
       24*a^3*cM^2*m*r + (20*I)*a^4*cM*m^2*r - 24*a^3*cM^2*m^3*r + 
       (20*I)*a^4*cM*m^4*r + 16*a^3*cM*m*r^2 - 16*a*cM^3*m*r^2 + 
       (20*I)*a^2*cM^2*m^2*r^2 + 16*a^3*cM*m^3*r^2 + 24*a*cM^2*m*r^3 - 
       (20*I)*a^2*cM*m^2*r^3 - 12*a*cM*m*r^4 + 4*a^5*cM*m*sss - 
       8*a^3*cM^3*m*sss + (10*I)*a^4*cM^2*m^2*sss + 4*a^5*cM*m^3*sss + 
       8*a^3*cM^2*m*r*sss - (10*I)*a^4*cM*m^2*r*sss - 4*a^3*cM^2*m^3*r*sss - 
       4*a^3*cM*m*r^2*sss - 8*a*cM^3*m*r^2*sss + (10*I)*a^2*cM^2*m^2*r^2*
        sss + 4*a^3*cM*m^3*r^2*sss + 16*a*cM^2*m*r^3*sss - 
       (10*I)*a^2*cM*m^2*r^3*sss - 8*a*cM*m*r^4*sss - a^5*cM*m*sss^2 + 
       2*a^3*cM^2*m*r*sss^2 - 2*a^3*cM*m*r^2*sss^2 + 2*a*cM^2*m*r^3*sss^2 - 
       a*cM*m*r^4*sss^2 - 12*a^6*cM*w - 16*a^4*cM^3*w + (40*I)*a^5*cM^2*m*w + 
       24*a^6*cM*m^2*w - 48*a^4*cM^3*m^2*w + (80*I)*a^5*cM^2*m^3*w + 
       20*a^6*cM*m^4*w - 8*a^6*r*w + 152*a^4*cM^2*r*w - (44*I)*a^5*cM*m*r*w - 
       4*a^6*m^2*r*w + 88*a^4*cM^2*m^2*r*w - (72*I)*a^5*cM*m^3*r*w - 
       156*a^4*cM*r^2*w - 192*a^2*cM^3*r^2*w + (8*I)*a^5*m*r^2*w - 
       (56*I)*a^3*cM^2*m*r^2*w - 64*a^4*cM*m^2*r^2*w - 
       112*a^2*cM^3*m^2*r^2*w + (16*I)*a^5*m^3*r^2*w + 
       (72*I)*a^3*cM^2*m^3*r^2*w - 12*a^4*cM*m^4*r^2*w + 
       (8*I)*a^5*m^5*r^2*w + 56*a^4*r^3*w + 416*a^2*cM^2*r^3*w + 
       (112*I)*a^3*cM*m*r^3*w + 24*a^4*m^2*r^3*w + 120*a^2*cM^2*m^2*r^3*w - 
       (88*I)*a^3*cM*m^3*r^3*w + 32*a^4*m^4*r^3*w - 308*a^2*cM*r^4*w - 
       48*cM^3*r^4*w - (44*I)*a^3*m*r^4*w - (64*I)*a*cM^2*m*r^4*w - 
       28*a^2*cM*m^2*r^4*w + (12*I)*a^3*m^3*r^4*w + 72*a^2*r^5*w + 
       72*cM^2*r^5*w + (52*I)*a*cM*m*r^5*w - 36*cM*r^6*w - (4*I)*a*m*r^6*w + 
       8*r^7*w + 4*a^6*cM*sss*w + 8*a^4*cM^3*sss*w - (20*I)*a^5*cM^2*m*sss*
        w - 12*a^6*cM*m^2*sss*w + 8*a^6*r*sss*w - 40*a^4*cM^2*r*sss*w + 
       (14*I)*a^5*cM*m*r*sss*w + 2*a^6*m^2*r*sss*w + 12*a^4*cM^2*m^2*r*sss*
        w + 40*a^4*cM*r^2*sss*w + 48*a^2*cM^3*r^2*sss*w - 
       (12*I)*a^5*m*r^2*sss*w - (12*I)*a^3*cM^2*m*r^2*sss*w - 
       (12*I)*a^5*m^3*r^2*sss*w - 40*a^4*r^3*sss*w - 120*a^2*cM^2*r^3*sss*w - 
       (12*I)*a^3*cM*m*r^3*sss*w - 28*a^4*m^2*r^3*sss*w - 
       4*a^2*cM^2*m^2*r^3*sss*w + (16*I)*a^3*cM*m^3*r^3*sss*w + 
       140*a^2*cM*r^4*sss*w - 24*cM^3*r^4*sss*w + (18*I)*a^3*m*r^4*sss*w + 
       (48*I)*a*cM^2*m*r^4*sss*w + 6*a^2*cM*m^2*r^4*sss*w - 
       (6*I)*a^3*m^3*r^4*sss*w - 48*a^2*r^5*sss*w + 32*cM^2*r^5*sss*w - 
       (30*I)*a*cM*m*r^5*sss*w - 8*cM*r^6*sss*w + (6*I)*a*m*r^6*sss*w + 
       a^6*cM*sss^2*w - 2*a^6*r*sss^2*w - 2*a^4*cM^2*r*sss^2*w + 
       3*a^4*cM*r^2*sss^2*w + (4*I)*a^5*m*r^2*sss^2*w + 6*a^4*r^3*sss^2*w + 
       4*a^2*cM^2*r^3*sss^2*w - (8*I)*a^3*cM*m*r^3*sss^2*w - 
       17*a^2*cM*r^4*sss^2*w + (2*I)*a^3*m*r^4*sss^2*w + 6*a^2*r^5*sss^2*w - 
       2*cM^2*r^5*sss^2*w + (4*I)*a*cM*m*r^5*sss^2*w + 5*cM*r^6*sss^2*w - 
       (2*I)*a*m*r^6*sss^2*w - 2*r^7*sss^2*w - (20*I)*a^6*cM^2*w^2 - 
       24*a^7*cM*m*w^2 + 48*a^5*cM^3*m*w^2 - (120*I)*a^6*cM^2*m^2*w^2 - 
       40*a^7*cM*m^3*w^2 + (24*I)*a^6*cM*r*w^2 + 8*a^7*m*r*w^2 - 
       104*a^5*cM^2*m*r*w^2 + (96*I)*a^6*cM*m^2*r*w^2 - (32*I)*a^6*r^2*w^2 + 
       (36*I)*a^4*cM^2*r^2*w^2 + 160*a^5*cM*m*r^2*w^2 + 
       224*a^3*cM^3*m*r^2*w^2 - (80*I)*a^6*m^2*r^2*w^2 - 
       (216*I)*a^4*cM^2*m^2*r^2*w^2 + 48*a^5*cM*m^3*r^2*w^2 - 
       (40*I)*a^6*m^4*r^2*w^2 + (40*I)*a^4*cM*r^3*w^2 - 88*a^5*m*r^3*w^2 - 
       336*a^3*cM^2*m*r^3*w^2 + (248*I)*a^4*cM*m^2*r^3*w^2 - 
       112*a^5*m^3*r^3*w^2 - (72*I)*a^4*r^4*w^2 - (60*I)*a^2*cM^2*r^4*w^2 + 
       276*a^3*cM*m*r^4*w^2 - 96*a*cM^3*m*r^4*w^2 - (52*I)*a^4*m^2*r^4*w^2 + 
       (20*I)*a^2*cM^2*m^2*r^4*w^2 - 44*a^3*cM*m^3*r^4*w^2 - 
       (16*I)*a^4*m^4*r^4*w^2 + (144*I)*a^2*cM*r^5*w^2 - 140*a^3*m*r^5*w^2 + 
       160*a*cM^2*m*r^5*w^2 - (8*I)*a^2*cM*m^2*r^5*w^2 - 4*a^3*m^3*r^5*w^2 - 
       (48*I)*a^2*r^6*w^2 - (36*I)*cM^2*r^6*w^2 - 92*a*cM*m*r^6*w^2 - 
       (8*I)*a^2*m^2*r^6*w^2 + (32*I)*cM*r^7*w^2 + 4*a*m*r^7*w^2 - 
       (8*I)*r^8*w^2 + (10*I)*a^6*cM^2*sss*w^2 + 12*a^7*cM*m*sss*w^2 - 
       (4*I)*a^6*cM*r*sss*w^2 - 4*a^7*m*r*sss*w^2 - 12*a^5*cM^2*m*r*sss*w^2 + 
       (24*I)*a^6*r^2*sss*w^2 + (2*I)*a^4*cM^2*r^2*sss*w^2 - 
       12*a^5*cM*m*r^2*sss*w^2 + (36*I)*a^6*m^2*r^2*sss*w^2 - 
       (36*I)*a^4*cM*r^3*sss*w^2 + 48*a^5*m*r^3*sss*w^2 + 
       8*a^3*cM^2*m*r^3*sss*w^2 - (48*I)*a^4*cM*m^2*r^3*sss*w^2 + 
       (48*I)*a^4*r^4*sss*w^2 + (14*I)*a^2*cM^2*r^4*sss*w^2 - 
       26*a^3*cM*m*r^4*sss*w^2 + (30*I)*a^4*m^2*r^4*sss*w^2 - 
       (72*I)*a^2*cM*r^5*sss*w^2 + 30*a^3*m*r^5*sss*w^2 - 
       8*a*cM^2*m*r^5*sss*w^2 + (24*I)*a^2*r^6*sss*w^2 - 
       (18*I)*cM^2*r^6*sss*w^2 + 34*a*cM*m*r^6*sss*w^2 - 
       (6*I)*a^2*m^2*r^6*sss*w^2 + (8*I)*cM*r^7*sss*w^2 - 
       22*a*m*r^7*sss*w^2 - (4*I)*a^6*r^2*sss^2*w^2 + (8*I)*a^4*cM*r^3*sss^2*
        w^2 - (6*I)*a^4*r^4*sss^2*w^2 + (4*I)*a^2*cM*r^5*sss^2*w^2 - 
       (4*I)*cM*r^7*sss^2*w^2 + (2*I)*r^8*sss^2*w^2 + 8*a^8*cM*w^3 - 
       16*a^6*cM^3*w^3 + (80*I)*a^7*cM^2*m*w^3 + 40*a^8*cM*m^2*w^3 - 
       4*a^8*r*w^3 + 40*a^6*cM^2*r*w^3 - (56*I)*a^7*cM*m*r*w^3 - 
       112*a^6*cM*r^2*w^3 - 112*a^4*cM^3*r^2*w^3 + (112*I)*a^7*m*r^2*w^3 + 
       (216*I)*a^5*cM^2*m*r^2*w^3 - 72*a^6*cM*m^2*r^2*w^3 + 
       (80*I)*a^7*m^3*r^2*w^3 + 64*a^6*r^3*w^3 + 216*a^4*cM^2*r^3*w^3 - 
       (232*I)*a^5*cM*m*r^3*w^3 + 144*a^6*m^2*r^3*w^3 - 232*a^4*cM*r^4*w^3 + 
       96*a^2*cM^3*r^4*w^3 + (84*I)*a^5*m*r^4*w^3 - (40*I)*a^3*cM^2*m*r^4*
        w^3 + 132*a^4*cM*m^2*r^4*w^3 + (64*I)*a^5*m^3*r^4*w^3 + 
       64*a^4*r^5*w^3 - 176*a^2*cM^2*r^5*w^3 + (36*I)*a^3*cM*m*r^5*w^3 + 
       24*a^4*m^2*r^5*w^3 + 152*a^2*cM*r^6*w^3 + (36*I)*a^3*m*r^6*w^3 - 
       (72*I)*a*cM^2*m*r^6*w^3 + 44*a^2*cM*m^2*r^6*w^3 + 
       (76*I)*a*cM*m*r^7*w^3 - 40*a^2*m^2*r^7*w^3 + 8*cM*r^8*w^3 + 
       4*r^9*w^3 - 4*a^8*cM*sss*w^3 + 2*a^8*r*sss*w^3 + 
       4*a^6*cM^2*r*sss*w^3 + 8*a^6*cM*r^2*sss*w^3 - (36*I)*a^7*m*r^2*sss*
        w^3 - 20*a^6*r^3*sss*w^3 - 4*a^4*cM^2*r^3*sss*w^3 + 
       (48*I)*a^5*cM*m*r^3*sss*w^3 + 20*a^4*cM*r^4*sss*w^3 - 
       (42*I)*a^5*m*r^4*sss*w^3 - 12*a^4*r^5*sss*w^3 + 
       8*a^2*cM^2*r^5*sss*w^3 - 52*a^2*cM*r^6*sss*w^3 + 
       (8*I)*a^3*m*r^6*sss*w^3 + 12*a^2*r^7*sss*w^3 - (16*I)*a*cM*m*r^7*sss*
        w^3 + 4*cM*r^8*sss*w^3 + (14*I)*a*m*r^8*sss*w^3 + 2*r^9*sss*w^3 - 
       (20*I)*a^8*cM^2*w^4 - 20*a^9*cM*m*w^4 + (12*I)*a^8*cM*r*w^4 - 
       (48*I)*a^8*r^2*w^4 - (72*I)*a^6*cM^2*r^2*w^4 + 48*a^7*cM*m*r^2*w^4 - 
       (80*I)*a^8*m^2*r^2*w^4 + (72*I)*a^6*cM*r^3*w^4 - 80*a^7*m*r^3*w^4 - 
       (44*I)*a^6*r^4*w^4 + (20*I)*a^4*cM^2*r^4*w^4 - 132*a^5*cM*m*r^4*w^4 - 
       (96*I)*a^6*m^2*r^4*w^4 - (28*I)*a^4*cM*r^5*w^4 - 36*a^5*m*r^5*w^4 - 
       (12*I)*a^4*r^6*w^4 + (72*I)*a^2*cM^2*r^6*w^4 - 88*a^3*cM*m*r^6*w^4 - 
       (88*I)*a^2*cM*r^7*w^4 + 56*a^3*m*r^7*w^4 - (20*I)*a^2*r^8*w^4 + 
       16*a*cM*m*r^8*w^4 + (16*I)*a^2*m^2*r^8*w^4 + 12*a*m*r^9*w^4 - 
       (4*I)*r^10*w^4 + (12*I)*a^8*r^2*sss*w^4 - (16*I)*a^6*cM*r^3*sss*w^4 + 
       (18*I)*a^6*r^4*sss*w^4 - (2*I)*a^4*r^6*sss*w^4 + 
       (16*I)*a^2*cM*r^7*sss*w^4 - (10*I)*a^2*r^8*sss*w^4 - 
       (2*I)*r^10*sss*w^4 + 4*a^10*cM*w^5 - 12*a^8*cM*r^2*w^5 + 
       (40*I)*a^9*m*r^2*w^5 + 16*a^8*r^3*w^5 + 44*a^6*cM*r^4*w^5 + 
       (64*I)*a^7*m*r^4*w^5 + 16*a^6*r^5*w^5 + 44*a^4*cM*r^6*w^5 - 
       16*a^4*r^7*w^5 - 16*a^2*cM*r^8*w^5 - (32*I)*a^3*m*r^8*w^5 - 
       16*a^2*r^9*w^5 - (8*I)*a*m*r^10*w^5 - (8*I)*a^10*r^2*w^6 - 
       (16*I)*a^8*r^4*w^6 + (16*I)*a^4*r^8*w^6 + (8*I)*a^2*r^10*w^6)*fR0[r])/
    (72*cM*(a^2 - 2*cM*r + r^2)*w^3) + 
   ((4*a^3*cM^2*m - (4*I)*a^4*cM*m^2 + 4*a^3*cM^2*m^3 - (4*I)*a^4*cM*m^4 - 
      4*a^3*cM*m*r - 4*a^3*cM*m^3*r - 4*a*cM^2*m*r^2 + (4*I)*a^2*cM*m^2*r^2 + 
      4*a*cM*m*r^3 - 2*a^3*cM^2*m*sss + (2*I)*a^4*cM*m^2*sss + 
      2*a^3*cM*m*r*sss - 2*a*cM^2*m*r^2*sss + (2*I)*a^2*cM*m^2*r^2*sss + 
      2*a*cM*m*r^3*sss - 4*a^6*w - 4*a^4*cM^2*w + (8*I)*a^5*cM*m*w - 
      12*a^4*cM^2*m^2*w + (16*I)*a^5*cM*m^3*w + 36*a^4*cM*r*w + 
      16*a^4*cM*m^2*r*w - 28*a^4*r^2*w - 48*a^2*cM^2*r^2*w - 
      (16*I)*a^3*cM*m*r^2*w - 8*a^4*m^2*r^2*w - 28*a^2*cM^2*m^2*r^2*w + 
      (16*I)*a^3*cM*m^3*r^2*w - 8*a^4*m^4*r^2*w + 80*a^2*cM*r^3*w + 
      (8*I)*a^3*m*r^3*w + 16*a^2*cM*m^2*r^3*w - 28*a^2*r^4*w - 
      12*cM^2*r^4*w + (4*I)*a*cM*m*r^4*w - 4*a^2*m^2*r^4*w + 12*cM*r^5*w - 
      (4*I)*a*m*r^5*w - 4*r^6*w + 2*a^6*sss*w + 2*a^4*cM^2*sss*w - 
      (4*I)*a^5*cM*m*sss*w - 10*a^4*cM*r*sss*w + 18*a^4*r^2*sss*w + 
      12*a^2*cM^2*r^2*sss*w - (4*I)*a^3*cM*m*r^2*sss*w + 
      8*a^4*m^2*r^2*sss*w - 36*a^2*cM*r^3*sss*w - (4*I)*a^3*m*r^3*sss*w - 
      8*a^2*cM*m^2*r^3*sss*w + 16*a^2*r^4*sss*w - 6*cM^2*r^4*sss*w - 
      (6*I)*a*cM*m*r^4*sss*w + 2*a^2*m^2*r^4*sss*w + 2*cM*r^5*sss*w + 
      (2*I)*a*m*r^5*sss*w - 2*a^4*r^2*sss^2*w + 4*a^2*cM*r^3*sss^2*w - 
      a^2*r^4*sss^2*w - 2*cM*r^5*sss^2*w + r^6*sss^2*w - (4*I)*a^6*cM*w^2 + 
      12*a^5*cM^2*m*w^2 - (24*I)*a^6*cM*m^2*w^2 - 20*a^5*cM*m*r*w^2 + 
      (12*I)*a^4*cM*r^2*w^2 + 36*a^5*m*r^2*w^2 + 56*a^3*cM^2*m*r^2*w^2 - 
      (48*I)*a^4*cM*m^2*r^2*w^2 + 32*a^5*m^3*r^2*w^2 - 56*a^3*cM*m*r^3*w^2 - 
      (8*I)*a^4*m^2*r^3*w^2 - (8*I)*a^2*cM*r^4*w^2 + 48*a^3*m*r^4*w^2 - 
      24*a*cM^2*m*r^4*w^2 - (12*I)*a^2*cM*m^2*r^4*w^2 + 8*a^3*m^3*r^4*w^2 + 
      28*a*cM*m*r^5*w^2 + (4*I)*a^2*m^2*r^5*w^2 + (2*I)*a^6*cM*sss*w^2 + 
      (2*I)*a^4*cM*r^2*sss*w^2 - 16*a^5*m*r^2*sss*w^2 + 
      16*a^3*cM*m*r^3*sss*w^2 + (12*I)*a^2*cM*r^4*sss*w^2 - 
      8*a^3*m*r^4*sss*w^2 - 8*a*cM*m*r^5*sss*w^2 + 8*a*m*r^6*sss*w^2 - 
      4*a^6*cM^2*w^3 + (16*I)*a^7*cM*m*w^3 + 8*a^6*cM*r*w^3 - 
      28*a^6*r^2*w^3 - 28*a^4*cM^2*r^2*w^3 + (48*I)*a^5*cM*m*r^2*w^3 - 
      48*a^6*m^2*r^2*w^3 + 40*a^4*cM*r^3*w^3 + (16*I)*a^5*m*r^3*w^3 - 
      40*a^4*r^4*w^3 + 24*a^2*cM^2*r^4*w^3 + (24*I)*a^3*cM*m*r^4*w^3 - 
      24*a^4*m^2*r^4*w^3 - 32*a^2*cM*r^5*w^3 - (4*I)*a^3*m*r^5*w^3 - 
      16*a^2*r^6*w^3 + 8*a^2*m^2*r^6*w^3 - (4*I)*a*m*r^7*w^3 - 4*r^8*w^3 + 
      8*a^6*r^2*sss*w^3 - 8*a^4*cM*r^3*sss*w^3 + 6*a^4*r^4*sss*w^3 + 
      8*a^2*cM*r^5*sss*w^3 - 4*a^2*r^6*sss*w^3 - 2*r^8*sss*w^3 - 
      (4*I)*a^8*cM*w^4 - (16*I)*a^6*cM*r^2*w^4 + 32*a^7*m*r^2*w^4 - 
      (8*I)*a^6*r^3*w^4 - (12*I)*a^4*cM*r^4*w^4 + 24*a^5*m*r^4*w^4 - 
      16*a^3*m*r^6*w^4 + (8*I)*a^2*r^7*w^4 - 8*a*m*r^8*w^4 - 8*a^8*r^2*w^5 - 
      8*a^6*r^4*w^5 + 8*a^4*r^6*w^5 + 8*a^2*r^8*w^5)*Derivative[1][fR0][r])/
    (72*cM*w^3), f02f12b[r] -> 
  ((2*a^5*cM*m^2 - 8*a^3*cM^3*m^2 + (10*I)*a^4*cM^2*m^3 + 2*a^5*cM*m^4 + 
      12*a^3*cM^2*m^2*r - (10*I)*a^4*cM*m^3*r - 4*a^3*cM*m^2*r^2 - 
      8*a*cM^3*m^2*r^2 + (10*I)*a^2*cM^2*m^3*r^2 + 2*a^3*cM*m^4*r^2 + 
      12*a*cM^2*m^2*r^3 - (10*I)*a^2*cM*m^3*r^3 - 6*a*cM*m^2*r^4 - 
      a^5*cM*m^2*sss + 2*a^3*cM^2*m^2*r*sss - 2*a^3*cM*m^2*r^2*sss + 
      2*a*cM^2*m^2*r^3*sss - a*cM*m^2*r^4*sss + (2*I)*a^7*w - 4*a^6*cM*m*w + 
      16*a^4*cM^3*m*w - (30*I)*a^5*cM^2*m^2*w - 8*a^6*cM*m^3*w - 
      (16*I)*a^5*cM*r*w - 32*a^4*cM^2*m*r*w + (26*I)*a^5*cM*m^2*r*w + 
      (20*I)*a^5*r^2*w + (24*I)*a^3*cM^2*r^2*w + 4*a^4*cM*m*r^2*w + 
      64*a^2*cM^3*m*r^2*w - (4*I)*a^5*m^2*r^2*w - (56*I)*a^3*cM^2*m^2*r^2*w - 
      (4*I)*a^5*m^4*r^2*w - (48*I)*a^3*cM*r^3*w + 8*a^4*m*r^3*w - 
      96*a^2*cM^2*m*r^3*w + (64*I)*a^3*cM*m^2*r^3*w - 16*a^4*m^3*r^3*w + 
      (10*I)*a^3*r^4*w + 54*a^2*cM*m*r^4*w - 24*cM^3*m*r^4*w - 
      (6*I)*a^3*m^2*r^4*w + (8*I)*a*cM^2*m^2*r^4*w - 12*a^2*cM*m^3*r^4*w + 
      (2*I)*a^3*m^4*r^4*w + (16*I)*a*cM*r^5*w - 12*a^2*m*r^5*w + 
      36*cM^2*m*r^5*w - (6*I)*a*cM*m^2*r^5*w + 8*a^2*m^3*r^5*w - 
      (8*I)*a*r^6*w - 18*cM*m*r^6*w + (4*I)*a*m^2*r^6*w + 4*m*r^7*w - 
      I*a^7*sss*w + 2*a^6*cM*m*sss*w + (8*I)*a^5*cM*r*sss*w - 
      4*a^4*cM^2*m*r*sss*w - (10*I)*a^5*r^2*sss*w - (12*I)*a^3*cM^2*r^2*sss*
       w + 2*a^4*cM*m*r^2*sss*w + (4*I)*a^5*m^2*r^2*sss*w + 
      (24*I)*a^3*cM*r^3*sss*w + 4*a^4*m*r^3*sss*w - (8*I)*a^3*cM*m^2*r^3*sss*
       w - (5*I)*a^3*r^4*sss*w - 7*a^2*cM*m*r^4*sss*w + 
      (2*I)*a^3*m^2*r^4*sss*w - (8*I)*a*cM*r^5*sss*w + 2*a^2*m*r^5*sss*w - 
      2*cM^2*m*r^5*sss*w + (4*I)*a*cM*m^2*r^5*sss*w + (4*I)*a*r^6*sss*w + 
      5*cM*m*r^6*sss*w - (2*I)*a*m^2*r^6*sss*w - 2*m*r^7*sss*w + 
      2*a^7*cM*w^2 - 8*a^5*cM^3*w^2 + (30*I)*a^6*cM^2*m*w^2 + 
      12*a^7*cM*m^2*w^2 + 20*a^5*cM^2*r*w^2 - (22*I)*a^6*cM*m*r*w^2 - 
      16*a^5*cM*r^2*w^2 - 56*a^3*cM^3*r^2*w^2 + (18*I)*a^6*m*r^2*w^2 + 
      (82*I)*a^4*cM^2*m*r^2*w^2 - 12*a^5*cM*m^2*r^2*w^2 + 
      (16*I)*a^6*m^3*r^2*w^2 + 16*a^5*r^3*w^2 + 92*a^3*cM^2*r^3*w^2 - 
      (86*I)*a^4*cM*m*r^3*w^2 + 40*a^5*m^2*r^3*w^2 - 62*a^3*cM*r^4*w^2 + 
      48*a*cM^3*r^4*w^2 - (12*I)*a^4*m*r^4*w^2 - (18*I)*a^2*cM^2*m*r^4*w^2 + 
      46*a^3*cM*m^2*r^4*w^2 + (2*I)*a^4*m^3*r^4*w^2 - 88*a*cM^2*r^5*w^2 + 
      (16*I)*a^2*cM*m*r^5*w^2 - 10*a^3*m^2*r^5*w^2 + 68*a*cM*r^6*w^2 - 
      (2*I)*a^2*m*r^6*w^2 - (18*I)*cM^2*m*r^6*w^2 + 6*a*cM*m^2*r^6*w^2 - 
      (6*I)*a^2*m^3*r^6*w^2 - 16*a*r^7*w^2 + (16*I)*cM*m*r^7*w^2 - 
      10*a*m^2*r^7*w^2 - (4*I)*m*r^8*w^2 - a^7*cM*sss*w^2 + 
      2*a^5*cM^2*r*sss*w^2 - (8*I)*a^6*m*r^2*sss*w^2 - 8*a^5*r^3*sss*w^2 - 
      2*a^3*cM^2*r^3*sss*w^2 + (16*I)*a^4*cM*m*r^3*sss*w^2 + 
      15*a^3*cM*r^4*sss*w^2 - (6*I)*a^4*m*r^4*sss*w^2 + 
      4*a*cM^2*r^5*sss*w^2 - (4*I)*a^2*cM*m*r^5*sss*w^2 - 
      18*a*cM*r^6*sss*w^2 + (4*I)*a^2*m*r^6*sss*w^2 + 8*a*r^7*sss*w^2 - 
      (4*I)*cM*m*r^7*sss*w^2 + (2*I)*m*r^8*sss*w^2 - (10*I)*a^7*cM^2*w^3 - 
      8*a^8*cM*m*w^3 + (6*I)*a^7*cM*r*w^3 - (14*I)*a^7*r^2*w^3 - 
      (36*I)*a^5*cM^2*r^2*w^3 + 16*a^6*cM*m*r^2*w^3 - 
      (24*I)*a^7*m^2*r^2*w^3 + (32*I)*a^5*cM*r^3*w^3 - 32*a^6*m*r^3*w^3 + 
      (8*I)*a^5*r^4*w^3 + (10*I)*a^3*cM^2*r^4*w^3 - 56*a^4*cM*m*r^4*w^3 - 
      (18*I)*a^5*m^2*r^4*w^3 - (18*I)*a^3*cM*r^5*w^3 - 6*a^4*m*r^5*w^3 + 
      (26*I)*a^3*r^6*w^3 + (36*I)*a*cM^2*r^6*w^3 - 28*a^2*cM*m*r^6*w^3 + 
      (12*I)*a^3*m^2*r^6*w^3 - (44*I)*a*cM*r^7*w^3 + 28*a^2*m*r^7*w^3 + 
      (4*I)*a*r^8*w^3 + 4*cM*m*r^8*w^3 + (6*I)*a*m^2*r^8*w^3 + 2*m*r^9*w^3 + 
      (4*I)*a^7*r^2*sss*w^3 - (8*I)*a^5*cM*r^3*sss*w^3 + 
      (4*I)*a^5*r^4*sss*w^3 - (4*I)*a^3*r^6*sss*w^3 + 
      (8*I)*a*cM*r^7*sss*w^3 - (4*I)*a*r^8*sss*w^3 + 2*a^9*cM*w^4 - 
      6*a^7*cM*r^2*w^4 + (16*I)*a^8*m*r^2*w^4 + 8*a^7*r^3*w^4 + 
      22*a^5*cM*r^4*w^4 + (22*I)*a^6*m*r^4*w^4 + 8*a^5*r^5*w^4 + 
      22*a^3*cM*r^6*w^4 - (6*I)*a^4*m*r^6*w^4 - 8*a^3*r^7*w^4 - 
      8*a*cM*r^8*w^4 - (14*I)*a^2*m*r^8*w^4 - 8*a*r^9*w^4 - 
      (2*I)*m*r^10*w^4 - (4*I)*a^9*r^2*w^5 - (8*I)*a^7*r^4*w^5 + 
      (8*I)*a^3*r^8*w^5 + (4*I)*a*r^10*w^5)*fR0[r])/
    (36*cM*(a^2 - 2*cM*r + r^2)*w^3) + 
   ((2*a^3*cM^2*m^2 - (2*I)*a^4*cM*m^3 - 2*a^3*cM*m^2*r + 2*a*cM^2*m^2*r^2 - 
      (2*I)*a^2*cM*m^3*r^2 - 2*a*cM*m^2*r^3 - 4*a^4*cM^2*m*w + 
      (6*I)*a^5*cM*m^2*w + (2*I)*a^5*r*w + 6*a^4*cM*m*r*w - 
      (4*I)*a^3*cM*r^2*w - 16*a^2*cM^2*m*r^2*w + (12*I)*a^3*cM*m^2*r^2*w - 
      4*a^4*m^3*r^2*w - (2*I)*a^3*r^3*w + 16*a^2*cM*m*r^3*w + 
      (8*I)*a*cM*r^4*w - 4*a^2*m*r^4*w + 6*cM^2*m*r^4*w + 
      (2*I)*a*cM*m^2*r^4*w + 2*a^2*m^3*r^4*w - (4*I)*a*r^5*w - 6*cM*m*r^5*w + 
      2*m*r^6*w - I*a^5*r*sss*w + (2*I)*a^3*cM*r^2*sss*w + 
      2*a^4*m*r^2*sss*w + I*a^3*r^3*sss*w - 4*a^2*cM*m*r^3*sss*w - 
      (4*I)*a*cM*r^4*sss*w + a^2*m*r^4*sss*w + (2*I)*a*r^5*sss*w + 
      2*cM*m*r^5*sss*w - m*r^6*sss*w + 2*a^5*cM^2*w^2 - (6*I)*a^6*cM*m*w^2 - 
      4*a^5*cM*r*w^2 + 4*a^5*r^2*w^2 + 14*a^3*cM^2*r^2*w^2 - 
      (18*I)*a^4*cM*m*r^2*w^2 + 12*a^5*m^2*r^2*w^2 - 16*a^3*cM*r^3*w^2 - 
      (4*I)*a^4*m*r^3*w^2 - 12*a*cM^2*r^4*w^2 - (8*I)*a^2*cM*m*r^4*w^2 + 
      16*a*cM*r^5*w^2 + (4*I)*a^2*m*r^5*w^2 - 4*a*r^6*w^2 - 4*a*m^2*r^6*w^2 - 
      2*a^5*r^2*sss*w^2 + 4*a^3*cM*r^3*sss*w^2 - 4*a*cM*r^5*sss*w^2 + 
      2*a*r^6*sss*w^2 + (2*I)*a^7*cM*w^3 + (8*I)*a^5*cM*r^2*w^3 - 
      12*a^6*m*r^2*w^3 + (4*I)*a^5*r^3*w^3 + (6*I)*a^3*cM*r^4*w^3 - 
      6*a^4*m*r^4*w^3 + 8*a^2*m*r^6*w^3 - (4*I)*a*r^7*w^3 + 2*m*r^8*w^3 + 
      4*a^7*r^2*w^4 + 4*a^5*r^4*w^4 - 4*a^3*r^6*w^4 - 4*a*r^8*w^4)*
     Derivative[1][fR0][r])/(36*cM*w^3), 
 f02f13a[r] -> ((12*a^3*cM*m^2*r - 48*a*cM^3*m^2*r + (60*I)*a^2*cM^2*m^3*r + 
      12*a^3*cM*m^4*r + 72*a*cM^2*m^2*r^2 - (60*I)*a^2*cM*m^3*r^2 - 
      36*a*cM*m^2*r^3 - 6*a^3*cM*m^2*r*sss + 12*a*cM^2*m^2*r^2*sss - 
      6*a*cM*m^2*r^3*sss + (8*I)*a^5*cM*w + 8*a^4*cM^2*m*w - 
      (2*I)*a^5*cM*m^2*w + (4*I)*a^5*r*w - (32*I)*a^3*cM^2*r*w - 
      16*a^4*cM*m*r*w + 16*a^2*cM^3*m*r*w + (2*I)*a^5*m^2*r*w - 
      (104*I)*a^3*cM^2*m^2*r*w - 34*a^4*cM*m^3*r*w + (48*I)*a^3*cM*r^2*w - 
      4*a^4*m*r^2*w - 8*a^2*cM^2*m*r^2*w + (44*I)*a^3*cM*m^2*r^2*w - 
      8*a^4*m^3*r^2*w - (16*I)*a^3*cM*m^4*r^2*w - 4*a^4*m^5*r^2*w - 
      (44*I)*a^3*r^3*w + 20*a^2*cM*m*r^3*w + (16*I)*a^3*m^2*r^3*w - 
      (44*I)*a*cM^2*m^2*r^3*w - 30*a^2*cM*m^3*r^3*w + (16*I)*a^3*m^4*r^3*w + 
      (16*I)*a*cM*r^4*w - 18*a^2*m*r^4*w - 8*cM^2*m*r^4*w + 
      (102*I)*a*cM*m^2*r^4*w + 12*cM*m*r^5*w - (18*I)*a*m^2*r^5*w - 
      2*m*r^6*w - (4*I)*a^5*cM*sss*w - (4*I)*a^5*r*sss*w + 
      (16*I)*a^3*cM^2*r*sss*w + 4*a^4*cM*m*r*sss*w - I*a^5*m^2*r*sss*w - 
      (20*I)*a^3*cM*r^2*sss*w + 6*a^4*m*r^2*sss*w - 4*a^2*cM^2*m*r^2*sss*w + 
      (18*I)*a^3*cM*m^2*r^2*sss*w + 6*a^4*m^3*r^2*sss*w + 
      (24*I)*a^3*r^3*sss*w - 18*a^2*cM*m*r^3*sss*w - 
      (16*I)*a^3*m^2*r^3*sss*w - 4*a^2*cM*m^3*r^3*sss*w - 
      (16*I)*a*cM*r^4*sss*w + 11*a^2*m*r^4*sss*w - 8*cM^2*m*r^4*sss*w - 
      (8*I)*a*cM*m^2*r^4*sss*w + (4*I)*a*r^5*sss*w + 10*cM*m*r^5*sss*w + 
      (9*I)*a*m^2*r^5*sss*w - m*r^6*sss*w + I*a^5*r*sss^2*w - 
      (2*I)*a^3*cM*r^2*sss^2*w - 2*a^4*m*r^2*sss^2*w - I*a^3*r^3*sss^2*w + 
      4*a^2*cM*m*r^3*sss^2*w + (4*I)*a*cM*r^4*sss^2*w - a^2*m*r^4*sss^2*w - 
      (2*I)*a*r^5*sss^2*w - 2*cM*m*r^5*sss^2*w + m*r^6*sss^2*w - 
      8*a^5*cM^2*w^2 + (4*I)*a^6*cM*m*w^2 + 4*a^5*cM*r*w^2 + 
      32*a^3*cM^3*r*w^2 - (4*I)*a^6*m*r*w^2 + (28*I)*a^4*cM^2*m*r*w^2 + 
      30*a^5*cM*m^2*r*w^2 + 16*a^5*r^2*w^2 - 72*a^3*cM^2*r^2*w^2 + 
      (88*I)*a^4*cM*m*r^2*w^2 + 40*a^5*m^2*r^2*w^2 + 
      (64*I)*a^4*cM*m^3*r^2*w^2 + 20*a^5*m^4*r^2*w^2 + 36*a^3*cM*r^3*w^2 - 
      (44*I)*a^4*m*r^3*w^2 + (36*I)*a^2*cM^2*m*r^3*w^2 + 
      64*a^3*cM*m^2*r^3*w^2 - (60*I)*a^4*m^3*r^3*w^2 - 40*a^3*r^4*w^2 - 
      (94*I)*a^2*cM*m*r^4*w^2 - 18*a^3*m^2*r^4*w^2 - 24*a*cM^2*m^2*r^4*w^2 - 
      (26*I)*a^2*cM*m^3*r^4*w^2 + 2*a^3*m^4*r^4*w^2 + 24*a*cM*r^5*w^2 + 
      (18*I)*a^2*m*r^5*w^2 + 64*a*cM*m^2*r^5*w^2 + (24*I)*a^2*m^3*r^5*w^2 + 
      8*a*r^6*w^2 - (18*I)*cM*m*r^6*w^2 + (2*I)*m*r^7*w^2 + 
      2*a^5*cM*r*sss*w^2 + (2*I)*a^6*m*r*sss*w^2 - 12*a^5*r^2*sss*w^2 - 
      8*a^3*cM^2*r^2*sss*w^2 - (36*I)*a^4*cM*m*r^2*sss*w^2 - 
      18*a^5*m^2*r^2*sss*w^2 + 18*a^3*cM*r^3*sss*w^2 + 
      (24*I)*a^4*m*r^3*sss*w^2 + 12*a^3*cM*m^2*r^3*sss*w^2 + 
      20*a^3*r^4*sss*w^2 + 16*a*cM^2*r^4*sss*w^2 + (30*I)*a^2*cM*m*r^4*sss*
       w^2 - 3*a^3*m^2*r^4*sss*w^2 - 36*a*cM*r^5*sss*w^2 - 
      (21*I)*a^2*m*r^5*sss*w^2 - 6*a*cM*m^2*r^5*sss*w^2 - 
      (4*I)*cM*m*r^6*sss*w^2 + 7*a*m^2*r^6*sss*w^2 - (3*I)*m*r^7*sss*w^2 + 
      2*a^5*r^2*sss^2*w^2 - 4*a^3*cM*r^3*sss^2*w^2 + 4*a*cM*r^5*sss^2*w^2 - 
      2*a*r^6*sss^2*w^2 - (2*I)*a^7*cM*w^3 + (2*I)*a^7*r*w^3 + 
      (16*I)*a^5*cM^2*r*w^3 - 6*a^6*cM*m*r*w^3 - (72*I)*a^5*cM*r^2*w^3 - 
      56*a^6*m*r^2*w^3 - (96*I)*a^5*cM*m^2*r^2*w^3 - 40*a^6*m^3*r^2*w^3 + 
      (28*I)*a^5*r^3*w^3 + (8*I)*a^3*cM^2*r^3*w^3 - 38*a^4*cM*m*r^3*w^3 + 
      (84*I)*a^5*m^2*r^3*w^3 - (14*I)*a^3*cM*r^4*w^3 + 28*a^4*m*r^4*w^3 + 
      48*a^2*cM^2*m*r^4*w^3 + (78*I)*a^3*cM*m^2*r^4*w^3 - 8*a^4*m^3*r^4*w^3 + 
      (10*I)*a^3*r^5*w^3 - 94*a^2*cM*m*r^5*w^3 - (48*I)*a^3*m^2*r^5*w^3 + 
      (24*I)*a*cM*r^6*w^3 - 14*a^2*m*r^6*w^3 - (18*I)*a*cM*m^2*r^6*w^3 + 
      8*a^2*m^3*r^6*w^3 - (16*I)*a*r^7*w^3 - 10*cM*m*r^7*w^3 - 
      (12*I)*a*m^2*r^7*w^3 - 2*m*r^8*w^3 - I*a^7*r*sss*w^3 + 
      (18*I)*a^5*cM*r^2*sss*w^3 + 18*a^6*m*r^2*sss*w^3 - 
      (8*I)*a^5*r^3*sss*w^3 - 12*a^4*cM*m*r^3*sss*w^3 - 
      (22*I)*a^3*cM*r^4*sss*w^3 + 6*a^4*m*r^4*sss*w^3 + 
      (3*I)*a^3*r^5*sss*w^3 + 12*a^2*cM*m*r^5*sss*w^3 + 
      (8*I)*a*cM*r^6*sss*w^3 - 14*a^2*m*r^6*sss*w^3 + (10*I)*a*r^7*sss*w^3 - 
      2*m*r^8*sss*w^3 - 2*a^7*cM*r*w^4 + 24*a^7*r^2*w^4 + 
      (64*I)*a^6*cM*m*r^2*w^4 + 40*a^7*m^2*r^2*w^4 + 4*a^5*cM*r^3*w^4 - 
      (52*I)*a^6*m*r^3*w^4 - 10*a^5*r^4*w^4 - 24*a^3*cM^2*r^4*w^4 - 
      (78*I)*a^4*cM*m*r^4*w^4 + 12*a^5*m^2*r^4*w^4 + 30*a^3*cM*r^5*w^4 + 
      (24*I)*a^4*m*r^5*w^4 + 6*a^3*r^6*w^4 + (36*I)*a^2*cM*m*r^6*w^4 - 
      24*a^3*m^2*r^6*w^4 + 20*a*cM*r^7*w^4 + (28*I)*a^2*m*r^7*w^4 - 
      6*a*m^2*r^8*w^4 + (2*I)*m*r^9*w^4 - 6*a^7*r^2*sss*w^4 + 
      4*a^5*cM*r^3*sss*w^4 - 3*a^5*r^4*sss*w^4 - 6*a^3*cM*r^5*sss*w^4 + 
      7*a^3*r^6*sss*w^4 + 4*a*r^8*sss*w^4 - (16*I)*a^7*cM*r^2*w^5 - 
      20*a^8*m*r^2*w^5 + (12*I)*a^7*r^3*w^5 + (26*I)*a^5*cM*r^4*w^5 - 
      8*a^6*m*r^4*w^5 - (18*I)*a^3*cM*r^6*w^5 + 24*a^4*m*r^6*w^5 - 
      (16*I)*a^3*r^7*w^5 + 12*a^2*m*r^8*w^5 - (4*I)*a*r^9*w^5 + 
      4*a^9*r^2*w^6 + 2*a^7*r^4*w^6 - 8*a^5*r^6*w^6 - 6*a^3*r^8*w^6)*fR0[r])/
    (36*cM*w^3) + ((a^2 - 2*cM*r + r^2)*(12*a*cM^2*m^2*r - 
      (12*I)*a^2*cM*m^3*r - 12*a*cM*m^2*r^2 - (2*I)*a^5*w - 2*a^4*cM*m*w + 
      (8*I)*a^3*cM*r*w - 4*a^2*cM^2*m*r*w + (22*I)*a^3*cM*m^2*r*w - 
      (14*I)*a^3*r^2*w + (4*I)*a^3*m^2*r^2*w + (4*I)*a^3*m^4*r^2*w + 
      (8*I)*a*cM*r^3*w + (26*I)*a*cM*m^2*r^3*w + 2*cM*m*r^4*w - 
      (4*I)*a*m^2*r^4*w + I*a^5*sss*w - (4*I)*a^3*cM*r*sss*w + 
      (7*I)*a^3*r^2*sss*w - (4*I)*a^3*m^2*r^2*sss*w - (4*I)*a*cM*r^3*sss*w + 
      2*cM*m*r^4*sss*w + (2*I)*a*m^2*r^4*sss*w + 2*a^5*cM*w^2 - 
      8*a^3*cM^2*r*w^2 - (8*I)*a^4*cM*m*r*w^2 + 14*a^3*cM*r^2*w^2 - 
      (18*I)*a^4*m*r^2*w^2 - (16*I)*a^4*m^3*r^2*w^2 - 8*a^3*r^3*w^2 - 
      (20*I)*a^2*cM*m*r^3*w^2 - 8*a^3*m^2*r^3*w^2 - (8*I)*a^2*m*r^4*w^2 + 
      6*a*cM*m^2*r^4*w^2 + (2*I)*a^2*m^3*r^4*w^2 + 8*a*r^5*w^2 - 
      (6*I)*cM*m*r^5*w^2 + 4*a*m^2*r^5*w^2 + (8*I)*a^4*m*r^2*sss*w^2 + 
      4*a^3*r^3*sss*w^2 - 4*a*cM*r^4*sss*w^2 - (2*I)*a^2*m*r^4*sss*w^2 - 
      4*a*r^5*sss*w^2 - (2*I)*m*r^6*sss*w^2 - (2*I)*a^5*cM*r*w^3 + 
      (14*I)*a^5*r^2*w^3 + (24*I)*a^5*m^2*r^2*w^3 - (6*I)*a^3*cM*r^3*w^3 + 
      16*a^4*m*r^3*w^3 + (10*I)*a^3*r^4*w^3 - 12*a^2*cM*m*r^4*w^3 - 
      (6*I)*a^3*m^2*r^4*w^3 + (12*I)*a*cM*r^5*w^3 - 10*a^2*m*r^5*w^3 - 
      (4*I)*a*r^6*w^3 - (6*I)*a*m^2*r^6*w^3 - 2*m*r^7*w^3 - 
      (4*I)*a^5*r^2*sss*w^3 + (4*I)*a*r^6*sss*w^3 - (16*I)*a^6*m*r^2*w^4 - 
      8*a^5*r^3*w^4 + 6*a^3*cM*r^4*w^4 + (6*I)*a^4*m*r^4*w^4 + 
      6*a^3*r^5*w^4 + (12*I)*a^2*m*r^6*w^4 + 4*a*r^7*w^4 + 
      (4*I)*a^7*r^2*w^5 - (2*I)*a^5*r^4*w^5 - (6*I)*a^3*r^6*w^5)*
     Derivative[1][fR0][r])/(36*cM*w^3), 
 f02f13b[r] -> -((-4*a^3*cM*m*r + 16*a*cM^3*m*r - (20*I)*a^2*cM^2*m^2*r - 
       4*a^3*cM*m^3*r - 24*a*cM^2*m*r^2 + (20*I)*a^2*cM*m^2*r^2 + 
       12*a*cM*m*r^3 + 2*a^3*cM*m*r*sss - 4*a*cM^2*m*r^2*sss + 
       2*a*cM*m*r^3*sss + 2*a^6*w - 8*a^4*cM^2*w + (2*I)*a^5*cM*m*w - 
       8*a^4*cM*r*w + 16*a^2*cM^3*r*w + (24*I)*a^3*cM^2*m*r*w + 
       10*a^4*cM*m^2*r*w + 20*a^4*r^2*w - 32*a^2*cM^2*r^2*w - 
       (6*I)*a^3*cM*m*r^2*w + 4*a^4*m^2*r^2*w + (16*I)*a^3*cM*m^3*r^2*w + 
       4*a^4*m^4*r^2*w + 24*a^2*cM*r^3*w - (4*I)*a^3*m*r^3*w + 
       (28*I)*a*cM^2*m*r^3*w + 8*a^2*cM*m^2*r^3*w - (16*I)*a^3*m^3*r^3*w - 
       14*a^2*r^4*w - (56*I)*a*cM*m*r^4*w - 8*cM^2*m^2*r^4*w - 
       (6*I)*a*cM*m^3*r^4*w - 2*a^2*m^4*r^4*w + (12*I)*a*m*r^5*w + 
       12*cM*m^2*r^5*w + (8*I)*a*m^3*r^5*w - 2*m^2*r^6*w - a^6*sss*w + 
       8*a^4*cM*r*sss*w - 12*a^4*r^2*sss*w - 4*a^2*cM^2*r^2*sss*w - 
       (10*I)*a^3*cM*m*r^2*sss*w - 4*a^4*m^2*r^2*sss*w + 4*a^2*cM*r^3*sss*w + 
       (10*I)*a^3*m*r^3*sss*w + 4*a^2*cM*m^2*r^3*sss*w + 7*a^2*r^4*sss*w + 
       8*cM^2*r^4*sss*w + (10*I)*a*cM*m*r^4*sss*w + a^2*m^2*r^4*sss*w - 
       12*cM*r^5*sss*w - (10*I)*a*m*r^5*sss*w - 2*cM*m^2*r^5*sss*w + 
       2*r^6*sss*w + m^2*r^6*sss*w + a^4*r^2*sss^2*w - 2*a^2*cM*r^3*sss^2*w + 
       2*cM*r^5*sss^2*w - r^6*sss^2*w - (2*I)*a^6*cM*w^2 - 
       (4*I)*a^4*cM^2*r*w^2 - 8*a^5*cM*m*r*w^2 - (20*I)*a^4*cM*r^2*w^2 - 
       18*a^5*m*r^2*w^2 - (48*I)*a^4*cM*m^2*r^2*w^2 - 16*a^5*m^3*r^2*w^2 + 
       (8*I)*a^4*r^3*w^2 - (4*I)*a^2*cM^2*r^3*w^2 - 24*a^3*cM*m*r^3*w^2 + 
       (44*I)*a^4*m^2*r^3*w^2 + (6*I)*a^2*cM*r^4*w^2 + 40*a^3*m*r^4*w^2 + 
       32*a*cM^2*m*r^4*w^2 + (38*I)*a^2*cM*m^2*r^4*w^2 + 4*a^3*m^3*r^4*w^2 - 
       64*a*cM*m*r^5*w^2 - (38*I)*a^2*m^2*r^5*w^2 + (24*I)*cM*r^6*w^2 - 
       6*a*m*r^6*w^2 - (6*I)*cM*m^2*r^6*w^2 + 4*a*m^3*r^6*w^2 - 
       (8*I)*r^7*w^2 - (2*I)*m^2*r^7*w^2 + (10*I)*a^4*cM*r^2*sss*w^2 + 
       8*a^5*m*r^2*sss*w^2 - (4*I)*a^4*r^3*sss*w^2 - 8*a^3*cM*m*r^3*sss*w^2 - 
       (12*I)*a^2*cM*r^4*sss*w^2 + 8*a*cM*m*r^5*sss*w^2 + 
       (2*I)*cM*r^6*sss*w^2 - 8*a*m*r^6*sss*w^2 + (4*I)*r^7*sss*w^2 + 
       2*a^6*cM*r*w^3 + 14*a^6*r^2*w^3 + (48*I)*a^5*cM*m*r^2*w^3 + 
       24*a^6*m^2*r^2*w^3 + 16*a^4*cM*r^3*w^3 - (40*I)*a^5*m*r^3*w^3 - 
       30*a^4*r^4*w^3 - 24*a^2*cM^2*r^4*w^3 - (58*I)*a^3*cM*m*r^4*w^3 + 
       38*a^2*cM*r^5*w^3 + (30*I)*a^3*m*r^5*w^3 - 4*a^2*r^6*w^3 + 
       (24*I)*a*cM*m*r^6*w^3 - 16*a^2*m^2*r^6*w^3 + 20*cM*r^7*w^3 + 
       (20*I)*a*m*r^7*w^3 - 2*m^2*r^8*w^3 - 4*a^6*r^2*sss*w^3 + 
       4*a^4*cM*r^3*sss*w^3 - a^4*r^4*sss*w^3 - 6*a^2*cM*r^5*sss*w^3 + 
       5*a^2*r^6*sss*w^3 + 2*r^8*sss*w^3 - (16*I)*a^6*cM*r^2*w^4 - 
       16*a^7*m*r^2*w^4 + (12*I)*a^6*r^3*w^4 + (26*I)*a^4*cM*r^4*w^4 - 
       4*a^5*m*r^4*w^4 - (18*I)*a^2*cM*r^6*w^4 + 20*a^3*m*r^6*w^4 - 
       (16*I)*a^2*r^7*w^4 + 8*a*m*r^8*w^4 - (4*I)*r^9*w^4 + 4*a^8*r^2*w^5 + 
       2*a^6*r^4*w^5 - 8*a^4*r^6*w^5 - 6*a^2*r^8*w^5)*fR0[r])/(36*cM*w^3) + 
   ((a^2 - 2*cM*r + r^2)*(4*a*cM^2*m*r - (4*I)*a^2*cM*m^2*r - 4*a*cM*m*r^2 - 
      2*a^4*cM*w - 2*a^4*r*w + 4*a^2*cM^2*r*w + (6*I)*a^3*cM*m*r*w - 
      6*a^2*cM*r^2*w + (4*I)*a^3*m^3*r^2*w + 6*a^2*r^3*w + 
      (12*I)*a*cM*m*r^3*w - (2*I)*a*m*r^4*w - 2*cM*m^2*r^4*w - 
      (2*I)*a*m^3*r^4*w + a^4*r*sss*w - (2*I)*a^3*m*r^2*sss*w - 
      3*a^2*r^3*sss*w + 2*cM*r^4*sss*w + (2*I)*a*m*r^4*sss*w - 
      (2*I)*a^4*cM*r*w^2 - (4*I)*a^4*r^2*w^2 - (12*I)*a^4*m^2*r^2*w^2 - 
      (2*I)*a^2*cM*r^3*w^2 - 8*a^3*m*r^3*w^2 + 8*a*cM*m*r^4*w^2 + 
      (6*I)*a^2*m^2*r^4*w^2 - (12*I)*cM*r^5*w^2 + 8*a*m*r^5*w^2 + 
      (4*I)*r^6*w^2 + (2*I)*m^2*r^6*w^2 + (2*I)*a^4*r^2*sss*w^2 - 
      (2*I)*r^6*sss*w^2 + (12*I)*a^5*m*r^2*w^3 + 8*a^4*r^3*w^3 - 
      6*a^2*cM*r^4*w^3 - (6*I)*a^3*m*r^4*w^3 - 6*a^2*r^5*w^3 - 
      (8*I)*a*m*r^6*w^3 - 4*r^7*w^3 - (4*I)*a^6*r^2*w^4 + (2*I)*a^4*r^4*w^4 + 
      (6*I)*a^2*r^6*w^4)*Derivative[1][fR0][r])/(36*cM*w^3), 
 f02f14a[r] -> -((-4*a^6*cM*m + 16*a^4*cM^3*m - (20*I)*a^5*cM^2*m^2 - 
       8*a^6*cM*m^3 + 16*a^4*cM^3*m^3 - (20*I)*a^5*cM^2*m^4 - 4*a^6*cM*m^5 - 
       24*a^4*cM^2*m*r + (44*I)*a^5*cM*m^2*r - (96*I)*a^3*cM^3*m^2*r - 
       144*a^4*cM^2*m^3*r + (44*I)*a^5*cM*m^4*r + 12*a^4*cM*m*r^2 + 
       (144*I)*a^3*cM^2*m^2*r^2 + 128*a^4*cM*m^3*r^2 + 16*a^2*cM^3*m^3*r^2 - 
       (20*I)*a^3*cM^2*m^4*r^2 - 4*a^4*cM*m^5*r^2 - (48*I)*a^3*cM*m^2*r^3 - 
       (96*I)*a*cM^3*m^2*r^3 - 144*a^2*cM^2*m^3*r^3 + (44*I)*a^3*cM*m^4*r^3 + 
       (144*I)*a*cM^2*m^2*r^4 + 132*a^2*cM*m^3*r^4 - (72*I)*a*cM*m^2*r^5 + 
       (8*I)*a^5*cM^2*sss + 6*a^6*cM*m*sss - 8*a^4*cM^3*m*sss + 
       (18*I)*a^5*cM^2*m^2*sss + 6*a^6*cM*m^3*sss - (16*I)*a^5*cM*r*sss + 
       (16*I)*a^3*cM^3*r*sss + 44*a^4*cM^2*m*r*sss - (38*I)*a^5*cM*m^2*r*
        sss - (16*I)*a^3*cM^3*m^2*r*sss - 8*a^4*cM^2*m^3*r*sss - 
       (24*I)*a^3*cM^2*r^2*sss - 38*a^4*cM*m*r^2*sss - 
       16*a^2*cM^3*m*r^2*sss + (76*I)*a^3*cM^2*m^2*r^2*sss + 
       12*a^4*cM*m^3*r^2*sss + (8*I)*a^3*cM*r^3*sss + (32*I)*a*cM^3*r^3*sss + 
       64*a^2*cM^2*m*r^3*sss - (68*I)*a^3*cM*m^2*r^3*sss - 
       (16*I)*a*cM^3*m^2*r^3*sss - 8*a^2*cM^2*m^3*r^3*sss - 
       (48*I)*a*cM^2*r^4*sss - 52*a^2*cM*m*r^4*sss + (48*I)*a*cM^2*m^2*r^4*
        sss + 4*a^2*cM*m^3*r^4*sss + (24*I)*a*cM*r^5*sss - 
       (20*I)*a*cM*m^2*r^5*sss - (4*I)*a^5*cM^2*sss^2 - 2*a^6*cM*m*sss^2 + 
       (8*I)*a^5*cM*r*sss^2 + (8*I)*a^3*cM^3*r*sss^2 + 4*a^4*cM^2*m*r*sss^2 - 
       (28*I)*a^3*cM^2*r^2*sss^2 - 6*a^4*cM*m*r^2*sss^2 + 
       (20*I)*a^3*cM*r^3*sss^2 + (16*I)*a*cM^3*r^3*sss^2 + 
       8*a^2*cM^2*m*r^3*sss^2 - (32*I)*a*cM^2*r^4*sss^2 - 
       4*a^2*cM*m*r^4*sss^2 + (12*I)*a*cM*r^5*sss^2 + 16*a^7*cM*w - 
       16*a^5*cM^3*w + (56*I)*a^6*cM^2*m*w + 40*a^7*cM*m^2*w - 
       48*a^5*cM^3*m^2*w + (80*I)*a^6*cM^2*m^3*w + 20*a^7*cM*m^4*w + 
       56*a^5*cM^2*r*w - (96*I)*a^6*cM*m*r*w + (96*I)*a^4*cM^3*m*r*w + 
       312*a^5*cM^2*m^2*r*w - (152*I)*a^6*cM*m^3*r*w - 96*a^5*cM*r^2*w - 
       (312*I)*a^4*cM^2*m*r^2*w - 232*a^5*cM*m^2*r^2*w - 
       80*a^3*cM^3*m^2*r^2*w + (144*I)*a^4*cM^2*m^3*r^2*w + 
       40*a^5*cM*m^4*r^2*w + 88*a^3*cM^2*r^3*w + (240*I)*a^4*cM*m*r^3*w + 
       (256*I)*a^2*cM^3*m*r^3*w + 432*a^3*cM^2*m^2*r^3*w - 
       (280*I)*a^4*cM*m^3*r^3*w - 80*a^3*cM*r^4*w - (52*I)*a^4*m*r^4*w - 
       (496*I)*a^2*cM^2*m*r^4*w - 380*a^3*cM*m^2*r^4*w - 
       (12*I)*a^4*m^3*r^4*w + (8*I)*a^2*cM^2*m^3*r^4*w + 
       56*a^3*cM*m^4*r^4*w - (12*I)*a^4*m^5*r^4*w + (296*I)*a^2*cM*m*r^5*w - 
       12*a^3*m^2*r^5*w + 80*a*cM^2*m^2*r^5*w - (60*I)*a^2*cM*m^3*r^5*w - 
       48*a^3*m^4*r^5*w + 32*a*cM*r^6*w + (8*I)*a^2*m*r^6*w - 
       (16*I)*cM^2*m*r^6*w - 172*a*cM*m^2*r^6*w - (8*I)*a^2*m^3*r^6*w + 
       (24*I)*cM*m*r^7*w + 20*a*m^2*r^7*w - (4*I)*m*r^8*w - 12*a^7*cM*sss*w + 
       8*a^5*cM^3*sss*w - (36*I)*a^6*cM^2*m*sss*w - 18*a^7*cM*m^2*sss*w - 
       28*a^5*cM^2*r*sss*w + (64*I)*a^6*cM*m*r*sss*w + 
       (32*I)*a^4*cM^3*m*r*sss*w + 24*a^5*cM^2*m^2*r*sss*w + 
       8*a^5*cM*r^2*sss*w + 16*a^3*cM^3*r^2*sss*w - (164*I)*a^4*cM^2*m*r^2*
        sss*w - 54*a^5*cM*m^2*r^2*sss*w - 60*a^3*cM^2*r^3*sss*w + 
       (144*I)*a^4*cM*m*r^3*sss*w + (64*I)*a^2*cM^3*m*r^3*sss*w + 
       48*a^3*cM^2*m^2*r^3*sss*w + 68*a^3*cM*r^4*sss*w + 
       (32*I)*a^4*m*r^4*sss*w - (144*I)*a^2*cM^2*m*r^4*sss*w - 
       70*a^3*cM*m^2*r^4*sss*w + (12*I)*a^4*m^3*r^4*sss*w - 
       48*a*cM^2*r^5*sss*w + (72*I)*a^2*cM*m*r^5*sss*w + 
       30*a^3*m^2*r^5*sss*w + 8*a*cM^2*m^2*r^5*sss*w - 
       (12*I)*a^2*cM*m^3*r^5*sss*w + 48*a*cM*r^6*sss*w - 
       (8*I)*cM^2*m*r^6*sss*w + 6*a*cM*m^2*r^6*sss*w + 
       (4*I)*a^2*m^3*r^6*sss*w + (8*I)*cM*m*r^7*sss*w - 10*a*m^2*r^7*sss*w + 
       2*a^7*cM*sss^2*w - 4*a^5*cM^2*r*sss^2*w + 8*a^5*cM*r^2*sss^2*w - 
       12*a^3*cM^2*r^3*sss^2*w + 10*a^3*cM*r^4*sss^2*w - 
       (3*I)*a^4*m*r^4*sss^2*w - 8*a*cM^2*r^5*sss^2*w + 
       (6*I)*a^2*cM*m*r^5*sss^2*w + 4*a*cM*r^6*sss^2*w - 
       (2*I)*a^2*m*r^6*sss^2*w - (2*I)*cM*m*r^7*sss^2*w + I*m*r^8*sss^2*w - 
       (36*I)*a^7*cM^2*w^2 - 56*a^8*cM*m*w^2 + 48*a^6*cM^3*m*w^2 - 
       (120*I)*a^7*cM^2*m^2*w^2 - 40*a^8*cM*m^3*w^2 + (196*I)*a^7*cM*r*w^2 - 
       192*a^6*cM^2*m*r*w^2 + (192*I)*a^7*cM*m^2*r*w^2 - (72*I)*a^7*r^2*w^2 - 
       (232*I)*a^5*cM^2*r^2*w^2 + 144*a^6*cM*m*r^2*w^2 + 
       112*a^4*cM^3*m*r^2*w^2 - (312*I)*a^5*cM^2*m^2*r^2*w^2 - 
       120*a^6*cM*m^3*r^2*w^2 + (568*I)*a^5*cM*r^3*w^2 + 
       (64*I)*a^3*cM^3*r^3*w^2 - 48*a^6*m*r^3*w^2 - 400*a^4*cM^2*m*r^3*w^2 + 
       (504*I)*a^5*cM*m^2*r^3*w^2 - (352*I)*a^5*r^4*w^2 - 
       (356*I)*a^3*cM^2*r^4*w^2 + 692*a^4*cM*m*r^4*w^2 + 
       (48*I)*a^5*m^2*r^4*w^2 - (156*I)*a^3*cM^2*m^2*r^4*w^2 - 
       232*a^4*cM*m^3*r^4*w^2 + (48*I)*a^5*m^4*r^4*w^2 + 
       (580*I)*a^3*cM*r^5*w^2 - 156*a^4*m*r^5*w^2 - 240*a^2*cM^2*m*r^5*w^2 + 
       (300*I)*a^3*cM*m^2*r^5*w^2 + 120*a^4*m^3*r^5*w^2 - 
       (328*I)*a^3*r^6*w^2 - (128*I)*a*cM^2*r^6*w^2 + 336*a^2*cM*m*r^6*w^2 - 
       (12*I)*a^3*m^2*r^6*w^2 - (52*I)*a*cM^2*m^2*r^6*w^2 + 
       48*a^2*cM*m^3*r^6*w^2 + (16*I)*a^3*m^4*r^6*w^2 + 
       (144*I)*a*cM*r^7*w^2 - 32*a^2*m*r^7*w^2 + (116*I)*a*cM*m^2*r^7*w^2 - 
       24*a^2*m^3*r^7*w^2 - (48*I)*a*r^8*w^2 - 12*cM*m*r^8*w^2 - 
       (12*I)*a*m^2*r^8*w^2 + 12*m*r^9*w^2 + (18*I)*a^7*cM^2*sss*w^2 + 
       18*a^8*cM*m*sss*w^2 - (26*I)*a^7*cM*r*sss*w^2 - 
       (16*I)*a^5*cM^3*r*sss*w^2 - 24*a^6*cM^2*m*r*sss*w^2 + 
       (88*I)*a^5*cM^2*r^2*sss*w^2 + 72*a^6*cM*m*r^2*sss*w^2 - 
       (104*I)*a^5*cM*r^3*sss*w^2 - (48*I)*a^3*cM^3*r^3*sss*w^2 - 
       72*a^4*cM^2*m*r^3*sss*w^2 + (44*I)*a^5*r^4*sss*w^2 + 
       (138*I)*a^3*cM^2*r^4*sss*w^2 + 112*a^4*cM*m*r^4*sss*w^2 - 
       (24*I)*a^5*m^2*r^4*sss*w^2 - (194*I)*a^3*cM*r^5*sss*w^2 - 
       32*a^2*cM^2*m*r^5*sss*w^2 + (24*I)*a^3*cM*m^2*r^5*sss*w^2 + 
       (56*I)*a^3*r^6*sss*w^2 + (20*I)*a*cM^2*r^6*sss*w^2 - 
       12*a^2*cM*m*r^6*sss*w^2 - (16*I)*a^3*m^2*r^6*sss*w^2 - 
       (52*I)*a*cM*r^7*sss*w^2 - (8*I)*a*cM*m^2*r^7*sss*w^2 + 
       (12*I)*a*r^8*sss*w^2 + 10*cM*m*r^8*sss*w^2 + (8*I)*a*m^2*r^8*sss*w^2 + 
       24*a^9*cM*w^3 - 16*a^7*cM^3*w^3 + (80*I)*a^8*cM^2*m*w^3 + 
       40*a^9*cM*m^2*w^3 + 24*a^7*cM^2*r*w^3 - (104*I)*a^8*cM*m*r*w^3 - 
       40*a^7*cM*r^2*w^3 - 48*a^5*cM^3*r^2*w^3 + (272*I)*a^6*cM^2*m*r^2*w^3 + 
       160*a^7*cM*m^2*r^2*w^3 - 48*a^7*r^3*w^3 + 112*a^5*cM^2*r^3*w^3 - 
       (344*I)*a^6*cM*m*r^3*w^3 - 152*a^5*cM*r^4*w^3 + (24*I)*a^6*m*r^4*w^3 + 
       (288*I)*a^4*cM^2*m*r^4*w^3 + 360*a^5*cM*m^2*r^4*w^3 - 
       (72*I)*a^6*m^3*r^4*w^3 - 192*a^5*r^5*w^3 - 8*a^3*cM^2*r^5*w^3 - 
       (500*I)*a^4*cM*m*r^5*w^3 - 84*a^5*m^2*r^5*w^3 + 120*a^3*cM*r^6*w^3 + 
       (104*I)*a^4*m*r^6*w^3 + (112*I)*a^2*cM^2*m*r^6*w^3 - 
       64*a^3*cM*m^2*r^6*w^3 - (48*I)*a^4*m^3*r^6*w^3 - 144*a^3*r^7*w^3 - 
       (104*I)*a^2*cM*m*r^7*w^3 + 24*a^3*m^2*r^7*w^3 + 144*a*cM*r^8*w^3 - 
       (4*I)*a^2*m*r^8*w^3 + 20*a*cM*m^2*r^8*w^3 + (4*I)*a^2*m^3*r^8*w^3 + 
       (20*I)*cM*m*r^9*w^3 + 8*a*m^2*r^9*w^3 - (4*I)*m*r^10*w^3 - 
       6*a^9*cM*sss*w^3 + 8*a^7*cM^2*r*sss*w^3 - 30*a^7*cM*r^2*sss*w^3 + 
       32*a^5*cM^2*r^3*sss*w^3 - 46*a^5*cM*r^4*sss*w^3 + 
       (12*I)*a^6*m*r^4*sss*w^3 + 24*a^3*cM^2*r^5*sss*w^3 - 
       (12*I)*a^4*cM*m*r^5*sss*w^3 - 26*a^3*cM*r^6*sss*w^3 + 
       (12*I)*a^4*m*r^6*sss*w^3 + (8*I)*a^2*cM*m*r^7*sss*w^3 - 
       4*a*cM*r^8*sss*w^3 - (2*I)*a^2*m*r^8*sss*w^3 - (2*I)*m*r^10*sss*w^3 - 
       (20*I)*a^9*cM^2*w^4 - 20*a^10*cM*m*w^4 + (20*I)*a^9*cM*r*w^4 - 
       (84*I)*a^7*cM^2*r^2*w^4 - 100*a^8*cM*m*r^2*w^4 + 
       (76*I)*a^7*cM*r^3*w^4 - (60*I)*a^7*r^4*w^4 - (140*I)*a^5*cM^2*r^4*
        w^4 - 248*a^6*cM*m*r^4*w^4 + (48*I)*a^7*m^2*r^4*w^4 + 
       (260*I)*a^5*cM*r^5*w^4 - (72*I)*a^5*r^6*w^4 - (60*I)*a^3*cM^2*r^6*
        w^4 - 16*a^4*cM*m*r^6*w^4 + (48*I)*a^5*m^2*r^6*w^4 + 
       (4*I)*a^3*cM*r^7*w^4 - 16*a^4*m*r^7*w^4 - (44*I)*a^3*r^8*w^4 - 
       8*a^2*cM*m*r^8*w^4 - (8*I)*a^3*m^2*r^8*w^4 - (40*I)*a*cM*r^9*w^4 - 
       12*a^2*m*r^9*w^4 - (32*I)*a*r^10*w^4 - (8*I)*a*m^2*r^10*w^4 + 
       4*m*r^11*w^4 + 4*a^11*cM*w^5 + 24*a^9*cM*r^2*w^5 + 64*a^7*cM*r^4*w^5 - 
       (12*I)*a^8*m*r^4*w^5 + 12*a^7*r^5*w^5 + 32*a^5*cM*r^6*w^5 - 
       (16*I)*a^6*m*r^6*w^5 + 16*a^5*r^7*w^5 - 12*a^3*cM*r^8*w^5 + 
       (4*I)*a^4*m*r^8*w^5 - 4*a^3*r^9*w^5 + (8*I)*a^2*m*r^10*w^5 - 
       8*a*r^11*w^5)*fR0[r])/(72*cM*w^3) + 
   ((a^2 - 2*cM*r + r^2)*(4*a^4*cM^2*m - (4*I)*a^5*cM*m^2 + 4*a^4*cM^2*m^3 - 
      (4*I)*a^5*cM*m^4 - 4*a^4*cM*m*r - (24*I)*a^3*cM^2*m^2*r - 
      28*a^4*cM*m^3*r + (24*I)*a^3*cM*m^2*r^2 + 4*a^2*cM^2*m^3*r^2 - 
      (4*I)*a^3*cM*m^4*r^2 - (24*I)*a*cM^2*m^2*r^3 - 28*a^2*cM*m^3*r^3 + 
      (24*I)*a*cM*m^2*r^4 + (2*I)*a^5*cM*sss - 2*a^4*cM^2*m*sss + 
      (4*I)*a^5*cM*m^2*sss + (4*I)*a^3*cM^2*r*sss + 10*a^4*cM*m*r*sss - 
      (4*I)*a^3*cM^2*m^2*r*sss - (6*I)*a^3*cM*r^2*sss - 
      4*a^2*cM^2*m*r^2*sss + (8*I)*a^3*cM*m^2*r^2*sss + 
      (8*I)*a*cM^2*r^3*sss + 12*a^2*cM*m*r^3*sss - (4*I)*a*cM^2*m^2*r^3*sss - 
      (8*I)*a*cM*r^4*sss + (2*I)*a*cM*m^2*r^4*sss - I*a^5*cM*sss^2 + 
      (2*I)*a^3*cM^2*r*sss^2 - (3*I)*a^3*cM*r^2*sss^2 + 
      (4*I)*a*cM^2*r^3*sss^2 - (2*I)*a*cM*r^4*sss^2 - 4*a^5*cM^2*w + 
      (12*I)*a^6*cM*m*w - 12*a^5*cM^2*m^2*w + (16*I)*a^6*cM*m^3*w + 
      24*a^5*cM*r*w + (24*I)*a^4*cM^2*m*r*w + 72*a^5*cM*m^2*r*w - 
      12*a^3*cM^2*r^2*w - (68*I)*a^4*cM*m*r^2*w - 32*a^3*cM^2*m^2*r^2*w + 
      (32*I)*a^4*cM*m^3*r^2*w + 8*a^3*cM*r^3*w + (8*I)*a^4*m*r^3*w + 
      (64*I)*a^2*cM^2*m*r^3*w + 120*a^3*cM*m^2*r^3*w - 
      (76*I)*a^2*cM*m*r^4*w - 12*a*cM^2*m^2*r^4*w + (4*I)*a^2*cM*m^3*r^4*w + 
      12*a^3*m^4*r^4*w - 16*a*cM*r^5*w - (8*I)*a^2*m*r^5*w + 
      52*a*cM*m^2*r^5*w - (4*I)*cM*m*r^6*w - 4*a*m^2*r^6*w + 
      2*a^5*cM^2*sss*w - (8*I)*a^6*cM*m*sss*w - 12*a^5*cM*r*sss*w + 
      (8*I)*a^4*cM^2*m*r*sss*w + 10*a^3*cM^2*r^2*sss*w - 
      (24*I)*a^4*cM*m*r^2*sss*w - 28*a^3*cM*r^3*sss*w - 
      (4*I)*a^4*m*r^3*sss*w + (16*I)*a^2*cM^2*m*r^3*sss*w + 
      12*a*cM^2*r^4*sss*w - (14*I)*a^2*cM*m*r^4*sss*w - 6*a^3*m^2*r^4*sss*w - 
      16*a*cM*r^5*sss*w + (4*I)*a^2*m*r^5*sss*w - (2*I)*cM*m*r^6*sss*w + 
      2*a*m^2*r^6*sss*w - (8*I)*a^7*cM*w^2 + 12*a^6*cM^2*m*w^2 - 
      (24*I)*a^7*cM*m^2*w^2 + (36*I)*a^7*r*w^2 - 60*a^6*cM*m*r*w^2 - 
      (56*I)*a^5*cM*r^2*w^2 + 52*a^4*cM^2*m*r^2*w^2 - 
      (72*I)*a^5*cM*m^2*r^2*w^2 + (128*I)*a^5*r^3*w^2 + 
      (16*I)*a^3*cM^2*r^3*w^2 - 132*a^4*cM*m*r^3*w^2 - 
      (96*I)*a^3*cM*r^4*w^2 - 12*a^4*m*r^4*w^2 + 48*a^2*cM^2*m*r^4*w^2 - 
      (52*I)*a^3*cM*m^2*r^4*w^2 - 36*a^4*m^3*r^4*w^2 + (108*I)*a^3*r^5*w^2 - 
      4*a^2*cM*m*r^5*w^2 + (12*I)*a^3*m^2*r^5*w^2 - (32*I)*a*cM*r^6*w^2 - 
      36*a^2*m*r^6*w^2 - (4*I)*a*cM*m^2*r^6*w^2 - 4*a^2*m^3*r^6*w^2 + 
      (16*I)*a*r^7*w^2 + 12*cM*m*r^7*w^2 - (4*I)*a*m^2*r^7*w^2 - 
      8*m*r^8*w^2 + (4*I)*a^7*cM*sss*w^2 - (4*I)*a^5*cM^2*r*sss*w^2 + 
      (16*I)*a^5*cM*r^2*sss*w^2 - (4*I)*a^5*r^3*sss*w^2 - 
      (12*I)*a^3*cM^2*r^3*sss*w^2 + (24*I)*a^3*cM*r^4*sss*w^2 + 
      6*a^4*m*r^4*sss*w^2 - (4*I)*a*cM*r^6*sss*w^2 + 4*a^2*m*r^6*sss*w^2 + 
      (4*I)*a*r^7*sss*w^2 - 2*m*r^8*sss*w^2 - 4*a^7*cM^2*w^3 + 
      (16*I)*a^8*cM*m*w^3 + 16*a^7*cM*r*w^3 - 24*a^5*cM^2*r^2*w^3 + 
      (64*I)*a^6*cM*m*r^2*w^3 + 40*a^5*cM*r^3*w^3 - 36*a^3*cM^2*r^4*w^3 + 
      (92*I)*a^4*cM*m*r^4*w^3 + 36*a^5*m^2*r^4*w^3 - 16*a^3*cM*r^5*w^3 - 
      24*a^3*r^6*w^3 - (8*I)*a^2*cM*m*r^6*w^3 + 8*a^3*m^2*r^6*w^3 - 
      24*a*cM*r^7*w^3 + (16*I)*a^2*m*r^7*w^3 - 24*a*r^8*w^3 - 
      8*a*m^2*r^8*w^3 - (4*I)*m*r^9*w^3 - (4*I)*a^9*cM*w^4 - 
      (20*I)*a^7*cM*r^2*w^4 - (44*I)*a^5*cM*r^4*w^4 - 12*a^6*m*r^4*w^4 - 
      (12*I)*a^5*r^5*w^4 + (12*I)*a^3*cM*r^6*w^4 - 4*a^4*m*r^6*w^4 - 
      (4*I)*a^3*r^7*w^4 + 8*a^2*m*r^8*w^4 + (8*I)*a*r^9*w^4)*
     Derivative[1][fR0][r])/(72*cM*w^3), 
 f02f14b[r] -> ((2*a^6*cM*m^2 - 8*a^4*cM^3*m^2 + (10*I)*a^5*cM^2*m^3 + 
      2*a^6*cM*m^4 - (4*I)*a^5*cM*m*r + (16*I)*a^3*cM^3*m*r + 
      32*a^4*cM^2*m^2*r - (14*I)*a^5*cM*m^3*r - (24*I)*a^3*cM^2*m*r^2 - 
      22*a^4*cM*m^2*r^2 - 16*a^2*cM^3*m^2*r^2 + (20*I)*a^3*cM^2*m^3*r^2 + 
      4*a^4*cM*m^4*r^2 + (8*I)*a^3*cM*m*r^3 + (16*I)*a*cM^3*m*r^3 + 
      44*a^2*cM^2*m^2*r^3 - (24*I)*a^3*cM*m^3*r^3 - (24*I)*a*cM^2*m*r^4 - 
      32*a^2*cM*m^2*r^4 + (12*I)*a*cM*m*r^5 - (4*I)*a^5*cM^2*m*sss - 
      2*a^6*cM*m^2*sss + (6*I)*a^5*cM*m*r*sss + (8*I)*a^3*cM^3*m*r*sss + 
      4*a^4*cM^2*m^2*r*sss - (24*I)*a^3*cM^2*m*r^2*sss - 
      6*a^4*cM*m^2*r^2*sss + (16*I)*a^3*cM*m*r^3*sss + 
      (16*I)*a*cM^3*m*r^3*sss + 8*a^2*cM^2*m^2*r^3*sss - 
      (28*I)*a*cM^2*m*r^4*sss - 4*a^2*cM*m^2*r^4*sss + 
      (10*I)*a*cM*m*r^5*sss - (8*I)*a^6*cM^2*w - 12*a^7*cM*m*w + 
      16*a^5*cM^3*m*w - (30*I)*a^6*cM^2*m^2*w - 8*a^7*cM*m^3*w + 
      (16*I)*a^6*cM*r*w - (16*I)*a^4*cM^3*r*w - 64*a^5*cM^2*m*r*w + 
      (42*I)*a^6*cM*m^2*r*w + (16*I)*a^4*cM^2*r^2*w + 28*a^5*cM*m*r^2*w + 
      40*a^3*cM^3*m*r^2*w - (82*I)*a^4*cM^2*m^2*r^2*w - 24*a^5*cM*m^3*r^2*w - 
      (16*I)*a^2*cM^3*r^3*w + 4*a^5*m*r^3*w - 108*a^3*cM^2*m*r^3*w + 
      (106*I)*a^4*cM*m^2*r^3*w + (24*I)*a^2*cM^2*r^4*w + 112*a^3*cM*m*r^4*w - 
      (16*I)*a^2*cM^2*m^2*r^4*w - 34*a^3*cM*m^3*r^4*w + (6*I)*a^4*m^4*r^4*w - 
      (16*I)*a^2*cM*r^5*w - 24*a^3*m*r^5*w - 20*a*cM^2*m*r^5*w + 
      (20*I)*a^2*cM*m^2*r^5*w + 24*a^3*m^3*r^5*w + 24*a*cM*m*r^6*w + 
      (6*I)*a^2*m^2*r^6*w - (8*I)*cM^2*m^2*r^6*w + 6*a*cM*m^3*r^6*w - 
      (2*I)*a^2*m^4*r^6*w + 4*a*m*r^7*w + (12*I)*cM*m^2*r^7*w - 
      8*a*m^3*r^7*w - (2*I)*m^2*r^8*w + (4*I)*a^6*cM^2*sss*w + 
      4*a^7*cM*m*sss*w - (8*I)*a^6*cM*r*sss*w - (8*I)*a^4*cM^3*r*sss*w - 
      8*a^5*cM^2*m*r*sss*w + (32*I)*a^4*cM^2*r^2*sss*w + 
      16*a^5*cM*m*r^2*sss*w - (24*I)*a^4*cM*r^3*sss*w - 
      (24*I)*a^2*cM^3*r^3*sss*w - 2*a^5*m*r^3*sss*w - 
      24*a^3*cM^2*m*r^3*sss*w + (44*I)*a^2*cM^2*r^4*sss*w + 
      20*a^3*cM*m*r^4*sss*w - (3*I)*a^4*m^2*r^4*sss*w - 
      (16*I)*a^2*cM*r^5*sss*w - 8*a*cM^2*m*r^5*sss*w + 
      (6*I)*a^2*cM*m^2*r^5*sss*w - (2*I)*a^2*m^2*r^6*sss*w + 
      2*a*m*r^7*sss*w - (2*I)*cM*m^2*r^7*sss*w + I*m^2*r^8*sss*w + 
      10*a^8*cM*w^2 - 8*a^6*cM^3*w^2 + (30*I)*a^7*cM^2*m*w^2 + 
      12*a^8*cM*m^2*w^2 + 18*a^8*r*w^2 + 32*a^6*cM^2*r*w^2 - 
      (42*I)*a^7*cM*m*r*w^2 - 58*a^6*cM*r^2*w^2 - 24*a^4*cM^3*r^2*w^2 + 
      (104*I)*a^5*cM^2*m*r^2*w^2 + 48*a^6*cM*m^2*r^2*w^2 + 70*a^6*r^3*w^2 + 
      80*a^4*cM^2*r^3*w^2 - (132*I)*a^5*cM*m*r^3*w^2 - 146*a^4*cM*r^4*w^2 - 
      (18*I)*a^5*m*r^4*w^2 + (86*I)*a^3*cM^2*m*r^4*w^2 + 
      100*a^4*cM*m^2*r^4*w^2 - (18*I)*a^5*m^3*r^4*w^2 + 22*a^4*r^5*w^2 + 
      32*a^2*cM^2*r^5*w^2 - (142*I)*a^3*cM*m*r^5*w^2 - 36*a^4*m^2*r^5*w^2 - 
      6*a^2*cM*r^6*w^2 + (28*I)*a^3*m*r^6*w^2 + (36*I)*a*cM^2*m*r^6*w^2 - 
      28*a^2*cM*m^2*r^6*w^2 - (4*I)*a^3*m^3*r^6*w^2 - 38*a^2*r^7*w^2 - 
      (52*I)*a*cM*m*r^7*w^2 + 16*a^2*m^2*r^7*w^2 + 24*cM*r^8*w^2 + 
      (6*I)*a*m*r^8*w^2 + 6*cM*m^2*r^8*w^2 + (4*I)*a*m^3*r^8*w^2 - 
      8*r^9*w^2 + 2*m^2*r^9*w^2 - 2*a^8*cM*sss*w^2 + 4*a^6*cM^2*r*sss*w^2 - 
      10*a^6*cM*r^2*sss*w^2 - 2*a^6*r^3*sss*w^2 + 16*a^4*cM^2*r^3*sss*w^2 - 
      10*a^4*cM*r^4*sss*w^2 + (3*I)*a^5*m*r^4*sss*w^2 - 2*a^4*r^5*sss*w^2 + 
      12*a^2*cM^2*r^5*sss*w^2 - (6*I)*a^3*cM*m*r^5*sss*w^2 - 
      6*a^2*cM*r^6*sss*w^2 + I*a^3*m*r^6*sss*w^2 + 2*a^2*r^7*sss*w^2 + 
      (4*I)*a*cM*m*r^7*sss*w^2 - 4*cM*r^8*sss*w^2 - (2*I)*a*m*r^8*sss*w^2 + 
      2*r^9*sss*w^2 - (10*I)*a^8*cM^2*w^3 - 8*a^9*cM*m*w^3 + 
      (14*I)*a^8*cM*r*w^3 - (42*I)*a^6*cM^2*r^2*w^3 - 40*a^7*cM*m*r^2*w^3 + 
      (50*I)*a^6*cM*r^3*w^3 - (12*I)*a^6*r^4*w^3 - (70*I)*a^4*cM^2*r^4*w^3 - 
      98*a^5*cM*m*r^4*w^3 + (18*I)*a^6*m^2*r^4*w^3 + (138*I)*a^4*cM*r^5*w^3 + 
      6*a^5*m*r^5*w^3 + (16*I)*a^4*r^6*w^3 - (30*I)*a^2*cM^2*r^6*w^3 + 
      6*a^3*cM*m*r^6*w^3 + (14*I)*a^4*m^2*r^6*w^3 + (2*I)*a^2*cM*r^7*w^3 + 
      2*a^3*m*r^7*w^3 + (28*I)*a^2*r^8*w^3 - 8*a*cM*m*r^8*w^3 - 
      (6*I)*a^2*m^2*r^8*w^3 - (20*I)*cM*r^9*w^3 - 4*a*m*r^9*w^3 - 
      (2*I)*m^2*r^10*w^3 + 2*a^10*cM*w^4 + 12*a^8*cM*r^2*w^4 + 
      32*a^6*cM*r^4*w^4 - (6*I)*a^7*m*r^4*w^4 + 6*a^6*r^5*w^4 + 
      16*a^4*cM*r^6*w^4 - (8*I)*a^5*m*r^6*w^4 + 8*a^4*r^7*w^4 - 
      6*a^2*cM*r^8*w^4 + (2*I)*a^3*m*r^8*w^4 - 2*a^2*r^9*w^4 + 
      (4*I)*a*m*r^10*w^4 - 4*r^11*w^4)*fR0[r])/(36*cM*w^3) + 
   ((a^2 - 2*cM*r + r^2)*(2*a^4*cM^2*m^2 - (2*I)*a^5*cM*m^3 - 
      (4*I)*a^3*cM^2*m*r - 6*a^4*cM*m^2*r + (4*I)*a^3*cM*m*r^2 + 
      4*a^2*cM^2*m^2*r^2 - (4*I)*a^3*cM*m^3*r^2 - (4*I)*a*cM^2*m*r^3 - 
      8*a^2*cM*m^2*r^3 + (4*I)*a*cM*m*r^4 + I*a^5*cM*m*sss - 
      (2*I)*a^3*cM^2*m*r*sss + (3*I)*a^3*cM*m*r^2*sss - 
      (4*I)*a*cM^2*m*r^3*sss + (2*I)*a*cM*m*r^4*sss + (2*I)*a^6*cM*w - 
      4*a^5*cM^2*m*w + (6*I)*a^6*cM*m^2*w + (4*I)*a^4*cM^2*r*w + 
      18*a^5*cM*m*r*w - (4*I)*a^4*cM*r^2*w - 16*a^3*cM^2*m*r^2*w + 
      (18*I)*a^4*cM*m^2*r^2*w + (4*I)*a^2*cM^2*r^3*w + 38*a^3*cM*m*r^3*w - 
      (6*I)*a^2*cM*r^4*w - 6*a^3*m*r^4*w - 12*a*cM^2*m*r^4*w + 
      (6*I)*a^2*cM*m^2*r^4*w + 6*a^3*m^3*r^4*w + 12*a*cM*m*r^5*w + 
      2*a*m*r^6*w + (2*I)*cM*m^2*r^6*w - 2*a*m^3*r^6*w - I*a^6*cM*sss*w + 
      (2*I)*a^4*cM^2*r*sss*w - (4*I)*a^4*cM*r^2*sss*w + 
      (6*I)*a^2*cM^2*r^3*sss*w - (3*I)*a^2*cM*r^4*sss*w + 2*a^6*cM^2*w^2 - 
      (6*I)*a^7*cM*m*w^2 - 12*a^6*cM*r*w^2 + 12*a^4*cM^2*r^2*w^2 - 
      (24*I)*a^5*cM*m*r^2*w^2 - 28*a^4*cM*r^3*w^2 - 18*a^4*r^4*w^2 + 
      18*a^2*cM^2*r^4*w^2 - (28*I)*a^3*cM*m*r^4*w^2 - 12*a^4*m^2*r^4*w^2 + 
      8*a^2*cM*r^5*w^2 + (6*I)*a^3*m*r^5*w^2 - 22*a^2*r^6*w^2 + 
      12*cM*r^7*w^2 - (4*I)*a*m*r^7*w^2 - 4*r^8*w^2 + 2*m^2*r^8*w^2 + 
      (2*I)*a^8*cM*w^3 + (10*I)*a^6*cM*r^2*w^3 + (22*I)*a^4*cM*r^4*w^3 + 
      6*a^5*m*r^4*w^3 + (6*I)*a^4*r^5*w^3 - (6*I)*a^2*cM*r^6*w^3 + 
      2*a^3*m*r^6*w^3 + (2*I)*a^2*r^7*w^3 - 4*a*m*r^8*w^3 - (4*I)*r^9*w^3)*
     Derivative[1][fR0][r])/(36*cM*w^3), 
 f02f22a[r] -> 
  -((4*a^5*cM*m - 16*a^3*cM^3*m + (16*I)*a^6*m^2 - (44*I)*a^4*cM^2*m^2 - 
       72*a^5*cM*m^3 - 16*a^3*cM^3*m^3 + (20*I)*a^6*m^4 + 
       (4*I)*a^4*cM^2*m^4 - 16*a^5*cM*m^5 + (4*I)*a^6*m^6 - 8*a^5*m*r + 
       56*a^3*cM^2*m*r + (12*I)*a^4*cM*m^2*r + (96*I)*a^2*cM^3*m^2*r + 
       68*a^5*m^3*r + 160*a^3*cM^2*m^3*r - (40*I)*a^4*cM*m^4*r + 
       16*a^5*m^5*r - 48*a^3*cM*m*r^2 - 48*a*cM^3*m*r^2 + (8*I)*a^4*m^2*r^2 - 
       (148*I)*a^2*cM^2*m^2*r^2 - 224*a^3*cM*m^3*r^2 + (24*I)*a^4*m^4*r^2 + 
       16*a^3*m*r^3 + 104*a*cM^2*m*r^3 + (68*I)*a^2*cM*m^2*r^3 + 
       84*a^3*m^3*r^3 - 84*a*cM*m*r^4 - (8*I)*a^2*m^2*r^4 + 24*a*m*r^5 - 
       (8*I)*a^6*sss + (24*I)*a^4*cM^2*sss + 34*a^5*cM*m*sss + 
       8*a^3*cM^3*m*sss - (22*I)*a^6*m^2*sss + (6*I)*a^4*cM^2*m^2*sss + 
       24*a^5*cM*m^3*sss - (8*I)*a^6*m^4*sss - (8*I)*a^4*cM*r*sss - 
       (48*I)*a^2*cM^3*r*sss - 32*a^5*m*r*sss - 84*a^3*cM^2*m*r*sss + 
       (42*I)*a^4*cM*m^2*r*sss - (16*I)*a^2*cM^3*m^2*r*sss - 
       26*a^5*m^3*r*sss - 32*a^3*cM^2*m^3*r*sss + (12*I)*a^4*cM*m^4*r*sss - 
       (4*I)*a^4*r^2*sss + (64*I)*a^2*cM^2*r^2*sss + 120*a^3*cM*m*r^2*sss - 
       24*a*cM^3*m*r^2*sss - (20*I)*a^4*m^2*r^2*sss + (22*I)*a^2*cM^2*m^2*r^2*
        sss + 44*a^3*cM*m^3*r^2*sss - (4*I)*a^4*m^4*r^2*sss - 
       (16*I)*a^2*cM*r^3*sss + (16*I)*cM^3*r^3*sss - 48*a^3*m*r^3*sss + 
       36*a*cM^2*m*r^3*sss - (18*I)*a^2*cM*m^2*r^3*sss - 10*a^3*m^3*r^3*sss - 
       (40*I)*cM^2*r^4*sss - 10*a*cM*m*r^4*sss + (6*I)*a^2*m^2*r^4*sss + 
       (24*I)*cM*r^5*sss - (4*I)*r^6*sss + (6*I)*a^6*sss^2 - 
       (4*I)*a^4*cM^2*sss^2 - 8*a^5*cM*m*sss^2 + (5*I)*a^6*m^2*sss^2 - 
       (12*I)*a^4*cM*r*sss^2 + (8*I)*a^2*cM^3*r*sss^2 + 10*a^5*m*r*sss^2 + 
       16*a^3*cM^2*m*r*sss^2 - (14*I)*a^4*cM*m^2*r*sss^2 + 
       (4*I)*a^4*r^2*sss^2 - (8*I)*a^2*cM^2*r^2*sss^2 - 
       24*a^3*cM*m*r^2*sss^2 + (4*I)*a^4*m^2*r^2*sss^2 + 
       (8*I)*a^2*cM^2*m^2*r^2*sss^2 + (8*I)*a^2*cM*r^3*sss^2 + 
       (8*I)*cM^3*r^3*sss^2 + 4*a^3*m*r^3*sss^2 - 8*a*cM^2*m*r^3*sss^2 - 
       (2*I)*a^2*cM*m^2*r^3*sss^2 - (2*I)*a^2*r^4*sss^2 - 
       (12*I)*cM^2*r^4*sss^2 + 16*a*cM*m*r^4*sss^2 - I*a^2*m^2*r^4*sss^2 + 
       (4*I)*cM*r^5*sss^2 - 6*a*m*r^5*sss^2 - I*a^6*sss^3 + 
       (4*I)*a^4*cM*r*sss^3 - I*a^4*r^2*sss^3 - (4*I)*a^2*cM^2*r^2*sss^3 + 
       I*a^2*r^4*sss^3 + (4*I)*cM^2*r^4*sss^3 - (4*I)*cM*r^5*sss^3 + 
       I*r^6*sss^3 + 48*a^6*cM*w + 16*a^4*cM^3*w - (48*I)*a^7*m*w + 
       (72*I)*a^5*cM^2*m*w + 216*a^6*cM*m^2*w + 48*a^4*cM^3*m^2*w - 
       (84*I)*a^7*m^3*w - (16*I)*a^5*cM^2*m^3*w + 80*a^6*cM*m^4*w - 
       (24*I)*a^7*m^5*w - 64*a^6*r*w - 152*a^4*cM^2*r*w + 
       (16*I)*a^5*cM*m*r*w - (160*I)*a^3*cM^3*m*r*w - 184*a^6*m^2*r*w - 
       440*a^4*cM^2*m^2*r*w + (88*I)*a^5*cM*m^3*r*w - 84*a^6*m^4*r*w + 
       224*a^4*cM*r^2*w + 48*a^2*cM^3*r^2*w - (56*I)*a^5*m*r^2*w + 
       (176*I)*a^3*cM^2*m*r^2*w + 680*a^4*cM*m^2*r^2*w - 
       96*a^2*cM^3*m^2*r^2*w - (72*I)*a^5*m^3*r^2*w + 
       (160*I)*a^3*cM^2*m^3*r^2*w + 24*a^4*cM*m^4*r^2*w - 
       (8*I)*a^5*m^5*r^2*w - 80*a^4*r^3*w - 96*a^2*cM^2*r^3*w + 
       (80*I)*a^3*cM*m*r^3*w + (160*I)*a*cM^3*m*r^3*w - 336*a^4*m^2*r^3*w + 
       88*a^2*cM^2*m^2*r^3*w - (168*I)*a^3*cM*m^3*r^3*w - 20*a^4*m^4*r^3*w + 
       112*a^2*cM*r^4*w - (48*I)*a^3*m*r^4*w - (376*I)*a*cM^2*m*r^4*w + 
       112*a^2*cM*m^2*r^4*w + (28*I)*a^3*m^3*r^4*w - 32*a^2*r^5*w - 
       72*cM^2*r^5*w + (224*I)*a*cM*m*r^5*w - 88*a^2*m^2*r^5*w + 
       64*cM*r^6*w - (40*I)*a*m*r^6*w - 16*r^7*w - 44*a^6*cM*sss*w - 
       8*a^4*cM^3*sss*w + (48*I)*a^7*m*sss*w - (12*I)*a^5*cM^2*m*sss*w - 
       72*a^6*cM*m^2*sss*w + (32*I)*a^7*m^3*sss*w + 48*a^6*r*sss*w + 
       100*a^4*cM^2*r*sss*w - (56*I)*a^5*cM*m*r*sss*w + 
       (32*I)*a^3*cM^3*m*r*sss*w + 80*a^6*m^2*r*sss*w + 
       96*a^4*cM^2*m^2*r*sss*w - (48*I)*a^5*cM*m^3*r*sss*w - 
       184*a^4*cM*r^2*sss*w + 24*a^2*cM^3*r^2*sss*w + 
       (40*I)*a^5*m*r^2*sss*w - (128*I)*a^3*cM^2*m*r^2*sss*w - 
       152*a^4*cM*m^2*r^2*sss*w + (24*I)*a^5*m^3*r^2*sss*w + 
       64*a^4*r^3*sss*w + 32*a^2*cM^2*r^3*sss*w + (56*I)*a^3*cM*m*r^3*sss*w + 
       (32*I)*a*cM^3*m*r^3*sss*w + 52*a^4*m^2*r^3*sss*w - 
       16*a^2*cM^2*m^2*r^3*sss*w - 28*a^2*cM*r^4*sss*w + 
       (16*I)*a^3*m*r^4*sss*w + (12*I)*a*cM^2*m*r^4*sss*w + 
       40*a^2*cM*m^2*r^4*sss*w - (8*I)*a^3*m^3*r^4*sss*w + 16*a^2*r^5*sss*w - 
       36*cM^2*r^5*sss*w - (64*I)*a*cM*m*r^5*sss*w - 28*a^2*m^2*r^5*sss*w + 
       16*cM*r^6*sss*w + (24*I)*a*m*r^6*sss*w + 8*a^6*cM*sss^2*w - 
       (10*I)*a^7*m*sss^2*w - 8*a^6*r*sss^2*w - 16*a^4*cM^2*r*sss^2*w + 
       (28*I)*a^5*cM*m*r*sss^2*w + 24*a^4*cM*r^2*sss^2*w - 
       (10*I)*a^5*m*r^2*sss^2*w - (16*I)*a^3*cM^2*m*r^2*sss^2*w - 
       12*a^4*r^3*sss^2*w + 8*a^2*cM*r^4*sss^2*w + (10*I)*a^3*m*r^4*sss^2*w + 
       (16*I)*a*cM^2*m*r^4*sss^2*w - (28*I)*a*cM*m*r^5*sss^2*w - 
       8*cM*r^6*sss^2*w + (10*I)*a*m*r^6*sss^2*w + 4*r^7*sss^2*w + 
       (32*I)*a^8*w^2 - (28*I)*a^6*cM^2*w^2 - 216*a^7*cM*m*w^2 - 
       48*a^5*cM^3*m*w^2 + (132*I)*a^8*m^2*w^2 + (24*I)*a^6*cM^2*m^2*w^2 - 
       160*a^7*cM*m^3*w^2 + (60*I)*a^8*m^4*w^2 + (84*I)*a^6*cM*r*w^2 + 
       (64*I)*a^4*cM^3*r*w^2 + 228*a^7*m*r*w^2 + 400*a^5*cM^2*m*r*w^2 - 
       (24*I)*a^6*cM*m^2*r*w^2 + 176*a^7*m^3*r*w^2 + (16*I)*a^6*r^2*w^2 - 
       (364*I)*a^4*cM^2*r^2*w^2 - 760*a^5*cM*m*r^2*w^2 + 
       192*a^3*cM^3*m*r^2*w^2 + (92*I)*a^6*m^2*r^2*w^2 - 
       (480*I)*a^4*cM^2*m^2*r^2*w^2 - 96*a^5*cM*m^3*r^2*w^2 + 
       (40*I)*a^6*m^4*r^2*w^2 + (116*I)*a^4*cM*r^3*w^2 + 
       (64*I)*a^2*cM^3*r^3*w^2 + 260*a^5*m*r^3*w^2 - 272*a^3*cM^2*m*r^3*w^2 + 
       (376*I)*a^4*cM*m^2*r^3*w^2 + 104*a^5*m^3*r^3*w^2 + (8*I)*a^4*r^4*w^2 + 
       (92*I)*a^2*cM^2*r^4*w^2 + 324*a^3*cM*m*r^4*w^2 + 
       (32*I)*a^4*m^2*r^4*w^2 + (164*I)*a^2*cM^2*m^2*r^4*w^2 - 
       (8*I)*a^4*m^4*r^4*w^2 - (148*I)*a^2*cM*r^5*w^2 - 
       264*a*cM^2*m*r^5*w^2 - (208*I)*a^2*cM*m^2*r^5*w^2 - 
       24*a^3*m^3*r^5*w^2 + (32*I)*a^2*r^6*w^2 + (76*I)*cM^2*r^6*w^2 + 
       140*a*cM*m*r^6*w^2 + (84*I)*a^2*m^2*r^6*w^2 - (52*I)*cM*r^7*w^2 + 
       16*a*m*r^7*w^2 + (8*I)*r^8*w^2 - (26*I)*a^8*sss*w^2 + 
       (6*I)*a^6*cM^2*sss*w^2 + 72*a^7*cM*m*sss*w^2 - 
       (48*I)*a^8*m^2*sss*w^2 + (14*I)*a^6*cM*r*sss*w^2 - 
       (16*I)*a^4*cM^3*r*sss*w^2 - 82*a^7*m*r*sss*w^2 - 
       96*a^5*cM^2*m*r*sss*w^2 + (72*I)*a^6*cM*m^2*r*sss*w^2 - 
       (20*I)*a^6*r^2*sss*w^2 + (106*I)*a^4*cM^2*r^2*sss*w^2 + 
       172*a^5*cM*m*r^2*sss*w^2 - (48*I)*a^6*m^2*r^2*sss*w^2 - 
       (66*I)*a^4*cM*r^3*sss*w^2 - (32*I)*a^2*cM^3*r^3*sss*w^2 - 
       86*a^5*m*r^3*sss*w^2 + 32*a^3*cM^2*m*r^3*sss*w^2 + 
       (12*I)*a^4*r^4*sss*w^2 + (42*I)*a^2*cM^2*r^4*sss*w^2 - 
       32*a^3*cM*m*r^4*sss*w^2 + (30*I)*a^4*m^2*r^4*sss*w^2 - 
       (46*I)*a^2*cM*r^5*sss*w^2 + 26*a^3*m*r^5*sss*w^2 - 
       (36*I)*a^2*cM*m^2*r^5*sss*w^2 + (4*I)*a^2*r^6*sss*w^2 + 
       (38*I)*cM^2*r^6*sss*w^2 - 36*a*cM*m*r^6*sss*w^2 + 
       (30*I)*a^2*m^2*r^6*sss*w^2 - (14*I)*cM*r^7*sss*w^2 + 
       30*a*m*r^7*sss*w^2 - (2*I)*r^8*sss*w^2 + (5*I)*a^8*sss^2*w^2 - 
       (14*I)*a^6*cM*r*sss^2*w^2 + (6*I)*a^6*r^2*sss^2*w^2 + 
       (8*I)*a^4*cM^2*r^2*sss^2*w^2 + (2*I)*a^4*cM*r^3*sss^2*w^2 - 
       (6*I)*a^4*r^4*sss^2*w^2 - (16*I)*a^2*cM^2*r^4*sss^2*w^2 + 
       (22*I)*a^2*cM*r^5*sss^2*w^2 - (10*I)*a^2*r^6*sss^2*w^2 + 
       (6*I)*cM*r^7*sss^2*w^2 - (3*I)*r^8*sss^2*w^2 + 72*a^8*cM*w^3 + 
       16*a^6*cM^3*w^3 - (92*I)*a^9*m*w^3 - (16*I)*a^7*cM^2*m*w^3 + 
       160*a^8*cM*m^2*w^3 - (80*I)*a^9*m^3*w^3 - 112*a^8*r*w^3 - 
       120*a^6*cM^2*r*w^3 - (56*I)*a^7*cM*m*r*w^3 - 184*a^8*m^2*r*w^3 + 
       304*a^6*cM*r^2*w^3 - 96*a^4*cM^3*r^2*w^3 - (64*I)*a^7*m*r^2*w^3 + 
       (480*I)*a^5*cM^2*m*r^2*w^3 + 144*a^6*cM*m^2*r^2*w^3 - 
       (80*I)*a^7*m^3*r^2*w^3 - 120*a^6*r^3*w^3 + 184*a^4*cM^2*r^3*w^3 - 
       (248*I)*a^5*cM*m*r^3*w^3 - 192*a^6*m^2*r^3*w^3 - 128*a^4*cM*r^4*w^3 - 
       (16*I)*a^5*m*r^4*w^3 - (328*I)*a^3*cM^2*m*r^4*w^3 + 
       (32*I)*a^5*m^3*r^4*w^3 - 8*a^4*r^5*w^3 + 96*a^2*cM^2*r^5*w^3 + 
       (80*I)*a^3*cM*m*r^5*w^3 + 36*a^4*m^2*r^5*w^3 - 72*a^2*cM*r^6*w^3 - 
       (64*I)*a^3*m*r^6*w^3 + (152*I)*a*cM^2*m*r^6*w^3 - 
       8*a^2*cM*m^2*r^6*w^3 + (32*I)*a^3*m^3*r^6*w^3 - 8*a^2*r^7*w^3 - 
       (64*I)*a*cM*m*r^7*w^3 + 44*a^2*m^2*r^7*w^3 - (20*I)*a*m*r^8*w^3 - 
       8*r^9*w^3 - 24*a^8*cM*sss*w^3 + (32*I)*a^9*m*sss*w^3 + 
       28*a^8*r*sss*w^3 + 32*a^6*cM^2*r*sss*w^3 - (48*I)*a^7*cM*m*r*sss*w^3 - 
       64*a^6*cM*r^2*sss*w^3 + (40*I)*a^7*m*r^2*sss*w^3 + 
       44*a^6*r^3*sss*w^3 - 16*a^4*cM^2*r^3*sss*w^3 - 8*a^4*cM*r^4*sss*w^3 - 
       (36*I)*a^5*m*r^4*sss*w^3 + (72*I)*a^3*cM*m*r^5*sss*w^3 + 
       32*a^2*cM*r^6*sss*w^3 - (64*I)*a^3*m*r^6*sss*w^3 - 
       20*a^2*r^7*sss*w^3 + (24*I)*a*cM*m*r^7*sss*w^3 - 
       (20*I)*a*m*r^8*sss*w^3 - 4*r^9*sss*w^3 + (24*I)*a^10*w^4 + 
       (4*I)*a^8*cM^2*w^4 - 80*a^9*cM*m*w^4 + (60*I)*a^10*m^2*w^4 + 
       (32*I)*a^8*cM*r*w^4 + 96*a^9*m*r*w^4 + (20*I)*a^8*r^2*w^4 - 
       (160*I)*a^6*cM^2*r^2*w^4 - 96*a^7*cM*m*r^2*w^4 + 
       (80*I)*a^8*m^2*r^2*w^4 + (40*I)*a^6*cM*r^3*w^4 + 152*a^7*m*r^3*w^4 - 
       (44*I)*a^6*r^4*w^4 + (164*I)*a^4*cM^2*r^4*w^4 - 
       (48*I)*a^6*m^2*r^4*w^4 + (128*I)*a^4*cM*r^5*w^4 - (48*I)*a^4*r^6*w^4 - 
       (152*I)*a^2*cM^2*r^6*w^4 + 16*a^3*cM*m*r^6*w^4 - 
       (96*I)*a^4*m^2*r^6*w^4 + (120*I)*a^2*cM*r^7*w^4 - 72*a^3*m*r^7*w^4 - 
       (4*I)*a^2*r^8*w^4 - (28*I)*a^2*m^2*r^8*w^4 - 16*a*m*r^9*w^4 + 
       (4*I)*r^10*w^4 - (8*I)*a^10*sss*w^4 + (12*I)*a^8*cM*r*sss*w^4 - 
       (12*I)*a^8*r^2*sss*w^4 + (14*I)*a^6*r^4*sss*w^4 - 
       (36*I)*a^4*cM*r^5*sss*w^4 + (34*I)*a^4*r^6*sss*w^4 - 
       (24*I)*a^2*cM*r^7*sss*w^4 + (18*I)*a^2*r^8*sss*w^4 + 
       (2*I)*r^10*sss*w^4 + 16*a^10*cM*w^5 - (24*I)*a^11*m*w^5 - 
       20*a^10*r*w^5 + 24*a^8*cM*r^2*w^5 - (40*I)*a^9*m*r^2*w^5 - 
       44*a^8*r^3*w^5 + (32*I)*a^7*m*r^4*w^5 - 12*a^6*r^5*w^5 - 
       8*a^4*cM*r^6*w^5 + (96*I)*a^5*m*r^6*w^5 + 28*a^4*r^7*w^5 + 
       (56*I)*a^3*m*r^8*w^5 + 16*a^2*r^9*w^5 + (8*I)*a*m*r^10*w^5 + 
       (4*I)*a^12*w^6 + (8*I)*a^10*r^2*w^6 - (8*I)*a^8*r^4*w^6 - 
       (32*I)*a^6*r^6*w^6 - (28*I)*a^4*r^8*w^6 - (8*I)*a^2*r^10*w^6)*fR0[r])/
    (72*cM*(-a^2 + 2*cM*r - r^2)^2*w^3) - 
   ((-4*a^3*cM^2*m - (12*I)*a^4*cM*m^2 - 16*a^5*m^3 - 4*a^3*cM^2*m^3 - 
      4*a^5*m^5 + 12*a^3*cM*m*r + (8*I)*a^4*m^2*r + (24*I)*a^2*cM^2*m^2*r + 
      32*a^3*cM*m^3*r - 8*a^3*m*r^2 - 12*a*cM^2*m*r^2 - 
      (28*I)*a^2*cM*m^2*r^2 - 20*a^3*m^3*r^2 + 20*a*cM*m*r^3 + 
      (8*I)*a^2*m^2*r^3 - 8*a*m*r^4 + (6*I)*a^4*cM*sss + 8*a^5*m*sss + 
      2*a^3*cM^2*m*sss + (2*I)*a^4*cM*m^2*sss + 6*a^5*m^3*sss - 
      (4*I)*a^4*r*sss - (12*I)*a^2*cM^2*r*sss - 18*a^3*cM*m*r*sss - 
      (4*I)*a^4*m^2*r*sss - (4*I)*a^2*cM^2*m^2*r*sss - 8*a^3*cM*m^3*r*sss + 
      (12*I)*a^2*cM*r^2*sss + 12*a^3*m*r^2*sss - 6*a*cM^2*m*r^2*sss + 
      (10*I)*a^2*cM*m^2*r^2*sss + 2*a^3*m^3*r^2*sss - (4*I)*a^2*r^3*sss + 
      (4*I)*cM^2*r^3*sss + 2*a*cM*m*r^3*sss - (4*I)*a^2*m^2*r^3*sss - 
      (2*I)*cM*r^4*sss - I*a^4*cM*sss^2 - 2*a^5*m*sss^2 + (2*I)*a^4*r*sss^2 + 
      (2*I)*a^2*cM^2*r*sss^2 + 4*a^3*cM*m*r*sss^2 - (6*I)*a^2*cM*r^2*sss^2 + 
      (2*I)*a^2*r^3*sss^2 + (2*I)*cM^2*r^3*sss^2 - 4*a*cM*m*r^3*sss^2 - 
      I*cM*r^4*sss^2 + 2*a*m*r^4*sss^2 + 16*a^6*w + 4*a^4*cM^2*w + 
      (20*I)*a^5*cM*m*w + 52*a^6*m^2*w + 12*a^4*cM^2*m^2*w + 20*a^6*m^4*w - 
      48*a^4*cM*r*w - (16*I)*a^5*m*r*w - (40*I)*a^3*cM^2*m*r*w - 
      100*a^4*cM*m^2*r*w - (16*I)*a^5*m^3*r*w + 24*a^4*r^2*w + 
      24*a^2*cM^2*r^2*w + (32*I)*a^3*cM*m*r^2*w + 96*a^4*m^2*r^2*w - 
      12*a^2*cM^2*m^2*r^2*w + (32*I)*a^3*cM*m^3*r^2*w + 4*a^4*m^4*r^2*w - 
      48*a^2*cM*r^3*w - (16*I)*a^3*m*r^3*w + (40*I)*a*cM^2*m*r^3*w - 
      28*a^2*cM*m^2*r^3*w - (16*I)*a^3*m^3*r^3*w + 16*a^2*r^4*w + 
      36*cM^2*r^4*w - (20*I)*a*cM*m*r^4*w + 28*a^2*m^2*r^4*w - 32*cM*r^5*w + 
      8*r^6*w - 12*a^6*sss*w - 2*a^4*cM^2*sss*w - (4*I)*a^5*cM*m*sss*w - 
      18*a^6*m^2*sss*w + 28*a^4*cM*r*sss*w + (16*I)*a^5*m*r*sss*w + 
      (8*I)*a^3*cM^2*m*r*sss*w + 24*a^4*cM*m^2*r*sss*w - 16*a^4*r^2*sss*w - 
      (40*I)*a^3*cM*m*r^2*sss*w - 8*a^4*m^2*r^2*sss*w - 4*a^2*cM*r^3*sss*w + 
      (16*I)*a^3*m*r^3*sss*w + (8*I)*a*cM^2*m*r^3*sss*w - 
      8*a^2*cM*m^2*r^3*sss*w - 4*a^2*r^4*sss*w + 18*cM^2*r^4*sss*w - 
      (4*I)*a*cM*m*r^4*sss*w + 10*a^2*m^2*r^4*sss*w - 8*cM*r^5*sss*w + 
      2*a^6*sss^2*w - 4*a^4*cM*r*sss^2*w + 2*a^4*r^2*sss^2*w - 
      2*a^2*r^4*sss^2*w + 4*cM*r^5*sss^2*w - 2*r^6*sss^2*w - 
      (8*I)*a^6*cM*w^2 - 56*a^7*m*w^2 - 12*a^5*cM^2*m*w^2 - 40*a^7*m^3*w^2 + 
      (36*I)*a^6*r*w^2 + (16*I)*a^4*cM^2*r*w^2 + 104*a^5*cM*m*r*w^2 + 
      (48*I)*a^6*m^2*r*w^2 - (88*I)*a^4*cM*r^2*w^2 - 76*a^5*m*r^2*w^2 + 
      24*a^3*cM^2*m*r^2*w^2 - (96*I)*a^4*cM*m^2*r^2*w^2 - 
      16*a^5*m^3*r^2*w^2 + (60*I)*a^4*r^3*w^2 + (16*I)*a^2*cM^2*r^3*w^2 - 
      88*a^3*cM*m*r^3*w^2 + (56*I)*a^4*m^2*r^3*w^2 - (56*I)*a^2*cM*r^4*w^2 - 
      24*a^3*m*r^4*w^2 + 72*a*cM^2*m*r^4*w^2 - (16*I)*a^2*cM*m^2*r^4*w^2 + 
      12*a^3*m^3*r^4*w^2 + (28*I)*a^2*r^5*w^2 - 24*a*cM*m*r^5*w^2 + 
      (8*I)*a^2*m^2*r^5*w^2 - (8*I)*cM*r^6*w^2 - 16*a*m*r^6*w^2 + 
      (4*I)*r^7*w^2 + (2*I)*a^6*cM*sss*w^2 + 18*a^7*m*sss*w^2 - 
      (12*I)*a^6*r*sss*w^2 - (4*I)*a^4*cM^2*r*sss*w^2 - 
      24*a^5*cM*m*r*sss*w^2 + (30*I)*a^4*cM*r^2*sss*w^2 + 
      10*a^5*m*r^2*sss*w^2 - (16*I)*a^4*r^3*sss*w^2 - 
      (8*I)*a^2*cM^2*r^3*sss*w^2 + 16*a^3*cM*m*r^3*sss*w^2 + 
      (12*I)*a^2*cM*r^4*sss*w^2 - 22*a^3*m*r^4*sss*w^2 - 
      (2*I)*a^2*r^5*sss*w^2 + 16*a*cM*m*r^5*sss*w^2 - (4*I)*cM*r^6*sss*w^2 - 
      14*a*m*r^6*sss*w^2 + (2*I)*r^7*sss*w^2 + 20*a^8*w^3 + 4*a^6*cM^2*w^3 + 
      40*a^8*m^2*w^3 - 36*a^6*cM*r*w^3 - (48*I)*a^7*m*r*w^3 - 
      12*a^4*cM^2*r^2*w^3 + (96*I)*a^5*cM*m*r^2*w^3 + 24*a^6*m^2*r^2*w^3 + 
      116*a^4*cM*r^3*w^3 - (64*I)*a^5*m*r^3*w^3 - 32*a^4*r^4*w^3 - 
      72*a^2*cM^2*r^4*w^3 + (32*I)*a^3*cM*m*r^4*w^3 - 36*a^4*m^2*r^4*w^3 + 
      80*a^2*cM*r^5*w^3 - (8*I)*a^3*m*r^5*w^3 - 8*a^2*r^6*w^3 - 
      (16*I)*a*cM*m*r^6*w^3 - 20*a^2*m^2*r^6*w^3 + (8*I)*a*m*r^7*w^3 + 
      4*r^8*w^3 - 6*a^8*sss*w^3 + 8*a^6*cM*r*sss*w^3 - 4*a^6*r^2*sss*w^3 - 
      8*a^4*cM*r^3*sss*w^3 + 12*a^4*r^4*sss*w^3 - 16*a^2*cM*r^5*sss*w^3 + 
      12*a^2*r^6*sss*w^3 + 2*r^8*sss*w^3 - 20*a^9*m*w^4 + (16*I)*a^8*r*w^4 - 
      (32*I)*a^6*cM*r^2*w^4 - 16*a^7*m*r^2*w^4 + (24*I)*a^6*r^3*w^4 - 
      (16*I)*a^4*cM*r^4*w^4 + 36*a^5*m*r^4*w^4 + (16*I)*a^2*cM*r^6*w^4 + 
      40*a^3*m*r^6*w^4 - (8*I)*a^2*r^7*w^4 + 8*a*m*r^8*w^4 + 4*a^10*w^5 + 
      4*a^8*r^2*w^5 - 12*a^6*r^4*w^5 - 20*a^4*r^6*w^5 - 8*a^2*r^8*w^5)*
     Derivative[1][fR0][r])/(72*cM*(-a^2 + 2*cM*r - r^2)*w^3), 
 f02f22b[r] -> (((-2*I)*a^6*m + (8*I)*a^4*cM^2*m + 8*a^5*cM*m^2 + 
      8*a^3*cM^3*m^2 - (4*I)*a^6*m^3 - (2*I)*a^4*cM^2*m^3 + 8*a^5*cM*m^4 - 
      (2*I)*a^6*m^5 - (8*I)*a^4*cM*m*r - (16*I)*a^2*cM^3*m*r - 10*a^5*m^2*r - 
      32*a^3*cM^2*m^2*r + (2*I)*a^4*cM*m^3*r - 10*a^5*m^4*r + 
      (4*I)*a^4*m*r^2 + (32*I)*a^2*cM^2*m*r^2 + 42*a^3*cM*m^2*r^2 - 
      24*a*cM^3*m^2*r^2 + (6*I)*a^4*m^3*r^2 + (22*I)*a^2*cM^2*m^3*r^2 - 
      4*a^3*cM*m^4*r^2 + (2*I)*a^4*m^5*r^2 - (24*I)*a^2*cM*m*r^3 - 
      14*a^3*m^2*r^3 + 52*a*cM^2*m^2*r^3 - (38*I)*a^2*cM*m^3*r^3 + 
      6*a^3*m^4*r^3 + (6*I)*a^2*m*r^4 - 42*a*cM*m^2*r^4 + 
      (14*I)*a^2*m^3*r^4 + 12*a*m^2*r^5 + (3*I)*a^6*m*sss - 
      (4*I)*a^4*cM^2*m*sss - 8*a^5*cM*m^2*sss + (3*I)*a^6*m^3*sss + 
      (8*I)*a^2*cM^3*m*r*sss + 10*a^5*m^2*r*sss + 16*a^3*cM^2*m^2*r*sss - 
      (6*I)*a^4*cM*m^3*r*sss - (4*I)*a^4*m*r^2*sss - 
      (20*I)*a^2*cM^2*m*r^2*sss - 24*a^3*cM*m^2*r^2*sss + 
      (28*I)*a^2*cM*m*r^3*sss + (8*I)*cM^3*m*r^3*sss + 4*a^3*m^2*r^3*sss - 
      8*a*cM^2*m^2*r^3*sss + (6*I)*a^2*cM*m^3*r^3*sss - (9*I)*a^2*m*r^4*sss - 
      (20*I)*cM^2*m*r^4*sss + 16*a*cM*m^2*r^4*sss - (3*I)*a^2*m^3*r^4*sss + 
      (12*I)*cM*m*r^5*sss - 6*a*m^2*r^5*sss - (2*I)*m*r^6*sss - 
      I*a^6*m*sss^2 + (4*I)*a^4*cM*m*r*sss^2 - I*a^4*m*r^2*sss^2 - 
      (4*I)*a^2*cM^2*m*r^2*sss^2 + I*a^2*m*r^4*sss^2 + 
      (4*I)*cM^2*m*r^4*sss^2 - (4*I)*cM*m*r^5*sss^2 + I*m*r^6*sss^2 + 
      (8*I)*a^7*w - (24*I)*a^5*cM^2*w - 46*a^6*cM*m*w - 16*a^4*cM^3*m*w + 
      (20*I)*a^7*m^2*w + (6*I)*a^5*cM^2*m^2*w - 32*a^6*cM*m^3*w + 
      (10*I)*a^7*m^4*w + (16*I)*a^5*cM*r*w + (48*I)*a^3*cM^3*r*w + 
      60*a^6*m*r*w + 112*a^4*cM^2*m*r*w + (8*I)*a^5*cM*m^2*r*w + 
      40*a^6*m^3*r*w - (8*I)*a^5*r^2*w - (88*I)*a^3*cM^2*r^2*w - 
      184*a^4*cM*m*r^2*w + 72*a^2*cM^3*m*r^2*w - (38*I)*a^5*m^2*r^2*w - 
      (124*I)*a^3*cM^2*m^2*r^2*w - (4*I)*a^5*m^4*r^2*w + 
      (64*I)*a^3*cM*r^3*w + 48*a^4*m*r^3*w - 132*a^2*cM^2*m*r^3*w + 
      (188*I)*a^3*cM*m^2*r^3*w - (16*I)*a^3*r^4*w + 142*a^2*cM*m*r^4*w - 
      (64*I)*a^3*m^2*r^4*w + (12*I)*a*cM^2*m^2*r^4*w + 8*a^2*cM*m^3*r^4*w - 
      (8*I)*a^3*m^4*r^4*w - 44*a^2*m*r^5*w - 36*cM^2*m*r^5*w - 
      (8*I)*a*cM*m^2*r^5*w - 16*a^2*m^3*r^5*w + 32*cM*m*r^6*w - 8*m*r^7*w - 
      (6*I)*a^7*sss*w + (4*I)*a^5*cM^2*sss*w + 16*a^6*cM*m*sss*w - 
      (9*I)*a^7*m^2*sss*w + (8*I)*a^5*cM*r*sss*w - (8*I)*a^3*cM^3*r*sss*w - 
      20*a^6*m*r*sss*w - 32*a^4*cM^2*m*r*sss*w + (18*I)*a^5*cM*m^2*r*sss*w + 
      (4*I)*a^5*r^2*sss*w + (20*I)*a^3*cM^2*r^2*sss*w + 
      48*a^4*cM*m*r^2*sss*w - (3*I)*a^5*m^2*r^2*sss*w - 
      (40*I)*a^3*cM*r^3*sss*w - (16*I)*a*cM^3*r^3*sss*w - 
      12*a^4*m*r^3*sss*w + 16*a^2*cM^2*m*r^3*sss*w - 
      (12*I)*a^3*cM*m^2*r^3*sss*w + (14*I)*a^3*r^4*sss*w + 
      (40*I)*a*cM^2*r^4*sss*w - 24*a^2*cM*m*r^4*sss*w + 
      (12*I)*a^3*m^2*r^4*sss*w - (24*I)*a*cM*r^5*sss*w + 12*a^2*m*r^5*sss*w - 
      (12*I)*a*cM*m^2*r^5*sss*w + (4*I)*a*r^6*sss*w - 8*cM*m*r^6*sss*w + 
      (6*I)*a*m^2*r^6*sss*w + 4*m*r^7*sss*w + I*a^7*sss^2*w - 
      (4*I)*a^5*cM*r*sss^2*w + (4*I)*a^3*cM^2*r^2*sss^2*w + 
      (4*I)*a^3*cM*r^3*sss^2*w - (3*I)*a^3*r^4*sss^2*w - 
      (8*I)*a*cM^2*r^4*sss^2*w + (8*I)*a*cM*r^5*sss^2*w - 
      (2*I)*a*r^6*sss^2*w + 38*a^7*cM*w^2 + 8*a^5*cM^3*w^2 - 
      (28*I)*a^8*m*w^2 - (6*I)*a^6*cM^2*m*w^2 + 48*a^7*cM*m^2*w^2 - 
      (20*I)*a^8*m^3*w^2 - 44*a^7*r*w^2 - 80*a^5*cM^2*r*w^2 - 
      (22*I)*a^6*cM*m*r*w^2 - 60*a^7*m^2*r*w^2 + 132*a^5*cM*r^2*w^2 - 
      48*a^3*cM^3*r^2*w^2 + (22*I)*a^6*m*r^2*w^2 + (182*I)*a^4*cM^2*m*r^2*
       w^2 + 24*a^5*cM*m^2*r^2*w^2 - (4*I)*a^6*m^3*r^2*w^2 - 24*a^5*r^3*w^2 + 
      72*a^3*cM^2*r^3*w^2 - (154*I)*a^4*cM*m*r^3*w^2 - 40*a^5*m^2*r^3*w^2 - 
      114*a^3*cM*r^4*w^2 + (60*I)*a^4*m*r^4*w^2 - (94*I)*a^2*cM^2*m*r^4*w^2 - 
      16*a^3*cM*m^2*r^4*w^2 + (28*I)*a^4*m^3*r^4*w^2 + 36*a^3*r^5*w^2 + 
      72*a*cM^2*r^5*w^2 + (10*I)*a^2*cM*m*r^5*w^2 + 34*a^3*m^2*r^5*w^2 - 
      64*a*cM*r^6*w^2 + (14*I)*a^2*m*r^6*w^2 + (38*I)*cM^2*m*r^6*w^2 - 
      4*a*cM*m^2*r^6*w^2 + (12*I)*a^2*m^3*r^6*w^2 + 16*a*r^7*w^2 - 
      (26*I)*cM*m*r^7*w^2 + 14*a*m^2*r^7*w^2 + (4*I)*m*r^8*w^2 - 
      8*a^7*cM*sss*w^2 + (9*I)*a^8*m*sss*w^2 + 10*a^7*r*sss*w^2 + 
      16*a^5*cM^2*r*sss*w^2 - (18*I)*a^6*cM*m*r*sss*w^2 - 
      24*a^5*cM*r^2*sss*w^2 + (6*I)*a^6*m*r^2*sss*w^2 + 12*a^5*r^3*sss*w^2 - 
      8*a^3*cM^2*r^3*sss*w^2 + (6*I)*a^4*cM*m*r^3*sss*w^2 - 
      (18*I)*a^4*m*r^4*sss*w^2 - 6*a^3*r^5*sss*w^2 + 
      (30*I)*a^2*cM*m*r^5*sss*w^2 + 16*a*cM*r^6*sss*w^2 - 
      (18*I)*a^2*m*r^6*sss*w^2 - 8*a*r^7*sss*w^2 + (6*I)*cM*m*r^7*sss*w^2 - 
      (3*I)*m*r^8*sss*w^2 + (12*I)*a^9*w^3 + (2*I)*a^7*cM^2*w^3 - 
      32*a^8*cM*m*w^3 + (20*I)*a^9*m^2*w^3 + (12*I)*a^7*cM*r*w^3 + 
      40*a^8*m*r*w^3 + (10*I)*a^7*r^2*w^3 - (80*I)*a^5*cM^2*r^2*w^3 - 
      32*a^6*cM*m*r^2*w^3 + (16*I)*a^7*m^2*r^2*w^3 + (4*I)*a^5*cM*r^3*w^3 + 
      56*a^6*m*r^3*w^3 - (24*I)*a^5*r^4*w^3 + (82*I)*a^3*cM^2*r^4*w^3 + 
      8*a^4*cM*m*r^4*w^3 - (36*I)*a^5*m^2*r^4*w^3 + (44*I)*a^3*cM*r^5*w^3 - 
      12*a^4*m*r^5*w^3 - (30*I)*a^3*r^6*w^3 - (76*I)*a*cM^2*r^6*w^3 + 
      8*a^2*cM*m*r^6*w^3 - (40*I)*a^3*m^2*r^6*w^3 + (52*I)*a*cM*r^7*w^3 - 
      32*a^2*m*r^7*w^3 - (8*I)*a*r^8*w^3 - (8*I)*a*m^2*r^8*w^3 - 
      4*m*r^9*w^3 - (3*I)*a^9*sss*w^3 + (6*I)*a^7*cM*r*sss*w^3 - 
      (3*I)*a^7*r^2*sss*w^3 + (9*I)*a^5*r^4*sss*w^3 - 
      (18*I)*a^3*cM*r^5*sss*w^3 + (15*I)*a^3*r^6*sss*w^3 - 
      (12*I)*a*cM*r^7*sss*w^3 + (6*I)*a*r^8*sss*w^3 + 8*a^9*cM*w^4 - 
      (10*I)*a^10*m*w^4 - 10*a^9*r*w^4 + 12*a^7*cM*r^2*w^4 - 
      (14*I)*a^8*m*r^2*w^4 - 22*a^7*r^3*w^4 + (20*I)*a^6*m*r^4*w^4 - 
      6*a^5*r^5*w^4 - 4*a^3*cM*r^6*w^4 + (44*I)*a^4*m*r^6*w^4 + 
      14*a^3*r^7*w^4 + (22*I)*a^2*m*r^8*w^4 + 8*a*r^9*w^4 + 
      (2*I)*m*r^10*w^4 + (2*I)*a^11*w^5 + (4*I)*a^9*r^2*w^5 - 
      (4*I)*a^7*r^4*w^5 - (16*I)*a^5*r^6*w^5 - (14*I)*a^3*r^8*w^5 - 
      (4*I)*a*r^10*w^5)*fR0[r])/(36*cM*(-a^2 + 2*cM*r - r^2)^2*w^3) + 
   (((2*I)*a^4*cM*m + 2*a^5*m^2 + 2*a^3*cM^2*m^2 + 2*a^5*m^4 - 
      (2*I)*a^4*m*r - (4*I)*a^2*cM^2*m*r - 6*a^3*cM*m^2*r - (2*I)*a^4*m^3*r + 
      (6*I)*a^2*cM*m*r^2 + 2*a^3*m^2*r^2 - 6*a*cM^2*m^2*r^2 + 
      (4*I)*a^2*cM*m^3*r^2 - 2*a^3*m^4*r^2 - (2*I)*a^2*m*r^3 + 
      10*a*cM*m^2*r^3 - (2*I)*a^2*m^3*r^3 - 4*a*m^2*r^4 - I*a^4*cM*m*sss - 
      2*a^5*m^2*sss + (2*I)*a^4*m*r*sss + (2*I)*a^2*cM^2*m*r*sss + 
      4*a^3*cM*m^2*r*sss - (6*I)*a^2*cM*m*r^2*sss + (2*I)*a^2*m*r^3*sss + 
      (2*I)*cM^2*m*r^3*sss - 4*a*cM*m^2*r^3*sss - I*cM*m*r^4*sss + 
      2*a*m^2*r^4*sss - (6*I)*a^5*cM*w - 12*a^6*m*w - 4*a^4*cM^2*m*w - 
      8*a^6*m^3*w + (6*I)*a^5*r*w + (12*I)*a^3*cM^2*r*w + 28*a^4*cM*m*r*w + 
      (12*I)*a^5*m^2*r*w - (18*I)*a^3*cM*r^2*w - 4*a^4*m*r^2*w + 
      12*a^2*cM^2*m*r^2*w - (24*I)*a^3*cM*m^2*r^2*w + 4*a^4*m^3*r^2*w + 
      (6*I)*a^3*r^3*w - 44*a^2*cM*m*r^3*w + (12*I)*a^3*m^2*r^3*w + 
      18*a^2*m*r^4*w + 18*cM^2*m*r^4*w + 6*a^2*m^3*r^4*w - 16*cM*m*r^5*w + 
      4*m*r^6*w + I*a^5*cM*sss*w + 4*a^6*m*sss*w - (3*I)*a^5*r*sss*w - 
      (2*I)*a^3*cM^2*r*sss*w - 8*a^4*cM*m*r*sss*w + (9*I)*a^3*cM*r^2*sss*w - 
      (3*I)*a^3*r^3*sss*w - (4*I)*a*cM^2*r^3*sss*w + 8*a^2*cM*m*r^3*sss*w + 
      (2*I)*a*cM*r^4*sss*w - 6*a^2*m*r^4*sss*w + 4*cM*m*r^5*sss*w - 
      2*m*r^6*sss*w + 10*a^7*w^2 + 2*a^5*cM^2*w^2 + 12*a^7*m^2*w^2 - 
      22*a^5*cM*r*w^2 - (18*I)*a^6*m*r*w^2 - 6*a^3*cM^2*r^2*w^2 + 
      (36*I)*a^4*cM*m*r^2*w^2 + 46*a^3*cM*r^3*w^2 - (22*I)*a^4*m*r^3*w^2 - 
      18*a^3*r^4*w^2 - 36*a*cM^2*r^4*w^2 + (8*I)*a^2*cM*m*r^4*w^2 - 
      18*a^3*m^2*r^4*w^2 + 32*a*cM*r^5*w^2 - (2*I)*a^2*m*r^5*w^2 - 
      8*a*r^6*w^2 - (4*I)*cM*m*r^6*w^2 - 6*a*m^2*r^6*w^2 + (2*I)*m*r^7*w^2 - 
      2*a^7*sss*w^2 + 4*a^5*cM*r*sss*w^2 - 4*a^3*cM*r^3*sss*w^2 + 
      6*a^3*r^4*sss*w^2 - 8*a*cM*r^5*sss*w^2 + 4*a*r^6*sss*w^2 - 
      8*a^8*m*w^3 + (8*I)*a^7*r*w^3 - (16*I)*a^5*cM*r^2*w^3 - 
      4*a^6*m*r^2*w^3 + (12*I)*a^5*r^3*w^3 - (8*I)*a^3*cM*r^4*w^3 + 
      18*a^4*m*r^4*w^3 + (8*I)*a*cM*r^6*w^3 + 16*a^2*m*r^6*w^3 - 
      (4*I)*a*r^7*w^3 + 2*m*r^8*w^3 + 2*a^9*w^4 + 2*a^7*r^2*w^4 - 
      6*a^5*r^4*w^4 - 10*a^3*r^6*w^4 - 4*a*r^8*w^4)*Derivative[1][fR0][r])/
    (36*cM*(-a^2 + 2*cM*r - r^2)*w^3), 
 f02f23a[r] -> ((8*a^5*m^2 - 32*a^3*cM^2*m^2 + (40*I)*a^4*cM*m^3 + 
      10*a^5*m^4 - 8*a^3*cM^2*m^4 + (10*I)*a^4*cM*m^5 + 2*a^5*m^6 + 
      (2*I)*a^4*m*r - (8*I)*a^2*cM^2*m*r + 38*a^3*cM*m^2*r - 
      (38*I)*a^4*m^3*r + 12*a^3*cM*m^4*r - (10*I)*a^4*m^5*r + 
      (8*I)*a^2*cM*m*r^2 + (16*I)*cM^3*m*r^2 - 12*a^3*m^2*r^2 + 
      12*a*cM^2*m^2*r^2 + (6*I)*a^2*cM*m^3*r^2 - 4*a^3*m^4*r^2 - 
      (4*I)*a^2*m*r^3 - (32*I)*cM^2*m*r^3 - 18*a*cM*m^2*r^3 - 
      (8*I)*a^2*m^3*r^3 + (24*I)*cM*m*r^4 + 4*a*m^2*r^4 - (6*I)*m*r^5 - 
      (16*I)*a^4*cM*m*sss - 10*a^5*m^2*sss + 8*a^3*cM^2*m^2*sss - 
      (14*I)*a^4*cM*m^3*sss - 4*a^5*m^4*sss + (17*I)*a^4*m*r*sss + 
      (24*I)*a^2*cM^2*m*r*sss - 6*a^3*cM*m^2*r*sss + (16*I)*a^4*m^3*r*sss + 
      (8*I)*a^2*cM^2*m^3*r*sss + 4*a^3*cM*m^4*r*sss - 
      (40*I)*a^2*cM*m*r^2*sss + (16*I)*cM^3*m*r^2*sss + 8*a^3*m^2*r^2*sss + 
      12*a*cM^2*m^2*r^2*sss - (6*I)*a^2*cM*m^3*r^2*sss + 
      (14*I)*a^2*m*r^3*sss - (28*I)*cM^2*m*r^3*sss - 14*a*cM*m^2*r^3*sss - 
      (4*I)*a^2*m^3*r^3*sss + (16*I)*cM*m*r^4*sss + 2*a*m^2*r^4*sss - 
      (3*I)*m*r^5*sss + (4*I)*a^4*cM*m*sss^2 + 2*a^5*m^2*sss^2 - 
      (5*I)*a^4*m*r*sss^2 - (8*I)*a^2*cM^2*m*r*sss^2 - 4*a^3*cM*m^2*r*sss^2 + 
      (12*I)*a^2*cM*m*r^2*sss^2 - (2*I)*a^2*m*r^3*sss^2 + 
      (4*I)*cM^2*m*r^3*sss^2 + 4*a*cM*m^2*r^3*sss^2 - (8*I)*cM*m*r^4*sss^2 - 
      2*a*m^2*r^4*sss^2 + (3*I)*m*r^5*sss^2 - (32*I)*a^5*cM*w - 48*a^6*m*w + 
      64*a^4*cM^2*m*w - (128*I)*a^5*cM*m^2*w - 48*a^6*m^3*w + 
      32*a^4*cM^2*m^3*w - (50*I)*a^5*cM*m^4*w - 12*a^6*m^5*w + 
      (40*I)*a^5*r*w + (32*I)*a^3*cM^2*r*w - 46*a^4*cM*m*r*w + 
      (124*I)*a^5*m^2*r*w - (16*I)*a^3*cM^2*m^2*r*w - 60*a^4*cM*m^3*r*w + 
      (52*I)*a^5*m^4*r*w - (64*I)*a^3*cM*r^2*w + (64*I)*a*cM^3*r^2*w + 
      60*a^4*m*r^2*w + 20*a^2*cM^2*m*r^2*w - (20*I)*a^3*cM*m^2*r^2*w + 
      (48*I)*a*cM^3*m^2*r^2*w + 32*a^4*m^3*r^2*w + 20*a^2*cM^2*m^3*r^2*w + 
      (10*I)*a^3*cM*m^4*r^2*w + (16*I)*a^3*r^3*w - (128*I)*a*cM^2*r^3*w - 
      76*a^2*cM*m*r^3*w + (20*I)*a^3*m^2*r^3*w - (56*I)*a*cM^2*m^2*r^3*w - 
      24*a^2*cM*m^3*r^3*w - (12*I)*a^3*m^4*r^3*w + (96*I)*a*cM*r^4*w + 
      20*a^2*m*r^4*w - 12*cM^2*m*r^4*w + (16*I)*a*cM*m^2*r^4*w - 
      8*a^2*m^3*r^4*w - (24*I)*a*r^5*w + 26*cM*m*r^5*w + (12*I)*a*m^2*r^5*w - 
      8*m*r^6*w + (24*I)*a^5*cM*sss*w + 28*a^6*m*sss*w - 
      16*a^4*cM^2*m*sss*w + (42*I)*a^5*cM*m^2*sss*w + 16*a^6*m^3*sss*w - 
      (32*I)*a^5*r*sss*w - (32*I)*a^3*cM^2*r*sss*w - 2*a^4*cM*m*r*sss*w - 
      (49*I)*a^5*m^2*r*sss*w - (24*I)*a^3*cM^2*m^2*r*sss*w - 
      16*a^4*cM*m^3*r*sss*w + (56*I)*a^3*cM*r^2*sss*w - 
      (32*I)*a*cM^3*r^2*sss*w - 22*a^4*m*r^2*sss*w - 
      28*a^2*cM^2*m*r^2*sss*w + (24*I)*a^3*cM*m^2*r^2*sss*w - 
      (8*I)*a^3*r^3*sss*w + (80*I)*a*cM^2*r^3*sss*w + 68*a^2*cM*m*r^3*sss*w + 
      (2*I)*a^3*m^2*r^3*sss*w + (12*I)*a*cM^2*m^2*r^3*sss*w + 
      8*a^2*cM*m^3*r^3*sss*w - (80*I)*a*cM*r^4*sss*w - 26*a^2*m*r^4*sss*w - 
      12*cM^2*m*r^4*sss*w - (28*I)*a*cM*m^2*r^4*sss*w - 
      10*a^2*m^3*r^4*sss*w + (24*I)*a*r^5*sss*w + 10*cM*m*r^5*sss*w + 
      (21*I)*a*m^2*r^5*sss*w - (4*I)*a^5*cM*sss^2*w - 4*a^6*m*sss^2*w + 
      (6*I)*a^5*r*sss^2*w + (8*I)*a^3*cM^2*r*sss^2*w + 8*a^4*cM*m*r*sss^2*w - 
      (12*I)*a^3*cM*r^2*sss^2*w - (8*I)*a*cM^2*r^3*sss^2*w - 
      8*a^2*cM*m*r^3*sss^2*w + (16*I)*a*cM*r^4*sss^2*w + 
      6*a^2*m*r^4*sss^2*w - (6*I)*a*r^5*sss^2*w - 4*cM*m*r^5*sss^2*w + 
      2*m*r^6*sss^2*w + 40*a^7*w^2 - 32*a^5*cM^2*w^2 + (136*I)*a^6*cM*m*w^2 + 
      84*a^7*m^2*w^2 - 48*a^5*cM^2*m^2*w^2 + (100*I)*a^6*cM*m^3*w^2 + 
      30*a^7*m^4*w^2 + 40*a^5*cM*r*w^2 - (142*I)*a^6*m*r*w^2 + 
      (32*I)*a^4*cM^2*m*r*w^2 + 108*a^5*cM*m^2*r*w^2 - 
      (108*I)*a^6*m^3*r*w^2 - 64*a^5*r^2*w^2 - 96*a^3*cM^2*r^2*w^2 + 
      (6*I)*a^4*cM*m*r^2*w^2 - (96*I)*a^2*cM^3*m*r^2*w^2 - 
      72*a^5*m^2*r^2*w^2 - 60*a^3*cM^2*m^2*r^2*w^2 - 
      (40*I)*a^4*cM*m^3*r^2*w^2 + 216*a^3*cM*r^3*w^2 - (44*I)*a^4*m*r^3*w^2 + 
      (176*I)*a^2*cM^2*m*r^3*w^2 + 112*a^3*cM*m^2*r^3*w^2 + 
      (20*I)*a^4*m^3*r^3*w^2 - 120*a^3*r^4*w^2 - 48*a*cM^2*r^4*w^2 - 
      (132*I)*a^2*cM*m*r^4*w^2 - 44*a^3*m^2*r^4*w^2 - 36*a*cM^2*m^2*r^4*w^2 - 
      (2*I)*a^2*cM*m^3*r^4*w^2 - 12*a^3*m^4*r^4*w^2 + 80*a*cM*r^5*w^2 + 
      (76*I)*a^2*m*r^5*w^2 + (8*I)*cM^2*m*r^5*w^2 + 42*a*cM*m^2*r^5*w^2 + 
      (32*I)*a^2*m^3*r^5*w^2 - 16*a*r^6*w^2 - (22*I)*cM*m*r^6*w^2 + 
      10*a*m^2*r^6*w^2 + (2*I)*m*r^7*w^2 - 18*a^7*sss*w^2 + 
      8*a^5*cM^2*sss*w^2 - (42*I)*a^6*cM*m*sss*w^2 - 24*a^7*m^2*sss*w^2 + 
      8*a^5*cM*r*sss*w^2 + (50*I)*a^6*m*r*sss*w^2 + (24*I)*a^4*cM^2*m*r*sss*
       w^2 + 24*a^5*cM*m^2*r*sss*w^2 + 14*a^5*r^2*sss*w^2 + 
      16*a^3*cM^2*r^2*sss*w^2 - (30*I)*a^4*cM*m*r^2*sss*w^2 - 
      64*a^3*cM*r^3*sss*w^2 + (12*I)*a^4*m*r^3*sss*w^2 - 
      (24*I)*a^2*cM^2*m*r^3*sss*w^2 - 24*a^3*cM*m^2*r^3*sss*w^2 + 
      46*a^3*r^4*sss*w^2 + 24*a*cM^2*r^4*sss*w^2 + (58*I)*a^2*cM*m*r^4*sss*
       w^2 + 36*a^3*m^2*r^4*sss*w^2 - 48*a*cM*r^5*sss*w^2 - 
      (42*I)*a^2*m*r^5*sss*w^2 - 12*a*cM*m^2*r^5*sss*w^2 + 14*a*r^6*sss*w^2 - 
      (2*I)*cM*m*r^6*sss*w^2 + 12*a*m^2*r^6*sss*w^2 - (4*I)*m*r^7*sss*w^2 + 
      2*a^7*sss^2*w^2 - 4*a^5*cM*r*sss^2*w^2 + 4*a^3*cM*r^3*sss^2*w^2 - 
      6*a^3*r^4*sss^2*w^2 + 8*a*cM*r^5*sss^2*w^2 - 4*a*r^6*sss^2*w^2 - 
      (48*I)*a^7*cM*w^3 - 64*a^8*m*w^3 + 32*a^6*cM^2*m*w^3 - 
      (100*I)*a^7*cM*m^2*w^3 - 40*a^8*m^3*w^3 + (56*I)*a^7*r*w^3 - 
      (16*I)*a^5*cM^2*r*w^3 - 84*a^6*cM*m*r*w^3 + (112*I)*a^7*m^2*r*w^3 + 
      (8*I)*a^5*cM*r^2*w^3 + (48*I)*a^3*cM^3*r^2*w^3 + 64*a^6*m*r^2*w^3 + 
      60*a^4*cM^2*m*r^2*w^3 + (60*I)*a^5*cM*m^2*r^2*w^3 + 
      (40*I)*a^5*r^3*w^3 - (120*I)*a^3*cM^2*r^3*w^3 - 152*a^4*cM*m*r^3*w^3 + 
      (12*I)*a^5*m^2*r^3*w^3 + (108*I)*a^3*cM*r^4*w^3 + 122*a^4*m*r^4*w^3 + 
      72*a^2*cM^2*m*r^4*w^3 + (6*I)*a^3*cM*m^2*r^4*w^3 + 48*a^4*m^3*r^4*w^3 - 
      (32*I)*a^3*r^5*w^3 - (16*I)*a*cM^2*r^5*w^3 - 94*a^2*cM*m*r^5*w^3 - 
      (72*I)*a^3*m^2*r^5*w^3 - (12*I)*a*cM*r^6*w^3 + 22*a^2*m*r^6*w^3 - 
      (18*I)*a*cM*m^2*r^6*w^3 + 16*a^2*m^3*r^6*w^3 - (16*I)*a*r^7*w^3 - 
      6*cM*m*r^7*w^3 - (12*I)*a*m^2*r^7*w^3 - 4*m*r^8*w^3 + 
      (14*I)*a^7*cM*sss*w^3 + 16*a^8*m*sss*w^3 - (17*I)*a^7*r*sss*w^3 - 
      (8*I)*a^5*cM^2*r*sss*w^3 - 16*a^6*cM*m*r*sss*w^3 + 
      (12*I)*a^5*cM*r^2*sss*w^3 - (10*I)*a^5*r^3*sss*w^3 + 
      (12*I)*a^3*cM^2*r^3*sss*w^3 + 24*a^4*cM*m*r^3*sss*w^3 - 
      (30*I)*a^3*cM*r^4*sss*w^3 - 42*a^4*m*r^4*sss*w^3 + 
      (15*I)*a^3*r^5*sss*w^3 + 24*a^2*cM*m*r^5*sss*w^3 + 
      (4*I)*a*cM*r^6*sss*w^3 - 28*a^2*m*r^6*sss*w^3 + (8*I)*a*r^7*sss*w^3 - 
      2*m*r^8*sss*w^3 + 18*a^9*w^4 - 8*a^7*cM^2*w^4 + (50*I)*a^8*cM*m*w^4 + 
      30*a^9*m^2*w^4 + 24*a^7*cM*r*w^4 - (58*I)*a^8*m*r*w^4 - 
      20*a^7*r^2*w^4 - 20*a^5*cM^2*r^2*w^4 - (40*I)*a^6*cM*m*r^2*w^4 + 
      64*a^5*cM*r^3*w^4 - (36*I)*a^6*m*r^3*w^4 - 70*a^5*r^4*w^4 - 
      36*a^3*cM^2*r^4*w^4 - (6*I)*a^4*cM*m*r^4*w^4 - 72*a^5*m^2*r^4*w^4 + 
      52*a^3*cM*r^5*w^4 + (48*I)*a^4*m*r^5*w^4 - 40*a^3*r^6*w^4 + 
      (36*I)*a^2*cM*m*r^6*w^4 - 48*a^3*m^2*r^6*w^4 + 12*a*cM*r^7*w^4 + 
      (28*I)*a^2*m*r^7*w^4 - 8*a*r^8*w^4 - 6*a*m^2*r^8*w^4 + 
      (2*I)*m*r^9*w^4 - 4*a^9*sss*w^4 + 4*a^7*cM*r*sss*w^4 - 
      8*a^5*cM*r^3*sss*w^4 + 16*a^5*r^4*sss*w^4 - 12*a^3*cM*r^5*sss*w^4 + 
      16*a^3*r^6*sss*w^4 + 4*a*r^8*sss*w^4 - (10*I)*a^9*cM*w^5 - 
      12*a^10*m*w^5 + (12*I)*a^9*r*w^5 + (10*I)*a^7*cM*r^2*w^5 + 
      (16*I)*a^7*r^3*w^5 + (2*I)*a^5*cM*r^4*w^5 + 48*a^6*m*r^4*w^5 - 
      (8*I)*a^5*r^5*w^5 - (18*I)*a^3*cM*r^6*w^5 + 48*a^4*m*r^6*w^5 - 
      (16*I)*a^3*r^7*w^5 + 12*a^2*m*r^8*w^5 - (4*I)*a*r^9*w^5 + 2*a^11*w^6 - 
      12*a^7*r^4*w^6 - 16*a^5*r^6*w^6 - 6*a^3*r^8*w^6)*fR0[r])/
    (36*cM*(-a^2 + 2*cM*r - r^2)*w^3) + 
   ((-8*a^3*cM*m^2 + (8*I)*a^4*m^3 - 2*a^3*cM*m^4 + (2*I)*a^4*m^5 - 
      (2*I)*a^2*cM*m*r + 6*a^3*m^2*r + 2*a^3*m^4*r + (2*I)*a^2*m*r^2 + 
      (4*I)*cM^2*m*r^2 + 2*a*cM*m^2*r^2 + (2*I)*a^2*m^3*r^2 - 
      (6*I)*cM*m*r^3 + (2*I)*m*r^4 - (4*I)*a^4*m*sss + 2*a^3*cM*m^2*sss - 
      (3*I)*a^4*m^3*sss + (6*I)*a^2*cM*m*r*sss - 4*a^3*m^2*r*sss + 
      (2*I)*a^2*cM*m^3*r*sss - (3*I)*a^2*m*r^2*sss + (4*I)*cM^2*m*r^2*sss + 
      2*a*cM*m^2*r^2*sss + I*a^2*m^3*r^2*sss - (4*I)*cM*m*r^3*sss + 
      I*m*r^4*sss + I*a^4*m*sss^2 - (2*I)*a^2*cM*m*r*sss^2 + 
      (2*I)*cM*m*r^3*sss^2 - I*m*r^4*sss^2 - (8*I)*a^5*w + 16*a^4*cM*m*w - 
      (26*I)*a^5*m^2*w + 8*a^4*cM*m^3*w - (10*I)*a^5*m^4*w + 
      (8*I)*a^3*cM*r*w - 30*a^4*m*r*w - (4*I)*a^3*cM*m^2*r*w - 
      16*a^4*m^3*r*w + (16*I)*a*cM^2*r^2*w + 26*a^2*cM*m*r^2*w - 
      (6*I)*a^3*m^2*r^2*w + (12*I)*a*cM^2*m^2*r^2*w + 8*a^2*cM*m^3*r^2*w + 
      (2*I)*a^3*m^4*r^2*w - (24*I)*a*cM*r^3*w - 8*a^2*m*r^3*w - 
      (8*I)*a*cM*m^2*r^3*w + (8*I)*a*r^4*w - 6*cM*m*r^4*w - 
      (4*I)*a*m^2*r^4*w + 2*m*r^5*w + (6*I)*a^5*sss*w - 4*a^4*cM*m*sss*w + 
      (9*I)*a^5*m^2*sss*w - (8*I)*a^3*cM*r*sss*w + 11*a^4*m*r*sss*w - 
      (6*I)*a^3*cM*m^2*r*sss*w - (2*I)*a^3*r^2*sss*w - 
      (8*I)*a*cM^2*r^2*sss*w - 10*a^2*cM*m*r^2*sss*w - 
      (4*I)*a^3*m^2*r^2*sss*w + (20*I)*a*cM*r^3*sss*w + 4*a^2*m*r^3*sss*w + 
      (6*I)*a*cM*m^2*r^3*sss*w - (8*I)*a*r^4*sss*w - (7*I)*a*m^2*r^4*sss*w - 
      m*r^5*sss*w - I*a^5*sss^2*w + (2*I)*a^3*cM*r*sss^2*w + 
      I*a^3*r^2*sss^2*w - (4*I)*a*cM*r^3*sss^2*w + (2*I)*a*r^4*sss^2*w - 
      8*a^5*cM*w^2 + (28*I)*a^6*m*w^2 - 12*a^5*cM*m^2*w^2 + 
      (20*I)*a^6*m^3*w^2 + 32*a^5*r*w^2 + (8*I)*a^4*cM*m*r*w^2 + 
      36*a^5*m^2*r*w^2 - 44*a^3*cM*r^2*w^2 - (2*I)*a^4*m*r^2*w^2 - 
      (24*I)*a^2*cM^2*m*r^2*w^2 - 24*a^3*cM*m^2*r^2*w^2 - 
      (8*I)*a^4*m^3*r^2*w^2 + 32*a^3*r^3*w^2 + (32*I)*a^2*cM*m*r^3*w^2 + 
      8*a^3*m^2*r^3*w^2 - 12*a*cM*r^4*w^2 - (22*I)*a^2*m*r^4*w^2 - 
      6*a*cM*m^2*r^4*w^2 - (10*I)*a^2*m^3*r^4*w^2 + (2*I)*cM*m*r^5*w^2 - 
      4*a*m^2*r^5*w^2 + (2*I)*m*r^6*w^2 + 2*a^5*cM*sss*w^2 - 
      (9*I)*a^6*m*sss*w^2 - 7*a^5*r*sss*w^2 + (6*I)*a^4*cM*m*r*sss*w^2 + 
      8*a^3*cM*r^2*sss*w^2 + (5*I)*a^4*m*r^2*sss*w^2 - 5*a^3*r^3*sss*w^2 - 
      (12*I)*a^2*cM*m*r^3*sss*w^2 + (16*I)*a^2*m*r^4*sss*w^2 + 
      2*a*r^5*sss*w^2 + (2*I)*m*r^6*sss*w^2 - (10*I)*a^7*w^3 + 
      8*a^6*cM*m*w^3 - (20*I)*a^7*m^2*w^3 - (4*I)*a^5*cM*r*w^3 - 
      32*a^6*m*r*w^3 + (6*I)*a^5*r^2*w^3 + (12*I)*a^3*cM^2*r^2*w^3 + 
      24*a^4*cM*m*r^2*w^3 + (12*I)*a^5*m^2*r^2*w^3 - (24*I)*a^3*cM*r^3*w^3 - 
      16*a^4*m*r^3*w^3 + (28*I)*a^3*r^4*w^3 + 12*a^2*cM*m*r^4*w^3 + 
      (30*I)*a^3*m^2*r^4*w^3 - (4*I)*a*cM*r^5*w^3 + 10*a^2*m*r^5*w^3 + 
      (12*I)*a*r^6*w^3 + (6*I)*a*m^2*r^6*w^3 + 2*m*r^7*w^3 + 
      (3*I)*a^7*sss*w^3 - (2*I)*a^5*cM*r*sss*w^3 - (2*I)*a^5*r^2*sss*w^3 + 
      (6*I)*a^3*cM*r^3*sss*w^3 - (9*I)*a^3*r^4*sss*w^3 - 
      (4*I)*a*r^6*sss*w^3 - 2*a^7*cM*w^4 + (10*I)*a^8*m*w^4 + 10*a^7*r*w^4 - 
      8*a^5*cM*r^2*w^4 - (8*I)*a^6*m*r^2*w^4 + 8*a^5*r^3*w^4 - 
      6*a^3*cM*r^4*w^4 - (30*I)*a^4*m*r^4*w^4 - 6*a^3*r^5*w^4 - 
      (12*I)*a^2*m*r^6*w^4 - 4*a*r^7*w^4 - (2*I)*a^9*w^5 + 
      (2*I)*a^7*r^2*w^5 + (10*I)*a^5*r^4*w^5 + (6*I)*a^3*r^6*w^5)*
     Derivative[1][fR0][r])/(36*cM*w^3), 
 f02f23b[r] -> ((2*a^5*m - 8*a^3*cM^2*m + (10*I)*a^4*cM*m^2 + 4*a^5*m^3 - 
      8*a^3*cM^2*m^3 + (10*I)*a^4*cM*m^4 + 2*a^5*m^5 + 12*a^3*cM*m*r - 
      (12*I)*a^4*m^2*r + (8*I)*a^2*cM^2*m^2*r + 22*a^3*cM*m^3*r - 
      (12*I)*a^4*m^4*r - 6*a^3*m*r^2 - (8*I)*a^2*cM*m^2*r^2 - 
      (16*I)*cM^3*m^2*r^2 - 18*a^3*m^3*r^2 - 12*a*cM^2*m^3*r^2 - 
      (6*I)*a^2*cM*m^4*r^2 - 2*a^3*m^5*r^2 + (4*I)*a^2*m^2*r^3 + 
      (32*I)*cM^2*m^2*r^3 + 18*a*cM*m^3*r^3 + (8*I)*a^2*m^4*r^3 - 
      (24*I)*cM*m^2*r^4 - 4*a*m^3*r^4 + (6*I)*m^2*r^5 - (4*I)*a^4*cM*sss - 
      3*a^5*m*sss + 4*a^3*cM^2*m*sss - (9*I)*a^4*cM*m^2*sss - 3*a^5*m^3*sss + 
      (6*I)*a^4*r*sss - 12*a^3*cM*m*r*sss + (12*I)*a^4*m^2*r*sss + 
      (8*I)*a^2*cM^2*m^2*r*sss + 4*a^3*cM*m^3*r*sss - (4*I)*a^2*cM*r^2*sss + 
      (16*I)*cM^3*r^2*sss + 13*a^3*m*r^2*sss + 12*a*cM^2*m*r^2*sss - 
      (6*I)*a^2*cM*m^2*r^2*sss + 2*a^3*m^3*r^2*sss - (32*I)*cM^2*r^3*sss - 
      18*a*cM*m*r^3*sss - (6*I)*a^2*m^2*r^3*sss - (4*I)*cM^2*m^2*r^3*sss - 
      4*a*cM*m^3*r^3*sss + (24*I)*cM*r^4*sss + 4*a*m*r^4*sss + 
      (8*I)*cM*m^2*r^4*sss + 2*a*m^3*r^4*sss - (6*I)*r^5*sss - 
      (3*I)*m^2*r^5*sss + (2*I)*a^4*cM*sss^2 + a^5*m*sss^2 - 
      (3*I)*a^4*r*sss^2 - (4*I)*a^2*cM^2*r*sss^2 - 2*a^3*cM*m*r*sss^2 + 
      (6*I)*a^2*cM*r^2*sss^2 - a^3*m*r^2*sss^2 + (4*I)*cM^2*r^3*sss^2 + 
      4*a*cM*m*r^3*sss^2 - (8*I)*cM*r^4*sss^2 - 2*a*m*r^4*sss^2 + 
      (3*I)*r^5*sss^2 - 8*a^6*w + 8*a^4*cM^2*w - (28*I)*a^5*cM*m*w - 
      20*a^6*m^2*w + 24*a^4*cM^2*m^2*w - (40*I)*a^5*cM*m^3*w - 10*a^6*m^4*w - 
      12*a^4*cM*r*w + (38*I)*a^5*m*r*w - (24*I)*a^3*cM^2*m*r*w - 
      68*a^4*cM*m^2*r*w + (48*I)*a^5*m^3*r*w + 24*a^4*r^2*w + 
      32*a^2*cM^2*r^2*w + (8*I)*a^3*cM*m*r^2*w + (64*I)*a*cM^3*m*r^2*w + 
      68*a^4*m^2*r^2*w + 44*a^2*cM^2*m^2*r^2*w + (28*I)*a^3*cM*m^3*r^2*w + 
      8*a^4*m^4*r^2*w - 76*a^2*cM*r^3*w - (10*I)*a^3*m*r^3*w - 
      (128*I)*a*cM^2*m*r^3*w - 72*a^2*cM*m^2*r^3*w - (28*I)*a^3*m^3*r^3*w + 
      24*a^2*r^4*w + (104*I)*a*cM*m*r^4*w + 14*a^2*m^2*r^4*w + 
      12*cM^2*m^2*r^4*w + 6*a^2*m^4*r^4*w + 16*cM*r^5*w - (24*I)*a*m*r^5*w - 
      18*cM*m^2*r^5*w - (10*I)*a*m^3*r^5*w - 8*r^6*w + 4*m^2*r^6*w + 
      6*a^6*sss*w - 4*a^4*cM^2*sss*w + (18*I)*a^5*cM*m*sss*w + 
      9*a^6*m^2*sss*w + 4*a^4*cM*r*sss*w - (25*I)*a^5*m*r*sss*w - 
      (16*I)*a^3*cM^2*m*r*sss*w - 12*a^4*cM*m^2*r*sss*w - 12*a^4*r^2*sss*w - 
      12*a^2*cM^2*r^2*sss*w + (20*I)*a^3*cM*m*r^2*sss*w - 
      5*a^4*m^2*r^2*sss*w + 38*a^2*cM*r^3*sss*w + I*a^3*m*r^3*sss*w + 
      (16*I)*a*cM^2*m*r^3*sss*w + 16*a^2*cM*m^2*r^3*sss*w - 
      18*a^2*r^4*sss*w - 12*cM^2*r^4*sss*w - (40*I)*a*cM*m*r^4*sss*w - 
      16*a^2*m^2*r^4*sss*w + 10*cM*r^5*sss*w + (26*I)*a*m*r^5*sss*w + 
      4*cM*m^2*r^5*sss*w - 2*m^2*r^6*sss*w - a^6*sss^2*w + 
      2*a^4*cM*r*sss^2*w - 2*a^2*cM*r^3*sss^2*w + 3*a^2*r^4*sss^2*w - 
      4*cM*r^5*sss^2*w + 2*r^6*sss^2*w + (18*I)*a^6*cM*w^2 + 28*a^7*m*w^2 - 
      24*a^5*cM^2*m*w^2 + (60*I)*a^6*cM*m^2*w^2 + 20*a^7*m^3*w^2 - 
      (26*I)*a^6*r*w^2 + (16*I)*a^4*cM^2*r*w^2 + 70*a^5*cM*m*r*w^2 - 
      (72*I)*a^6*m^2*r*w^2 - (48*I)*a^2*cM^3*r^2*w^2 - 74*a^5*m*r^2*w^2 - 
      52*a^3*cM^2*m*r^2*w^2 - (48*I)*a^4*cM*m^2*r^2*w^2 - 
      12*a^5*m^3*r^2*w^2 + (4*I)*a^4*r^3*w^2 + (104*I)*a^2*cM^2*r^3*w^2 + 
      114*a^3*cM*m*r^3*w^2 + (16*I)*a^4*m^2*r^3*w^2 - (98*I)*a^2*cM*r^4*w^2 - 
      64*a^3*m*r^4*w^2 - 48*a*cM^2*m*r^4*w^2 - (2*I)*a^2*cM*m^2*r^4*w^2 - 
      30*a^3*m^3*r^4*w^2 + (38*I)*a^2*r^5*w^2 + (16*I)*cM^2*r^5*w^2 + 
      68*a*cM*m*r^5*w^2 + (50*I)*a^2*m^2*r^5*w^2 - (32*I)*cM*r^6*w^2 + 
      6*a*m*r^6*w^2 + (6*I)*cM*m^2*r^6*w^2 - 6*a*m^3*r^6*w^2 + 
      (8*I)*r^7*w^2 + (2*I)*m^2*r^7*w^2 - (9*I)*a^6*cM*sss*w^2 - 
      9*a^7*m*sss*w^2 + (13*I)*a^6*r*sss*w^2 + (8*I)*a^4*cM^2*r*sss*w^2 + 
      12*a^5*cM*m*r*sss*w^2 - (14*I)*a^4*cM*r^2*sss*w^2 + 
      4*a^5*m*r^2*sss*w^2 + (4*I)*a^4*r^3*sss*w^2 - (12*I)*a^2*cM^2*r^3*sss*
       w^2 - 20*a^3*cM*m*r^3*sss*w^2 + (29*I)*a^2*cM*r^4*sss*w^2 + 
      27*a^3*m*r^4*sss*w^2 - (15*I)*a^2*r^5*sss*w^2 - 16*a*cM*m*r^5*sss*w^2 + 
      (2*I)*cM*r^6*sss*w^2 + 14*a*m*r^6*sss*w^2 - (6*I)*r^7*sss*w^2 - 
      12*a^8*w^3 + 8*a^6*cM^2*w^3 - (40*I)*a^7*cM*m*w^3 - 20*a^8*m^2*w^3 - 
      24*a^6*cM*r*w^3 + (48*I)*a^7*m*r*w^3 + 24*a^6*r^2*w^3 + 
      20*a^4*cM^2*r^2*w^3 + (36*I)*a^5*cM*m*r^2*w^3 + 8*a^6*m^2*r^2*w^3 - 
      60*a^4*cM*r^3*w^3 + (20*I)*a^5*m*r^3*w^3 + 48*a^4*r^4*w^3 + 
      36*a^2*cM^2*r^4*w^3 + (4*I)*a^3*cM*m*r^4*w^3 + 54*a^4*m^2*r^4*w^3 - 
      48*a^2*cM*r^5*w^3 - (48*I)*a^3*m*r^5*w^3 + 8*a^2*r^6*w^3 - 
      (24*I)*a*cM*m*r^6*w^3 + 28*a^2*m^2*r^6*w^3 - 12*cM*r^7*w^3 - 
      (20*I)*a*m*r^7*w^3 - 4*r^8*w^3 + 2*m^2*r^8*w^3 + 3*a^8*sss*w^3 - 
      4*a^6*cM*r*sss*w^3 - a^6*r^2*sss*w^3 + 8*a^4*cM*r^3*sss*w^3 - 
      13*a^4*r^4*sss*w^3 + 12*a^2*cM*r^5*sss*w^3 - 11*a^2*r^6*sss*w^3 - 
      2*r^8*sss*w^3 + (10*I)*a^8*cM*w^4 + 10*a^9*m*w^4 - (12*I)*a^8*r*w^4 - 
      (10*I)*a^6*cM*r^2*w^4 - 2*a^7*m*r^2*w^4 - (16*I)*a^6*r^3*w^4 - 
      (2*I)*a^4*cM*r^4*w^4 - 42*a^5*m*r^4*w^4 + (8*I)*a^4*r^5*w^4 + 
      (18*I)*a^2*cM*r^6*w^4 - 38*a^3*m*r^6*w^4 + (16*I)*a^2*r^7*w^4 - 
      8*a*m*r^8*w^4 + (4*I)*r^9*w^4 - 2*a^10*w^5 + 12*a^6*r^4*w^5 + 
      16*a^4*r^6*w^5 + 6*a^2*r^8*w^5)*fR0[r])/(36*cM*(-a^2 + 2*cM*r - r^2)*
     w^3) + ((-4*a^3*cM*m + (4*I)*a^4*m^2 - 4*a^3*cM*m^3 + (4*I)*a^4*m^4 + 
      4*a^3*m*r + (4*I)*a^2*cM*m^2*r + 8*a^3*m^3*r - (4*I)*a^2*m^2*r^2 - 
      (8*I)*cM^2*m^2*r^2 - 4*a*cM*m^3*r^2 - (4*I)*a^2*m^4*r^2 + 
      (12*I)*cM*m^2*r^3 - (4*I)*m^2*r^4 - (2*I)*a^4*sss + 2*a^3*cM*m*sss - 
      (4*I)*a^4*m^2*sss - 6*a^3*m*r*sss + (4*I)*a^2*cM*m^2*r*sss + 
      (2*I)*a^2*r^2*sss + (8*I)*cM^2*r^2*sss + 4*a*cM*m*r^2*sss + 
      (4*I)*a^2*m^2*r^2*sss - (12*I)*cM*r^3*sss - (4*I)*cM*m^2*r^3*sss + 
      (4*I)*r^4*sss + (2*I)*m^2*r^4*sss + I*a^4*sss^2 - 
      (2*I)*a^2*cM*r*sss^2 - I*a^2*r^2*sss^2 + (4*I)*cM*r^3*sss^2 - 
      (2*I)*r^4*sss^2 + 4*a^4*cM*w - (12*I)*a^5*m*w + 12*a^4*cM*m^2*w - 
      (16*I)*a^5*m^3*w - 16*a^4*r*w - (12*I)*a^3*cM*m*r*w - 36*a^4*m^2*r*w + 
      28*a^2*cM*r^2*w + (12*I)*a^3*m*r^2*w + (32*I)*a*cM^2*m*r^2*w + 
      24*a^2*cM*m^2*r^2*w + (16*I)*a^3*m^3*r^2*w - 8*a^2*r^3*w - 
      (48*I)*a*cM*m*r^3*w - 16*cM*r^4*w + (12*I)*a*m*r^4*w + 4*cM*m^2*r^4*w + 
      (8*I)*a*m^3*r^4*w + 8*r^5*w - 2*a^4*cM*sss*w + (8*I)*a^5*m*sss*w + 
      8*a^4*r*sss*w - (8*I)*a^3*cM*m*r*sss*w - 10*a^2*cM*r^2*sss*w - 
      (8*I)*a^3*m*r^2*sss*w + 4*a^2*r^3*sss*w + (16*I)*a*cM*m*r^3*sss*w + 
      4*cM*r^4*sss*w - (16*I)*a*m*r^4*sss*w - 4*r^5*sss*w + (8*I)*a^6*w^2 - 
      12*a^5*cM*m*w^2 + (24*I)*a^6*m^2*w^2 + (8*I)*a^4*cM*r*w^2 + 
      48*a^5*m*r*w^2 - (8*I)*a^4*r^2*w^2 - (24*I)*a^2*cM^2*r^2*w^2 - 
      36*a^3*cM*m*r^2*w^2 - (24*I)*a^4*m^2*r^2*w^2 + (40*I)*a^2*cM*r^3*w^2 + 
      16*a^3*m*r^3*w^2 - (16*I)*a^2*r^4*w^2 - 16*a*cM*m*r^4*w^2 - 
      (36*I)*a^2*m^2*r^4*w^2 + (8*I)*cM*r^5*w^2 - 16*a*m*r^5*w^2 - 
      (4*I)*m^2*r^6*w^2 - (4*I)*a^6*sss*w^2 + (4*I)*a^4*cM*r*sss*w^2 + 
      (4*I)*a^4*r^2*sss*w^2 - (12*I)*a^2*cM*r^3*sss*w^2 + 
      (12*I)*a^2*r^4*sss*w^2 + (4*I)*r^6*sss*w^2 + 4*a^6*cM*w^3 - 
      (16*I)*a^7*m*w^3 - 20*a^6*r*w^3 + 16*a^4*cM*r^2*w^3 + 
      (16*I)*a^5*m*r^2*w^3 - 16*a^4*r^3*w^3 + 12*a^2*cM*r^4*w^3 + 
      (48*I)*a^3*m*r^4*w^3 + 12*a^2*r^5*w^3 + (16*I)*a*m*r^6*w^3 + 
      8*r^7*w^3 + (4*I)*a^8*w^4 - (4*I)*a^6*r^2*w^4 - (20*I)*a^4*r^4*w^4 - 
      (12*I)*a^2*r^6*w^4)*Derivative[1][fR0][r])/(72*cM*w^3), 
 f02f24a[r] -> ((-4*a^6*cM*m + 16*a^4*cM^3*m - (20*I)*a^5*cM^2*m^2 - 
      8*a^6*cM*m^3 + 16*a^4*cM^3*m^3 - (20*I)*a^5*cM^2*m^4 - 4*a^6*cM*m^5 - 
      24*a^4*cM^2*m*r + (20*I)*a^5*cM*m^2*r - 24*a^4*cM^2*m^3*r + 
      (20*I)*a^5*cM*m^4*r + 20*a^4*cM*m*r^2 - 32*a^2*cM^3*m*r^2 + 
      (8*I)*a^5*m^2*r^2 + (8*I)*a^3*cM^2*m^2*r^2 - 16*a^4*cM*m^3*r^2 - 
      16*a^2*cM^3*m^3*r^2 + (16*I)*a^5*m^4*r^2 - (12*I)*a^3*cM^2*m^4*r^2 - 
      36*a^4*cM*m^5*r^2 + (8*I)*a^5*m^6*r^2 - 8*a^4*m*r^3 + 
      80*a^2*cM^2*m*r^3 - (32*I)*a^3*cM*m^2*r^3 + 24*a^4*m^3*r^3 + 
      56*a^2*cM^2*m^3*r^3 - (12*I)*a^3*cM*m^4*r^3 + 32*a^4*m^5*r^3 - 
      64*a^2*cM*m*r^4 - 32*cM^3*m*r^4 + (20*I)*a^3*m^2*r^4 + 
      (24*I)*a*cM^2*m^2*r^4 - 72*a^2*cM*m^3*r^4 + (20*I)*a^3*m^4*r^4 + 
      20*a^2*m*r^5 + 64*cM^2*m*r^5 - (36*I)*a*cM*m^2*r^5 + 40*a^2*m^3*r^5 - 
      48*cM*m*r^6 + (8*I)*a*m^2*r^6 + 12*m*r^7 + 4*a^6*cM*m*sss - 
      8*a^4*cM^3*m*sss + (10*I)*a^5*cM^2*m^2*sss + 4*a^6*cM*m^3*sss + 
      8*a^4*cM^2*m*r*sss - (10*I)*a^5*cM*m^2*r*sss - 4*a^4*cM^2*m^3*r*sss + 
      8*a^4*cM*m*r^2*sss - (12*I)*a^5*m^2*r^2*sss + (16*I)*a^3*cM^2*m^2*r^2*
       sss + 36*a^4*cM*m^3*r^2*sss - (12*I)*a^5*m^4*r^2*sss - 
      8*a^4*m*r^3*sss - 40*a^2*cM^2*m*r^3*sss + (12*I)*a^3*cM*m^2*r^3*sss - 
      28*a^4*m^3*r^3*sss - 28*a^2*cM^2*m^3*r^3*sss + 
      (16*I)*a^3*cM*m^4*r^3*sss + 68*a^2*cM*m*r^4*sss - 16*cM^3*m*r^4*sss - 
      (18*I)*a^3*m^2*r^4*sss + (12*I)*a*cM^2*m^2*r^4*sss + 
      32*a^2*cM*m^3*r^4*sss - (6*I)*a^3*m^4*r^4*sss - 32*a^2*m*r^5*sss + 
      24*cM^2*m*r^5*sss - (10*I)*a*cM*m^2*r^5*sss - 4*a^2*m^3*r^5*sss - 
      8*cM*m*r^6*sss - a^6*cM*m*sss^2 + 2*a^4*cM^2*m*r*sss^2 - 
      9*a^4*cM*m*r^2*sss^2 + (4*I)*a^5*m^2*r^2*sss^2 + 6*a^4*m*r^3*sss^2 + 
      16*a^2*cM^2*m*r^3*sss^2 - (8*I)*a^3*cM*m^2*r^3*sss^2 - 
      18*a^2*cM*m*r^4*sss^2 + (2*I)*a^3*m^2*r^4*sss^2 + 3*a^2*m*r^5*sss^2 - 
      4*cM^2*m*r^5*sss^2 + (4*I)*a*cM*m^2*r^5*sss^2 + 8*cM*m*r^6*sss^2 - 
      (2*I)*a*m^2*r^6*sss^2 - 3*m*r^7*sss^2 - 12*a^7*cM*w - 16*a^5*cM^3*w + 
      (40*I)*a^6*cM^2*m*w + 24*a^7*cM*m^2*w - 48*a^5*cM^3*m^2*w + 
      (80*I)*a^6*cM^2*m^3*w + 20*a^7*cM*m^4*w - 8*a^7*r*w + 
      152*a^5*cM^2*r*w - (44*I)*a^6*cM*m*r*w - 4*a^7*m^2*r*w + 
      88*a^5*cM^2*m^2*r*w - (72*I)*a^6*cM*m^3*r*w - 144*a^5*cM*r^2*w - 
      176*a^3*cM^3*r^2*w - (32*I)*a^6*m*r^2*w - (32*I)*a^4*cM^2*m*r^2*w + 
      64*a^5*cM*m^2*r^2*w - 64*a^3*cM^3*m^2*r^2*w - (80*I)*a^6*m^3*r^2*w + 
      (120*I)*a^4*cM^2*m^3*r^2*w + 168*a^5*cM*m^4*r^2*w - 
      (40*I)*a^6*m^5*r^2*w + 32*a^5*r^3*w + 392*a^3*cM^2*r^3*w + 
      (196*I)*a^4*cM*m*r^3*w - 52*a^5*m^2*r^3*w - 128*a^3*cM^2*m^2*r^3*w + 
      (64*I)*a^4*cM*m^3*r^3*w - 104*a^5*m^4*r^3*w - 292*a^3*cM*r^4*w - 
      128*a*cM^3*r^4*w - (104*I)*a^4*m*r^4*w - (176*I)*a^2*cM^2*m*r^4*w + 
      316*a^3*cM*m^2*r^4*w - 48*a*cM^3*m^2*r^4*w - (124*I)*a^4*m^3*r^4*w + 
      4*a^3*cM*m^4*r^4*w - (16*I)*a^4*m^5*r^4*w + 88*a^3*r^5*w + 
      256*a*cM^2*r^5*w + (228*I)*a^2*cM*m*r^5*w - 172*a^3*m^2*r^5*w + 
      56*a*cM^2*m^2*r^5*w - (24*I)*a^2*cM*m^3*r^5*w - 8*a^3*m^4*r^5*w - 
      192*a*cM*r^6*w - (72*I)*a^2*m*r^6*w - (24*I)*cM^2*m*r^6*w - 
      4*a*cM*m^2*r^6*w - (20*I)*a^2*m^3*r^6*w + 48*a*r^7*w + 
      (20*I)*cM*m*r^7*w - 28*a*m^2*r^7*w + 4*a^7*cM*sss*w + 
      8*a^5*cM^3*sss*w - (20*I)*a^6*cM^2*m*sss*w - 12*a^7*cM*m^2*sss*w + 
      8*a^7*r*sss*w - 40*a^5*cM^2*r*sss*w + (14*I)*a^6*cM*m*r*sss*w + 
      2*a^7*m^2*r*sss*w + 12*a^5*cM^2*m^2*r*sss*w + 20*a^5*cM*r^2*sss*w + 
      40*a^3*cM^3*r^2*sss*w + (24*I)*a^6*m*r^2*sss*w - 
      (24*I)*a^4*cM^2*m*r^2*sss*w - 96*a^5*cM*m^2*r^2*sss*w + 
      (36*I)*a^6*m^3*r^2*sss*w - 16*a^5*r^3*sss*w - 48*a^3*cM^2*r^3*sss*w - 
      (94*I)*a^4*cM*m*r^3*sss*w + 42*a^5*m^2*r^3*sss*w + 
      80*a^3*cM^2*m^2*r^3*sss*w - (48*I)*a^4*cM*m^3*r^3*sss*w + 
      68*a^3*cM*r^4*sss*w - 16*a*cM^3*r^4*sss*w + (56*I)*a^4*m*r^4*sss*w + 
      (56*I)*a^2*cM^2*m*r^4*sss*w - 86*a^3*cM*m^2*r^4*sss*w + 
      (30*I)*a^4*m^3*r^4*sss*w - 56*a^3*r^5*sss*w - 40*a*cM^2*r^5*sss*w - 
      (42*I)*a^2*cM*m*r^5*sss*w + 18*a^3*m^2*r^5*sss*w - 
      20*a*cM^2*m^2*r^5*sss*w + 100*a*cM*r^6*sss*w + (28*I)*a^2*m*r^6*sss*w - 
      (12*I)*cM^2*m*r^6*sss*w + 34*a*cM*m^2*r^6*sss*w - 
      (6*I)*a^2*m^3*r^6*sss*w - 32*a*r^7*sss*w + (18*I)*cM*m*r^7*sss*w - 
      22*a*m^2*r^7*sss*w - (4*I)*m*r^8*sss*w + a^7*cM*sss^2*w - 
      2*a^7*r*sss^2*w - 2*a^5*cM^2*r*sss^2*w + 10*a^5*cM*r^2*sss^2*w - 
      (4*I)*a^6*m*r^2*sss^2*w - 10*a^3*cM^2*r^3*sss^2*w + 
      (8*I)*a^4*cM*m*r^3*sss^2*w - a^3*cM*r^4*sss^2*w - 
      (6*I)*a^4*m*r^4*sss^2*w + 6*a^3*r^5*sss^2*w + 4*a*cM^2*r^5*sss^2*w + 
      (4*I)*a^2*cM*m*r^5*sss^2*w - 10*a*cM*r^6*sss^2*w + 4*a*r^7*sss^2*w - 
      (4*I)*cM*m*r^7*sss^2*w + (2*I)*m*r^8*sss^2*w - (20*I)*a^7*cM^2*w^2 - 
      24*a^8*cM*m*w^2 + 48*a^6*cM^3*m*w^2 - (120*I)*a^7*cM^2*m^2*w^2 - 
      40*a^8*cM*m^3*w^2 + (24*I)*a^7*cM*r*w^2 + 8*a^8*m*r*w^2 - 
      104*a^6*cM^2*m*r*w^2 + (96*I)*a^7*cM*m^2*r*w^2 + 
      (24*I)*a^5*cM^2*r^2*w^2 + 176*a^4*cM^3*m*r^2*w^2 + 
      (112*I)*a^7*m^2*r^2*w^2 - (288*I)*a^5*cM^2*m^2*r^2*w^2 - 
      312*a^6*cM*m^3*r^2*w^2 + (80*I)*a^7*m^4*r^2*w^2 - 
      (32*I)*a^5*cM*r^3*w^2 - 8*a^6*m*r^3*w^2 - 8*a^4*cM^2*m*r^3*w^2 - 
      (136*I)*a^5*cM*m^2*r^3*w^2 + 112*a^6*m^3*r^3*w^2 - (32*I)*a^5*r^4*w^2 + 
      (28*I)*a^3*cM^2*r^4*w^2 - 84*a^4*cM*m*r^4*w^2 + 
      (192*I)*a^5*m^2*r^4*w^2 + (20*I)*a^3*cM^2*m^2*r^4*w^2 - 
      60*a^4*cM*m^3*r^4*w^2 + (64*I)*a^5*m^4*r^4*w^2 + 
      (72*I)*a^3*cM*r^5*w^2 - 28*a^4*m*r^5*w^2 - 144*a^2*cM^2*m*r^5*w^2 + 
      (96*I)*a^3*cM*m^2*r^5*w^2 + 20*a^4*m^3*r^5*w^2 - (64*I)*a^3*r^6*w^2 - 
      (96*I)*a*cM^2*r^6*w^2 + 224*a^2*cM*m*r^6*w^2 + (52*I)*a^3*m^2*r^6*w^2 - 
      (36*I)*a*cM^2*m^2*r^6*w^2 + 4*a^2*cM*m^3*r^6*w^2 + 
      (128*I)*a*cM*r^7*w^2 - 64*a^2*m*r^7*w^2 + 16*cM^2*m*r^7*w^2 + 
      (72*I)*a*cM*m^2*r^7*w^2 - 28*a^2*m^3*r^7*w^2 - (32*I)*a*r^8*w^2 - 
      20*cM*m*r^8*w^2 - (12*I)*a*m^2*r^8*w^2 + 12*m*r^9*w^2 + 
      (10*I)*a^7*cM^2*sss*w^2 + 12*a^8*cM*m*sss*w^2 - 
      (4*I)*a^7*cM*r*sss*w^2 - 4*a^8*m*r*sss*w^2 - 12*a^6*cM^2*m*r*sss*w^2 + 
      (8*I)*a^5*cM^2*r^2*sss*w^2 + 84*a^6*cM*m*r^2*sss*w^2 - 
      (36*I)*a^7*m^2*r^2*sss*w^2 + (24*I)*a^5*cM*r^3*sss*w^2 - 
      8*a^6*m*r^3*sss*w^2 - 76*a^4*cM^2*m*r^3*sss*w^2 + 
      (48*I)*a^5*cM*m^2*r^3*sss*w^2 + (16*I)*a^5*r^4*sss*w^2 - 
      (6*I)*a^3*cM^2*r^4*sss*w^2 + 62*a^4*cM*m*r^4*sss*w^2 - 
      (42*I)*a^5*m^2*r^4*sss*w^2 - (28*I)*a^3*cM*r^5*sss*w^2 + 
      18*a^4*m*r^5*sss*w^2 + 32*a^2*cM^2*m*r^5*sss*w^2 + 
      (32*I)*a^3*r^6*sss*w^2 - (12*I)*a*cM^2*r^6*sss*w^2 - 
      44*a^2*cM*m*r^6*sss*w^2 + (8*I)*a^3*m^2*r^6*sss*w^2 - 
      (56*I)*a*cM*r^7*sss*w^2 + 20*a^2*m*r^7*sss*w^2 - 
      (16*I)*a*cM*m^2*r^7*sss*w^2 + (16*I)*a*r^8*sss*w^2 + 
      14*cM*m*r^8*sss*w^2 + (14*I)*a*m^2*r^8*sss*w^2 - 2*m*r^9*sss*w^2 + 
      8*a^9*cM*w^3 - 16*a^7*cM^3*w^3 + (80*I)*a^8*cM^2*m*w^3 + 
      40*a^9*cM*m^2*w^3 - 4*a^9*r*w^3 + 40*a^7*cM^2*r*w^3 - 
      (56*I)*a^8*cM*m*r*w^3 - 48*a^7*cM*r^2*w^3 - 96*a^5*cM^3*r^2*w^3 - 
      (48*I)*a^8*m*r^2*w^3 + (264*I)*a^6*cM^2*m*r^2*w^3 + 
      288*a^7*cM*m^2*r^2*w^3 - (80*I)*a^8*m^3*r^2*w^3 + 36*a^7*r^3*w^3 + 
      80*a^5*cM^2*r^3*w^3 + (128*I)*a^6*cM*m*r^3*w^3 - 32*a^7*m^2*r^3*w^3 - 
      144*a^5*cM*r^4*w^3 + 48*a^3*cM^3*r^4*w^3 - (76*I)*a^6*m*r^4*w^3 - 
      (40*I)*a^4*cM^2*m*r^4*w^3 + 156*a^5*cM*m^2*r^4*w^3 - 
      (96*I)*a^6*m^3*r^4*w^3 + 84*a^5*r^5*w^3 + 72*a^3*cM^2*r^5*w^3 - 
      (100*I)*a^4*cM*m*r^5*w^3 - 144*a^3*cM*r^6*w^3 + (24*I)*a^4*m*r^6*w^3 + 
      32*a^3*cM*m^2*r^6*w^3 + 44*a^3*r^7*w^3 - 32*a*cM^2*r^7*w^3 - 
      (144*I)*a^2*cM*m*r^7*w^3 + 32*a^3*m^2*r^7*w^3 + 72*a*cM*r^8*w^3 + 
      (52*I)*a^2*m*r^8*w^3 + 28*a*cM*m^2*r^8*w^3 + (16*I)*a^2*m^3*r^8*w^3 + 
      (12*I)*cM*m*r^9*w^3 - 4*a^9*cM*sss*w^3 + 2*a^9*r*sss*w^3 + 
      4*a^7*cM^2*r*sss*w^3 - 24*a^7*cM*r^2*sss*w^3 + 
      (12*I)*a^8*m*r^2*sss*w^3 - 6*a^7*r^3*sss*w^3 + 
      24*a^5*cM^2*r^3*sss*w^3 - (16*I)*a^6*cM*m*r^3*sss*w^3 - 
      8*a^5*cM*r^4*sss*w^3 + (18*I)*a^6*m*r^4*sss*w^3 - 14*a^5*r^5*sss*w^3 - 
      12*a^3*cM^2*r^5*sss*w^3 - 8*a^3*cM*r^6*sss*w^3 - 
      (2*I)*a^4*m*r^6*sss*w^3 - 2*a^3*r^7*sss*w^3 + (16*I)*a^2*cM*m*r^7*sss*
       w^3 - 20*a*cM*r^8*sss*w^3 - (10*I)*a^2*m*r^8*sss*w^3 + 
      4*a*r^9*sss*w^3 - (2*I)*m*r^10*sss*w^3 - (20*I)*a^9*cM^2*w^4 - 
      20*a^10*cM*m*w^4 + (12*I)*a^9*cM*r*w^4 - (84*I)*a^7*cM^2*r^2*w^4 - 
      132*a^8*cM*m*r^2*w^4 + (40*I)*a^9*m^2*r^2*w^4 - (44*I)*a^7*cM*r^3*w^4 - 
      16*a^8*m*r^3*w^4 - (12*I)*a^7*r^4*w^4 + (20*I)*a^5*cM^2*r^4*w^4 - 
      148*a^6*cM*m*r^4*w^4 + (64*I)*a^7*m^2*r^4*w^4 + (28*I)*a^5*cM*r^5*w^4 - 
      28*a^6*m*r^5*w^4 - (40*I)*a^5*r^6*w^4 + (36*I)*a^3*cM^2*r^6*w^4 - 
      76*a^4*cM*m*r^6*w^4 + (60*I)*a^3*cM*r^7*w^4 - 4*a^4*m*r^7*w^4 - 
      (44*I)*a^3*r^8*w^4 - 40*a^2*cM*m*r^8*w^4 - (32*I)*a^3*m^2*r^8*w^4 - 
      (24*I)*a*cM*r^9*w^4 + 12*a^2*m*r^9*w^4 - (16*I)*a*r^10*w^4 - 
      (8*I)*a*m^2*r^10*w^4 + 4*m*r^11*w^4 + 4*a^11*cM*w^5 + 
      24*a^9*cM*r^2*w^5 - (8*I)*a^10*m*r^2*w^5 + 8*a^9*r^3*w^5 + 
      48*a^7*cM*r^4*w^5 - (16*I)*a^8*m*r^4*w^5 + 16*a^7*r^5*w^5 + 
      40*a^5*cM*r^6*w^5 + 12*a^3*cM*r^8*w^5 + (16*I)*a^4*m*r^8*w^5 - 
      16*a^3*r^9*w^5 + (8*I)*a^2*m*r^10*w^5 - 8*a*r^11*w^5)*fR0[r])/
    (72*cM*(a^2 - 2*cM*r + r^2)*w^3) + 
   ((-4*a^4*cM^2*m + (4*I)*a^5*cM*m^2 - 4*a^4*cM^2*m^3 + (4*I)*a^5*cM*m^4 + 
      4*a^4*cM*m*r + 4*a^4*cM*m^3*r + 8*a^2*cM^2*m*r^2 + 8*a^4*m^3*r^2 + 
      4*a^2*cM^2*m^3*r^2 + (4*I)*a^3*cM*m^4*r^2 + 8*a^4*m^5*r^2 - 
      16*a^2*cM*m*r^3 - 12*a^2*cM*m^3*r^3 + 8*a^2*m*r^4 + 8*cM^2*m*r^4 - 
      (4*I)*a*cM*m^2*r^4 + 12*a^2*m^3*r^4 - 12*cM*m*r^5 + 4*m*r^6 + 
      2*a^4*cM^2*m*sss - (2*I)*a^5*cM*m^2*sss - 2*a^4*cM*m*r*sss - 
      4*a^4*m*r^2*sss - (4*I)*a^3*cM*m^2*r^2*sss - 8*a^4*m^3*r^2*sss + 
      12*a^2*cM*m*r^3*sss + 8*a^2*cM*m^3*r^3*sss - 10*a^2*m*r^4*sss + 
      4*cM^2*m*r^4*sss - (2*I)*a*cM*m^2*r^4*sss - 2*a^2*m^3*r^4*sss - 
      2*cM*m*r^5*sss + 2*a^4*m*r^2*sss^2 - 4*a^2*cM*m*r^3*sss^2 + 
      a^2*m*r^4*sss^2 + 2*cM*m*r^5*sss^2 - m*r^6*sss^2 + 4*a^7*w + 
      4*a^5*cM^2*w - (8*I)*a^6*cM*m*w + 12*a^5*cM^2*m^2*w - 
      (16*I)*a^6*cM*m^3*w - 36*a^5*cM*r*w - 16*a^5*cM*m^2*r*w + 
      24*a^5*r^2*w + 44*a^3*cM^2*r^2*w + (8*I)*a^4*cM*m*r^2*w - 
      24*a^5*m^2*r^2*w + 16*a^3*cM^2*m^2*r^2*w - (32*I)*a^4*cM*m^3*r^2*w - 
      32*a^5*m^4*r^2*w - 76*a^3*cM*r^3*w - (8*I)*a^4*m*r^3*w + 
      40*a^3*cM*m^2*r^3*w + 36*a^3*r^4*w + 32*a*cM^2*r^4*w + 
      (12*I)*a^2*cM*m*r^4*w - 56*a^3*m^2*r^4*w + 12*a*cM^2*m^2*r^4*w - 
      (16*I)*a^2*cM*m^3*r^4*w - 8*a^3*m^4*r^4*w - 48*a*cM*r^5*w - 
      (4*I)*a^2*m*r^5*w - 8*a*cM*m^2*r^5*w + 16*a*r^6*w - (4*I)*cM*m*r^6*w - 
      8*a*m^2*r^6*w + (4*I)*m*r^7*w - 2*a^7*sss*w - 2*a^5*cM^2*sss*w + 
      (4*I)*a^6*cM*m*sss*w + 10*a^5*cM*r*sss*w - 12*a^5*r^2*sss*w - 
      10*a^3*cM^2*r^2*sss*w + (8*I)*a^4*cM*m*r^2*sss*w + 
      16*a^5*m^2*r^2*sss*w + 18*a^3*cM*r^3*sss*w + (4*I)*a^4*m*r^3*sss*w - 
      16*a^3*cM*m^2*r^3*sss*w - 18*a^3*r^4*sss*w + 4*a*cM^2*r^4*sss*w + 
      (10*I)*a^2*cM*m*r^4*sss*w + 8*a^3*m^2*r^4*sss*w + 20*a*cM*r^5*sss*w + 
      (2*I)*a^2*m*r^5*sss*w + 8*a*cM*m^2*r^5*sss*w - 8*a*r^6*sss*w + 
      (6*I)*cM*m*r^6*sss*w - 8*a*m^2*r^6*sss*w - (2*I)*m*r^7*sss*w + 
      (4*I)*a^7*cM*w^2 - 12*a^6*cM^2*m*w^2 + (24*I)*a^7*cM*m^2*w^2 + 
      20*a^6*cM*m*r*w^2 - (8*I)*a^5*cM*r^2*w^2 + 4*a^6*m*r^2*w^2 - 
      44*a^4*cM^2*m*r^2*w^2 + (72*I)*a^5*cM*m^2*r^2*w^2 + 
      48*a^6*m^3*r^2*w^2 - 20*a^4*cM*m*r^3*w^2 + (8*I)*a^5*m^2*r^3*w^2 - 
      (4*I)*a^3*cM*r^4*w^2 + 8*a^4*m*r^4*w^2 + (60*I)*a^3*cM*m^2*r^4*w^2 + 
      24*a^4*m^3*r^4*w^2 + 36*a^2*cM*m*r^5*w^2 + (4*I)*a^3*m^2*r^5*w^2 + 
      (8*I)*a*cM*r^6*w^2 - 8*a^2*m*r^6*w^2 + (12*I)*a*cM*m^2*r^6*w^2 - 
      8*a^2*m^3*r^6*w^2 - 4*cM*m*r^7*w^2 - (4*I)*a*m^2*r^7*w^2 + 
      4*m*r^8*w^2 - (2*I)*a^7*cM*sss*w^2 - (4*I)*a^5*cM*r^2*sss*w^2 - 
      8*a^6*m*r^2*sss*w^2 + 8*a^4*cM*m*r^3*sss*w^2 - 
      (14*I)*a^3*cM*r^4*sss*w^2 - 6*a^4*m*r^4*sss*w^2 - 
      8*a^2*cM*m*r^5*sss*w^2 - (12*I)*a*cM*r^6*sss*w^2 + 
      4*a^2*m*r^6*sss*w^2 + 2*m*r^8*sss*w^2 + 4*a^7*cM^2*w^3 - 
      (16*I)*a^8*cM*m*w^3 - 8*a^7*cM*r*w^3 + 12*a^7*r^2*w^3 + 
      24*a^5*cM^2*r^2*w^3 - (64*I)*a^6*cM*m*r^2*w^3 - 32*a^7*m^2*r^2*w^3 - 
      8*a^5*cM*r^3*w^3 - (16*I)*a^6*m*r^3*w^3 + 32*a^5*r^4*w^3 - 
      12*a^3*cM^2*r^4*w^3 - (72*I)*a^4*cM*m*r^4*w^3 - 24*a^5*m^2*r^4*w^3 - 
      24*a^3*cM*r^5*w^3 - (12*I)*a^4*m*r^5*w^3 + 28*a^3*r^6*w^3 - 
      (24*I)*a^2*cM*m*r^6*w^3 + 16*a^3*m^2*r^6*w^3 + 8*a*cM*r^7*w^3 + 
      (8*I)*a^2*m*r^7*w^3 + 8*a*r^8*w^3 + 8*a*m^2*r^8*w^3 + (4*I)*m*r^9*w^3 + 
      (4*I)*a^9*cM*w^4 + (20*I)*a^7*cM*r^2*w^4 + 8*a^8*m*r^2*w^4 + 
      (8*I)*a^7*r^3*w^4 + (28*I)*a^5*cM*r^4*w^4 + 8*a^6*m*r^4*w^4 + 
      (8*I)*a^5*r^5*w^4 + (12*I)*a^3*cM*r^6*w^4 - 8*a^4*m*r^6*w^4 - 
      (8*I)*a^3*r^7*w^4 - 8*a^2*m*r^8*w^4 - (8*I)*a*r^9*w^4)*
     Derivative[1][fR0][r])/(72*cM*w^3), 
 f02f24b[r] -> -((2*a^6*cM*m^2 - 8*a^4*cM^3*m^2 + (10*I)*a^5*cM^2*m^3 + 
       2*a^6*cM*m^4 + 12*a^4*cM^2*m^2*r - (10*I)*a^5*cM*m^3*r - 
       6*a^4*cM*m^2*r^2 - (4*I)*a^5*m^3*r^2 + (16*I)*a^3*cM^2*m^3*r^2 + 
       20*a^4*cM*m^4*r^2 - (4*I)*a^5*m^5*r^2 + 4*a^4*m^2*r^3 - 
       16*a^2*cM^2*m^2*r^3 - (4*I)*a^3*cM*m^3*r^3 - 16*a^4*m^4*r^3 + 
       28*a^2*cM*m^2*r^4 - 16*cM^3*m^2*r^4 - (6*I)*a^3*m^3*r^4 + 
       (12*I)*a*cM^2*m^3*r^4 - 6*a^2*cM*m^4*r^4 + (2*I)*a^3*m^5*r^4 - 
       14*a^2*m^2*r^5 + 32*cM^2*m^2*r^5 - (18*I)*a*cM*m^3*r^5 + 
       8*a^2*m^4*r^5 - 24*cM*m^2*r^6 + (4*I)*a*m^3*r^6 + 6*m^2*r^7 - 
       a^6*cM*m^2*sss + 2*a^4*cM^2*m^2*r*sss - 9*a^4*cM*m^2*r^2*sss + 
       (4*I)*a^5*m^3*r^2*sss + 6*a^4*m^2*r^3*sss + 16*a^2*cM^2*m^2*r^3*sss - 
       (8*I)*a^3*cM*m^3*r^3*sss - 18*a^2*cM*m^2*r^4*sss + 
       (2*I)*a^3*m^3*r^4*sss + 3*a^2*m^2*r^5*sss - 4*cM^2*m^2*r^5*sss + 
       (4*I)*a*cM*m^3*r^5*sss + 8*cM*m^2*r^6*sss - (2*I)*a*m^3*r^6*sss - 
       3*m^2*r^7*sss + (2*I)*a^8*w - 4*a^7*cM*m*w + 16*a^5*cM^3*m*w - 
       (30*I)*a^6*cM^2*m^2*w - 8*a^7*cM*m^3*w - (16*I)*a^6*cM*r*w - 
       32*a^5*cM^2*m*r*w + (26*I)*a^6*cM*m^2*r*w + (18*I)*a^6*r^2*w + 
       (24*I)*a^4*cM^2*r^2*w - 8*a^5*cM*m*r^2*w + 48*a^3*cM^3*m*r^2*w + 
       (24*I)*a^6*m^2*r^2*w - (74*I)*a^4*cM^2*m^2*r^2*w - 
       72*a^5*cM*m^3*r^2*w + (16*I)*a^6*m^4*r^2*w - (48*I)*a^4*cM*r^3*w + 
       12*a^5*m*r^3*w - (6*I)*a^4*cM*m^2*r^3*w + 36*a^5*m^3*r^3*w + 
       (22*I)*a^4*r^4*w + (8*I)*a^2*cM^2*r^4*w - 56*a^3*cM*m*r^4*w + 
       16*a*cM^3*m*r^4*w + (22*I)*a^4*m^2*r^4*w - (16*I)*a^2*cM^2*m^2*r^4*w + 
       4*a^3*cM*m^3*r^4*w + (2*I)*a^4*m^4*r^4*w - (16*I)*a^2*cM*r^5*w + 
       24*a^3*m*r^5*w - 72*a*cM^2*m*r^5*w + (66*I)*a^2*cM*m^2*r^5*w - 
       6*a^3*m^3*r^5*w - (2*I)*a^2*r^6*w + 76*a*cM*m*r^6*w - 
       (14*I)*a^2*m^2*r^6*w - (12*I)*cM^2*m^2*r^6*w - (6*I)*a^2*m^4*r^6*w + 
       (16*I)*cM*r^7*w - 20*a*m*r^7*w + (18*I)*cM*m^2*r^7*w - 
       10*a*m^3*r^7*w - (8*I)*r^8*w - (4*I)*m^2*r^8*w - I*a^8*sss*w + 
       2*a^7*cM*m*sss*w + (8*I)*a^6*cM*r*sss*w - 4*a^5*cM^2*m*r*sss*w - 
       (9*I)*a^6*r^2*sss*w - (12*I)*a^4*cM^2*r^2*sss*w + 
       16*a^5*cM*m*r^2*sss*w - (8*I)*a^6*m^2*r^2*sss*w + 
       (24*I)*a^4*cM*r^3*sss*w - 6*a^5*m*r^3*sss*w - 28*a^3*cM^2*m*r^3*sss*
        w + (16*I)*a^4*cM*m^2*r^3*sss*w - (11*I)*a^4*r^4*sss*w - 
       (4*I)*a^2*cM^2*r^4*sss*w + 20*a^3*cM*m*r^4*sss*w - 
       (6*I)*a^4*m^2*r^4*sss*w + (8*I)*a^2*cM*r^5*sss*w + 
       12*a*cM^2*m*r^5*sss*w - (4*I)*a^2*cM*m^2*r^5*sss*w + I*a^2*r^6*sss*w - 
       18*a*cM*m*r^6*sss*w + (4*I)*a^2*m^2*r^6*sss*w - (8*I)*cM*r^7*sss*w + 
       6*a*m*r^7*sss*w - (4*I)*cM*m^2*r^7*sss*w + (4*I)*r^8*sss*w + 
       (2*I)*m^2*r^8*sss*w + 2*a^8*cM*w^2 - 8*a^6*cM^3*w^2 + 
       (30*I)*a^7*cM^2*m*w^2 + 12*a^8*cM*m^2*w^2 + 20*a^6*cM^2*r*w^2 - 
       (22*I)*a^7*cM*m*r*w^2 - 2*a^6*cM*r^2*w^2 - 48*a^4*cM^3*r^2*w^2 - 
       (26*I)*a^7*m*r^2*w^2 + (100*I)*a^5*cM^2*m*r^2*w^2 + 
       96*a^6*cM*m^2*r^2*w^2 - (24*I)*a^7*m^3*r^2*w^2 + 8*a^6*r^3*w^2 + 
       24*a^4*cM^2*r^3*w^2 + (36*I)*a^5*cM*m*r^3*w^2 - 20*a^6*m^2*r^3*w^2 - 
       10*a^4*cM*r^4*w^2 + 24*a^2*cM^3*r^4*w^2 - (42*I)*a^5*m*r^4*w^2 - 
       (6*I)*a^3*cM^2*m*r^4*w^2 + 34*a^4*cM*m^2*r^4*w^2 - 
       (18*I)*a^5*m^3*r^4*w^2 + 8*a^4*r^5*w^2 + 20*a^2*cM^2*r^5*w^2 - 
       (62*I)*a^3*cM*m*r^5*w^2 - 6*a^4*m^2*r^5*w^2 - 38*a^2*cM*r^6*w^2 + 
       (10*I)*a^3*m*r^6*w^2 + (12*I)*a*cM^2*m*r^6*w^2 + 
       4*a^2*cM*m^2*r^6*w^2 + (12*I)*a^3*m^3*r^6*w^2 - 8*a^2*r^7*w^2 - 
       16*cM^2*r^7*w^2 - (56*I)*a*cM*m*r^7*w^2 + 16*a^2*m^2*r^7*w^2 + 
       32*cM*r^8*w^2 + (26*I)*a*m*r^8*w^2 + 6*cM*m^2*r^8*w^2 + 
       (6*I)*a*m^3*r^8*w^2 - 8*r^9*w^2 + 2*m^2*r^9*w^2 - a^8*cM*sss*w^2 + 
       2*a^6*cM^2*r*sss*w^2 - 7*a^6*cM*r^2*sss*w^2 + (4*I)*a^7*m*r^2*sss*
        w^2 - 4*a^6*r^3*sss*w^2 + 12*a^4*cM^2*r^3*sss*w^2 - 
       (8*I)*a^5*cM*m*r^3*sss*w^2 + 5*a^4*cM*r^4*sss*w^2 + 
       (4*I)*a^5*m*r^4*sss*w^2 - 4*a^4*r^5*sss*w^2 - 6*a^2*cM^2*r^5*sss*w^2 + 
       3*a^2*cM*r^6*sss*w^2 - (4*I)*a^3*m*r^6*sss*w^2 + 4*a^2*r^7*sss*w^2 + 
       (8*I)*a*cM*m*r^7*sss*w^2 - 8*cM*r^8*sss*w^2 - (4*I)*a*m*r^8*sss*w^2 + 
       4*r^9*sss*w^2 - (10*I)*a^8*cM^2*w^3 - 8*a^9*cM*m*w^3 + 
       (6*I)*a^8*cM*r*w^3 + (6*I)*a^8*r^2*w^3 - (42*I)*a^6*cM^2*r^2*w^3 - 
       56*a^7*cM*m*r^2*w^3 + (16*I)*a^8*m^2*r^2*w^3 - (26*I)*a^6*cM*r^3*w^3 - 
       4*a^7*m*r^3*w^3 + (16*I)*a^6*r^4*w^3 + (10*I)*a^4*cM^2*r^4*w^3 - 
       56*a^5*cM*m*r^4*w^3 + (22*I)*a^6*m^2*r^4*w^3 + (6*I)*a^4*cM*r^5*w^3 - 
       4*a^5*m*r^5*w^3 + (10*I)*a^4*r^6*w^3 + (18*I)*a^2*cM^2*r^6*w^3 - 
       24*a^3*cM*m*r^6*w^3 - (6*I)*a^4*m^2*r^6*w^3 + (26*I)*a^2*cM*r^7*w^3 + 
       4*a^3*m*r^7*w^3 - (4*I)*a^2*r^8*w^3 - 16*a*cM*m*r^8*w^3 - 
       (14*I)*a^2*m^2*r^8*w^3 - (12*I)*cM*r^9*w^3 + 4*a*m*r^9*w^3 - 
       (4*I)*r^10*w^3 - (2*I)*m^2*r^10*w^3 + 2*a^10*cM*w^4 + 
       12*a^8*cM*r^2*w^4 - (4*I)*a^9*m*r^2*w^4 + 4*a^8*r^3*w^4 + 
       24*a^6*cM*r^4*w^4 - (8*I)*a^7*m*r^4*w^4 + 8*a^6*r^5*w^4 + 
       20*a^4*cM*r^6*w^4 + 6*a^2*cM*r^8*w^4 + (8*I)*a^3*m*r^8*w^4 - 
       8*a^2*r^9*w^4 + (4*I)*a*m*r^10*w^4 - 4*r^11*w^4)*fR0[r])/
    (36*cM*(a^2 - 2*cM*r + r^2)*w^3) + 
   ((-2*a^4*cM^2*m^2 + (2*I)*a^5*cM*m^3 + 2*a^4*cM*m^2*r + 
      (4*I)*a^3*cM*m^3*r^2 + 4*a^4*m^4*r^2 - 4*a^2*cM*m^2*r^3 + 
      4*a^2*m^2*r^4 - 4*cM^2*m^2*r^4 + (2*I)*a*cM*m^3*r^4 - 2*a^2*m^4*r^4 + 
      6*cM*m^2*r^5 - 2*m^2*r^6 - 2*a^4*m^2*r^2*sss + 4*a^2*cM*m^2*r^3*sss - 
      a^2*m^2*r^4*sss - 2*cM*m^2*r^5*sss + m^2*r^6*sss + 4*a^5*cM^2*m*w - 
      (6*I)*a^6*cM*m^2*w - (2*I)*a^6*r*w - 6*a^5*cM*m*r*w + 
      (4*I)*a^4*cM*r^2*w - 4*a^5*m*r^2*w + 12*a^3*cM^2*m*r^2*w - 
      (18*I)*a^4*cM*m^2*r^2*w - 12*a^5*m^3*r^2*w + 6*a^3*cM*m*r^3*w - 
      (4*I)*a^2*cM*r^4*w - 6*a^3*m*r^4*w + 4*a*cM^2*m*r^4*w - 
      (14*I)*a^2*cM*m^2*r^4*w + (6*I)*a^2*r^5*w - 16*a*cM*m*r^5*w - 
      (8*I)*cM*r^6*w + 6*a*m*r^6*w - (2*I)*cM*m^2*r^6*w + 4*a*m^3*r^6*w + 
      (4*I)*r^7*w + I*a^6*r*sss*w - (2*I)*a^4*cM*r^2*sss*w + 
      2*a^5*m*r^2*sss*w - 4*a^3*cM*m*r^3*sss*w + (2*I)*a^2*cM*r^4*sss*w - 
      (3*I)*a^2*r^5*sss*w + 4*a*cM*m*r^5*sss*w + (4*I)*cM*r^6*sss*w - 
      2*a*m*r^6*sss*w - (2*I)*r^7*sss*w - 2*a^6*cM^2*w^2 + 
      (6*I)*a^7*cM*m*w^2 + 4*a^6*cM*r*w^2 - 12*a^4*cM^2*r^2*w^2 + 
      (24*I)*a^5*cM*m*r^2*w^2 + 12*a^6*m^2*r^2*w^2 + (4*I)*a^5*m*r^3*w^2 + 
      6*a^2*cM^2*r^4*w^2 + (26*I)*a^3*cM*m*r^4*w^2 + 6*a^4*m^2*r^4*w^2 + 
      8*a^2*cM*r^5*w^2 + (8*I)*a*cM*m*r^6*w^2 - 8*a^2*m^2*r^6*w^2 - 
      4*cM*r^7*w^2 - (4*I)*a*m*r^7*w^2 - 2*m^2*r^8*w^2 - (2*I)*a^8*cM*w^3 - 
      (10*I)*a^6*cM*r^2*w^3 - 4*a^7*m*r^2*w^3 - (4*I)*a^6*r^3*w^3 - 
      (14*I)*a^4*cM*r^4*w^3 - 4*a^5*m*r^4*w^3 - (4*I)*a^4*r^5*w^3 - 
      (6*I)*a^2*cM*r^6*w^3 + 4*a^3*m*r^6*w^3 + (4*I)*a^2*r^7*w^3 + 
      4*a*m*r^8*w^3 + (4*I)*r^9*w^3)*Derivative[1][fR0][r])/(36*cM*w^3), 
 f02f33a[r] -> (((16*I)*a^4*m^2 - (64*I)*a^2*cM^2*m^2 - 80*a^3*cM*m^3 + 
      (20*I)*a^4*m^4 - (16*I)*a^2*cM^2*m^4 - 20*a^3*cM*m^5 + (4*I)*a^4*m^6 + 
      (96*I)*a^2*cM*m^2*r + 84*a^3*m^3*r - 16*a*cM^2*m^3*r + 
      (44*I)*a^2*cM*m^4*r + 24*a^3*m^5*r - (56*I)*a^2*m^2*r^2 + 
      (32*I)*cM^2*m^2*r^2 + 64*a*cM*m^3*r^2 - (40*I)*a^2*m^4*r^2 - 
      (48*I)*cM*m^2*r^3 - 52*a*m^3*r^3 + (24*I)*m^2*r^4 - (8*I)*a^4*sss + 
      (32*I)*a^2*cM^2*sss + 40*a^3*cM*m*sss - (22*I)*a^4*m^2*sss + 
      (24*I)*a^2*cM^2*m^2*sss + 30*a^3*cM*m^3*sss - (8*I)*a^4*m^4*sss - 
      (48*I)*a^2*cM*r*sss - 44*a^3*m*r*sss + 16*a*cM^2*m*r*sss - 
      (48*I)*a^2*cM*m^2*r*sss - 38*a^3*m^3*r*sss + (4*I)*a^2*cM*m^4*r*sss + 
      (28*I)*a^2*r^2*sss - (16*I)*cM^2*r^2*sss - 44*a*cM*m*r^2*sss + 
      (52*I)*a^2*m^2*r^2*sss - (8*I)*cM^2*m^2*r^2*sss - 22*a*cM*m^3*r^2*sss + 
      (4*I)*a^2*m^4*r^2*sss + (24*I)*cM*r^3*sss + 32*a*m*r^3*sss + 
      (4*I)*cM*m^2*r^3*sss + 26*a*m^3*r^3*sss - (12*I)*r^4*sss - 
      (6*I)*m^2*r^4*sss + (6*I)*a^4*sss^2 - (8*I)*a^2*cM^2*sss^2 - 
      10*a^3*cM*m*sss^2 + (5*I)*a^4*m^2*sss^2 + (12*I)*a^2*cM*r*sss^2 + 
      14*a^3*m*r*sss^2 - (6*I)*a^2*cM*m^2*r*sss^2 - (16*I)*a^2*r^2*sss^2 + 
      12*a*cM*m*r^2*sss^2 - (4*I)*a^2*m^2*r^2*sss^2 + (4*I)*cM*r^3*sss^2 - 
      16*a*m*r^3*sss^2 + (6*I)*cM*m^2*r^3*sss^2 + (2*I)*r^4*sss^2 - 
      (3*I)*m^2*r^4*sss^2 - I*a^4*sss^3 + (2*I)*a^2*cM*r*sss^3 + 
      I*a^2*r^2*sss^3 - (4*I)*cM*r^3*sss^3 + (2*I)*r^4*sss^3 + 64*a^4*cM*w - 
      (48*I)*a^5*m*w + (128*I)*a^3*cM^2*m*w + 256*a^4*cM*m^2*w - 
      (84*I)*a^5*m^3*w + (64*I)*a^3*cM^2*m^3*w + 100*a^4*cM*m^4*w - 
      (24*I)*a^5*m^5*w - 96*a^4*r*w - (256*I)*a^3*cM*m*r*w - 
      264*a^4*m^2*r*w + 80*a^2*cM^2*m^2*r*w - (248*I)*a^3*cM*m^3*r*w - 
      124*a^4*m^4*r*w - 32*a^2*cM*r^2*w + (184*I)*a^3*m*r^2*w - 
      (128*I)*a*cM^2*m*r^2*w - 192*a^2*cM*m^2*r^2*w + (200*I)*a^3*m^3*r^2*w - 
      (64*I)*a*cM^2*m^3*r^2*w - 84*a^2*cM*m^4*r^2*w + (8*I)*a^3*m^5*r^2*w + 
      80*a^2*r^3*w + (256*I)*a*cM*m*r^3*w + 96*a^2*m^2*r^3*w + 
      (104*I)*a*cM*m^3*r^3*w + 68*a^2*m^4*r^3*w - (136*I)*a*m*r^4*w - 
      16*cM*m^2*r^4*w - (36*I)*a*m^3*r^4*w - 16*r^5*w + 24*m^2*r^5*w - 
      56*a^4*cM*sss*w + (48*I)*a^5*m*sss*w - (48*I)*a^3*cM^2*m*sss*w - 
      90*a^4*cM*m^2*sss*w + (32*I)*a^5*m^3*sss*w + 72*a^4*r*sss*w - 
      16*a^2*cM^2*r*sss*w + (144*I)*a^3*cM*m*r*sss*w + 116*a^4*m^2*r*sss*w - 
      (16*I)*a^3*cM*m^3*r*sss*w + 20*a^2*cM*r^2*sss*w - 
      (144*I)*a^3*m*r^2*sss*w + (32*I)*a*cM^2*m*r^2*sss*w + 
      108*a^2*cM*m^2*r^2*sss*w - (24*I)*a^3*m^3*r^2*sss*w - 
      40*a^2*r^3*sss*w - (88*I)*a*cM*m*r^3*sss*w - 100*a^2*m^2*r^3*sss*w + 
      (16*I)*a*cM*m^3*r^3*sss*w + 36*cM*r^4*sss*w + (72*I)*a*m*r^4*sss*w - 
      6*cM*m^2*r^4*sss*w - (20*I)*a*m^3*r^4*sss*w - 16*r^5*sss*w - 
      12*m^2*r^5*sss*w + 10*a^4*cM*sss^2*w - (10*I)*a^5*m*sss^2*w - 
      12*a^4*r*sss^2*w + (12*I)*a^3*cM*m*r*sss^2*w - 6*a^2*cM*r^2*sss^2*w + 
      (10*I)*a^3*m*r^2*sss^2*w - (24*I)*a*cM*m*r^3*sss^2*w - 
      4*cM*r^4*sss^2*w + (20*I)*a*m*r^4*sss^2*w + 12*r^5*sss^2*w + 
      (32*I)*a^6*w^2 - (64*I)*a^4*cM^2*w^2 - 272*a^5*cM*m*w^2 + 
      (132*I)*a^6*m^2*w^2 - (96*I)*a^4*cM^2*m^2*w^2 - 200*a^5*cM*m^3*w^2 + 
      (60*I)*a^6*m^4*w^2 + (320*I)*a^4*cM*r*w^2 + 340*a^5*m*r*w^2 - 
      112*a^3*cM^2*m*r*w^2 + (480*I)*a^4*cM*m^2*r*w^2 + 256*a^5*m^3*r*w^2 - 
      (232*I)*a^4*r^2*w^2 + 360*a^3*cM*m*r^2*w^2 - (380*I)*a^4*m^2*r^2*w^2 + 
      (192*I)*a^2*cM^2*m^2*r^2*w^2 + 336*a^3*cM*m^3*r^2*w^2 - 
      (40*I)*a^4*m^4*r^2*w^2 - (224*I)*a^2*cM*r^3*w^2 - 324*a^3*m*r^3*w^2 - 
      (344*I)*a^2*cM*m^2*r^3*w^2 - 200*a^3*m^3*r^3*w^2 + 
      (136*I)*a^2*r^4*w^2 + (96*I)*cM^2*r^4*w^2 + 56*a*cM*m*r^4*w^2 + 
      (156*I)*a^2*m^2*r^4*w^2 - 16*a*cM*m^3*r^4*w^2 - 
      (28*I)*a^2*m^4*r^4*w^2 - (112*I)*cM*r^5*w^2 + 16*a*m*r^5*w^2 + 
      (20*I)*cM*m^2*r^5*w^2 - 36*a*m^3*r^5*w^2 + (48*I)*r^6*w^2 - 
      (8*I)*m^2*r^6*w^2 - (26*I)*a^6*sss*w^2 + (24*I)*a^4*cM^2*sss*w^2 + 
      90*a^5*cM*m*sss*w^2 - (48*I)*a^6*m^2*sss*w^2 - 
      (96*I)*a^4*cM*r*sss*w^2 - 118*a^5*m*r*sss*w^2 + 
      (24*I)*a^4*cM*m^2*r*sss*w^2 + (92*I)*a^4*r^2*sss*w^2 - 
      (24*I)*a^2*cM^2*r^2*sss*w^2 - 150*a^3*cM*m*r^2*sss*w^2 + 
      (48*I)*a^4*m^2*r^2*sss*w^2 + (44*I)*a^2*cM*r^3*sss*w^2 + 
      70*a^3*m*r^3*sss*w^2 - (48*I)*a^2*cM*m^2*r^3*sss*w^2 + 
      (2*I)*a^2*r^4*sss*w^2 + 24*a*cM*m*r^4*sss*w^2 + 
      (78*I)*a^2*m^2*r^4*sss*w^2 - (12*I)*cM*r^5*sss*w^2 + 
      68*a*m*r^5*sss*w^2 - (20*I)*r^6*sss*w^2 + (6*I)*m^2*r^6*sss*w^2 + 
      (5*I)*a^6*sss^2*w^2 - (6*I)*a^4*cM*r*sss^2*w^2 - 
      (6*I)*a^4*r^2*sss^2*w^2 + (18*I)*a^2*cM*r^3*sss^2*w^2 - 
      (15*I)*a^2*r^4*sss^2*w^2 - (4*I)*r^6*sss^2*w^2 + 96*a^6*cM*w^3 - 
      (92*I)*a^7*m*w^3 + (64*I)*a^5*cM^2*m*w^3 + 200*a^6*cM*m^2*w^3 - 
      (80*I)*a^7*m^3*w^3 - 160*a^6*r*w^3 + 48*a^4*cM^2*r*w^3 - 
      (392*I)*a^5*cM*m*r*w^3 - 264*a^6*m^2*r*w^3 - 232*a^4*cM*r^2*w^3 + 
      (320*I)*a^5*m*r^2*w^3 - (192*I)*a^3*cM^2*m*r^2*w^3 - 
      504*a^4*cM*m^2*r^2*w^3 + (80*I)*a^5*m^3*r^2*w^3 + 72*a^4*r^3*w^3 + 
      (376*I)*a^3*cM*m*r^3*w^3 + 192*a^4*m^2*r^3*w^3 + 96*a^2*cM*r^4*w^3 - 
      (52*I)*a^3*m*r^4*w^3 + 48*a^2*cM*m^2*r^4*w^3 + 
      (112*I)*a^3*m^3*r^4*w^3 + 96*a^2*r^5*w^3 - (80*I)*a*cM*m*r^5*w^3 + 
      108*a^2*m^2*r^5*w^3 - 72*cM*r^6*w^3 - (48*I)*a*m*r^6*w^3 + 
      (16*I)*a*m^3*r^6*w^3 - 8*r^7*w^3 + 4*m^2*r^7*w^3 - 30*a^6*cM*sss*w^3 + 
      (32*I)*a^7*m*sss*w^3 + 40*a^6*r*sss*w^3 - (16*I)*a^5*cM*m*r*sss*w^3 + 
      64*a^4*cM*r^2*sss*w^3 - (40*I)*a^5*m*r^2*sss*w^3 + 4*a^4*r^3*sss*w^3 + 
      (48*I)*a^3*cM*m*r^3*sss*w^3 - 18*a^2*cM*r^4*sss*w^3 - 
      (96*I)*a^3*m*r^4*sss*w^3 - 48*a^2*r^5*sss*w^3 - 
      (24*I)*a*m*r^6*sss*w^3 - 12*r^7*sss*w^3 + (24*I)*a^8*w^4 - 
      (16*I)*a^6*cM^2*w^4 - 100*a^7*cM*m*w^4 + (60*I)*a^8*m^2*w^4 + 
      (116*I)*a^6*cM*r*w^4 + 136*a^7*m*r*w^4 - (100*I)*a^6*r^2*w^4 + 
      (64*I)*a^4*cM^2*r^2*w^4 + 336*a^5*cM*m*r^2*w^4 - 
      (80*I)*a^6*m^2*r^2*w^4 - (136*I)*a^4*cM*r^3*w^4 - 56*a^5*m*r^3*w^4 - 
      (68*I)*a^4*r^4*w^4 - 48*a^3*cM*m*r^4*w^4 - (168*I)*a^4*m^2*r^4*w^4 + 
      (60*I)*a^2*cM*r^5*w^4 - 108*a^3*m*r^5*w^4 - (48*I)*a^2*m^2*r^6*w^4 - 
      16*a*m*r^7*w^4 + (24*I)*r^8*w^4 - (8*I)*a^8*sss*w^4 + 
      (4*I)*a^6*cM*r*sss*w^4 + (12*I)*a^6*r^2*sss*w^4 - 
      (16*I)*a^4*cM*r^3*sss*w^4 + (38*I)*a^4*r^4*sss*w^4 + 
      (18*I)*a^2*r^6*sss*w^4 + 20*a^8*cM*w^5 - (24*I)*a^9*m*w^5 - 
      28*a^8*r*w^5 - 84*a^6*cM*r^2*w^5 + (40*I)*a^7*m*r^2*w^5 - 
      4*a^6*r^3*w^5 + 16*a^4*cM*r^4*w^5 + (112*I)*a^5*m*r^4*w^5 + 
      36*a^4*r^5*w^5 + (48*I)*a^3*m*r^6*w^5 + 12*a^2*r^7*w^5 + 
      (4*I)*a^10*w^6 - (8*I)*a^8*r^2*w^6 - (28*I)*a^6*r^4*w^6 - 
      (16*I)*a^4*r^6*w^6)*fR0[r])/(72*cM*w^3) + 
   ((-a^2 + 2*cM*r - r^2)*((-8*I)*a^2*cM*m^2 - 8*a^3*m^3 - (2*I)*a^2*cM*m^4 - 
      2*a^3*m^5 + (8*I)*a^2*m^2*r - 2*a*cM*m^3*r + (4*I)*a^2*m^4*r + 
      (4*I)*cM*m^2*r^2 + 6*a*m^3*r^2 - (4*I)*m^2*r^3 + (4*I)*a^2*cM*sss + 
      4*a^3*m*sss + (3*I)*a^2*cM*m^2*sss + 3*a^3*m^3*sss - (4*I)*a^2*r*sss + 
      2*a*cM*m*r*sss - (6*I)*a^2*m^2*r*sss - (2*I)*cM*r^2*sss - 
      4*a*m*r^2*sss - I*cM*m^2*r^2*sss - 3*a*m^3*r^2*sss + (2*I)*r^3*sss + 
      (2*I)*m^2*r^3*sss - I*a^2*cM*sss^2 - a^3*m*sss^2 + (2*I)*a^2*r*sss^2 + 
      2*a*m*r^2*sss^2 - I*r^3*sss^2 + 8*a^4*w + (16*I)*a^3*cM*m*w + 
      26*a^4*m^2*w + (8*I)*a^3*cM*m^3*w + 10*a^4*m^4*w - (24*I)*a^3*m*r*w + 
      10*a^2*cM*m^2*r*w - (24*I)*a^3*m^3*r*w - 12*a^2*r^2*w - 
      (16*I)*a*cM*m*r^2*w - 12*a^2*m^2*r^2*w - (8*I)*a*cM*m^3*r^2*w - 
      6*a^2*m^4*r^2*w + (16*I)*a*m*r^3*w + 6*cM*m^2*r^3*w + 
      (8*I)*a*m^3*r^3*w + 4*r^4*w - 6*m^2*r^4*w - 6*a^4*sss*w - 
      (6*I)*a^3*cM*m*sss*w - 9*a^4*m^2*sss*w - 2*a^2*cM*r*sss*w + 
      (18*I)*a^3*m*r*sss*w + 8*a^2*r^2*sss*w + (4*I)*a*cM*m*r^2*sss*w + 
      12*a^2*m^2*r^2*sss*w - 6*cM*r^3*sss*w - (12*I)*a*m*r^3*sss*w + 
      2*r^4*sss*w + 3*m^2*r^4*sss*w + a^4*sss^2*w - a^2*r^2*sss^2*w - 
      2*r^4*sss^2*w - (8*I)*a^4*cM*w^2 - 28*a^5*m*w^2 - 
      (12*I)*a^4*cM*m^2*w^2 - 20*a^5*m^3*w^2 + (36*I)*a^4*r*w^2 - 
      14*a^3*cM*m*r*w^2 + (48*I)*a^4*m^2*r*w^2 + 42*a^3*m*r^2*w^2 + 
      (24*I)*a^2*cM*m^2*r^2*w^2 + 24*a^3*m^3*r^2*w^2 - (16*I)*a^2*r^3*w^2 - 
      24*a*cM*m*r^3*w^2 - (20*I)*a^2*m^2*r^3*w^2 + (12*I)*cM*r^4*w^2 - 
      4*a*m*r^4*w^2 + 8*a*m^3*r^4*w^2 - (8*I)*r^5*w^2 - (2*I)*m^2*r^5*w^2 + 
      (3*I)*a^4*cM*sss*w^2 + 9*a^5*m*sss*w^2 - (12*I)*a^4*r*sss*w^2 - 
      (3*I)*a^2*cM*r^2*sss*w^2 - 15*a^3*m*r^2*sss*w^2 + 
      (6*I)*a^2*r^3*sss*w^2 - 12*a*m*r^4*sss*w^2 + (6*I)*r^5*sss*w^2 + 
      10*a^6*w^3 + (8*I)*a^5*cM*m*w^3 + 20*a^6*m^2*w^3 + 6*a^4*cM*r*w^3 - 
      (40*I)*a^5*m*r*w^3 - 36*a^4*r^2*w^3 - (24*I)*a^3*cM*m*r^2*w^3 - 
      36*a^4*m^2*r^2*w^3 + 18*a^2*cM*r^3*w^3 + (16*I)*a^3*m*r^3*w^3 - 
      18*a^2*r^4*w^3 - 24*a^2*m^2*r^4*w^3 + (8*I)*a*m*r^5*w^3 + 12*r^6*w^3 - 
      3*a^6*sss*w^3 + 6*a^4*r^2*sss*w^3 + 9*a^2*r^4*sss*w^3 - 
      (2*I)*a^6*cM*w^4 - 10*a^7*m*w^4 + (12*I)*a^6*r*w^4 + 
      (8*I)*a^4*cM*r^2*w^4 + 24*a^5*m*r^2*w^4 - (4*I)*a^4*r^3*w^4 + 
      24*a^3*m*r^4*w^4 - (6*I)*a^2*r^5*w^4 + 2*a^8*w^5 - 6*a^6*r^2*w^5 - 
      8*a^4*r^4*w^5)*Derivative[1][fR0][r])/(36*cM*w^3), 
 f02f33b[r] -> (((2*I)*a^4*m - (8*I)*a^2*cM^2*m - 10*a^3*cM*m^2 + 
      (4*I)*a^4*m^3 - (8*I)*a^2*cM^2*m^3 - 10*a^3*cM*m^4 + (2*I)*a^4*m^5 + 
      (12*I)*a^2*cM*m*r + 14*a^3*m^2*r - 16*a*cM^2*m^2*r + 
      (32*I)*a^2*cM*m^3*r + 14*a^3*m^4*r - (8*I)*a^2*m*r^2 + 
      (8*I)*cM^2*m*r^2 + 34*a*cM*m^2*r^2 - (30*I)*a^2*m^3*r^2 + 
      (8*I)*cM^2*m^3*r^2 + 10*a*cM*m^4*r^2 - (2*I)*a^2*m^5*r^2 - 
      (12*I)*cM*m*r^3 - 22*a*m^2*r^3 - (12*I)*cM*m^3*r^3 - 10*a*m^4*r^3 + 
      (6*I)*m*r^4 + (6*I)*m^3*r^4 - (3*I)*a^4*m*sss + (8*I)*a^2*cM^2*m*sss + 
      10*a^3*cM*m^2*sss - (3*I)*a^4*m^3*sss - (18*I)*a^2*cM*m*r*sss - 
      14*a^3*m^2*r*sss + (2*I)*a^2*cM*m^3*r*sss + (18*I)*a^2*m*r^2*sss - 
      12*a*cM*m^2*r^2*sss + (4*I)*a^2*m^3*r^2*sss - (2*I)*cM*m*r^3*sss + 
      16*a*m^2*r^3*sss - (2*I)*cM*m^3*r^3*sss - (3*I)*m*r^4*sss + 
      I*m^3*r^4*sss + I*a^4*m*sss^2 - (2*I)*a^2*cM*m*r*sss^2 - 
      I*a^2*m*r^2*sss^2 + (4*I)*cM*m*r^3*sss^2 - (2*I)*m*r^4*sss^2 - 
      (8*I)*a^5*w + (32*I)*a^3*cM^2*w + 58*a^4*cM*m*w - (20*I)*a^5*m^2*w + 
      (24*I)*a^3*cM^2*m^2*w + 40*a^4*cM*m^3*w - (10*I)*a^5*m^4*w - 
      (56*I)*a^3*cM*r*w - 80*a^4*m*r*w + 40*a^2*cM^2*m*r*w - 
      (122*I)*a^3*cM*m^2*r*w - 56*a^4*m^3*r*w + (40*I)*a^3*r^2*w - 
      (16*I)*a*cM^2*r^2*w - 92*a^2*cM*m*r^2*w + (122*I)*a^3*m^2*r^2*w - 
      (48*I)*a*cM^2*m^2*r^2*w - 72*a^2*cM*m^3*r^2*w + (12*I)*a^3*m^4*r^2*w + 
      (24*I)*a*cM*r^3*w + 84*a^2*m*r^3*w + (80*I)*a*cM*m^2*r^3*w + 
      56*a^2*m^3*r^3*w - (16*I)*a*r^4*w - 22*cM*m*r^4*w - 
      (36*I)*a*m^2*r^4*w + 2*cM*m^3*r^4*w + (4*I)*a*m^4*r^4*w + 12*m*r^5*w + 
      4*m^3*r^5*w + (6*I)*a^5*sss*w - (8*I)*a^3*cM^2*sss*w - 
      20*a^4*cM*m*sss*w + (9*I)*a^5*m^2*sss*w + (16*I)*a^3*cM*r*sss*w + 
      26*a^4*m*r*sss*w - (6*I)*a^3*cM*m^2*r*sss*w - (24*I)*a^3*r^2*sss*w + 
      28*a^2*cM*m*r^2*sss*w - (13*I)*a^3*m^2*r^2*sss*w + 
      (8*I)*a*cM*r^3*sss*w - 22*a^2*m*r^3*sss*w + (12*I)*a*cM*m^2*r^3*sss*w + 
      (2*I)*a*r^4*sss*w - 4*cM*m*r^4*sss*w - (14*I)*a*m^2*r^4*sss*w - 
      8*m*r^5*sss*w - I*a^5*sss^2*w + (2*I)*a^3*cM*r*sss^2*w + 
      (2*I)*a^3*r^2*sss^2*w - (6*I)*a*cM*r^3*sss^2*w + (3*I)*a*r^4*sss^2*w - 
      48*a^5*cM*w^2 + (28*I)*a^6*m*w^2 - (24*I)*a^4*cM^2*m*w^2 - 
      60*a^5*cM*m^2*w^2 + (20*I)*a^6*m^3*w^2 + 54*a^5*r*w^2 - 
      24*a^3*cM^2*r*w^2 + (148*I)*a^4*cM*m*r*w^2 + 84*a^5*m^2*r*w^2 + 
      56*a^3*cM*r^2*w^2 - (126*I)*a^4*m*r^2*w^2 + (72*I)*a^2*cM^2*m*r^2*w^2 + 
      156*a^3*cM*m^2*r^2*w^2 - (28*I)*a^4*m^3*r^2*w^2 - 36*a^3*r^3*w^2 - 
      (136*I)*a^2*cM*m*r^3*w^2 - 80*a^3*m^2*r^3*w^2 + 24*a*cM*r^4*w^2 + 
      (20*I)*a^2*m*r^4*w^2 - 12*a*cM*m^2*r^4*w^2 - (26*I)*a^2*m^3*r^4*w^2 - 
      26*a*r^5*w^2 + (20*I)*cM*m*r^5*w^2 - 28*a*m^2*r^5*w^2 - 
      (2*I)*m*r^6*w^2 - (2*I)*m^3*r^6*w^2 + 10*a^5*cM*sss*w^2 - 
      (9*I)*a^6*m*sss*w^2 - 12*a^5*r*sss*w^2 + (6*I)*a^4*cM*m*r*sss*w^2 - 
      16*a^3*cM*r^2*sss*w^2 + (14*I)*a^4*m*r^2*sss*w^2 - 
      (18*I)*a^2*cM*m*r^3*sss*w^2 + 6*a*cM*r^4*sss*w^2 + 
      (27*I)*a^2*m*r^4*sss*w^2 + 12*a*r^5*sss*w^2 + (4*I)*m*r^6*sss*w^2 - 
      (12*I)*a^7*w^3 + (8*I)*a^5*cM^2*w^3 + 40*a^6*cM*m*w^3 - 
      (20*I)*a^7*m^2*w^3 - (58*I)*a^5*cM*r*w^3 - 56*a^6*m*r*w^3 + 
      (34*I)*a^5*r^2*w^3 - (32*I)*a^3*cM^2*r^2*w^3 - 136*a^4*cM*m*r^2*w^3 + 
      (32*I)*a^5*m^2*r^2*w^3 + (68*I)*a^3*cM*r^3*w^3 + 32*a^4*m*r^3*w^3 + 
      (14*I)*a^3*r^4*w^3 + 18*a^2*cM*m*r^4*w^3 + (54*I)*a^3*m^2*r^4*w^3 - 
      (30*I)*a*cM*r^5*w^3 + 42*a^2*m*r^5*w^3 + (8*I)*a*r^6*w^3 + 
      (12*I)*a*m^2*r^6*w^3 + 4*m*r^7*w^3 + (3*I)*a^7*sss*w^3 - 
      (2*I)*a^5*cM*r*sss*w^3 - (5*I)*a^5*r^2*sss*w^3 + 
      (8*I)*a^3*cM*r^3*sss*w^3 - (14*I)*a^3*r^4*sss*w^3 - 
      (6*I)*a*r^6*sss*w^3 - 10*a^7*cM*w^4 + (10*I)*a^8*m*w^4 + 14*a^7*r*w^4 + 
      42*a^5*cM*r^2*w^4 - (18*I)*a^6*m*r^2*w^4 + 2*a^5*r^3*w^4 - 
      8*a^3*cM*r^4*w^4 - (46*I)*a^4*m*r^4*w^4 - 18*a^3*r^5*w^4 - 
      (18*I)*a^2*m*r^6*w^4 - 6*a*r^7*w^4 - (2*I)*a^9*w^5 + 
      (4*I)*a^7*r^2*w^5 + (14*I)*a^5*r^4*w^5 + (8*I)*a^3*r^6*w^5)*fR0[r])/
    (36*cM*w^3) + ((-a^2 + 2*cM*r - r^2)*((-2*I)*a^2*cM*m - 2*a^3*m^2 - 
      (2*I)*a^2*cM*m^3 - 2*a^3*m^4 + (2*I)*a^2*m*r - 4*a*cM*m^2*r + 
      (6*I)*a^2*m^3*r + (2*I)*cM*m*r^2 + 6*a*m^2*r^2 + (2*I)*cM*m^3*r^2 + 
      2*a*m^4*r^2 - (2*I)*m*r^3 - (2*I)*m^3*r^3 + (2*I)*a^2*cM*m*sss + 
      2*a^3*m^2*sss - (4*I)*a^2*m*r*sss - 4*a*m^2*r^2*sss + (2*I)*m*r^3*sss + 
      (8*I)*a^3*cM*w + 12*a^4*m*w + (6*I)*a^3*cM*m^2*w + 8*a^4*m^3*w - 
      (10*I)*a^3*r*w + 10*a^2*cM*m*r*w - (24*I)*a^3*m^2*r*w - 
      (4*I)*a*cM*r^2*w - 28*a^2*m*r^2*w - (12*I)*a*cM*m^2*r^2*w - 
      12*a^2*m^3*r^2*w + (6*I)*a*r^3*w + 12*cM*m*r^3*w + (12*I)*a*m^2*r^3*w - 
      6*m*r^4*w - 2*m^3*r^4*w - (2*I)*a^3*cM*sss*w - 4*a^4*m*sss*w + 
      (5*I)*a^3*r*sss*w + 8*a^2*m*r^2*sss*w - (3*I)*a*r^3*sss*w + 
      4*m*r^4*sss*w - 10*a^5*w^2 - (6*I)*a^4*cM*m*w^2 - 12*a^5*m^2*w^2 - 
      6*a^3*cM*r*w^2 + (30*I)*a^4*m*r*w^2 + 20*a^3*r^2*w^2 + 
      (18*I)*a^2*cM*m*r^2*w^2 + 24*a^3*m^2*r^2*w^2 - 18*a*cM*r^3*w^2 - 
      (14*I)*a^2*m*r^3*w^2 + 14*a*r^4*w^2 + 12*a*m^2*r^4*w^2 - 
      (4*I)*m*r^5*w^2 + 2*a^5*sss*w^2 - 4*a^3*r^2*sss*w^2 - 6*a*r^4*sss*w^2 + 
      (2*I)*a^5*cM*w^3 + 8*a^6*m*w^3 - (12*I)*a^5*r*w^3 - 
      (8*I)*a^3*cM*r^2*w^3 - 20*a^4*m*r^2*w^3 + (4*I)*a^3*r^3*w^3 - 
      18*a^2*m*r^4*w^3 + (6*I)*a*r^5*w^3 - 2*a^7*w^4 + 6*a^5*r^2*w^4 + 
      8*a^3*r^4*w^4)*Derivative[1][fR0][r])/(36*cM*w^3), 
 f02f34a[r] -> 
  -((12*a^4*cM*m^2*r - 48*a^2*cM^3*m^2*r + (60*I)*a^3*cM^2*m^3*r + 
       12*a^4*cM*m^4*r - 4*a^4*m^2*r^2 + 88*a^2*cM^2*m^2*r^2 - 
       (80*I)*a^3*cM*m^3*r^2 - 8*a^4*m^4*r^2 + 16*a^2*cM^2*m^4*r^2 - 
       (20*I)*a^3*cM*m^5*r^2 - 4*a^4*m^6*r^2 - 60*a^2*cM*m^2*r^3 + 
       (20*I)*a^3*m^3*r^3 - 24*a^2*cM*m^4*r^3 + (20*I)*a^3*m^5*r^3 + 
       16*a^2*m^2*r^4 - 16*cM^2*m^2*r^4 + (20*I)*a*cM*m^3*r^4 + 
       16*a^2*m^4*r^4 + 24*cM*m^2*r^5 - (20*I)*a*m^3*r^5 - 12*m^2*r^6 - 
       6*a^4*cM*m^2*r*sss + 6*a^4*m^2*r^2*sss - 4*a^2*cM^2*m^2*r^2*sss + 
       (20*I)*a^3*cM*m^3*r^2*sss + 6*a^4*m^4*r^2*sss + 
       14*a^2*cM*m^2*r^3*sss - (20*I)*a^3*m^3*r^3*sss - 
       4*a^2*cM*m^4*r^3*sss - 14*a^2*m^2*r^4*sss + 8*cM^2*m^2*r^4*sss - 
       (10*I)*a*cM*m^3*r^4*sss - 8*cM*m^2*r^5*sss + (10*I)*a*m^3*r^5*sss + 
       4*m^2*r^6*sss - 2*a^4*m^2*r^2*sss^2 + 4*a^2*cM*m^2*r^3*sss^2 - 
       a^2*m^2*r^4*sss^2 - 2*cM*m^2*r^5*sss^2 + m^2*r^6*sss^2 + 
       (8*I)*a^6*cM*w + 8*a^5*cM^2*m*w - (2*I)*a^6*cM*m^2*w + (4*I)*a^6*r*w - 
       (32*I)*a^4*cM^2*r*w - 16*a^5*cM*m*r*w + 16*a^3*cM^3*m*r*w + 
       (2*I)*a^6*m^2*r*w - (104*I)*a^4*cM^2*m^2*r*w - 34*a^5*cM*m^3*r*w + 
       (40*I)*a^4*cM*r^2*w + 16*a^5*m*r^2*w - 96*a^3*cM^2*m*r^2*w + 
       (182*I)*a^4*cM*m^2*r^2*w + 40*a^5*m^3*r^2*w - 64*a^3*cM^2*m^3*r^2*w + 
       (84*I)*a^4*cM*m^4*r^2*w + 20*a^5*m^5*r^2*w - (32*I)*a^4*r^3*w + 
       128*a^3*cM*m*r^3*w - (106*I)*a^4*m^2*r^3*w - (52*I)*a^2*cM^2*m^2*r^3*
        w + 64*a^3*cM*m^3*r^3*w - (72*I)*a^4*m^4*r^3*w + 
       (32*I)*a^2*cM*r^4*w - 72*a^3*m*r^4*w + 80*a*cM^2*m*r^4*w - 
       (4*I)*a^2*cM*m^2*r^4*w - 72*a^3*m^3*r^4*w + 40*a*cM^2*m^3*r^4*w - 
       (38*I)*a^2*cM*m^4*r^4*w + 2*a^3*m^5*r^4*w - (28*I)*a^2*r^5*w - 
       88*a*cM*m*r^5*w + (64*I)*a^2*m^2*r^5*w - 60*a*cM*m^3*r^5*w + 
       (24*I)*a^2*m^4*r^5*w + 24*a*m*r^6*w + (4*I)*cM*m^2*r^6*w + 
       18*a*m^3*r^6*w + (8*I)*r^7*w + (8*I)*m^2*r^7*w - (4*I)*a^6*cM*sss*w - 
       (4*I)*a^6*r*sss*w + (16*I)*a^4*cM^2*r*sss*w + 4*a^5*cM*m*r*sss*w - 
       I*a^6*m^2*r*sss*w - (16*I)*a^4*cM*r^2*sss*w - 12*a^5*m*r^2*sss*w + 
       28*a^3*cM^2*m*r^2*sss*w - (42*I)*a^4*cM*m^2*r^2*sss*w - 
       18*a^5*m^3*r^2*sss*w + (16*I)*a^4*r^3*sss*w - 28*a^3*cM*m*r^3*sss*w + 
       (29*I)*a^4*m^2*r^3*sss*w + 12*a^3*cM*m^3*r^3*sss*w - 
       (20*I)*a^2*cM*r^4*sss*w + 20*a^3*m*r^4*sss*w - 48*a*cM^2*m*r^4*sss*w + 
       (38*I)*a^2*cM*m^2*r^4*sss*w - 3*a^3*m^3*r^4*sss*w + 
       (20*I)*a^2*r^5*sss*w + 36*a*cM*m*r^5*sss*w - (14*I)*a^2*m^2*r^5*sss*
        w - 6*a*cM*m^3*r^5*sss*w - (8*I)*cM*r^6*sss*w - 
       (2*I)*cM*m^2*r^6*sss*w + 7*a*m^3*r^6*sss*w - (4*I)*m^2*r^7*sss*w + 
       I*a^6*r*sss^2*w - (2*I)*a^4*cM*r^2*sss^2*w + 2*a^5*m*r^2*sss^2*w - 
       4*a^3*cM*m*r^3*sss^2*w + (2*I)*a^2*cM*r^4*sss^2*w - 
       (3*I)*a^2*r^5*sss^2*w + 4*a*cM*m*r^5*sss^2*w + (4*I)*cM*r^6*sss^2*w - 
       2*a*m*r^6*sss^2*w - (2*I)*r^7*sss^2*w - 8*a^6*cM^2*w^2 + 
       (4*I)*a^7*cM*m*w^2 + 4*a^6*cM*r*w^2 + 32*a^4*cM^3*r*w^2 - 
       (4*I)*a^7*m*r*w^2 + (28*I)*a^5*cM^2*m*r*w^2 + 30*a^6*cM*m^2*r*w^2 - 
       (128*I)*a^5*cM*m*r^2*w^2 - 56*a^6*m^2*r^2*w^2 + 
       96*a^4*cM^2*m^2*r^2*w^2 - (136*I)*a^5*cM*m^3*r^2*w^2 - 
       40*a^6*m^4*r^2*w^2 + (80*I)*a^5*m*r^3*w^2 + (52*I)*a^3*cM^2*m*r^3*
        w^2 - 74*a^4*cM*m^2*r^3*w^2 + (92*I)*a^5*m^3*r^3*w^2 - 
       40*a^4*r^4*w^2 - 152*a^2*cM^2*r^4*w^2 + (84*I)*a^3*cM*m*r^4*w^2 + 
       58*a^4*m^2*r^4*w^2 - 144*a^2*cM^2*m^2*r^4*w^2 + 
       (126*I)*a^3*cM*m^3*r^4*w^2 - 8*a^4*m^4*r^4*w^2 + 164*a^2*cM*r^5*w^2 - 
       (12*I)*a^3*m*r^5*w^2 + 248*a^2*cM*m^2*r^5*w^2 - 
       (50*I)*a^3*m^3*r^5*w^2 - 16*a^2*r^6*w^2 + 48*cM^2*r^6*w^2 - 
       (8*I)*a*cM*m*r^6*w^2 - 18*a^2*m^2*r^6*w^2 - (2*I)*a*cM*m^3*r^6*w^2 + 
       8*a^2*m^4*r^6*w^2 - 56*cM*r^7*w^2 - (64*I)*a*m*r^7*w^2 - 
       (14*I)*a*m^3*r^7*w^2 + 24*r^8*w^2 + 4*m^2*r^8*w^2 + 
       2*a^6*cM*r*sss*w^2 + (2*I)*a^7*m*r*sss*w^2 - 24*a^4*cM^2*r^2*sss*w^2 + 
       (24*I)*a^5*cM*m*r^2*sss*w^2 + 18*a^6*m^2*r^2*sss*w^2 + 
       8*a^4*cM*r^3*sss*w^2 - (6*I)*a^5*m*r^3*sss*w^2 - 
       12*a^4*cM*m^2*r^3*sss*w^2 + 20*a^4*r^4*sss*w^2 + 
       48*a^2*cM^2*r^4*sss*w^2 - (32*I)*a^3*cM*m*r^4*sss*w^2 + 
       6*a^4*m^2*r^4*sss*w^2 - 54*a^2*cM*r^5*sss*w^2 - 
       (6*I)*a^3*m*r^5*sss*w^2 + 12*a^2*cM*m^2*r^5*sss*w^2 + 
       8*a^2*r^6*sss*w^2 - 14*a^2*m^2*r^6*sss*w^2 + 4*cM*r^7*sss*w^2 + 
       (2*I)*a*m*r^7*sss*w^2 - 12*r^8*sss*w^2 - 2*m^2*r^8*sss*w^2 - 
       (2*I)*a^8*cM*w^3 + (2*I)*a^8*r*w^3 + (16*I)*a^6*cM^2*r*w^3 - 
       6*a^7*cM*m*r*w^3 + (26*I)*a^6*cM*r^2*w^3 + 24*a^7*m*r^2*w^3 - 
       64*a^5*cM^2*m*r^2*w^3 + (104*I)*a^6*cM*m^2*r^2*w^3 + 
       40*a^7*m^3*r^2*w^3 + (6*I)*a^6*r^3*w^3 + 52*a^5*cM*m*r^3*w^3 - 
       (44*I)*a^6*m^2*r^3*w^3 - (106*I)*a^4*cM*r^4*w^3 + 28*a^5*m*r^4*w^3 + 
       168*a^3*cM^2*m*r^4*w^3 - (150*I)*a^4*cM*m^2*r^4*w^3 + 
       12*a^5*m^3*r^4*w^3 + (2*I)*a^4*r^5*w^3 - 282*a^3*cM*m*r^5*w^3 + 
       (30*I)*a^4*m^2*r^5*w^3 - (18*I)*a^2*cM*r^6*w^3 - 
       (12*I)*a^2*cM*m^2*r^6*w^3 - 24*a^3*m^3*r^6*w^3 + (2*I)*a^2*r^7*w^3 - 
       20*a*cM*m*r^7*w^3 + (24*I)*a^2*m^2*r^7*w^3 + (36*I)*cM*r^8*w^3 - 
       44*a*m*r^8*w^3 - 6*a*m^3*r^8*w^3 + (4*I)*r^9*w^3 - I*a^8*r*sss*w^3 - 
       (2*I)*a^6*cM*r^2*sss*w^3 - 6*a^7*m*r^2*sss*w^3 - 
       (3*I)*a^6*r^3*sss*w^3 + 4*a^5*cM*m*r^3*sss*w^3 + 
       (4*I)*a^4*cM*r^4*sss*w^3 - 3*a^5*m*r^4*sss*w^3 + I*a^4*r^5*sss*w^3 - 
       6*a^3*cM*m*r^5*sss*w^3 + (6*I)*a^2*cM*r^6*sss*w^3 + 
       7*a^3*m*r^6*sss*w^3 + (7*I)*a^2*r^7*sss*w^3 + 4*a*m*r^8*sss*w^3 + 
       (4*I)*r^9*sss*w^3 - 2*a^8*cM*r*w^4 + 16*a^6*cM^2*r^2*w^4 - 
       (36*I)*a^7*cM*m*r^2*w^4 - 20*a^8*m^2*r^2*w^4 - 18*a^6*cM*r^3*w^4 - 
       30*a^6*r^4*w^4 - 64*a^4*cM^2*r^4*w^4 + (74*I)*a^5*cM*m*r^4*w^4 - 
       8*a^6*m^2*r^4*w^4 + 94*a^4*cM*r^5*w^4 - (6*I)*a^5*m*r^5*w^4 - 
       8*a^4*r^6*w^4 + (30*I)*a^3*cM*m*r^6*w^4 + 24*a^4*m^2*r^6*w^4 + 
       30*a^2*cM*r^7*w^4 - (2*I)*a^3*m*r^7*w^4 + 34*a^2*r^8*w^4 + 
       12*a^2*m^2*r^8*w^4 + (4*I)*a*m*r^9*w^4 + 12*r^10*w^4 + 
       (4*I)*a^8*cM*r^2*w^5 + 4*a^9*m*r^2*w^5 + (4*I)*a^8*r^3*w^5 - 
       (12*I)*a^6*cM*r^4*w^5 + 2*a^7*m*r^4*w^5 + (2*I)*a^6*r^5*w^5 - 
       (16*I)*a^4*cM*r^6*w^5 - 8*a^5*m*r^6*w^5 - (8*I)*a^4*r^7*w^5 - 
       6*a^3*m*r^8*w^5 - (6*I)*a^2*r^9*w^5)*fR0[r])/(36*cM*w^3) + 
   ((a^2 - 2*cM*r + r^2)*(-12*a^2*cM^2*m^2*r + (12*I)*a^3*cM*m^3*r + 
      16*a^2*cM*m^2*r^2 - (4*I)*a^3*m^3*r^2 + 4*a^2*cM*m^4*r^2 - 
      (4*I)*a^3*m^5*r^2 - 4*a^2*m^2*r^3 - 4*a^2*m^4*r^3 - 4*cM*m^2*r^4 + 
      (4*I)*a*m^3*r^4 + 4*m^2*r^5 - 4*a^2*cM*m^2*r^2*sss + 
      (4*I)*a^3*m^3*r^2*sss + 4*a^2*m^2*r^3*sss + 2*cM*m^2*r^4*sss - 
      (2*I)*a*m^3*r^4*sss - 2*m^2*r^5*sss + (2*I)*a^6*w + 2*a^5*cM*m*w - 
      (8*I)*a^4*cM*r*w + 4*a^3*cM^2*m*r*w - (22*I)*a^4*cM*m^2*r*w + 
      (12*I)*a^4*r^2*w - 22*a^3*cM*m*r^2*w + (24*I)*a^4*m^2*r^2*w - 
      16*a^3*cM*m^3*r^2*w + (16*I)*a^4*m^4*r^2*w - (8*I)*a^2*cM*r^3*w + 
      16*a^3*m*r^3*w - (28*I)*a^2*cM*m^2*r^3*w + 16*a^3*m^3*r^3*w + 
      (6*I)*a^2*r^4*w + 20*a*cM*m*r^4*w - (14*I)*a^2*m^2*r^4*w + 
      10*a*cM*m^3*r^4*w - (2*I)*a^2*m^4*r^4*w - 12*a*m*r^5*w - 
      8*a*m^3*r^5*w - (4*I)*r^6*w - (4*I)*m^2*r^6*w - I*a^6*sss*w + 
      (4*I)*a^4*cM*r*sss*w - (6*I)*a^4*r^2*sss*w + 8*a^3*cM*m*r^2*sss*w - 
      (8*I)*a^4*m^2*r^2*sss*w + (4*I)*a^2*cM*r^3*sss*w - 4*a^3*m*r^3*sss*w - 
      (3*I)*a^2*r^4*sss*w - 12*a*cM*m*r^4*sss*w + (2*I)*a^2*m^2*r^4*sss*w + 
      4*a*m*r^5*sss*w + (2*I)*r^6*sss*w + (2*I)*m^2*r^6*sss*w - 
      2*a^6*cM*w^2 + 8*a^4*cM^2*r*w^2 + (8*I)*a^5*cM*m*r*w^2 + 
      4*a^4*cM*r^2*w^2 - (26*I)*a^5*m*r^2*w^2 + 24*a^4*cM*m^2*r^2*w^2 - 
      (24*I)*a^5*m^3*r^2*w^2 + 8*a^4*r^3*w^2 + (24*I)*a^3*cM*m*r^3*w^2 - 
      16*a^4*m^2*r^3*w^2 - 38*a^2*cM*r^4*w^2 + (10*I)*a^3*m*r^4*w^2 - 
      36*a^2*cM*m^2*r^4*w^2 + (6*I)*a^3*m^3*r^4*w^2 + (12*I)*a*cM*m*r^5*w^2 + 
      16*a^2*m^2*r^5*w^2 + 12*cM*r^6*w^2 + (28*I)*a*m*r^6*w^2 + 
      (6*I)*a*m^3*r^6*w^2 - 8*r^7*w^2 - 4*a^4*cM*r^2*sss*w^2 + 
      (4*I)*a^5*m*r^2*sss*w^2 - 4*a^4*r^3*sss*w^2 + 12*a^2*cM*r^4*sss*w^2 - 
      (4*I)*a*m*r^6*sss*w^2 + 4*r^7*sss*w^2 + (2*I)*a^6*cM*r*w^3 + 
      (6*I)*a^6*r^2*w^3 - 16*a^5*cM*m*r^2*w^3 + (16*I)*a^6*m^2*r^2*w^3 + 
      (4*I)*a^4*cM*r^3*w^3 + (2*I)*a^4*r^4*w^3 + 42*a^3*cM*m*r^4*w^3 - 
      (6*I)*a^4*m^2*r^4*w^3 - (18*I)*a^2*cM*r^5*w^3 - 6*a^3*m*r^5*w^3 - 
      (16*I)*a^2*r^6*w^3 - (12*I)*a^2*m^2*r^6*w^3 + 4*a*m*r^7*w^3 - 
      (12*I)*r^8*w^3 + 4*a^6*cM*r^2*w^4 - (4*I)*a^7*m*r^2*w^4 + 
      4*a^6*r^3*w^4 - 16*a^4*cM*r^4*w^4 + (2*I)*a^5*m*r^4*w^4 - 
      2*a^4*r^5*w^4 + (6*I)*a^3*m*r^6*w^4 - 6*a^2*r^7*w^4)*
     Derivative[1][fR0][r])/(36*cM*w^3), 
 f02f34b[r] -> ((-4*a^4*cM*m*r + 16*a^2*cM^3*m*r - (20*I)*a^3*cM^2*m^2*r - 
      4*a^4*cM*m^3*r - 24*a^2*cM^2*m*r^2 + (20*I)*a^3*cM*m^2*r^2 + 
      4*a^4*m^3*r^2 - 16*a^2*cM^2*m^3*r^2 + (20*I)*a^3*cM*m^4*r^2 + 
      4*a^4*m^5*r^2 + 12*a^2*cM*m*r^3 + 24*a^2*cM*m^3*r^3 - 
      (20*I)*a^3*m^4*r^3 - 2*a^2*m*r^4 + 8*cM^2*m*r^4 - (10*I)*a*cM*m^2*r^4 - 
      16*a^2*m^3*r^4 + 8*cM^2*m^3*r^4 - (10*I)*a*cM*m^4*r^4 - 2*a^2*m^5*r^4 - 
      12*cM*m*r^5 + (10*I)*a*m^2*r^5 - 12*cM*m^3*r^5 + (10*I)*a*m^4*r^5 + 
      6*m*r^6 + 6*m^3*r^6 + 2*a^4*cM*m*r*sss - 2*a^4*m*r^2*sss + 
      4*a^2*cM^2*m*r^2*sss - (10*I)*a^3*cM*m^2*r^2*sss - 4*a^4*m^3*r^2*sss - 
      10*a^2*cM*m*r^3*sss + (10*I)*a^3*m^2*r^3*sss + 4*a^2*cM*m^3*r^3*sss + 
      9*a^2*m*r^4*sss - 8*cM^2*m*r^4*sss + (10*I)*a*cM*m^2*r^4*sss + 
      a^2*m^3*r^4*sss + 10*cM*m*r^5*sss - (10*I)*a*m^2*r^5*sss - 
      2*cM*m^3*r^5*sss - 5*m*r^6*sss + m^3*r^6*sss + a^4*m*r^2*sss^2 - 
      2*a^2*cM*m*r^3*sss^2 + 2*cM*m*r^5*sss^2 - m*r^6*sss^2 + 2*a^7*w - 
      8*a^5*cM^2*w + (2*I)*a^6*cM*m*w - 8*a^5*cM*r*w + 16*a^3*cM^3*r*w + 
      (24*I)*a^4*cM^2*m*r*w + 10*a^5*cM*m^2*r*w + 18*a^5*r^2*w - 
      24*a^3*cM^2*r^2*w - (24*I)*a^4*cM*m*r^2*w - 12*a^5*m^2*r^2*w + 
      48*a^3*cM^2*m^2*r^2*w - (64*I)*a^4*cM*m^3*r^2*w - 16*a^5*m^4*r^2*w + 
      12*a^3*cM*r^3*w + (16*I)*a^4*m*r^3*w + (36*I)*a^2*cM^2*m*r^3*w - 
      62*a^3*cM*m^2*r^3*w + (52*I)*a^4*m^3*r^3*w - 2*a^3*r^4*w - 
      24*a*cM^2*r^4*w - (28*I)*a^2*cM*m*r^4*w + 56*a^3*m^2*r^4*w - 
      64*a*cM^2*m^2*r^4*w + (62*I)*a^2*cM*m^3*r^4*w + 4*a^3*m^4*r^4*w + 
      36*a*cM*r^5*w - (20*I)*a^2*m*r^5*w + 96*a*cM*m^2*r^5*w - 
      (40*I)*a^2*m^3*r^5*w - 18*a*r^6*w - (2*I)*cM*m*r^6*w - 36*a*m^2*r^6*w - 
      (2*I)*cM*m^3*r^6*w + 4*a*m^4*r^6*w - (4*I)*m*r^7*w - (4*I)*m^3*r^7*w - 
      a^7*sss*w + 8*a^5*cM*r*sss*w - 9*a^5*r^2*sss*w - 
      12*a^3*cM^2*r^2*sss*w + (10*I)*a^4*cM*m*r^2*sss*w + 
      8*a^5*m^2*r^2*sss*w + 10*a^3*cM*r^3*sss*w - (4*I)*a^4*m*r^3*sss*w - 
      8*a^3*cM*m^2*r^3*sss*w + a^3*r^4*sss*w + 24*a*cM^2*r^4*sss*w - 
      (12*I)*a^2*cM*m*r^4*sss*w - 30*a*cM*r^5*sss*w + 8*a*cM*m^2*r^5*sss*w + 
      9*a*r^6*sss*w + (2*I)*cM*m*r^6*sss*w - 8*a*m^2*r^6*sss*w + 
      (4*I)*m*r^7*sss*w - (2*I)*a^7*cM*w^2 - (4*I)*a^5*cM^2*r*w^2 - 
      8*a^6*cM*m*r*w^2 - (2*I)*a^5*cM*r^2*w^2 + 2*a^6*m*r^2*w^2 - 
      48*a^4*cM^2*m*r^2*w^2 + (72*I)*a^5*cM*m^2*r^2*w^2 + 
      24*a^6*m^3*r^2*w^2 - (12*I)*a^3*cM^2*r^3*w^2 + 44*a^4*cM*m*r^3*w^2 - 
      (40*I)*a^5*m^2*r^3*w^2 - (22*I)*a^3*cM*r^4*w^2 - 8*a^4*m*r^4*w^2 + 
      120*a^2*cM^2*m*r^4*w^2 - (106*I)*a^3*cM*m^2*r^4*w^2 - 
      200*a^2*cM*m*r^5*w^2 + (30*I)*a^3*m^2*r^5*w^2 + (42*I)*a*cM*r^6*w^2 + 
      28*a^2*m*r^6*w^2 - 16*a^2*m^3*r^6*w^2 + (20*I)*a*m^2*r^7*w^2 - 
      2*m*r^8*w^2 - 2*m^3*r^8*w^2 - 4*a^6*m*r^2*sss*w^2 + 
      4*a^4*cM*m*r^3*sss*w^2 - a^4*m*r^4*sss*w^2 - 6*a^2*cM*m*r^5*sss*w^2 + 
      5*a^2*m*r^6*sss*w^2 + 2*m*r^8*sss*w^2 + 2*a^7*cM*r*w^3 + 
      6*a^7*r^2*w^3 + 16*a^5*cM^2*r^2*w^3 - (32*I)*a^6*cM*m*r^2*w^3 - 
      16*a^7*m^2*r^2*w^3 - 6*a^5*cM*r^3*w^3 + (4*I)*a^6*m*r^3*w^3 - 
      22*a^5*r^4*w^3 - 64*a^3*cM^2*r^4*w^3 + (66*I)*a^4*cM*m*r^4*w^3 - 
      4*a^5*m^2*r^4*w^3 + 102*a^3*cM*r^5*w^3 - (2*I)*a^4*m*r^5*w^3 - 
      22*a^3*r^6*w^3 + (18*I)*a^2*cM*m*r^6*w^3 + 20*a^3*m^2*r^6*w^3 + 
      30*a*cM*r^7*w^3 - (6*I)*a^2*m*r^7*w^3 + 6*a*r^8*w^3 + 8*a*m^2*r^8*w^3 + 
      (4*I)*a^7*cM*r^2*w^4 + 4*a^8*m*r^2*w^4 + (4*I)*a^7*r^3*w^4 - 
      (12*I)*a^5*cM*r^4*w^4 + 2*a^6*m*r^4*w^4 + (2*I)*a^5*r^5*w^4 - 
      (16*I)*a^3*cM*r^6*w^4 - 8*a^4*m*r^6*w^4 - (8*I)*a^3*r^7*w^4 - 
      6*a^2*m*r^8*w^4 - (6*I)*a*r^9*w^4)*fR0[r])/(36*cM*w^3) + 
   ((a^2 - 2*cM*r + r^2)*(-4*a^2*cM^2*m*r + (4*I)*a^3*cM*m^2*r + 
      4*a^2*cM*m*r^2 + 4*a^2*cM*m^3*r^2 - (4*I)*a^3*m^4*r^2 - 4*a^2*m^3*r^3 - 
      2*cM*m*r^4 + (2*I)*a*m^2*r^4 - 2*cM*m^3*r^4 + (2*I)*a*m^4*r^4 + 
      2*m*r^5 + 2*m^3*r^5 - 2*a^2*cM*m*r^2*sss + (2*I)*a^3*m^2*r^2*sss + 
      2*a^2*m*r^3*sss + 2*cM*m*r^4*sss - (2*I)*a*m^2*r^4*sss - 2*m*r^5*sss + 
      2*a^5*cM*w + 2*a^5*r*w - 4*a^3*cM^2*r*w - (6*I)*a^4*cM*m*r*w + 
      4*a^3*cM*r^2*w + (4*I)*a^4*m*r^2*w - 12*a^3*cM*m^2*r^2*w + 
      (12*I)*a^4*m^3*r^2*w - 4*a^3*r^3*w - (14*I)*a^2*cM*m*r^3*w + 
      12*a^3*m^2*r^3*w + 6*a*cM*r^4*w - (6*I)*a^2*m*r^4*w + 
      16*a*cM*m^2*r^4*w - (6*I)*a^2*m^3*r^4*w - 6*a*r^5*w - 12*a*m^2*r^5*w - 
      (2*I)*m*r^6*w - (2*I)*m^3*r^6*w - a^5*r*sss*w + 2*a^3*cM*r^2*sss*w - 
      (2*I)*a^4*m*r^2*sss*w + 2*a^3*r^3*sss*w - 6*a*cM*r^4*sss*w + 
      3*a*r^5*sss*w + (2*I)*m*r^6*sss*w + (2*I)*a^5*cM*r*w^2 + 
      12*a^4*cM*m*r^2*w^2 - (12*I)*a^5*m^2*r^2*w^2 + (4*I)*a^3*cM*r^3*w^2 - 
      4*a^4*m*r^3*w^2 - 30*a^2*cM*m*r^4*w^2 + (6*I)*a^3*m^2*r^4*w^2 + 
      (18*I)*a*cM*r^5*w^2 + 6*a^2*m*r^5*w^2 + (8*I)*a*m^2*r^6*w^2 - 
      4*a^5*cM*r^2*w^3 + (4*I)*a^6*m*r^2*w^3 - 4*a^5*r^3*w^3 + 
      16*a^3*cM*r^4*w^3 - (2*I)*a^4*m*r^4*w^3 + 2*a^3*r^5*w^3 - 
      (6*I)*a^2*m*r^6*w^3 + 6*a*r^7*w^3)*Derivative[1][fR0][r])/(36*cM*w^3), 
 f02f44a[r] -> ((-4*a^7*cM*m + 16*a^5*cM^3*m - (20*I)*a^6*cM^2*m^2 - 
      8*a^7*cM*m^3 + 16*a^5*cM^3*m^3 - (20*I)*a^6*cM^2*m^4 - 4*a^7*cM*m^5 - 
      24*a^5*cM^2*m*r + (44*I)*a^6*cM*m^2*r - (96*I)*a^4*cM^3*m^2*r - 
      144*a^5*cM^2*m^3*r + (44*I)*a^6*cM*m^4*r + 8*a^5*cM*m*r^2 + 
      16*a^3*cM^3*m*r^2 + (124*I)*a^4*cM^2*m^2*r^2 + 120*a^5*cM*m^3*r^2 + 
      32*a^3*cM^3*m^3*r^2 - (40*I)*a^4*cM^2*m^4*r^2 - 8*a^5*cM*m^5*r^2 - 
      8*a^5*m*r^3 + 8*a^3*cM^2*m*r^3 - (44*I)*a^4*cM*m^2*r^3 - 
      (192*I)*a^2*cM^3*m^2*r^3 - 16*a^5*m^3*r^3 - 256*a^3*cM^2*m^3*r^3 + 
      (48*I)*a^4*cM*m^4*r^3 - 8*a^5*m^5*r^3 - 36*a^3*cM*m*r^4 + 
      (40*I)*a^4*m^2*r^4 + (288*I)*a^2*cM^2*m^2*r^4 + 216*a^3*cM*m^3*r^4 + 
      (28*I)*a^4*m^4*r^4 + (48*I)*a^2*cM^2*m^4*r^4 + 60*a^3*cM*m^5*r^4 - 
      (12*I)*a^4*m^6*r^4 + 24*a^3*m*r^5 - (144*I)*a^2*cM*m^2*r^5 + 
      28*a^3*m^3*r^5 - 16*a*cM^2*m^3*r^5 - (52*I)*a^2*cM*m^4*r^5 - 
      56*a^3*m^5*r^5 + (8*I)*a^2*m^2*r^6 - (32*I)*cM^2*m^2*r^6 - 
      16*a*cM*m^3*r^6 + (24*I)*a^2*m^4*r^6 + (48*I)*cM*m^2*r^7 + 
      28*a*m^3*r^7 - (24*I)*m^2*r^8 + (8*I)*a^6*cM^2*sss + 6*a^7*cM*m*sss - 
      8*a^5*cM^3*m*sss + (18*I)*a^6*cM^2*m^2*sss + 6*a^7*cM*m^3*sss - 
      (16*I)*a^6*cM*r*sss + (16*I)*a^4*cM^3*r*sss + 44*a^5*cM^2*m*r*sss - 
      (38*I)*a^6*cM*m^2*r*sss - (16*I)*a^4*cM^3*m^2*r*sss - 
      8*a^5*cM^2*m^3*r*sss - (16*I)*a^4*cM^2*r^2*sss - 32*a^5*cM*m*r^2*sss - 
      24*a^3*cM^3*m*r^2*sss + (94*I)*a^4*cM^2*m^2*r^2*sss + 
      18*a^5*cM*m^3*r^2*sss + (8*I)*a^4*cM*r^3*sss + 
      (48*I)*a^2*cM^3*r^3*sss + 12*a^5*m*r^3*sss + 92*a^3*cM^2*m*r^3*sss - 
      (70*I)*a^4*cM*m^2*r^3*sss - (32*I)*a^2*cM^3*m^2*r^3*sss + 
      12*a^5*m^3*r^3*sss - 16*a^3*cM^2*m^3*r^3*sss - (20*I)*a^4*r^4*sss - 
      (88*I)*a^2*cM^2*r^4*sss - 66*a^3*cM*m*r^4*sss - 
      (34*I)*a^4*m^2*r^4*sss + (40*I)*a^2*cM^2*m^2*r^4*sss - 
      38*a^3*cM*m^3*r^4*sss + (12*I)*a^4*m^4*r^4*sss + 
      (64*I)*a^2*cM*r^5*sss - 28*a^3*m*r^5*sss + 16*a*cM^2*m*r^5*sss + 
      (16*I)*a^2*cM*m^2*r^5*sss + 30*a^3*m^3*r^5*sss - 
      (12*I)*a^2*cM*m^4*r^5*sss - (8*I)*a^2*r^6*sss + (16*I)*cM^2*r^6*sss - 
      4*a*cM*m*r^6*sss - (16*I)*a^2*m^2*r^6*sss + (24*I)*cM^2*m^2*r^6*sss + 
      18*a*cM*m^3*r^6*sss + (4*I)*a^2*m^4*r^6*sss - (24*I)*cM*r^7*sss - 
      8*a*m*r^7*sss - (28*I)*cM*m^2*r^7*sss - 14*a*m^3*r^7*sss + 
      (12*I)*r^8*sss + (10*I)*m^2*r^8*sss - (4*I)*a^6*cM^2*sss^2 - 
      2*a^7*cM*m*sss^2 + (8*I)*a^6*cM*r*sss^2 + (8*I)*a^4*cM^3*r*sss^2 + 
      4*a^5*cM^2*m*r*sss^2 - (32*I)*a^4*cM^2*r^2*sss^2 - 
      8*a^5*cM*m*r^2*sss^2 + (20*I)*a^4*cM*r^3*sss^2 + 
      (24*I)*a^2*cM^3*r^3*sss^2 - 4*a^5*m*r^3*sss^2 + 
      12*a^3*cM^2*m*r^3*sss^2 + (10*I)*a^4*r^4*sss^2 - 
      (36*I)*a^2*cM^2*r^4*sss^2 + 2*a^3*cM*m*r^4*sss^2 - 
      (3*I)*a^4*m^2*r^4*sss^2 + (6*I)*a^2*cM*m^2*r^5*sss^2 + 
      (4*I)*a^2*r^6*sss^2 - (16*I)*cM^2*r^6*sss^2 - 8*a*cM*m*r^6*sss^2 - 
      (2*I)*a^2*m^2*r^6*sss^2 + (20*I)*cM*r^7*sss^2 + 4*a*m*r^7*sss^2 - 
      (2*I)*cM*m^2*r^7*sss^2 - (6*I)*r^8*sss^2 + I*m^2*r^8*sss^2 + 
      16*a^8*cM*w - 16*a^6*cM^3*w + (56*I)*a^7*cM^2*m*w + 40*a^8*cM*m^2*w - 
      48*a^6*cM^3*m^2*w + (80*I)*a^7*cM^2*m^3*w + 20*a^8*cM*m^4*w + 
      56*a^6*cM^2*r*w - (96*I)*a^7*cM*m*r*w + (96*I)*a^5*cM^3*m*r*w + 
      312*a^6*cM^2*m^2*r*w - (152*I)*a^7*cM*m^3*r*w - 80*a^6*cM*r^2*w - 
      16*a^4*cM^3*r^2*w - (256*I)*a^5*cM^2*m*r^2*w - 192*a^6*cM*m^2*r^2*w - 
      128*a^4*cM^3*m^2*r^2*w + (224*I)*a^5*cM^2*m^3*r^2*w + 
      60*a^6*cM*m^4*r^2*w + 32*a^6*r^3*w + 112*a^4*cM^2*r^3*w + 
      (288*I)*a^5*cM*m*r^3*w + (352*I)*a^3*cM^3*m*r^3*w + 80*a^6*m^2*r^3*w + 
      680*a^4*cM^2*m^2*r^3*w - (280*I)*a^5*cM*m^3*r^3*w + 40*a^6*m^4*r^3*w - 
      160*a^4*cM*r^4*w - (200*I)*a^5*m*r^4*w - (824*I)*a^3*cM^2*m*r^4*w - 
      568*a^4*cM*m^2*r^4*w - (124*I)*a^5*m^3*r^4*w - (176*I)*a^3*cM^2*m^3*r^4*
       w - 188*a^4*cM*m^4*r^4*w + (48*I)*a^5*m^5*r^4*w - 48*a^4*r^5*w + 
      24*a^2*cM^2*r^5*w + (640*I)*a^3*cM*m*r^5*w - 104*a^4*m^2*r^5*w + 
      208*a^2*cM^2*m^2*r^5*w + (8*I)*a^3*cM*m^3*r^5*w + 140*a^4*m^4*r^5*w + 
      128*a^2*cM*r^6*w - (96*I)*a^3*m*r^6*w - 208*a^2*cM*m^2*r^6*w - 
      (56*I)*a^3*m^3*r^6*w + (96*I)*a*cM^2*m^3*r^6*w + 68*a^2*cM*m^4*r^6*w + 
      (16*I)*a^3*m^5*r^6*w - 64*a^2*r^7*w - (64*I)*a*cM*m*r^7*w - 
      64*a^2*m^2*r^7*w - (136*I)*a*cM*m^3*r^7*w - 28*a^2*m^4*r^7*w + 
      (104*I)*a*m*r^8*w - 32*cM*m^2*r^8*w + (36*I)*a*m^3*r^8*w + 16*r^9*w - 
      8*m^2*r^9*w - 12*a^8*cM*sss*w + 8*a^6*cM^3*sss*w - 
      (36*I)*a^7*cM^2*m*sss*w - 18*a^8*cM*m^2*sss*w - 28*a^6*cM^2*r*sss*w + 
      (64*I)*a^7*cM*m*r*sss*w + (32*I)*a^5*cM^3*m*r*sss*w + 
      24*a^6*cM^2*m^2*r*sss*w - 4*a^6*cM*r^2*sss*w + 24*a^4*cM^3*r^2*sss*w - 
      (200*I)*a^5*cM^2*m*r^2*sss*w - 72*a^6*cM*m^2*r^2*sss*w - 
      24*a^6*r^3*sss*w - 72*a^4*cM^2*r^3*sss*w + (120*I)*a^5*cM*m*r^3*sss*w + 
      (96*I)*a^3*cM^3*m*r^3*sss*w - 36*a^6*m^2*r^3*sss*w + 
      72*a^4*cM^2*m^2*r^3*sss*w + 96*a^4*cM*r^4*sss*w + 
      (120*I)*a^5*m*r^4*sss*w - (116*I)*a^3*cM^2*m*r^4*sss*w + 
      16*a^4*cM*m^2*r^4*sss*w - (24*I)*a^5*m^3*r^4*sss*w + 16*a^4*r^5*sss*w - 
      92*a^2*cM^2*r^5*sss*w + (16*I)*a^3*cM*m*r^5*sss*w - 
      12*a^4*m^2*r^5*sss*w + 16*a^2*cM^2*m^2*r^5*sss*w + 
      (24*I)*a^3*cM*m^3*r^5*sss*w + 36*a^2*cM*r^6*sss*w + 
      (48*I)*a^3*m*r^6*sss*w - (128*I)*a*cM^2*m*r^6*sss*w - 
      72*a^2*cM*m^2*r^6*sss*w - (16*I)*a^3*m^3*r^6*sss*w + 40*a^2*r^7*sss*w + 
      (184*I)*a*cM*m*r^7*sss*w + 28*a^2*m^2*r^7*sss*w - 
      (8*I)*a*cM*m^3*r^7*sss*w + 12*cM*r^8*sss*w - (72*I)*a*m*r^8*sss*w + 
      2*cM*m^2*r^8*sss*w + (8*I)*a*m^3*r^8*sss*w + 4*m^2*r^9*sss*w + 
      2*a^8*cM*sss^2*w - 4*a^6*cM^2*r*sss^2*w + 10*a^6*cM*r^2*sss^2*w + 
      4*a^6*r^3*sss^2*w - 16*a^4*cM^2*r^3*sss^2*w + 6*a^4*cM*r^4*sss^2*w + 
      4*a^4*r^5*sss^2*w - 12*a^2*cM^2*r^5*sss^2*w + 6*a^2*cM*r^6*sss^2*w - 
      4*a^2*r^7*sss^2*w + 8*cM*r^8*sss^2*w - 4*r^9*sss^2*w - 
      (36*I)*a^8*cM^2*w^2 - 56*a^9*cM*m*w^2 + 48*a^7*cM^3*m*w^2 - 
      (120*I)*a^8*cM^2*m^2*w^2 - 40*a^9*cM*m^3*w^2 + (196*I)*a^8*cM*r*w^2 - 
      192*a^7*cM^2*m*r*w^2 + (192*I)*a^8*cM*m^2*r*w^2 - (72*I)*a^8*r^2*w^2 - 
      (268*I)*a^6*cM^2*r^2*w^2 + 88*a^7*cM*m*r^2*w^2 + 
      160*a^5*cM^3*m*r^2*w^2 - (432*I)*a^6*cM^2*m^2*r^2*w^2 - 
      160*a^7*cM*m^3*r^2*w^2 + (564*I)*a^6*cM*r^3*w^2 + 
      (64*I)*a^4*cM^3*r^3*w^2 - 160*a^7*m*r^3*w^2 - 560*a^5*cM^2*m*r^3*w^2 + 
      (480*I)*a^6*cM*m^2*r^3*w^2 - 80*a^7*m^3*r^3*w^2 - (256*I)*a^6*r^4*w^2 - 
      (268*I)*a^4*cM^2*r^4*w^2 + 836*a^5*cM*m*r^4*w^2 + 
      (240*I)*a^6*m^2*r^4*w^2 + (108*I)*a^4*cM^2*m^2*r^4*w^2 + 
      144*a^5*cM*m^3*r^4*w^2 - (72*I)*a^6*m^4*r^4*w^2 + 
      (652*I)*a^4*cM*r^5*w^2 - 36*a^5*m*r^5*w^2 - 360*a^3*cM^2*m*r^5*w^2 + 
      (340*I)*a^4*cM*m^2*r^5*w^2 - 108*a^5*m^3*r^5*w^2 - 
      (440*I)*a^4*r^6*w^2 - (388*I)*a^2*cM^2*r^6*w^2 + 404*a^3*cM*m*r^6*w^2 + 
      (40*I)*a^4*m^2*r^6*w^2 - (392*I)*a^2*cM^2*m^2*r^6*w^2 - 
      176*a^3*cM*m^3*r^6*w^2 - (48*I)*a^4*m^4*r^6*w^2 + 
      (588*I)*a^2*cM*r^7*w^2 + 28*a^3*m*r^7*w^2 + (584*I)*a^2*cM*m^2*r^7*
       w^2 + 72*a^3*m^3*r^7*w^2 - (304*I)*a^2*r^8*w^2 - (96*I)*cM^2*r^8*w^2 + 
      136*a*cM*m*r^8*w^2 - (172*I)*a^2*m^2*r^8*w^2 - 8*a*cM*m^3*r^8*w^2 + 
      (4*I)*a^2*m^4*r^8*w^2 + (112*I)*cM*r^9*w^2 - 16*a*m*r^9*w^2 + 
      (20*I)*cM*m^2*r^9*w^2 + 20*a*m^3*r^9*w^2 - (48*I)*r^10*w^2 + 
      (8*I)*m^2*r^10*w^2 + (18*I)*a^8*cM^2*sss*w^2 + 18*a^9*cM*m*sss*w^2 - 
      (26*I)*a^8*cM*r*sss*w^2 - (16*I)*a^6*cM^3*r*sss*w^2 - 
      24*a^7*cM^2*m*r*sss*w^2 + (106*I)*a^6*cM^2*r^2*sss*w^2 + 
      90*a^7*cM*m*r^2*sss*w^2 - (78*I)*a^6*cM*r^3*sss*w^2 - 
      (64*I)*a^4*cM^3*r^3*sss*w^2 + 36*a^7*m*r^3*sss*w^2 - 
      96*a^5*cM^2*m*r^3*sss*w^2 - (4*I)*a^6*r^4*sss*w^2 + 
      (118*I)*a^4*cM^2*r^4*sss*w^2 + 66*a^5*cM*m*r^4*sss*w^2 + 
      (12*I)*a^6*m^2*r^4*sss*w^2 - (186*I)*a^4*cM*r^5*sss*w^2 + 
      24*a^5*m*r^5*sss*w^2 - 48*a^3*cM^2*m*r^5*sss*w^2 - 
      (12*I)*a^4*cM*m^2*r^5*sss*w^2 + (52*I)*a^4*r^6*sss*w^2 + 
      (126*I)*a^2*cM^2*r^6*sss*w^2 + 66*a^3*cM*m*r^6*sss*w^2 + 
      (12*I)*a^4*m^2*r^6*sss*w^2 - (242*I)*a^2*cM*r^7*sss*w^2 - 
      40*a^3*m*r^7*sss*w^2 + (8*I)*a^2*cM*m^2*r^7*sss*w^2 + 
      (76*I)*a^2*r^8*sss*w^2 + 32*a*cM*m*r^8*sss*w^2 - 
      (2*I)*a^2*m^2*r^8*sss*w^2 - (28*I)*cM*r^9*sss*w^2 - 
      28*a*m*r^9*sss*w^2 + (20*I)*r^10*sss*w^2 - (2*I)*m^2*r^10*sss*w^2 + 
      24*a^10*cM*w^3 - 16*a^8*cM^3*w^3 + (80*I)*a^9*cM^2*m*w^3 + 
      40*a^10*cM*m^2*w^3 + 24*a^8*cM^2*r*w^3 - (104*I)*a^9*cM*m*r*w^3 - 
      16*a^8*cM*r^2*w^3 - 64*a^6*cM^3*r^2*w^3 + (352*I)*a^7*cM^2*m*r^2*w^3 + 
      200*a^8*cM*m^2*r^2*w^3 + 136*a^6*cM^2*r^3*w^3 - 
      (312*I)*a^7*cM*m*r^3*w^3 + 80*a^8*m^2*r^3*w^3 - 192*a^6*cM*r^4*w^3 - 
      (136*I)*a^7*m*r^4*w^3 + (120*I)*a^5*cM^2*m*r^4*w^3 + 
      96*a^6*cM*m^2*r^4*w^3 + (48*I)*a^7*m^3*r^4*w^3 - 248*a^6*r^5*w^3 - 
      (576*I)*a^5*cM*m*r^5*w^3 + 32*a^6*m^2*r^5*w^3 + 112*a^4*cM*r^6*w^3 + 
      (64*I)*a^5*m*r^6*w^3 + (504*I)*a^3*cM^2*m*r^6*w^3 + 
      200*a^4*cM*m^2*r^6*w^3 + (48*I)*a^5*m^3*r^6*w^3 - 328*a^4*r^7*w^3 - 
      (608*I)*a^3*cM*m*r^7*w^3 - 112*a^4*m^2*r^7*w^3 + 176*a^2*cM*r^8*w^3 + 
      (216*I)*a^3*m*r^8*w^3 + 64*a^2*cM*m^2*r^8*w^3 - (8*I)*a^3*m^3*r^8*w^3 - 
      72*a^2*r^9*w^3 - 60*a^2*m^2*r^9*w^3 + 72*cM*r^10*w^3 + 
      (16*I)*a*m*r^10*w^3 - (8*I)*a*m^3*r^10*w^3 + 8*r^11*w^3 + 
      4*m^2*r^11*w^3 - 6*a^10*cM*sss*w^3 + 8*a^8*cM^2*r*sss*w^3 - 
      36*a^8*cM*r^2*sss*w^3 - 12*a^8*r^3*sss*w^3 + 40*a^6*cM^2*r^3*sss*w^3 - 
      44*a^6*cM*r^4*sss*w^3 - 12*a^6*r^5*sss*w^3 + 32*a^4*cM^2*r^5*sss*w^3 - 
      44*a^4*cM*r^6*sss*w^3 + 16*a^4*r^7*sss*w^3 - 30*a^2*cM*r^8*sss*w^3 + 
      20*a^2*r^9*sss*w^3 + 4*r^11*sss*w^3 - (20*I)*a^10*cM^2*w^4 - 
      20*a^11*cM*m*w^4 + (20*I)*a^10*cM*r*w^4 - (104*I)*a^8*cM^2*r^2*w^4 - 
      120*a^9*cM*m*r^2*w^4 + (64*I)*a^8*cM*r^3*w^4 - 40*a^9*m*r^3*w^4 - 
      (8*I)*a^8*r^4*w^4 - (100*I)*a^6*cM^2*r^4*w^4 - 172*a^7*cM*m*r^4*w^4 - 
      (12*I)*a^8*m^2*r^4*w^4 + (280*I)*a^6*cM*r^5*w^4 - 20*a^7*m*r^5*w^4 - 
      (60*I)*a^6*r^6*w^4 - (208*I)*a^4*cM^2*r^6*w^4 - 144*a^5*cM*m*r^6*w^4 - 
      (16*I)*a^6*m^2*r^6*w^4 + (176*I)*a^4*cM*r^7*w^4 + 80*a^5*m*r^7*w^4 - 
      (120*I)*a^4*r^8*w^4 - 72*a^3*cM*m*r^8*w^4 + (4*I)*a^4*m^2*r^8*w^4 - 
      (60*I)*a^2*cM*r^9*w^4 + 60*a^3*m*r^9*w^4 - (92*I)*a^2*r^10*w^4 + 
      (8*I)*a^2*m^2*r^10*w^4 - (24*I)*r^12*w^4 + 4*a^12*cM*w^5 + 
      28*a^10*cM*r^2*w^5 + 8*a^10*r^3*w^5 + 60*a^8*cM*r^4*w^5 + 
      12*a^8*r^5*w^5 + 52*a^6*cM*r^6*w^5 - 12*a^6*r^7*w^5 + 
      16*a^4*cM*r^8*w^5 - 28*a^4*r^9*w^5 - 12*a^2*r^11*w^5)*fR0[r])/
    (72*cM*w^3) + ((a^2 - 2*cM*r + r^2)*(-4*a^5*cM^2*m + (4*I)*a^6*cM*m^2 - 
      4*a^5*cM^2*m^3 + (4*I)*a^6*cM*m^4 + 4*a^5*cM*m*r + 
      (24*I)*a^4*cM^2*m^2*r + 28*a^5*cM*m^3*r - 4*a^3*cM^2*m*r^2 - 
      (20*I)*a^4*cM*m^2*r^2 - 8*a^3*cM^2*m^3*r^2 + (8*I)*a^4*cM*m^4*r^2 - 
      4*a^3*cM*m*r^3 + (8*I)*a^4*m^2*r^3 + (48*I)*a^2*cM^2*m^2*r^3 + 
      48*a^3*cM*m^3*r^3 + (8*I)*a^4*m^4*r^3 + 8*a^3*m*r^4 - 
      (48*I)*a^2*cM*m^2*r^4 + 8*a^3*m^3*r^4 - (12*I)*a^2*cM*m^4*r^4 - 
      12*a^3*m^5*r^4 + 4*a*cM*m^3*r^5 + (8*I)*a^2*m^4*r^5 + 
      (8*I)*cM*m^2*r^6 + 4*a*m^3*r^6 - (8*I)*m^2*r^7 - (2*I)*a^6*cM*sss + 
      2*a^5*cM^2*m*sss - (4*I)*a^6*cM*m^2*sss - (4*I)*a^4*cM^2*r*sss - 
      10*a^5*cM*m*r*sss + (4*I)*a^4*cM^2*m^2*r*sss + (4*I)*a^4*cM*r^2*sss + 
      6*a^3*cM^2*m*r^2*sss - (12*I)*a^4*cM*m^2*r^2*sss - (4*I)*a^4*r^3*sss - 
      (12*I)*a^2*cM^2*r^3*sss - 18*a^3*cM*m*r^3*sss - (8*I)*a^4*m^2*r^3*sss + 
      (8*I)*a^2*cM^2*m^2*r^3*sss + (18*I)*a^2*cM*r^4*sss - 8*a^3*m*r^4*sss + 
      (10*I)*a^2*cM*m^2*r^4*sss + 6*a^3*m^3*r^4*sss - 4*a*cM*m*r^5*sss - 
      (4*I)*a^2*m^2*r^5*sss - (4*I)*cM*r^6*sss - (6*I)*cM*m^2*r^6*sss - 
      2*a*m^3*r^6*sss + (4*I)*r^7*sss + (4*I)*m^2*r^7*sss + I*a^6*cM*sss^2 - 
      (2*I)*a^4*cM^2*r*sss^2 + (4*I)*a^4*cM*r^2*sss^2 + (2*I)*a^4*r^3*sss^2 - 
      (6*I)*a^2*cM^2*r^3*sss^2 - I*a^2*cM*r^4*sss^2 + (4*I)*cM*r^6*sss^2 - 
      (2*I)*r^7*sss^2 + 4*a^6*cM^2*w - (12*I)*a^7*cM*m*w + 
      12*a^6*cM^2*m^2*w - (16*I)*a^7*cM*m^3*w - 24*a^6*cM*r*w - 
      (24*I)*a^5*cM^2*m*r*w - 72*a^6*cM*m^2*r*w + 16*a^4*cM^2*r^2*w + 
      (56*I)*a^5*cM*m*r^2*w + 44*a^4*cM^2*m^2*r^2*w - 
      (48*I)*a^5*cM*m^3*r^2*w - 24*a^4*cM*r^3*w - (40*I)*a^5*m*r^3*w - 
      (88*I)*a^3*cM^2*m*r^3*w - 176*a^4*cM*m^2*r^3*w - (32*I)*a^5*m^3*r^3*w - 
      24*a^4*r^4*w + 12*a^2*cM^2*r^4*w + (148*I)*a^3*cM*m*r^4*w - 
      36*a^4*m^2*r^4*w + 24*a^2*cM^2*m^2*r^4*w + (40*I)*a^3*cM*m^3*r^4*w + 
      36*a^4*m^4*r^4*w + 48*a^2*cM*r^5*w - (8*I)*a^3*m*r^5*w - 
      92*a^2*cM*m^2*r^5*w - (16*I)*a^3*m^3*r^5*w - 16*a^2*r^6*w - 
      8*a^2*m^2*r^6*w - (24*I)*a*cM*m^3*r^6*w + 4*a^2*m^4*r^6*w + 
      (32*I)*a*m*r^7*w - 12*cM*m^2*r^7*w + (16*I)*a*m^3*r^7*w + 8*r^8*w - 
      4*m^2*r^8*w - 2*a^6*cM^2*sss*w + (8*I)*a^7*cM*m*sss*w + 
      12*a^6*cM*r*sss*w - (8*I)*a^5*cM^2*m*r*sss*w - 12*a^4*cM^2*r^2*sss*w + 
      (32*I)*a^5*cM*m*r^2*sss*w + 36*a^4*cM*r^3*sss*w + 
      (24*I)*a^5*m*r^3*sss*w - (24*I)*a^3*cM^2*m*r^3*sss*w + 
      12*a^4*r^4*sss*w - 18*a^2*cM^2*r^4*sss*w - (8*I)*a^3*cM*m*r^4*sss*w - 
      6*a^4*m^2*r^4*sss*w + 20*a^2*cM*r^5*sss*w + 8*a^2*r^6*sss*w + 
      (32*I)*a*cM*m*r^6*sss*w - 4*a^2*m^2*r^6*sss*w + 12*cM*r^7*sss*w - 
      (24*I)*a*m*r^7*sss*w - 4*r^8*sss*w + 2*m^2*r^8*sss*w + 
      (8*I)*a^8*cM*w^2 - 12*a^7*cM^2*m*w^2 + (24*I)*a^8*cM*m^2*w^2 - 
      (36*I)*a^8*r*w^2 + 60*a^7*cM*m*r*w^2 + (64*I)*a^6*cM*r^2*w^2 - 
      64*a^5*cM^2*m*r^2*w^2 + (96*I)*a^6*cM*m^2*r^2*w^2 - 
      (116*I)*a^6*r^3*w^2 - (16*I)*a^4*cM^2*r^3*w^2 + 184*a^5*cM*m*r^3*w^2 + 
      (48*I)*a^6*m^2*r^3*w^2 + (72*I)*a^4*cM*r^4*w^2 + 72*a^5*m*r^4*w^2 - 
      72*a^3*cM^2*m*r^4*w^2 - (8*I)*a^4*cM*m^2*r^4*w^2 - 36*a^5*m^3*r^4*w^2 - 
      (164*I)*a^4*r^5*w^2 + 20*a^3*cM*m*r^5*w^2 - (12*I)*a^4*m^2*r^5*w^2 + 
      (88*I)*a^2*cM*r^6*w^2 + 60*a^3*m*r^6*w^2 + (80*I)*a^2*cM*m^2*r^6*w^2 - 
      8*a^3*m^3*r^6*w^2 - (100*I)*a^2*r^7*w^2 - (56*I)*a^2*m^2*r^7*w^2 + 
      (24*I)*cM*r^8*w^2 + 8*a*m*r^8*w^2 + 8*a*m^3*r^8*w^2 - (16*I)*r^9*w^2 + 
      (4*I)*m^2*r^9*w^2 - (4*I)*a^8*cM*sss*w^2 + (4*I)*a^6*cM^2*r*sss*w^2 - 
      (20*I)*a^6*cM*r^2*sss*w^2 - (8*I)*a^6*r^3*sss*w^2 + 
      (16*I)*a^4*cM^2*r^3*sss*w^2 - (14*I)*a^4*cM*r^4*sss*w^2 - 
      (2*I)*a^4*r^5*sss*w^2 - (18*I)*a^2*cM*r^6*sss*w^2 + 
      (10*I)*a^2*r^7*sss*w^2 + (4*I)*r^9*sss*w^2 + 4*a^8*cM^2*w^3 - 
      (16*I)*a^9*cM*m*w^3 - 16*a^8*cM*r*w^3 + 28*a^6*cM^2*r^2*w^3 - 
      (80*I)*a^7*cM*m*r^2*w^3 - 56*a^6*cM*r^3*w^3 - (32*I)*a^7*m*r^3*w^3 - 
      32*a^6*r^4*w^3 + 48*a^4*cM^2*r^4*w^3 - (56*I)*a^5*cM*m*r^4*w^3 + 
      12*a^6*m^2*r^4*w^3 + 36*a^4*cM*r^5*w^3 + (16*I)*a^5*m*r^5*w^3 - 
      (72*I)*a^3*cM*m*r^6*w^3 + 4*a^4*m^2*r^6*w^3 + 36*a^2*cM*r^7*w^3 + 
      (48*I)*a^3*m*r^7*w^3 + 56*a^2*r^8*w^3 - 8*a^2*m^2*r^8*w^3 + 
      24*r^10*w^3 + (4*I)*a^10*cM*w^4 + (24*I)*a^8*cM*r^2*w^4 + 
      (8*I)*a^8*r^3*w^4 + (36*I)*a^6*cM*r^4*w^4 + (4*I)*a^6*r^5*w^4 + 
      (16*I)*a^4*cM*r^6*w^4 - (16*I)*a^4*r^7*w^4 - (12*I)*a^2*r^9*w^4)*
     Derivative[1][fR0][r])/(72*cM*w^3), 
 f02f44b[r] -> -((2*a^7*cM*m^2 - 8*a^5*cM^3*m^2 + (10*I)*a^6*cM^2*m^3 + 
       2*a^7*cM*m^4 - (4*I)*a^6*cM*m*r + (16*I)*a^4*cM^3*m*r + 
       32*a^5*cM^2*m^2*r - (14*I)*a^6*cM*m^3*r - (24*I)*a^4*cM^2*m*r^2 - 
       20*a^5*cM*m^2*r^2 - 24*a^3*cM^3*m^2*r^2 + (30*I)*a^4*cM^2*m^3*r^2 + 
       6*a^5*cM*m^4*r^2 + (4*I)*a^4*cM*m*r^3 + (32*I)*a^2*cM^3*m*r^3 + 
       4*a^5*m^2*r^3 + 60*a^3*cM^2*m^2*r^3 - (18*I)*a^4*cM*m^3*r^3 + 
       4*a^5*m^4*r^3 - (2*I)*a^4*m*r^4 - (40*I)*a^2*cM^2*m*r^4 - 
       24*a^3*cM*m^2*r^4 - (16*I)*a^4*m^3*r^4 - (24*I)*a^2*cM^2*m^3*r^4 - 
       30*a^3*cM*m^4*r^4 + (6*I)*a^4*m^5*r^4 + (12*I)*a^2*cM*m*r^5 - 
       26*a^3*m^2*r^5 + 16*a*cM^2*m^2*r^5 + (16*I)*a^2*cM*m^3*r^5 + 
       26*a^3*m^4*r^5 + (4*I)*a^2*m*r^6 + (8*I)*cM^2*m*r^6 - 
       14*a*cM*m^2*r^6 - (2*I)*a^2*m^3*r^6 + (8*I)*cM^2*m^3*r^6 + 
       10*a*cM*m^4*r^6 - (2*I)*a^2*m^5*r^6 - (12*I)*cM*m*r^7 + 2*a*m^2*r^7 - 
       (12*I)*cM*m^3*r^7 - 10*a*m^4*r^7 + (6*I)*m*r^8 + (6*I)*m^3*r^8 - 
       (4*I)*a^6*cM^2*m*sss - 2*a^7*cM*m^2*sss + (6*I)*a^6*cM*m*r*sss + 
       (8*I)*a^4*cM^3*m*r*sss + 4*a^5*cM^2*m^2*r*sss - 
       (28*I)*a^4*cM^2*m*r^2*sss - 8*a^5*cM*m^2*r^2*sss + 
       (14*I)*a^4*cM*m*r^3*sss + (24*I)*a^2*cM^3*m*r^3*sss - 
       4*a^5*m^2*r^3*sss + 12*a^3*cM^2*m^2*r^3*sss + (9*I)*a^4*m*r^4*sss - 
       (28*I)*a^2*cM^2*m*r^4*sss + 2*a^3*cM*m^2*r^4*sss - 
       (3*I)*a^4*m^3*r^4*sss - (2*I)*a^2*cM*m*r^5*sss + 
       (6*I)*a^2*cM*m^3*r^5*sss + (2*I)*a^2*m*r^6*sss - 
       (16*I)*cM^2*m*r^6*sss - 8*a*cM*m^2*r^6*sss - (2*I)*a^2*m^3*r^6*sss + 
       (22*I)*cM*m*r^7*sss + 4*a*m^2*r^7*sss - (2*I)*cM*m^3*r^7*sss - 
       (7*I)*m*r^8*sss + I*m^3*r^8*sss - (8*I)*a^7*cM^2*w - 12*a^8*cM*m*w + 
       16*a^6*cM^3*m*w - (30*I)*a^7*cM^2*m^2*w - 8*a^8*cM*m^3*w + 
       (16*I)*a^7*cM*r*w - (16*I)*a^5*cM^3*r*w - 64*a^6*cM^2*m*r*w + 
       (42*I)*a^7*cM*m^2*r*w + (8*I)*a^5*cM^2*r^2*w + 16*a^6*cM*m*r^2*w + 
       56*a^4*cM^3*m*r^2*w - (112*I)*a^5*cM^2*m^2*r^2*w - 
       32*a^6*cM*m^3*r^2*w - (32*I)*a^3*cM^3*r^3*w - 16*a^6*m*r^3*w - 
       156*a^4*cM^2*m*r^3*w + (92*I)*a^5*cM*m^2*r^3*w - 16*a^6*m^3*r^3*w + 
       (20*I)*a^5*r^4*w + (64*I)*a^3*cM^2*r^4*w + 134*a^4*cM*m*r^4*w + 
       (48*I)*a^5*m^2*r^4*w + (52*I)*a^3*cM^2*m^2*r^4*w + 
       58*a^4*cM*m^3*r^4*w - (18*I)*a^5*m^4*r^4*w - (48*I)*a^3*cM*r^5*w + 
       40*a^4*m*r^5*w - 52*a^2*cM^2*m*r^5*w + (6*I)*a^3*cM*m^2*r^5*w - 
       36*a^4*m^3*r^5*w - (32*I)*a*cM^2*r^6*w + 4*a^2*cM*m*r^6*w + 
       (2*I)*a^3*m^2*r^6*w - (80*I)*a*cM^2*m^2*r^6*w - 52*a^2*cM*m^3*r^6*w - 
       (4*I)*a^3*m^4*r^6*w + (48*I)*a*cM*r^7*w + 12*a^2*m*r^7*w + 
       (112*I)*a*cM*m^2*r^7*w + 24*a^2*m^3*r^7*w - (20*I)*a*r^8*w + 
       26*cM*m*r^8*w - (36*I)*a*m^2*r^8*w + 2*cM*m^3*r^8*w + 
       (4*I)*a*m^4*r^8*w - 4*m*r^9*w + 4*m^3*r^9*w + (4*I)*a^7*cM^2*sss*w + 
       4*a^8*cM*m*sss*w - (8*I)*a^7*cM*r*sss*w - (8*I)*a^5*cM^3*r*sss*w - 
       8*a^6*cM^2*m*r*sss*w + (36*I)*a^5*cM^2*r^2*sss*w + 
       20*a^6*cM*m*r^2*sss*w - (24*I)*a^5*cM*r^3*sss*w - 
       (32*I)*a^3*cM^3*r^3*sss*w + 4*a^6*m*r^3*sss*w - 
       32*a^4*cM^2*m*r^3*sss*w - (10*I)*a^5*r^4*sss*w + 
       (48*I)*a^3*cM^2*r^4*sss*w + 14*a^4*cM*m*r^4*sss*w + 
       (3*I)*a^5*m^2*r^4*sss*w - (8*I)*a^3*cM*r^5*sss*w - 2*a^4*m*r^5*sss*w - 
       12*a^2*cM^2*m*r^5*sss*w - (6*I)*a^3*cM*m^2*r^5*sss*w + 
       (24*I)*a*cM^2*r^6*sss*w + 18*a^2*cM*m*r^6*sss*w + 
       I*a^3*m^2*r^6*sss*w - (32*I)*a*cM*r^7*sss*w - 6*a^2*m*r^7*sss*w + 
       (4*I)*a*cM*m^2*r^7*sss*w + (10*I)*a*r^8*sss*w - 
       (2*I)*a*m^2*r^8*sss*w + 10*a^9*cM*w^2 - 8*a^7*cM^3*w^2 + 
       (30*I)*a^8*cM^2*m*w^2 + 12*a^9*cM*m^2*w^2 + 18*a^9*r*w^2 + 
       32*a^7*cM^2*r*w^2 - (42*I)*a^8*cM*m*r*w^2 - 48*a^7*cM*r^2*w^2 - 
       32*a^5*cM^3*r^2*w^2 + (134*I)*a^6*cM^2*m*r^2*w^2 + 
       60*a^7*cM*m^2*r^2*w^2 + 92*a^7*r^3*w^2 + 112*a^5*cM^2*r^3*w^2 - 
       (122*I)*a^6*cM*m*r^3*w^2 + 24*a^7*m^2*r^3*w^2 - 186*a^5*cM*r^4*w^2 - 
       (72*I)*a^6*m*r^4*w^2 + (22*I)*a^4*cM^2*m*r^4*w^2 + 
       4*a^5*cM*m^2*r^4*w^2 + (18*I)*a^6*m^3*r^4*w^2 + 28*a^5*r^5*w^2 + 
       48*a^3*cM^2*r^5*w^2 - (166*I)*a^4*cM*m*r^5*w^2 + 6*a^5*m^2*r^5*w^2 - 
       12*a^3*cM*r^6*w^2 + (14*I)*a^4*m*r^6*w^2 + (174*I)*a^2*cM^2*m*r^6*
        w^2 + 68*a^3*cM*m^2*r^6*w^2 + (14*I)*a^4*m^3*r^6*w^2 - 
       68*a^3*r^7*w^2 - (226*I)*a^2*cM*m*r^7*w^2 - 30*a^3*m^2*r^7*w^2 + 
       36*a*cM*r^8*w^2 + (84*I)*a^2*m*r^8*w^2 + 12*a*cM*m^2*r^8*w^2 - 
       (6*I)*a^2*m^3*r^8*w^2 - 22*a*r^9*w^2 - (20*I)*cM*m*r^9*w^2 - 
       12*a*m^2*r^9*w^2 - (2*I)*m*r^10*w^2 - (2*I)*m^3*r^10*w^2 - 
       2*a^9*cM*sss*w^2 + 4*a^7*cM^2*r*sss*w^2 - 12*a^7*cM*r^2*sss*w^2 - 
       4*a^7*r^3*sss*w^2 + 20*a^5*cM^2*r^3*sss*w^2 - 10*a^5*cM*r^4*sss*w^2 - 
       2*a^5*r^5*sss*w^2 + 16*a^3*cM^2*r^5*sss*w^2 - 12*a^3*cM*r^6*sss*w^2 + 
       8*a^3*r^7*sss*w^2 - 12*a*cM*r^8*sss*w^2 + 6*a*r^9*sss*w^2 - 
       (10*I)*a^9*cM^2*w^3 - 8*a^10*cM*m*w^3 + (14*I)*a^9*cM*r*w^3 - 
       (52*I)*a^7*cM^2*r^2*w^3 - 48*a^8*cM*m*r^2*w^3 + 
       (48*I)*a^7*cM*r^3*w^3 - 16*a^8*m*r^3*w^3 + (10*I)*a^7*r^4*w^3 - 
       (50*I)*a^5*cM^2*r^4*w^3 - 62*a^6*cM*m*r^4*w^3 - 
       (6*I)*a^7*m^2*r^4*w^3 + (160*I)*a^5*cM*r^5*w^3 - 2*a^6*m*r^5*w^3 + 
       (24*I)*a^5*r^6*w^3 - (104*I)*a^3*cM^2*r^6*w^3 - 52*a^4*cM*m*r^6*w^3 - 
       (8*I)*a^5*m^2*r^6*w^3 + (96*I)*a^3*cM*r^7*w^3 + 40*a^4*m*r^7*w^3 + 
       (18*I)*a^3*r^8*w^3 - 30*a^2*cM*m*r^8*w^3 + (2*I)*a^3*m^2*r^8*w^3 - 
       (30*I)*a*cM*r^9*w^3 + 22*a^2*m*r^9*w^3 + (4*I)*a*r^10*w^3 + 
       (4*I)*a*m^2*r^10*w^3 - 4*m*r^11*w^3 + 2*a^11*cM*w^4 + 
       14*a^9*cM*r^2*w^4 + 4*a^9*r^3*w^4 + 30*a^7*cM*r^4*w^4 + 
       6*a^7*r^5*w^4 + 26*a^5*cM*r^6*w^4 - 6*a^5*r^7*w^4 + 8*a^3*cM*r^8*w^4 - 
       14*a^3*r^9*w^4 - 6*a*r^11*w^4)*fR0[r])/(36*cM*w^3) + 
   ((a^2 - 2*cM*r + r^2)*(-2*a^5*cM^2*m^2 + (2*I)*a^6*cM*m^3 + 
      (4*I)*a^4*cM^2*m*r + 6*a^5*cM*m^2*r - (4*I)*a^4*cM*m*r^2 - 
      6*a^3*cM^2*m^2*r^2 + (6*I)*a^4*cM*m^3*r^2 + (8*I)*a^2*cM^2*m*r^3 + 
      10*a^3*cM*m^2*r^3 + (4*I)*a^4*m^3*r^3 - (6*I)*a^2*cM*m*r^4 + 
      6*a^3*m^2*r^4 - (6*I)*a^2*cM*m^3*r^4 - 6*a^3*m^4*r^4 - 
      (2*I)*a^2*m*r^5 + 4*a*cM*m^2*r^5 + (2*I)*a^2*m^3*r^5 + (2*I)*cM*m*r^6 - 
      2*a*m^2*r^6 + (2*I)*cM*m^3*r^6 + 2*a*m^4*r^6 - (2*I)*m*r^7 - 
      (2*I)*m^3*r^7 - I*a^6*cM*m*sss + (2*I)*a^4*cM^2*m*r*sss - 
      (4*I)*a^4*cM*m*r^2*sss - (2*I)*a^4*m*r^3*sss + 
      (6*I)*a^2*cM^2*m*r^3*sss + I*a^2*cM*m*r^4*sss - (4*I)*cM*m*r^6*sss + 
      (2*I)*m*r^7*sss - (2*I)*a^7*cM*w + 4*a^6*cM^2*m*w - 
      (6*I)*a^7*cM*m^2*w - (4*I)*a^5*cM^2*r*w - 18*a^6*cM*m*r*w + 
      (2*I)*a^5*cM*r^2*w + 20*a^4*cM^2*m*r^2*w - (24*I)*a^5*cM*m^2*r^2*w - 
      (4*I)*a^5*r^3*w - (8*I)*a^3*cM^2*r^3*w - 52*a^4*cM*m*r^3*w - 
      (12*I)*a^5*m^2*r^3*w + (16*I)*a^3*cM*r^4*w - 12*a^4*m*r^4*w + 
      18*a^2*cM^2*m*r^4*w + (10*I)*a^3*cM*m^2*r^4*w + 12*a^4*m^3*r^4*w + 
      (2*I)*a^3*r^5*w - 14*a^2*cM*m*r^5*w - (8*I)*a*cM*r^6*w - 
      (20*I)*a*cM*m^2*r^6*w + (6*I)*a*r^7*w - 12*cM*m*r^7*w + 
      (12*I)*a*m^2*r^7*w + 2*m*r^8*w - 2*m^3*r^8*w + I*a^7*cM*sss*w - 
      (2*I)*a^5*cM^2*r*sss*w + (5*I)*a^5*cM*r^2*sss*w + (2*I)*a^5*r^3*sss*w - 
      (8*I)*a^3*cM^2*r^3*sss*w - I*a^3*r^5*sss*w + (6*I)*a*cM*r^6*sss*w - 
      (3*I)*a*r^7*sss*w - 2*a^7*cM^2*w^2 + (6*I)*a^8*cM*m*w^2 + 
      12*a^7*cM*r*w^2 - 14*a^5*cM^2*r^2*w^2 + (30*I)*a^6*cM*m*r^2*w^2 + 
      40*a^5*cM*r^3*w^2 + (12*I)*a^6*m*r^3*w^2 + 30*a^5*r^4*w^2 - 
      24*a^3*cM^2*r^4*w^2 + (14*I)*a^4*cM*m*r^4*w^2 - 6*a^5*m^2*r^4*w^2 - 
      10*a^3*cM*r^5*w^2 - (12*I)*a^4*m*r^5*w^2 + 40*a^3*r^6*w^2 + 
      (30*I)*a^2*cM*m*r^6*w^2 - 2*a^3*m^2*r^6*w^2 - 18*a*cM*r^7*w^2 - 
      (20*I)*a^2*m*r^7*w^2 + 10*a*r^8*w^2 + 4*a*m^2*r^8*w^2 + 
      (4*I)*m*r^9*w^2 - (2*I)*a^9*cM*w^3 - (12*I)*a^7*cM*r^2*w^3 - 
      (4*I)*a^7*r^3*w^3 - (18*I)*a^5*cM*r^4*w^3 - (2*I)*a^5*r^5*w^3 - 
      (8*I)*a^3*cM*r^6*w^3 + (8*I)*a^3*r^7*w^3 + (6*I)*a*r^9*w^3)*
     Derivative[1][fR0][r])/(36*cM*w^3), 
 f03f11a[r] -> (a*(6*a^4*cM*m^2 - 24*a^2*cM^3*m^2 + (30*I)*a^3*cM^2*m^3 + 
      6*a^4*cM*m^4 - (4*I)*a^3*cM*m*r + (16*I)*a*cM^3*m*r + 
      56*a^2*cM^2*m^2*r - (34*I)*a^3*cM*m^3*r - (24*I)*a*cM^2*m*r^2 - 
      38*a^2*cM*m^2*r^2 + (12*I)*a*cM*m*r^3 - (12*I)*a^3*cM^2*m*sss - 
      6*a^4*cM*m^2*sss + (10*I)*a^3*cM*m*r*sss + (40*I)*a*cM^3*m*r*sss + 
      32*a^2*cM^2*m^2*r*sss - (4*I)*a^3*cM*m^3*r*sss - 
      (64*I)*a*cM^2*m*r^2*sss - 26*a^2*cM*m^2*r^2*sss + 
      (26*I)*a*cM*m*r^3*sss + (2*I)*a^3*cM*m*r*sss^2 - 
      (4*I)*a*cM^2*m*r^2*sss^2 + (2*I)*a*cM*m*r^3*sss^2 - (32*I)*a^4*cM^2*w - 
      32*a^5*cM*m*w + 24*a^3*cM^3*m*w - (76*I)*a^4*cM^2*m^2*w - 
      22*a^5*cM*m^3*w + (16*I)*a^4*cM*r*w + (128*I)*a^2*cM^3*r*w + 
      104*a^3*cM^2*m*r*w + (40*I)*a^4*cM*m^2*r*w + (80*I)*a^2*cM^3*m^2*r*w + 
      68*a^3*cM^2*m^3*r*w - (12*I)*a^4*cM*m^4*r*w - (192*I)*a^2*cM^2*r^2*w - 
      104*a^3*cM*m*r^2*w - (188*I)*a^2*cM^2*m^2*r^2*w - 90*a^3*cM*m^3*r^2*w + 
      (80*I)*a^2*cM*r^3*w - 32*a*cM^2*m*r^3*w + (144*I)*a^2*cM*m^2*r^3*w + 
      40*a*cM*m*r^4*w + (8*I)*a^4*cM^2*sss*w + 8*a^5*cM*m*sss*w + 
      (8*I)*a^4*cM*r*sss*w - (48*I)*a^2*cM^3*r*sss*w - 
      76*a^3*cM^2*m*r*sss*w + (22*I)*a^4*cM*m^2*r*sss*w + 
      (64*I)*a^2*cM^2*r^2*sss*w + 68*a^3*cM*m*r^2*sss*w - 
      (12*I)*a^2*cM^2*m^2*r^2*sss*w - (32*I)*a^2*cM*r^3*sss*w - 
      (16*I)*cM^3*r^3*sss*w - 20*a*cM^2*m*r^3*sss*w + 
      (14*I)*a^2*cM*m^2*r^3*sss*w + (24*I)*cM^2*r^4*sss*w + 
      20*a*cM*m*r^4*sss*w - (8*I)*cM*r^5*sss*w - (4*I)*a^4*cM*r*sss^2*w + 
      (8*I)*a^2*cM^2*r^2*sss^2*w - (4*I)*a^2*cM*r^3*sss^2*w + 32*a^6*cM*w^2 + 
      (62*I)*a^5*cM^2*m*w^2 + 30*a^6*cM*m^2*w^2 + 36*a^6*r*w^2 - 
      224*a^4*cM^2*r*w^2 + (14*I)*a^5*cM*m*r*w^2 - (160*I)*a^3*cM^3*m*r*w^2 + 
      12*a^6*m^2*r*w^2 - 204*a^4*cM^2*m^2*r*w^2 + (48*I)*a^5*cM*m^3*r*w^2 + 
      224*a^4*cM*r^2*w^2 - (24*I)*a^5*m*r^2*w^2 + (492*I)*a^3*cM^2*m*r^2*
       w^2 + 204*a^4*cM*m^2*r^2*w^2 - 124*a^4*r^3*w^2 - 
      128*a^2*cM^2*r^3*w^2 - (420*I)*a^3*cM*m*r^3*w^2 - 
      (64*I)*a*cM^3*m*r^3*w^2 - 28*a^2*cM^2*m^2*r^3*w^2 + 
      (40*I)*a^3*cM*m^3*r^3*w^2 + 280*a^2*cM*r^4*w^2 + 
      (108*I)*a^3*m*r^4*w^2 + (198*I)*a*cM^2*m*r^4*w^2 + 
      72*a^2*cM*m^2*r^4*w^2 + (6*I)*a^3*m^3*r^4*w^2 - 128*a^2*r^5*w^2 - 
      (206*I)*a*cM*m*r^5*w^2 + 30*a^2*m^2*r^5*w^2 + 48*cM*r^6*w^2 + 
      (48*I)*a*m*r^6*w^2 - 16*r^7*w^2 - 2*a^6*cM*sss*w^2 - 12*a^6*r*sss*w^2 + 
      44*a^4*cM^2*r*sss*w^2 - (32*I)*a^5*cM*m*r*sss*w^2 - 
      10*a^4*cM*r^2*sss*w^2 + (24*I)*a^3*cM^2*m*r^2*sss*w^2 + 
      8*a^4*r^3*sss*w^2 + 24*a^2*cM^2*r^3*sss*w^2 - (36*I)*a^3*cM*m*r^3*sss*
       w^2 - 78*a^2*cM*r^4*sss*w^2 - (9*I)*a^3*m*r^4*sss*w^2 + 
      22*a^2*r^5*sss*w^2 + 12*cM^2*r^5*sss*w^2 + (14*I)*a*cM*m*r^5*sss*w^2 - 
      10*cM*r^6*sss*w^2 - (9*I)*a*m*r^6*sss*w^2 + 2*r^7*sss*w^2 - 
      (16*I)*a^6*cM^2*w^3 - 18*a^7*cM*m*w^3 - (20*I)*a^6*cM*r*w^3 + 
      (80*I)*a^4*cM^3*r*w^3 - 24*a^7*m*r*w^3 + 204*a^5*cM^2*m*r*w^3 - 
      (72*I)*a^6*cM*m^2*r*w^3 - (24*I)*a^6*r^2*w^3 - 
      (304*I)*a^4*cM^2*r^2*w^3 - 138*a^5*cM*m*r^2*w^3 + 
      (188*I)*a^4*cM*r^3*w^3 + (64*I)*a^2*cM^3*r^3*w^3 + 
      56*a^3*cM^2*m*r^3*w^3 - (120*I)*a^4*cM*m^2*r^3*w^3 + 
      (120*I)*a^4*r^4*w^3 - (48*I)*a^2*cM^2*r^4*w^3 - 284*a^3*cM*m*r^4*w^3 - 
      (12*I)*a^4*m^2*r^4*w^3 - (144*I)*a^2*cM*r^5*w^3 + 96*a^3*m*r^5*w^3 + 
      48*a*cM^2*m*r^5*w^3 - (12*I)*a^2*cM*m^2*r^5*w^3 + (80*I)*a^2*r^6*w^3 - 
      60*a*cM*m*r^6*w^3 - (28*I)*a^2*m^2*r^6*w^3 - (40*I)*cM*r^7*w^3 - 
      8*a*m*r^7*w^3 + (14*I)*a^6*cM*r*sss*w^3 - (12*I)*a^4*cM^2*r^2*sss*w^3 + 
      (22*I)*a^4*cM*r^3*sss*w^3 - (6*I)*a^4*r^4*sss*w^3 + 
      (20*I)*a^2*cM*r^5*sss*w^3 - (4*I)*a^2*r^6*sss*w^3 - 
      (4*I)*cM*r^7*sss*w^3 + (2*I)*r^8*sss*w^3 + 4*a^8*cM*w^4 + 
      12*a^8*r*w^4 - 68*a^6*cM^2*r*w^4 + (48*I)*a^7*cM*m*r*w^4 + 
      24*a^6*cM*r^2*w^4 - 28*a^4*cM^2*r^3*w^4 + (120*I)*a^5*cM*m*r^3*w^4 + 
      212*a^4*cM*r^4*w^4 + (6*I)*a^5*m*r^4*w^4 - 12*a^4*r^5*w^4 - 
      48*a^2*cM^2*r^5*w^4 + (24*I)*a^3*cM*m*r^5*w^4 - 32*a^2*cM*r^6*w^4 + 
      (28*I)*a^3*m*r^6*w^4 - 8*a^2*r^7*w^4 - (16*I)*a*cM*m*r^7*w^4 + 
      (22*I)*a*m*r^8*w^4 - 8*r^9*w^4 - (12*I)*a^8*cM*r*w^5 - 
      (40*I)*a^6*cM*r^3*w^5 - (12*I)*a^4*cM*r^5*w^5 + (16*I)*a^2*cM*r^7*w^5)*
     fR0[r])/(36*cM*w^3) + (a*(a^2 - 2*cM*r + r^2)*
     (6*a^2*cM^2*m^2 - (6*I)*a^3*cM*m^3 - (4*I)*a*cM^2*m*r - 
      10*a^2*cM*m^2*r + (4*I)*a*cM*m*r^2 + (3*I)*a^3*cM*m*sss - 
      (10*I)*a*cM^2*m*r*sss - 4*a^2*cM*m^2*r*sss + (7*I)*a*cM*m*r^2*sss + 
      (8*I)*a^4*cM*w - 6*a^3*cM^2*m*w + (16*I)*a^4*cM*m^2*w - 
      (32*I)*a^2*cM^2*r*w - 4*a^3*cM*m*r*w - (20*I)*a^2*cM^2*m^2*r*w - 
      12*a^3*cM*m^3*r*w + (24*I)*a^2*cM*r^2*w - 18*a*cM^2*m*r^2*w + 
      (36*I)*a^2*cM*m^2*r^2*w + 20*a*cM*m*r^3*w - (2*I)*a^4*cM*sss*w + 
      (12*I)*a^2*cM^2*r*sss*w + 12*a^3*cM*m*r*sss*w - 
      (12*I)*a^2*cM*r^2*sss*w + (4*I)*cM^2*r^3*sss*w + 4*a*cM*m*r^3*sss*w - 
      (2*I)*cM*r^4*sss*w - 6*a^6*w^2 - (14*I)*a^5*cM*m*w^2 + 
      48*a^4*cM*r*w^2 + (40*I)*a^3*cM^2*m*r*w^2 + 36*a^4*cM*m^2*r*w^2 - 
      62*a^4*r^2*w^2 - (92*I)*a^3*cM*m*r^2*w^2 + 88*a^2*cM*r^3*w^2 + 
      (24*I)*a^3*m*r^3*w^2 + (16*I)*a*cM^2*m*r^3*w^2 + 
      28*a^2*cM*m^2*r^3*w^2 - 52*a^2*r^4*w^2 - (32*I)*a*cM*m*r^4*w^2 + 
      6*a^2*m^2*r^4*w^2 + 24*cM*r^5*w^2 + (6*I)*a*m*r^5*w^2 - 8*r^6*w^2 - 
      8*a^4*cM*r*sss*w^2 + 4*a^4*r^2*sss*w^2 - 16*a^2*cM*r^3*sss*w^2 + 
      2*a^2*r^4*sss*w^2 + 4*cM*r^5*sss*w^2 - 2*r^6*sss*w^2 + 
      (4*I)*a^6*cM*w^3 - (20*I)*a^4*cM^2*r*w^3 - 36*a^5*cM*m*r*w^3 + 
      (56*I)*a^4*cM*r^2*w^3 + (24*I)*a^4*r^3*w^3 - (16*I)*a^2*cM^2*r^3*w^3 - 
      56*a^3*cM*m*r^3*w^3 - (16*I)*a^2*cM*r^4*w^3 - 6*a^3*m*r^4*w^3 + 
      16*a*cM*m*r^5*w^3 - 22*a*m*r^6*w^3 - (8*I)*r^7*w^3 + 12*a^6*cM*r*w^4 + 
      28*a^4*cM*r^3*w^4 - 16*a^2*cM*r^5*w^4)*Derivative[1][fR0][r])/
    (36*cM*w^3), f03f11b[r] -> 
  ((2*a^5*cM*m - 8*a^3*cM^3*m + (10*I)*a^4*cM^2*m^2 + 2*a^5*cM*m^3 + 
      12*a^3*cM^2*m*r - (6*I)*a^4*cM*m^2*r - (16*I)*a^2*cM^3*m^2*r - 
      20*a^3*cM^2*m^3*r + (4*I)*a^4*cM*m^4*r - 4*a^3*cM*m*r^2 - 
      8*a*cM^3*m*r^2 + (34*I)*a^2*cM^2*m^2*r^2 + 22*a^3*cM*m^3*r^2 + 
      12*a*cM^2*m*r^3 - (22*I)*a^2*cM*m^2*r^3 - 6*a*cM*m*r^4 - 
      (4*I)*a^4*cM^2*sss - 2*a^5*cM*m*sss + (24*I)*a^2*cM^3*r*sss + 
      24*a^3*cM^2*m*r*sss - (6*I)*a^4*cM*m^2*r*sss - 
      (40*I)*a^2*cM^2*r^2*sss - 24*a^3*cM*m*r^2*sss + 
      (4*I)*a^2*cM^2*m^2*r^2*sss + (20*I)*a^2*cM*r^3*sss + 
      (8*I)*cM^3*r^3*sss + 4*a*cM^2*m*r^3*sss - (2*I)*a^2*cM*m^2*r^3*sss - 
      (12*I)*cM^2*r^4*sss - 2*a*cM*m*r^4*sss + (4*I)*cM*r^5*sss + 
      (2*I)*a^4*cM*r*sss^2 - (4*I)*a^2*cM^2*r^2*sss^2 + 
      (2*I)*a^2*cM*r^3*sss^2 - 8*a^6*cM*w + 8*a^4*cM^3*w - 
      (36*I)*a^5*cM^2*m*w - 10*a^6*cM*m^2*w + 36*a^4*cM^2*r*w + 
      (8*I)*a^5*cM*m*r*w + (96*I)*a^3*cM^3*m*r*w + 108*a^4*cM^2*m^2*r*w - 
      (24*I)*a^5*cM*m^3*r*w - 56*a^4*cM*r^2*w + 8*a^2*cM^3*r^2*w - 
      (256*I)*a^3*cM^2*m*r^2*w - 124*a^4*cM*m^2*r^2*w - 8*a^2*cM^2*r^3*w + 
      (184*I)*a^3*cM*m*r^3*w + (32*I)*a*cM^3*m*r^3*w + 4*a^2*cM^2*m^2*r^3*w - 
      (8*I)*a^3*cM*m^3*r^3*w + 24*a^2*cM*r^4*w - (60*I)*a*cM^2*m*r^4*w - 
      18*a^2*cM*m^2*r^4*w - 12*cM^2*r^5*w + (32*I)*a*cM*m*r^5*w + 
      8*cM*r^6*w + 2*a^6*cM*sss*w - 24*a^4*cM^2*r*sss*w + 
      (16*I)*a^5*cM*m*r*sss*w + 22*a^4*cM*r^2*sss*w - 
      (16*I)*a^3*cM^2*m*r^2*sss*w - 20*a^2*cM^2*r^3*sss*w + 
      (16*I)*a^3*cM*m*r^3*sss*w + 22*a^2*cM*r^4*sss*w - 4*cM^2*r^5*sss*w + 
      2*cM*r^6*sss*w + (6*I)*a^8*w^2 + (26*I)*a^6*cM^2*w^2 + 
      14*a^7*cM*m*w^2 - (74*I)*a^6*cM*r*w^2 - (80*I)*a^4*cM^3*r*w^2 - 
      156*a^5*cM^2*m*r*w^2 + (48*I)*a^6*cM*m^2*r*w^2 + (104*I)*a^6*r^2*w^2 + 
      (326*I)*a^4*cM^2*r^2*w^2 + 134*a^5*cM*m*r^2*w^2 - 
      (318*I)*a^4*cM*r^3*w^2 - (64*I)*a^2*cM^3*r^3*w^2 + 24*a^5*m*r^3*w^2 - 
      32*a^3*cM^2*m*r^3*w^2 + (56*I)*a^4*cM*m^2*r^3*w^2 + 
      (42*I)*a^4*r^4*w^2 + (102*I)*a^2*cM^2*r^4*w^2 + 160*a^3*cM*m*r^4*w^2 - 
      (6*I)*a^4*m^2*r^4*w^2 - (46*I)*a^2*cM*r^5*w^2 - 18*a^3*m*r^5*w^2 - 
      24*a*cM^2*m*r^5*w^2 - (4*I)*a^2*cM*m^2*r^5*w^2 - (28*I)*a^2*r^6*w^2 + 
      (2*I)*cM^2*r^6*w^2 + 12*a*cM*m*r^6*w^2 + (2*I)*a^2*m^2*r^6*w^2 + 
      (6*I)*cM*r^7*w^2 - 2*a*m*r^7*w^2 - (4*I)*r^8*w^2 - 
      (10*I)*a^6*cM*r*sss*w^2 - (4*I)*a^6*r^2*sss*w^2 + 
      (12*I)*a^4*cM^2*r^2*sss*w^2 - (6*I)*a^4*cM*r^3*sss*w^2 - 
      (3*I)*a^4*r^4*sss*w^2 - (6*I)*a^2*cM*r^5*sss*w^2 + 
      (2*I)*a^2*r^6*sss*w^2 - (2*I)*cM*r^7*sss*w^2 + I*r^8*sss*w^2 - 
      6*a^8*cM*w^3 + 68*a^6*cM^2*r*w^3 - (40*I)*a^7*cM*m*r*w^3 - 
      32*a^6*cM*r^2*w^3 + 24*a^6*r^3*w^3 + 28*a^4*cM^2*r^3*w^3 - 
      (88*I)*a^5*cM*m*r^3*w^3 - 210*a^4*cM*r^4*w^3 + 48*a^2*cM^2*r^5*w^3 - 
      (8*I)*a^3*cM*m*r^5*w^3 - 24*a^2*r^7*w^3 + (8*I)*a*cM*m*r^7*w^3 + 
      8*cM*r^8*w^3 + (12*I)*a^8*cM*r*w^4 + (40*I)*a^6*cM*r^3*w^4 + 
      (6*I)*a^6*r^4*w^4 + (12*I)*a^4*cM*r^5*w^4 + (10*I)*a^4*r^6*w^4 - 
      (16*I)*a^2*cM*r^7*w^4 + (2*I)*a^2*r^8*w^4 - (2*I)*r^10*w^4)*fR0[r])/
    (36*cM*w^3) - ((a^2 - 2*cM*r + r^2)*(-2*a^3*cM^2*m + (2*I)*a^4*cM*m^2 + 
      2*a^3*cM*m*r - (4*I)*a^2*cM^2*m^2*r - 4*a^3*cM*m^3*r - 2*a*cM^2*m*r^2 + 
      (6*I)*a^2*cM*m^2*r^2 + 2*a*cM*m*r^3 - I*a^4*cM*sss + 
      (6*I)*a^2*cM^2*r*sss + 4*a^3*cM*m*r*sss - (6*I)*a^2*cM*r^2*sss + 
      (2*I)*cM^2*r^3*sss - I*cM*r^4*sss + 2*a^4*cM^2*w - (8*I)*a^5*cM*m*w + 
      4*a^4*cM*r*w + (24*I)*a^3*cM^2*m*r*w + 20*a^4*cM*m^2*r*w + 
      8*a^2*cM^2*r^2*w - (48*I)*a^3*cM*m*r^2*w - 16*a^2*cM*r^3*w + 
      (8*I)*a*cM^2*m*r^3*w + 4*a^2*cM*m^2*r^3*w + 6*cM^2*r^4*w - 
      (8*I)*a*cM*m*r^4*w - 4*cM*r^5*w - 4*a^4*cM*r*sss*w - 
      4*a^2*cM*r^3*sss*w + (6*I)*a^6*cM*w^2 - (12*I)*a^6*r*w^2 - 
      (20*I)*a^4*cM^2*r*w^2 - 28*a^5*cM*m*r*w^2 + (62*I)*a^4*cM*r^2*w^2 + 
      (12*I)*a^4*r^3*w^2 - (16*I)*a^2*cM^2*r^3*w^2 - 32*a^3*cM*m*r^3*w^2 + 
      6*a^3*m*r^4*w^2 + (18*I)*a^2*r^5*w^2 + 8*a*cM*m*r^5*w^2 - 
      (4*I)*cM*r^6*w^2 - 2*a*m*r^6*w^2 + (2*I)*r^7*w^2 + 12*a^6*cM*r*w^3 + 
      28*a^4*cM*r^3*w^3 + 6*a^4*r^4*w^3 - 16*a^2*cM*r^5*w^3 + 4*a^2*r^6*w^3 - 
      2*r^8*w^3)*Derivative[1][fR0][r])/(36*cM*w^3), 
 f03f12a[r] -> (a*(-6*a^4*cM*m^2 + 24*a^2*cM^3*m^2 - (30*I)*a^3*cM^2*m^3 - 
      6*a^4*cM*m^4 - 36*a^2*cM^2*m^2*r + (30*I)*a^3*cM*m^3*r + 
      18*a^2*cM*m^2*r^2 + 3*a^4*cM*m^2*sss - 6*a^2*cM^2*m^2*r*sss + 
      3*a^2*cM*m^2*r^2*sss - (8*I)*a^6*w + 6*a^5*cM*m*w - 24*a^3*cM^3*m*w - 
      (2*I)*a^6*m^2*w + (52*I)*a^4*cM^2*m^2*w + 16*a^5*cM*m^3*w + 
      (16*I)*a^4*cM*r*w - 8*a^5*m*r*w + 52*a^3*cM^2*m*r*w - 
      (26*I)*a^4*cM*m^2*r*w - 16*a^3*cM^2*m^3*r*w + (4*I)*a^4*cM*m^4*r*w - 
      (8*I)*a^4*r^2*w - 12*a^3*cM*m*r^2*w - 88*a*cM^3*m*r^2*w + 
      (8*I)*a^4*m^2*r^2*w + (32*I)*a^2*cM^2*m^2*r^2*w + 4*a^3*cM*m^3*r^2*w + 
      (8*I)*a^4*m^4*r^2*w - 8*a^3*m*r^3*w + 180*a*cM^2*m*r^3*w - 
      (82*I)*a^2*cM*m^2*r^3*w + 32*a^3*m^3*r^3*w + (8*I)*a^2*r^4*w - 
      130*a*cM*m*r^4*w + (18*I)*a^2*m^2*r^4*w - (16*I)*cM*r^5*w + 
      32*a*m*r^5*w + (8*I)*r^6*w + (6*I)*a^6*sss*w - 3*a^5*cM*m*sss*w + 
      I*a^6*m^2*sss*w - (16*I)*a^4*cM*r*sss*w + 4*a^5*m*r*sss*w + 
      6*a^3*cM^2*m*r*sss*w - (6*I)*a^4*cM*m^2*r*sss*w + (6*I)*a^4*r^2*sss*w + 
      (8*I)*a^2*cM^2*r^2*sss*w + 2*a^3*cM*m*r^2*sss*w - 
      (8*I)*a^4*m^2*r^2*sss*w + (8*I)*a^2*cM^2*m^2*r^2*sss*w - 
      12*a^3*m*r^3*sss*w - 26*a*cM^2*m*r^3*sss*w + (14*I)*a^2*cM*m^2*r^3*sss*
       w - (6*I)*a^2*r^4*sss*w - (8*I)*cM^2*r^4*sss*w + 45*a*cM*m*r^4*sss*w - 
      (9*I)*a^2*m^2*r^4*sss*w + (16*I)*cM*r^5*sss*w - 16*a*m*r^5*sss*w - 
      (6*I)*r^6*sss*w - I*a^6*sss^2*w + (4*I)*a^4*cM*r*sss^2*w - 
      I*a^4*r^2*sss^2*w - (4*I)*a^2*cM^2*r^2*sss^2*w + I*a^2*r^4*sss^2*w + 
      (4*I)*cM^2*r^4*sss^2*w - (4*I)*cM*r^5*sss^2*w + I*r^6*sss^2*w + 
      (4*I)*a^7*m*w^2 - (14*I)*a^5*cM^2*m*w^2 - 12*a^6*cM*m^2*w^2 - 
      8*a^6*r*w^2 + 48*a^4*cM^2*r*w^2 - (60*I)*a^5*cM*m*r*w^2 + 
      48*a^4*cM^2*m^2*r*w^2 - (16*I)*a^5*cM*m^3*r*w^2 - 16*a^4*cM*r^2*w^2 - 
      64*a^2*cM^3*r^2*w^2 + (4*I)*a^5*m*r^2*w^2 - (8*I)*a^3*cM^2*m*r^2*w^2 - 
      20*a^4*cM*m^2*r^2*w^2 - (28*I)*a^5*m^3*r^2*w^2 - 8*a^4*r^3*w^2 + 
      32*a^2*cM^2*r^3*w^2 + (128*I)*a^3*cM*m*r^3*w^2 - 40*a^4*m^2*r^3*w^2 - 
      48*a^2*cM^2*m^2*r^3*w^2 + (8*I)*a^3*cM*m^3*r^3*w^2 + 
      16*a^2*cM*r^4*w^2 - (58*I)*a^3*m*r^4*w^2 - (50*I)*a*cM^2*m*r^4*w^2 + 
      70*a^2*cM*m^2*r^4*w^2 - (34*I)*a^3*m^3*r^4*w^2 + 8*a^2*r^5*w^2 + 
      16*cM^2*r^5*w^2 + (88*I)*a*cM*m*r^5*w^2 - 70*a^2*m^2*r^5*w^2 - 
      32*cM*r^6*w^2 - (34*I)*a*m*r^6*w^2 + 8*r^7*w^2 - (2*I)*a^7*m*sss*w^2 + 
      4*a^6*r*sss*w^2 + (12*I)*a^5*cM*m*r*sss*w^2 - 16*a^4*cM*r^2*sss*w^2 + 
      (8*I)*a^5*m*r^2*sss*w^2 - (16*I)*a^3*cM^2*m*r^2*sss*w^2 + 
      4*a^4*r^3*sss*w^2 + 16*a^2*cM^2*r^3*sss*w^2 - (20*I)*a^3*cM*m*r^3*sss*
       w^2 - 8*a^2*cM*r^4*sss*w^2 + (25*I)*a^3*m*r^4*sss*w^2 + 
      (16*I)*a*cM^2*m*r^4*sss*w^2 - 4*a^2*r^5*sss*w^2 - 
      (38*I)*a*cM*m*r^5*sss*w^2 + 8*cM*r^6*sss*w^2 + (15*I)*a*m*r^6*sss*w^2 - 
      4*r^7*sss*w^2 - (2*I)*a^8*w^3 - (8*I)*a^6*cM^2*w^3 + 
      (56*I)*a^6*cM*r*w^3 - 48*a^5*cM^2*m*r*w^3 + (24*I)*a^6*cM*m^2*r*w^3 - 
      (12*I)*a^6*r^2*w^3 - (24*I)*a^4*cM^2*r^2*w^3 + 28*a^5*cM*m*r^2*w^3 + 
      (36*I)*a^6*m^2*r^2*w^3 - (24*I)*a^4*cM*r^3*w^3 + 32*a^5*m*r^3*w^3 + 
      96*a^3*cM^2*m*r^3*w^3 - (24*I)*a^4*cM*m^2*r^3*w^3 + 
      (10*I)*a^4*r^4*w^3 + (32*I)*a^2*cM^2*r^4*w^3 - 124*a^3*cM*m*r^4*w^3 + 
      (72*I)*a^4*m^2*r^4*w^3 - (68*I)*a^2*cM*r^5*w^3 + 34*a^3*m*r^5*w^3 - 
      (12*I)*a^2*cM*m^2*r^5*w^3 + (24*I)*a^2*r^6*w^3 + 28*a*cM*m*r^6*w^3 + 
      (36*I)*a^2*m^2*r^6*w^3 + (12*I)*cM*r^7*w^3 + 2*a*m*r^7*w^3 + 
      (4*I)*r^8*w^3 + I*a^8*sss*w^3 - (6*I)*a^6*cM*r*sss*w^3 + 
      (8*I)*a^4*cM^2*r^2*sss*w^3 + (6*I)*a^4*cM*r^3*sss*w^3 - 
      (3*I)*a^4*r^4*sss*w^3 - (16*I)*a^2*cM^2*r^4*sss*w^3 + 
      (12*I)*a^2*cM*r^5*sss*w^3 - (2*I)*a^2*r^6*sss*w^3 + 2*a^8*cM*w^4 + 
      16*a^6*cM^2*r*w^4 - (16*I)*a^7*cM*m*r*w^4 - 12*a^6*cM*r^2*w^4 - 
      (20*I)*a^7*m*r^2*w^4 - 24*a^6*r^3*w^4 - 48*a^4*cM^2*r^3*w^4 + 
      (24*I)*a^5*cM*m*r^3*w^4 + 54*a^4*cM*r^4*w^4 - (42*I)*a^5*m*r^4*w^4 - 
      12*a^4*r^5*w^4 + (24*I)*a^3*cM*m*r^5*w^4 + 4*a^2*cM*r^6*w^4 - 
      (32*I)*a^3*m*r^6*w^4 + 16*a^2*r^7*w^4 - (10*I)*a*m*r^8*w^4 + 
      4*r^9*w^4 + (4*I)*a^8*cM*r*w^5 + (4*I)*a^8*r^2*w^5 - 
      (8*I)*a^6*cM*r^3*w^5 + (4*I)*a^6*r^4*w^5 - (12*I)*a^4*cM*r^5*w^5 - 
      (4*I)*a^4*r^6*w^5 - (4*I)*a^2*r^8*w^5)*fR0[r])/
    (36*cM*(a^2 - 2*cM*r + r^2)*w^3) - 
   (a*(3*a^2*cM^2*m^2 - (3*I)*a^3*cM*m^3 - 3*a^2*cM*m^2*r - 3*a^3*cM^2*m*w + 
      (5*I)*a^4*cM*m^2*w - (2*I)*a^4*r*w + 5*a^3*cM*m*r*w - 
      2*a^3*cM*m^3*r*w + (4*I)*a^2*cM*r^2*w - 2*a^3*m*r^2*w - 
      11*a*cM^2*m*r^2*w + (7*I)*a^2*cM*m^2*r^2*w - 4*a^3*m^3*r^2*w - 
      (4*I)*a^2*r^3*w + 17*a*cM*m*r^3*w + (4*I)*cM*r^4*w - 6*a*m*r^4*w - 
      (2*I)*r^5*w + I*a^4*r*sss*w - (2*I)*a^2*cM*r^2*sss*w + 
      3*a^3*m*r^2*sss*w + (2*I)*a^2*r^3*sss*w - 6*a*cM*m*r^3*sss*w - 
      (2*I)*cM*r^4*sss*w + 3*a*m*r^4*sss*w + I*r^5*sss*w - I*a^5*cM*m*w^2 + 
      6*a^4*cM*r*w^2 - (3*I)*a^5*m*r*w^2 + 6*a^4*cM*m^2*r*w^2 - 
      8*a^2*cM^2*r^2*w^2 - (8*I)*a^3*cM*m*r^2*w^2 + 10*a^4*m^2*r^2*w^2 + 
      (2*I)*a^3*m*r^3*w^2 - 6*a^2*cM*m^2*r^3*w^2 - (4*I)*a*cM*m*r^4*w^2 + 
      13*a^2*m^2*r^4*w^2 + 2*cM*r^5*w^2 + (2*I)*a*m*r^5*w^2 - I*a^6*cM*w^3 + 
      (3*I)*a^6*r*w^3 - 6*a^5*cM*m*r*w^3 + I*a^4*cM*r^2*w^3 - 
      8*a^5*m*r^2*w^3 + I*a^4*r^3*w^3 + 12*a^3*cM*m*r^3*w^3 + 
      (2*I)*a^2*cM*r^4*w^3 - 13*a^3*m*r^4*w^3 - (4*I)*a^2*r^5*w^3 - 
      5*a*m*r^6*w^3 - (2*I)*r^7*w^3 + 2*a^6*cM*r*w^4 + 2*a^6*r^2*w^4 - 
      6*a^4*cM*r^3*w^4 - 2*a^2*r^6*w^4)*Derivative[1][fR0][r])/(18*cM*w^3), 
 f03f12b[r] -> ((-2*a^5*cM*m + 8*a^3*cM^3*m - (10*I)*a^4*cM^2*m^2 - 
      2*a^5*cM*m^3 - 12*a^3*cM^2*m*r + (10*I)*a^4*cM*m^2*r + 4*a^3*cM*m*r^2 + 
      8*a*cM^3*m*r^2 - (10*I)*a^2*cM^2*m^2*r^2 - 2*a^3*cM*m^3*r^2 - 
      12*a*cM^2*m*r^3 + (10*I)*a^2*cM*m^2*r^3 + 6*a*cM*m*r^4 + a^5*cM*m*sss - 
      2*a^3*cM^2*m*r*sss + 2*a^3*cM*m*r^2*sss - 2*a*cM^2*m*r^3*sss + 
      a*cM*m*r^4*sss - 6*a^6*cM*w - 8*a^4*cM^3*w + (12*I)*a^5*cM^2*m*w + 
      4*a^6*cM*m^2*w + 12*a^6*r*w + 12*a^4*cM^2*r*w + (6*I)*a^5*cM*m*r*w - 
      16*a^4*cM^2*m^2*r*w + (4*I)*a^5*cM*m^3*r*w - 26*a^4*cM*r^2*w + 
      16*a^2*cM^3*r^2*w + (20*I)*a^3*cM^2*m*r^2*w + 32*a^4*cM*m^2*r^2*w + 
      20*a^4*r^3*w - 24*a^2*cM^2*r^3*w - (36*I)*a^3*cM*m*r^3*w + 
      16*a^2*cM^2*m^2*r^3*w - (4*I)*a^3*cM*m^3*r^3*w - 2*a^2*cM*r^4*w + 
      24*cM^3*r^4*w + (8*I)*a*cM^2*m*r^4*w - 12*a^2*cM*m^2*r^4*w + 
      4*a^2*r^5*w - 36*cM^2*r^5*w - (10*I)*a*cM*m*r^5*w + 18*cM*r^6*w - 
      4*r^7*w + 3*a^6*cM*sss*w - 6*a^6*r*sss*w - 6*a^4*cM^2*r*sss*w - 
      (4*I)*a^5*cM*m*r*sss*w + 17*a^4*cM*r^2*sss*w + (8*I)*a^3*cM^2*m*r^2*sss*
       w - 10*a^4*r^3*sss*w - 4*a^2*cM^2*r^3*sss*w + 9*a^2*cM*r^4*sss*w - 
      (8*I)*a*cM^2*m*r^4*sss*w - 2*a^2*r^5*sss*w + 2*cM^2*r^5*sss*w + 
      (4*I)*a*cM*m*r^5*sss*w - 5*cM*r^6*sss*w + 2*r^7*sss*w - 
      (2*I)*a^6*cM^2*w^2 - 2*a^7*cM*m*w^2 - (16*I)*a^6*cM*r*w^2 + 
      6*a^7*m*r*w^2 + 32*a^5*cM^2*m*r*w^2 - (12*I)*a^6*cM*m^2*r*w^2 - 
      (8*I)*a^6*r^2*w^2 - (2*I)*a^4*cM^2*r^2*w^2 - 34*a^5*cM*m*r^2*w^2 - 
      (8*I)*a^6*m^2*r^2*w^2 + (32*I)*a^4*cM*r^3*w^2 - 26*a^5*m*r^3*w^2 - 
      64*a^3*cM^2*m*r^3*w^2 + (16*I)*a^4*cM*m^2*r^3*w^2 - 
      (12*I)*a^4*r^4*w^2 - (30*I)*a^2*cM^2*r^4*w^2 + 58*a^3*cM*m*r^4*w^2 - 
      (4*I)*a^4*m^2*r^4*w^2 + (32*I)*a^2*cM*r^5*w^2 - 22*a^3*m*r^5*w^2 + 
      (4*I)*a^2*cM*m^2*r^5*w^2 + (18*I)*cM^2*r^6*w^2 - 6*a*cM*m*r^6*w^2 + 
      (4*I)*a^2*m^2*r^6*w^2 - (16*I)*cM*r^7*w^2 + 10*a*m*r^7*w^2 + 
      (4*I)*r^8*w^2 + (4*I)*a^6*cM*r*sss*w^2 + (4*I)*a^6*r^2*sss*w^2 - 
      (8*I)*a^4*cM^2*r^2*sss*w^2 - (12*I)*a^4*cM*r^3*sss*w^2 + 
      (6*I)*a^4*r^4*sss*w^2 + (16*I)*a^2*cM^2*r^4*sss*w^2 - 
      (12*I)*a^2*cM*r^5*sss*w^2 + (4*I)*cM*r^7*sss*w^2 - (2*I)*r^8*sss*w^2 - 
      6*a^8*r*w^3 - 16*a^6*cM^2*r*w^3 + (12*I)*a^7*cM*m*r*w^3 + 
      4*a^6*cM*r^2*w^3 + (16*I)*a^7*m*r^2*w^3 + 20*a^6*r^3*w^3 + 
      48*a^4*cM^2*r^3*w^3 - (20*I)*a^5*cM*m*r^3*w^3 - 44*a^4*cM*r^4*w^3 + 
      (18*I)*a^5*m*r^4*w^3 + 24*a^4*r^5*w^3 - (16*I)*a^3*cM*m*r^5*w^3 + 
      12*a^2*cM*r^6*w^3 - (4*I)*a^3*m*r^6*w^3 - 4*a^2*r^7*w^3 - 
      4*cM*r^8*w^3 - (6*I)*a*m*r^8*w^3 - 2*r^9*w^3 - (4*I)*a^8*cM*r*w^4 - 
      (8*I)*a^8*r^2*w^4 + (8*I)*a^6*cM*r^3*w^4 - (14*I)*a^6*r^4*w^4 + 
      (12*I)*a^4*cM*r^5*w^4 - (2*I)*a^4*r^6*w^4 + (6*I)*a^2*r^8*w^4 + 
      (2*I)*r^10*w^4)*fR0[r])/(36*cM*(a^2 - 2*cM*r + r^2)*w^3) + 
   ((-2*a^3*cM^2*m + (2*I)*a^4*cM*m^2 + 2*a^3*cM*m*r - 2*a*cM^2*m*r^2 + 
      (2*I)*a^2*cM*m^2*r^2 + 2*a*cM*m*r^3 + 2*a^6*w + 2*a^4*cM^2*w - 
      (2*I)*a^5*cM*m*w - 2*a^4*cM*r*w + 4*a^4*cM*m^2*r*w + 2*a^4*r^2*w - 
      4*a^2*cM^2*r^2*w - (12*I)*a^3*cM*m*r^2*w + 4*a^2*cM*r^3*w - 
      4*a^2*cM*m^2*r^3*w - 2*a^2*r^4*w - 6*cM^2*r^4*w - (2*I)*a*cM*m*r^4*w + 
      6*cM*r^5*w - 2*r^6*w - a^6*sss*w + 2*a^4*cM*r*sss*w - a^4*r^2*sss*w + 
      a^2*r^4*sss*w - 2*cM*r^5*sss*w + r^6*sss*w - 8*a^5*cM*m*r*w^2 + 
      (8*I)*a^4*cM*r^2*w^2 - 8*a^5*m*r^2*w^2 + 16*a^3*cM*m*r^3*w^2 + 
      (8*I)*a^2*cM*r^4*w^2 - 4*a^3*m*r^4*w^2 + 4*a*m*r^6*w^2 + 
      4*a^6*cM*r*w^3 + 8*a^6*r^2*w^3 - 12*a^4*cM*r^3*w^3 + 6*a^4*r^4*w^3 - 
      4*a^2*r^6*w^3 - 2*r^8*w^3)*Derivative[1][fR0][r])/(36*cM*w^3), 
 f03f13a[r] -> -((4*a^3*cM*m*r - 16*a*cM^3*m*r + (20*I)*a^2*cM^2*m^2*r + 
       4*a^3*cM*m^3*r + 24*a*cM^2*m*r^2 - (20*I)*a^2*cM*m^2*r^2 - 
       12*a*cM*m*r^3 - 8*a*cM^3*m*r*sss + (10*I)*a^2*cM^2*m^2*r*sss + 
       2*a^3*cM*m^3*r*sss + 16*a*cM^2*m*r^2*sss - (10*I)*a^2*cM*m^2*r^2*sss - 
       8*a*cM*m*r^3*sss - a^3*cM*m*r*sss^2 + 2*a*cM^2*m*r^2*sss^2 - 
       a*cM*m*r^3*sss^2 - 8*a^6*w + 32*a^4*cM^2*w - (8*I)*a^5*cM*m*w - 
       2*a^6*m^2*w + 8*a^4*cM^2*m^2*w - (2*I)*a^5*cM*m^3*w - 32*a^4*cM*r*w - 
       64*a^2*cM^3*r*w + (8*I)*a^5*m*r*w - (20*I)*a^3*cM^2*m*r*w - 
       4*a^4*cM*m^2*r*w - 48*a^2*cM^3*m^2*r*w + (44*I)*a^3*cM^2*m^3*r*w + 
       8*a^4*cM*m^4*r*w + 16*a^4*r^2*w + 128*a^2*cM^2*r^2*w + 
       (40*I)*a^3*cM*m*r^2*w - 4*a^4*m^2*r^2*w + 64*a^2*cM^2*m^2*r^2*w - 
       (74*I)*a^3*cM*m^3*r^2*w - 8*a^4*m^4*r^2*w - 96*a^2*cM*r^3*w - 
       (32*I)*a^3*m*r^3*w - (28*I)*a*cM^2*m*r^3*w - 20*a^2*cM*m^2*r^3*w + 
       (32*I)*a^3*m^3*r^3*w + 24*a^2*r^4*w + (48*I)*a*cM*m*r^4*w - 
       10*a^2*m^2*r^4*w - (8*I)*a*m*r^5*w + 6*a^6*sss*w - 8*a^4*cM^2*sss*w + 
       (2*I)*a^5*cM*m*sss*w + a^6*m^2*sss*w + 16*a^2*cM^3*r*sss*w - 
       (4*I)*a^5*m*r*sss*w - (14*I)*a^3*cM^2*m*r*sss*w - 
       12*a^4*cM*m^2*r*sss*w - 6*a^4*r^2*sss*w - 24*a^2*cM^2*r^2*sss*w + 
       (8*I)*a^3*cM*m*r^2*sss*w + 6*a^4*m^2*r^2*sss*w + 
       12*a^2*cM^2*m^2*r^2*sss*w + 28*a^2*cM*r^3*sss*w - 
       (6*I)*a*cM^2*m*r^3*sss*w - 24*a^2*cM*m^2*r^3*sss*w - 
       14*a^2*r^4*sss*w - 8*cM^2*r^4*sss*w + (10*I)*a*cM*m*r^4*sss*w + 
       5*a^2*m^2*r^4*sss*w + 12*cM*r^5*sss*w + (4*I)*a*m*r^5*sss*w - 
       2*r^6*sss*w - a^6*sss^2*w + 4*a^4*cM*r*sss^2*w - a^4*r^2*sss^2*w - 
       4*a^2*cM^2*r^2*sss^2*w + 2*a^2*cM*r^3*sss^2*w + a^2*r^4*sss^2*w - 
       2*cM*r^5*sss^2*w + r^6*sss^2*w + (8*I)*a^6*cM*w^2 + 4*a^7*m*w^2 - 
       16*a^5*cM^2*m*w^2 + (6*I)*a^6*cM*m^2*w^2 + (8*I)*a^6*r*w^2 + 
       20*a^5*cM*m*r*w^2 + 96*a^3*cM^3*m*r*w^2 - (132*I)*a^4*cM^2*m^2*r*w^2 - 
       32*a^5*cM*m^3*r*w^2 - (24*I)*a^4*cM*r^2*w^2 - 4*a^5*m*r^2*w^2 - 
       112*a^3*cM^2*m*r^2*w^2 + (140*I)*a^4*cM*m^2*r^2*w^2 + 
       24*a^5*m^3*r^2*w^2 - (24*I)*a^4*r^3*w^2 - (32*I)*a^2*cM^2*r^3*w^2 + 
       16*a^3*cM*m*r^3*w^2 - (32*I)*a^4*m^2*r^3*w^2 - (36*I)*a^2*cM^2*m^2*r^3*
        w^2 - 32*a^3*cM*m^3*r^3*w^2 + (104*I)*a^2*cM*r^4*w^2 - 
       22*a^3*m*r^4*w^2 - 24*a*cM^2*m*r^4*w^2 + (56*I)*a^2*cM*m^2*r^4*w^2 + 
       18*a^3*m^3*r^4*w^2 - (24*I)*a^2*r^5*w^2 + 48*a*cM*m*r^5*w^2 - 
       (2*I)*a^2*m^2*r^5*w^2 - (24*I)*cM*r^6*w^2 + 10*a*m*r^6*w^2 + 
       (8*I)*r^7*w^2 - (2*I)*a^6*cM*sss*w^2 - 2*a^7*m*sss*w^2 - 
       (4*I)*a^6*r*sss*w^2 + (4*I)*a^4*cM^2*r*sss*w^2 + 
       18*a^5*cM*m*r*sss*w^2 + (10*I)*a^4*cM*r^2*sss*w^2 - 
       8*a^5*m*r^2*sss*w^2 - 24*a^3*cM^2*m*r^2*sss*w^2 + 
       (12*I)*a^4*r^3*sss*w^2 + (12*I)*a^2*cM^2*r^3*sss*w^2 + 
       36*a^3*cM*m*r^3*sss*w^2 - (38*I)*a^2*cM*r^4*sss*w^2 - 
       a^3*m*r^4*sss*w^2 + (12*I)*a^2*r^5*sss*w^2 - (2*I)*cM*r^6*sss*w^2 + 
       5*a*m*r^6*sss*w^2 - (4*I)*r^7*sss*w^2 - 2*a^8*w^3 + 8*a^6*cM^2*w^3 - 
       (6*I)*a^7*cM*m*w^3 - 20*a^6*cM*r*w^3 - 48*a^4*cM^3*r*w^3 + 
       (132*I)*a^5*cM^2*m*r*w^3 + 48*a^6*cM*m^2*r*w^3 + 8*a^6*r^2*w^3 + 
       48*a^4*cM^2*r^2*w^3 - (58*I)*a^5*cM*m*r^2*w^3 - 24*a^6*m^2*r^2*w^3 + 
       28*a^4*cM*r^3*w^3 + (16*I)*a^5*m*r^3*w^3 + (72*I)*a^3*cM^2*m*r^3*w^3 + 
       96*a^4*cM*m^2*r^3*w^3 - 26*a^4*r^4*w^3 - (158*I)*a^3*cM*m*r^4*w^3 - 
       36*a^4*m^2*r^4*w^3 + 28*a^2*cM*r^5*w^3 + (38*I)*a^3*m*r^5*w^3 + 
       24*a^2*cM*m^2*r^5*w^3 - 4*a^2*r^6*w^3 - (18*I)*a*cM*m*r^6*w^3 - 
       4*a^2*m^2*r^6*w^3 - 20*cM*r^7*w^3 - (18*I)*a*m*r^7*w^3 + a^8*sss*w^3 - 
       8*a^6*cM*r*sss*w^3 + 2*a^6*r^2*sss*w^3 + 12*a^4*cM^2*r^2*sss*w^3 - 
       12*a^4*cM*r^3*sss*w^3 + 3*a^4*r^4*sss*w^3 - 12*a^2*cM*r^5*sss*w^3 - 
       2*r^8*sss*w^3 + (2*I)*a^8*cM*w^4 - (44*I)*a^6*cM^2*r*w^4 - 
       32*a^7*cM*m*r*w^4 - (8*I)*a^6*cM*r^2*w^4 + 8*a^7*m*r^2*w^4 - 
       (16*I)*a^6*r^3*w^4 - (36*I)*a^4*cM^2*r^3*w^4 - 96*a^5*cM*m*r^3*w^4 + 
       (102*I)*a^4*cM*r^4*w^4 + 18*a^5*m*r^4*w^4 - (12*I)*a^4*r^5*w^4 - 
       48*a^3*cM*m*r^5*w^4 + 4*a^3*m*r^6*w^4 + (8*I)*a^2*r^7*w^4 - 
       6*a*m*r^8*w^4 + (4*I)*r^9*w^4 + 8*a^8*cM*r*w^5 + 32*a^6*cM*r^3*w^5 + 
       24*a^4*cM*r^5*w^5)*fR0[r])/(36*cM*w^3) + 
   ((a^2 - 2*cM*r + r^2)*(-2*a*cM^2*m*r + (2*I)*a^2*cM*m^2*r + 2*a*cM*m*r^2 - 
      a*cM^2*m*r*sss + I*a^2*cM*m^2*r*sss + a*cM*m*r^2*sss + 4*a^4*cM*w + 
      a^4*cM*m^2*w - 4*a^4*r*w - 8*a^2*cM^2*r*w - (4*I)*a^3*cM*m*r*w - 
      6*a^2*cM^2*m^2*r*w + (4*I)*a^3*cM*m^3*r*w + 12*a^2*cM*r^2*w + 
      (4*I)*a^3*m*r^2*w + 5*a^2*cM*m^2*r^2*w - (4*I)*a^3*m^3*r^2*w - 
      4*a^2*r^3*w - (4*I)*a*cM*m*r^3*w - a^4*cM*sss*w + 2*a^4*r*sss*w + 
      2*a^2*cM^2*r*sss*w - I*a^3*cM*m*r*sss*w - 4*a^2*cM*r^2*sss*w + 
      2*a^2*r^3*sss*w - (3*I)*a*cM*m*r^3*sss*w - cM*r^4*sss*w - 
      2*a^5*cM*m*w^2 + (2*I)*a^4*cM*r*w^2 + 3*a^5*m*r*w^2 + 
      12*a^3*cM^2*m*r*w^2 - (12*I)*a^4*cM*m^2*r*w^2 + (4*I)*a^4*r^2*w^2 - 
      8*a^3*cM*m*r^2*w^2 + (8*I)*a^4*m^2*r^2*w^2 - (12*I)*a^2*cM*r^3*w^2 + 
      2*a^3*m*r^3*w^2 - (12*I)*a^2*cM*m^2*r^3*w^2 + (2*I)*a^2*r^4*w^2 - 
      3*a*cM*m*r^4*w^2 + (5*I)*a^2*m^2*r^4*w^2 + (6*I)*cM*r^5*w^2 - 
      4*a*m*r^5*w^2 - (2*I)*r^6*w^2 - (2*I)*a^4*r^2*sss*w^2 + 
      (6*I)*a^2*cM*r^3*sss*w^2 - I*a^2*r^4*sss*w^2 + I*r^6*sss*w^2 + 
      a^6*cM*w^3 - 3*a^6*r*w^3 - 6*a^4*cM^2*r*w^3 + (12*I)*a^5*cM*m*r*w^3 + 
      3*a^4*cM*r^2*w^3 - (4*I)*a^5*m*r^2*w^3 + a^4*r^3*w^3 + 
      (24*I)*a^3*cM*m*r^3*w^3 - (5*I)*a^3*m*r^4*w^3 + 2*a^2*r^5*w^3 + 
      (3*I)*a*m*r^6*w^3 + 2*r^7*w^3 - (4*I)*a^6*cM*r*w^4 - 
      (12*I)*a^4*cM*r^3*w^4)*Derivative[1][fR0][r])/(18*cM*w^3), 
 f03f13b[r] -> ((4*a^3*cM*m^2*r - 16*a*cM^3*m^2*r + (20*I)*a^2*cM^2*m^3*r + 
      4*a^3*cM*m^4*r + 24*a*cM^2*m^2*r^2 - (20*I)*a^2*cM*m^3*r^2 - 
      12*a*cM*m^2*r^3 - 2*a^3*cM*m^2*r*sss + 4*a*cM^2*m^2*r^2*sss - 
      2*a*cM*m^2*r^3*sss - (8*I)*a^5*cM*w - 8*a^4*cM^2*m*w + 
      (2*I)*a^5*cM*m^2*w + (16*I)*a^5*r*w + (16*I)*a^3*cM^2*r*w - 
      8*a^4*cM*m*r*w + 64*a^2*cM^3*m*r*w - (84*I)*a^3*cM^2*m^2*r*w - 
      20*a^4*cM*m^3*r*w - (40*I)*a^3*cM*r^2*w + 4*a^4*m*r^2*w - 
      80*a^2*cM^2*m*r^2*w + (68*I)*a^3*cM*m^2*r^2*w + (8*I)*a^3*r^3*w + 
      24*a^2*cM*m*r^3*w - (12*I)*a*cM^2*m^2*r^3*w - 12*a^2*cM*m^3*r^3*w + 
      (16*I)*a*cM*r^4*w + 2*a^2*m*r^4*w - 8*cM^2*m*r^4*w + 
      (26*I)*a*cM*m^2*r^4*w - (8*I)*a*r^5*w + 12*cM*m*r^5*w - 2*m*r^6*w + 
      (4*I)*a^5*cM*sss*w - (8*I)*a^5*r*sss*w - (8*I)*a^3*cM^2*r*sss*w + 
      8*a^4*cM*m*r*sss*w + (20*I)*a^3*cM*r^2*sss*w - 2*a^4*m*r^2*sss*w - 
      16*a^2*cM^2*m*r^2*sss*w - (4*I)*a^3*r^3*sss*w + 12*a^2*cM*m*r^3*sss*w - 
      (8*I)*a*cM*r^4*sss*w - a^2*m*r^4*sss*w + (4*I)*a*r^5*sss*w - 
      2*cM*m*r^5*sss*w + m*r^6*sss*w + 8*a^5*cM^2*w^2 - (4*I)*a^6*cM*m*w^2 + 
      4*a^5*cM*r*w^2 - 48*a^3*cM^3*r*w^2 - (6*I)*a^6*m*r*w^2 + 
      (108*I)*a^4*cM^2*m*r*w^2 + 36*a^5*cM*m^2*r*w^2 + 48*a^3*cM^2*r^2*w^2 - 
      (56*I)*a^4*cM*m*r^2*w^2 - 4*a^5*m^2*r^2*w^2 - 12*a^3*cM*r^3*w^2 + 
      (10*I)*a^4*m*r^3*w^2 + (48*I)*a^2*cM^2*m*r^3*w^2 + 
      56*a^3*cM*m^2*r^3*w^2 + 16*a*cM^2*r^4*w^2 - (106*I)*a^2*cM*m*r^4*w^2 - 
      2*a^3*m^2*r^4*w^2 - 16*a*cM*r^5*w^2 + (14*I)*a^2*m*r^5*w^2 + 
      8*a*cM*m^2*r^5*w^2 - (6*I)*cM*m*r^6*w^2 + 2*a*m^2*r^6*w^2 - 
      (2*I)*m*r^7*w^2 - 6*a^5*cM*r*sss*w^2 + 12*a^3*cM^2*r^2*sss*w^2 - 
      6*a^3*cM*r^3*sss*w^2 + (2*I)*a^7*cM*w^3 + (6*I)*a^7*r*w^3 - 
      (44*I)*a^5*cM^2*r*w^3 - 28*a^6*cM*m*r*w^3 + (8*I)*a^5*cM*r^2*w^3 + 
      8*a^6*m*r^2*w^3 - (16*I)*a^5*r^3*w^3 - (36*I)*a^3*cM^2*r^3*w^3 - 
      76*a^4*cM*m*r^3*w^3 + (82*I)*a^3*cM*r^4*w^3 + 6*a^4*m*r^4*w^3 - 
      (18*I)*a^3*r^5*w^3 - 32*a^2*cM*m*r^5*w^3 + (12*I)*a*cM*r^6*w^3 - 
      4*a^2*m*r^6*w^3 + (4*I)*a*r^7*w^3 - 2*m*r^8*w^3 + 8*a^7*cM*r*w^4 - 
      4*a^7*r^2*w^4 + 32*a^5*cM*r^3*w^4 - 4*a^5*r^4*w^4 + 24*a^3*cM*r^5*w^4 + 
      4*a^3*r^6*w^4 + 4*a*r^8*w^4)*fR0[r])/(36*cM*w^3) + 
   ((a^2 - 2*cM*r + r^2)*(4*a*cM^2*m^2*r - (4*I)*a^2*cM*m^3*r - 
      4*a*cM*m^2*r^2 + (2*I)*a^5*w + 2*a^4*cM*m*w - (4*I)*a^3*cM*r*w - 
      16*a^2*cM^2*m*r*w + (16*I)*a^3*cM*m^2*r*w - (2*I)*a^3*r^2*w + 
      12*a^2*cM*m*r^2*w + (8*I)*a*cM*r^3*w + (8*I)*a*cM*m^2*r^3*w - 
      (4*I)*a*r^4*w + 2*cM*m*r^4*w - I*a^5*sss*w + (2*I)*a^3*cM*r*sss*w + 
      I*a^3*r^2*sss*w - (4*I)*a*cM*r^3*sss*w + (2*I)*a*r^4*sss*w - 
      2*a^5*cM*w^2 + 12*a^3*cM^2*r*w^2 - (20*I)*a^4*cM*m*r*w^2 - 
      6*a^3*cM*r^2*w^2 + (4*I)*a^4*m*r^2*w^2 - (32*I)*a^2*cM*m*r^3*w^2 - 
      4*a*cM*r^4*w^2 + (2*I)*a^2*m*r^4*w^2 - (2*I)*m*r^6*w^2 + 
      (8*I)*a^5*cM*r*w^3 - (4*I)*a^5*r^2*w^3 + (24*I)*a^3*cM*r^3*w^3 + 
      (4*I)*a*r^6*w^3)*Derivative[1][fR0][r])/(36*cM*w^3), 
 f03f14a[r] -> ((-6*a^6*cM*m^2 + 24*a^4*cM^3*m^2 - (30*I)*a^5*cM^2*m^3 - 
      6*a^6*cM*m^4 + (4*I)*a^5*cM*m*r - (16*I)*a^3*cM^3*m*r - 
      56*a^4*cM^2*m^2*r + (34*I)*a^5*cM*m^3*r + (24*I)*a^3*cM^2*m*r^2 + 
      32*a^4*cM*m^2*r^2 + 24*a^2*cM^3*m^2*r^2 - (30*I)*a^3*cM^2*m^3*r^2 - 
      6*a^4*cM*m^4*r^2 - (8*I)*a^3*cM*m*r^3 - (16*I)*a*cM^3*m*r^3 - 
      56*a^2*cM^2*m^2*r^3 + (34*I)*a^3*cM*m^3*r^3 + (24*I)*a*cM^2*m*r^4 + 
      38*a^2*cM*m^2*r^4 - (12*I)*a*cM*m*r^5 + (12*I)*a^5*cM^2*m*sss + 
      6*a^6*cM*m^2*sss - (10*I)*a^5*cM*m*r*sss - (40*I)*a^3*cM^3*m*r*sss - 
      32*a^4*cM^2*m^2*r*sss + (4*I)*a^5*cM*m^3*r*sss + 
      (76*I)*a^3*cM^2*m*r^2*sss + 32*a^4*cM*m^2*r^2*sss - 
      (36*I)*a^3*cM*m*r^3*sss - (40*I)*a*cM^3*m*r^3*sss - 
      32*a^2*cM^2*m^2*r^3*sss + (4*I)*a^3*cM*m^3*r^3*sss + 
      (64*I)*a*cM^2*m*r^4*sss + 26*a^2*cM*m^2*r^4*sss - 
      (26*I)*a*cM*m*r^5*sss - (2*I)*a^5*cM*m*r*sss^2 + 
      (4*I)*a^3*cM^2*m*r^2*sss^2 - (4*I)*a^3*cM*m*r^3*sss^2 + 
      (4*I)*a*cM^2*m*r^4*sss^2 - (2*I)*a*cM*m*r^5*sss^2 + (32*I)*a^6*cM^2*w + 
      32*a^7*cM*m*w - 24*a^5*cM^3*m*w + (76*I)*a^6*cM^2*m^2*w + 
      22*a^7*cM*m^3*w - (16*I)*a^6*cM*r*w - (128*I)*a^4*cM^3*r*w - 
      104*a^5*cM^2*m*r*w - (40*I)*a^6*cM*m^2*r*w - (80*I)*a^4*cM^3*m^2*r*w - 
      68*a^5*cM^2*m^3*r*w + (12*I)*a^6*cM*m^4*r*w + (224*I)*a^4*cM^2*r^2*w + 
      120*a^5*cM*m*r^2*w - 24*a^3*cM^3*m*r^2*w + (280*I)*a^4*cM^2*m^2*r^2*w + 
      116*a^5*cM*m^3*r^2*w - (96*I)*a^4*cM*r^3*w - (128*I)*a^2*cM^3*r^3*w + 
      8*a^5*m*r^3*w - 8*a^3*cM^2*m*r^3*w - (208*I)*a^4*cM*m^2*r^3*w - 
      (80*I)*a^2*cM^3*m^2*r^3*w - 36*a^3*cM^2*m^3*r^3*w + 
      (4*I)*a^4*cM*m^4*r^3*w + (192*I)*a^2*cM^2*r^4*w - 40*a^3*cM*m*r^4*w - 
      (6*I)*a^4*m^2*r^4*w + (156*I)*a^2*cM^2*m^2*r^4*w + 
      98*a^3*cM*m^3*r^4*w - (12*I)*a^4*m^4*r^4*w - (80*I)*a^2*cM*r^5*w + 
      52*a^3*m*r^5*w + 32*a*cM^2*m*r^5*w - (80*I)*a^2*cM*m^2*r^5*w - 
      48*a^3*m^3*r^5*w - 40*a*cM*m*r^6*w - (18*I)*a^2*m^2*r^6*w - 
      4*a*m*r^7*w - (8*I)*a^6*cM^2*sss*w - 8*a^7*cM*m*sss*w - 
      (8*I)*a^6*cM*r*sss*w + (48*I)*a^4*cM^3*r*sss*w + 
      76*a^5*cM^2*m*r*sss*w - (22*I)*a^6*cM*m^2*r*sss*w - 
      (72*I)*a^4*cM^2*r^2*sss*w - 68*a^5*cM*m*r^2*sss*w + 
      (12*I)*a^4*cM^2*m^2*r^2*sss*w + (24*I)*a^4*cM*r^3*sss*w + 
      (64*I)*a^2*cM^3*r^3*sss*w - 4*a^5*m*r^3*sss*w + 
      80*a^3*cM^2*m*r^3*sss*w - (36*I)*a^4*cM*m^2*r^3*sss*w - 
      (80*I)*a^2*cM^2*r^4*sss*w - 74*a^3*cM*m*r^4*sss*w + 
      (9*I)*a^4*m^2*r^4*sss*w + (12*I)*a^2*cM^2*m^2*r^4*sss*w + 
      (32*I)*a^2*cM*r^5*sss*w - 2*a^3*m*r^5*sss*w + 24*a*cM^2*m*r^5*sss*w - 
      (32*I)*a^2*cM*m^2*r^5*sss*w - 26*a*cM*m*r^6*sss*w + 
      (9*I)*a^2*m^2*r^6*sss*w + 2*a*m*r^7*sss*w + (4*I)*a^6*cM*r*sss^2*w - 
      (8*I)*a^4*cM^2*r^2*sss^2*w + (8*I)*a^4*cM*r^3*sss^2*w - 
      (8*I)*a^2*cM^2*r^4*sss^2*w + (4*I)*a^2*cM*r^5*sss^2*w - 32*a^8*cM*w^2 - 
      (62*I)*a^7*cM^2*m*w^2 - 30*a^8*cM*m^2*w^2 - 36*a^8*r*w^2 + 
      224*a^6*cM^2*r*w^2 - (14*I)*a^7*cM*m*r*w^2 + (160*I)*a^5*cM^3*m*r*w^2 - 
      12*a^8*m^2*r*w^2 + 204*a^6*cM^2*m^2*r*w^2 - (48*I)*a^7*cM*m^3*r*w^2 - 
      240*a^6*cM*r^2*w^2 + (24*I)*a^7*m*r^2*w^2 - (586*I)*a^5*cM^2*m*r^2*
       w^2 - 246*a^6*cM*m^2*r^2*w^2 + 128*a^6*r^3*w^2 + 
      288*a^4*cM^2*r^3*w^2 + (454*I)*a^5*cM*m*r^3*w^2 + 
      (224*I)*a^3*cM^3*m*r^3*w^2 + 136*a^4*cM^2*m^2*r^3*w^2 - 
      (56*I)*a^5*cM*m^3*r^3*w^2 - 504*a^4*cM*r^4*w^2 - 
      (102*I)*a^5*m*r^4*w^2 - (530*I)*a^3*cM^2*m*r^4*w^2 - 
      280*a^4*cM*m^2*r^4*w^2 + (24*I)*a^5*m^3*r^4*w^2 + 228*a^4*r^5*w^2 + 
      112*a^2*cM^2*r^5*w^2 + (406*I)*a^3*cM*m*r^5*w^2 + 6*a^4*m^2*r^5*w^2 + 
      60*a^2*cM^2*m^2*r^5*w^2 - (20*I)*a^3*cM*m^3*r^5*w^2 - 
      224*a^2*cM*r^6*w^2 - (88*I)*a^3*m*r^6*w^2 - (22*I)*a*cM^2*m*r^6*w^2 - 
      80*a^2*cM*m^2*r^6*w^2 + (32*I)*a^3*m^3*r^6*w^2 + 72*a^2*r^7*w^2 + 
      (34*I)*a*cM*m*r^7*w^2 + 34*a^2*m^2*r^7*w^2 - 24*cM*r^8*w^2 + 
      (6*I)*a*m*r^8*w^2 + 8*r^9*w^2 + 2*a^8*cM*sss*w^2 + 12*a^8*r*sss*w^2 - 
      44*a^6*cM^2*r*sss*w^2 + (32*I)*a^7*cM*m*r*sss*w^2 + 
      4*a^6*cM*r^2*sss*w^2 - (24*I)*a^5*cM^2*m*r^2*sss*w^2 - 
      4*a^6*r^3*sss*w^2 - 52*a^4*cM^2*r^3*sss*w^2 + (68*I)*a^5*cM*m*r^3*sss*
       w^2 + 102*a^4*cM*r^4*sss*w^2 + (6*I)*a^5*m*r^4*sss*w^2 - 
      (24*I)*a^3*cM^2*m*r^4*sss*w^2 - 30*a^4*r^5*sss*w^2 - 
      48*a^2*cM^2*r^5*sss*w^2 + (28*I)*a^3*cM*m*r^5*sss*w^2 + 
      72*a^2*cM*r^6*sss*w^2 + (4*I)*a^3*m*r^6*sss*w^2 - 16*a^2*r^7*sss*w^2 + 
      (8*I)*a*cM*m*r^7*sss*w^2 + 4*cM*r^8*sss*w^2 - (2*I)*a*m*r^8*sss*w^2 - 
      2*r^9*sss*w^2 + (16*I)*a^8*cM^2*w^3 + 18*a^9*cM*m*w^3 + 
      (20*I)*a^8*cM*r*w^3 - (80*I)*a^6*cM^3*r*w^3 + 24*a^9*m*r*w^3 - 
      204*a^7*cM^2*m*r*w^3 + (72*I)*a^8*cM*m^2*r*w^3 + (24*I)*a^8*r^2*w^3 + 
      (336*I)*a^6*cM^2*r^2*w^3 + 168*a^7*cM*m*r^2*w^3 - 
      (192*I)*a^6*cM*r^3*w^3 - (144*I)*a^4*cM^3*r^3*w^3 - 
      164*a^5*cM^2*m*r^3*w^3 + (144*I)*a^6*cM*m^2*r^3*w^3 - 
      (96*I)*a^6*r^4*w^3 + (224*I)*a^4*cM^2*r^4*w^3 + 406*a^5*cM*m*r^4*w^3 - 
      (6*I)*a^6*m^2*r^4*w^3 + (64*I)*a^4*cM*r^5*w^3 - 84*a^5*m*r^5*w^3 - 
      168*a^3*cM^2*m*r^5*w^3 + (72*I)*a^4*cM*m^2*r^5*w^3 - 
      (136*I)*a^4*r^6*w^3 - (16*I)*a^2*cM^2*r^6*w^3 + 276*a^3*cM*m*r^6*w^3 - 
      (28*I)*a^4*m^2*r^6*w^3 + (104*I)*a^2*cM*r^7*w^3 - 56*a^3*m*r^7*w^3 + 
      (16*I)*a^2*cM*m^2*r^7*w^3 - (16*I)*a^2*r^8*w^3 - 12*a*cM*m*r^8*w^3 - 
      (22*I)*a^2*m^2*r^8*w^3 + (20*I)*cM*r^9*w^3 + 4*a*m*r^9*w^3 - 
      (14*I)*a^8*cM*r*sss*w^3 + (12*I)*a^6*cM^2*r^2*sss*w^3 - 
      (36*I)*a^6*cM*r^3*sss*w^3 + (12*I)*a^4*cM^2*r^4*sss*w^3 - 
      (30*I)*a^4*cM*r^5*sss*w^3 - (8*I)*a^2*cM*r^7*sss*w^3 - 4*a^10*cM*w^4 - 
      12*a^10*r*w^4 + 68*a^8*cM^2*r*w^4 - (48*I)*a^9*cM*m*r*w^4 - 
      32*a^8*cM*r^2*w^4 + 64*a^6*cM^2*r^3*w^4 - (136*I)*a^7*cM*m*r^3*w^4 - 
      224*a^6*cM*r^4*w^4 - (12*I)*a^7*m*r^4*w^4 + 12*a^6*r^5*w^4 + 
      108*a^4*cM^2*r^5*w^4 - (84*I)*a^5*cM*m*r^5*w^4 - 104*a^4*cM*r^6*w^4 - 
      (12*I)*a^5*m*r^6*w^4 + 20*a^4*r^7*w^4 - (16*I)*a^3*cM*m*r^7*w^4 + 
      12*a^2*cM*r^8*w^4 + (2*I)*a^3*m*r^8*w^4 + 24*a^2*r^9*w^4 + 
      (2*I)*a*m*r^10*w^4 + 4*r^11*w^4 + (12*I)*a^10*cM*r*w^5 + 
      (44*I)*a^8*cM*r^3*w^5 + (6*I)*a^8*r^4*w^5 + (32*I)*a^6*cM*r^5*w^5 + 
      (8*I)*a^6*r^6*w^5 - (2*I)*a^4*r^8*w^5 - (4*I)*a^2*r^10*w^5)*fR0[r])/
    (36*cM*w^3) - ((a^2 - 2*cM*r + r^2)*(6*a^4*cM^2*m^2 - (6*I)*a^5*cM*m^3 - 
      (4*I)*a^3*cM^2*m*r - 10*a^4*cM*m^2*r + (4*I)*a^3*cM*m*r^2 + 
      6*a^2*cM^2*m^2*r^2 - (6*I)*a^3*cM*m^3*r^2 - (4*I)*a*cM^2*m*r^3 - 
      10*a^2*cM*m^2*r^3 + (4*I)*a*cM*m*r^4 + (3*I)*a^5*cM*m*sss - 
      (10*I)*a^3*cM^2*m*r*sss - 4*a^4*cM*m^2*r*sss + 
      (10*I)*a^3*cM*m*r^2*sss - (10*I)*a*cM^2*m*r^3*sss - 
      4*a^2*cM*m^2*r^3*sss + (7*I)*a*cM*m*r^4*sss + (8*I)*a^6*cM*w - 
      6*a^5*cM^2*m*w + (16*I)*a^6*cM*m^2*w - (32*I)*a^4*cM^2*r*w - 
      4*a^5*cM*m*r*w - (20*I)*a^4*cM^2*m^2*r*w - 12*a^5*cM*m^3*r*w + 
      (32*I)*a^4*cM*r^2*w - 4*a^5*m*r^2*w - 24*a^3*cM^2*m*r^2*w + 
      (56*I)*a^4*cM*m^2*r^2*w - (32*I)*a^2*cM^2*r^3*w + 32*a^3*cM*m*r^3*w - 
      (20*I)*a^2*cM^2*m^2*r^3*w - 4*a^3*cM*m^3*r^3*w + (24*I)*a^2*cM*r^4*w - 
      14*a^3*m*r^4*w - 18*a*cM^2*m*r^4*w + (28*I)*a^2*cM*m^2*r^4*w + 
      12*a^3*m^3*r^4*w + 20*a*cM*m*r^5*w + 2*a*m*r^6*w - (2*I)*a^6*cM*sss*w + 
      (12*I)*a^4*cM^2*r*sss*w + 12*a^5*cM*m*r*sss*w - 
      (14*I)*a^4*cM*r^2*sss*w + 2*a^5*m*r^2*sss*w + (16*I)*a^2*cM^2*r^3*sss*
       w + 12*a^3*cM*m*r^3*sss*w - (12*I)*a^2*cM*r^4*sss*w + 
      a^3*m*r^4*sss*w + 6*a*cM*m*r^5*sss*w - a*m*r^6*sss*w - 6*a^8*w^2 - 
      (14*I)*a^7*cM*m*w^2 + 48*a^6*cM*r*w^2 + (40*I)*a^5*cM^2*m*r*w^2 + 
      36*a^6*cM*m^2*r*w^2 - 64*a^6*r^2*w^2 - (114*I)*a^5*cM*m*r^2*w^2 + 
      120*a^4*cM*r^3*w^2 + (24*I)*a^5*m*r^3*w^2 + (56*I)*a^3*cM^2*m*r^3*w^2 + 
      40*a^4*cM*m^2*r^3*w^2 - 78*a^4*r^4*w^2 - (84*I)*a^3*cM*m*r^4*w^2 - 
      12*a^4*m^2*r^4*w^2 + 60*a^2*cM*r^5*w^2 + (6*I)*a^3*m*r^5*w^2 + 
      16*a^2*cM*m^2*r^5*w^2 - 24*a^2*r^6*w^2 + (8*I)*a*cM*m*r^6*w^2 - 
      20*a^2*m^2*r^6*w^2 + 12*cM*r^7*w^2 - (10*I)*a*m*r^7*w^2 - 4*r^8*w^2 - 
      8*a^6*cM*r*sss*w^2 + 2*a^6*r^2*sss*w^2 - 20*a^4*cM*r^3*sss*w^2 - 
      4*a^2*cM*r^5*sss*w^2 - 2*a^2*r^6*sss*w^2 + (4*I)*a^8*cM*w^3 - 
      (20*I)*a^6*cM^2*r*w^3 - 36*a^7*cM*m*r*w^3 + (64*I)*a^6*cM*r^2*w^3 + 
      (24*I)*a^6*r^3*w^3 - (36*I)*a^4*cM^2*r^3*w^3 - 68*a^5*cM*m*r^3*w^3 + 
      (8*I)*a^4*cM*r^4*w^3 - 6*a^5*m*r^4*w^3 + (12*I)*a^4*r^5*w^3 - 
      16*a^3*cM*m*r^5*w^3 - (4*I)*a^2*cM*r^6*w^3 - 4*a^3*m*r^6*w^3 - 
      (16*I)*a^2*r^7*w^3 + 2*a*m*r^8*w^3 - (4*I)*r^9*w^3 + 12*a^8*cM*r*w^4 + 
      32*a^6*cM*r^3*w^4 + 6*a^6*r^4*w^4 + 2*a^4*r^6*w^4 - 4*a^2*r^8*w^4)*
     Derivative[1][fR0][r])/(36*cM*w^3), 
 f03f14b[r] -> ((-2*a^6*cM*m + 8*a^4*cM^3*m - (10*I)*a^5*cM^2*m^2 - 
      2*a^6*cM*m^3 - 12*a^4*cM^2*m*r + (6*I)*a^5*cM*m^2*r + 
      (16*I)*a^3*cM^3*m^2*r + 20*a^4*cM^2*m^3*r - (4*I)*a^5*cM*m^4*r + 
      2*a^4*cM*m*r^2 + 16*a^2*cM^3*m*r^2 - (44*I)*a^3*cM^2*m^2*r^2 - 
      24*a^4*cM*m^3*r^2 - 24*a^2*cM^2*m*r^3 + (28*I)*a^3*cM*m^2*r^3 + 
      (16*I)*a*cM^3*m^2*r^3 + 20*a^2*cM^2*m^3*r^3 - (4*I)*a^3*cM*m^4*r^3 + 
      12*a^2*cM*m*r^4 - (24*I)*a*cM^2*m^2*r^4 - 20*a^2*cM*m^3*r^4 + 
      (12*I)*a*cM*m^2*r^5 + (4*I)*a^5*cM^2*sss + 2*a^6*cM*m*sss - 
      (24*I)*a^3*cM^3*r*sss - 24*a^4*cM^2*m*r*sss + (6*I)*a^5*cM*m^2*r*sss + 
      (44*I)*a^3*cM^2*r^2*sss + 26*a^4*cM*m*r^2*sss - 
      (4*I)*a^3*cM^2*m^2*r^2*sss - (20*I)*a^3*cM*r^3*sss - 
      (32*I)*a*cM^3*r^3*sss - 28*a^2*cM^2*m*r^3*sss + 
      (8*I)*a^3*cM*m^2*r^3*sss + (48*I)*a*cM^2*r^4*sss + 
      24*a^2*cM*m*r^4*sss - (4*I)*a*cM^2*m^2*r^4*sss - (20*I)*a*cM*r^5*sss + 
      (2*I)*a*cM*m^2*r^5*sss - (2*I)*a^5*cM*r*sss^2 + 
      (4*I)*a^3*cM^2*r^2*sss^2 - (4*I)*a^3*cM*r^3*sss^2 + 
      (4*I)*a*cM^2*r^4*sss^2 - (2*I)*a*cM*r^5*sss^2 + 8*a^7*cM*w - 
      8*a^5*cM^3*w + (36*I)*a^6*cM^2*m*w + 10*a^7*cM*m^2*w - 
      36*a^5*cM^2*r*w - (8*I)*a^6*cM*m*r*w - (96*I)*a^4*cM^3*m*r*w - 
      108*a^5*cM^2*m^2*r*w + (24*I)*a^6*cM*m^3*r*w + 64*a^5*cM*r^2*w - 
      16*a^3*cM^3*r^2*w - (4*I)*a^6*m*r^2*w + (308*I)*a^4*cM^2*m*r^2*w + 
      138*a^5*cM*m^2*r^2*w - 28*a^3*cM^2*r^3*w - (200*I)*a^4*cM*m*r^3*w - 
      (128*I)*a^2*cM^3*m*r^3*w - 80*a^3*cM^2*m^2*r^3*w + 
      (24*I)*a^4*cM*m^3*r^3*w + 24*a^3*cM*r^4*w - (6*I)*a^4*m*r^4*w + 
      (256*I)*a^2*cM^2*m*r^4*w + 94*a^3*cM*m^2*r^4*w + 24*a*cM^2*r^5*w - 
      (156*I)*a^2*cM*m*r^5*w - 12*a*cM^2*m^2*r^5*w + 
      (12*I)*a^2*cM*m^3*r^5*w - 32*a*cM*r^6*w + (8*I)*cM^2*m*r^6*w + 
      26*a*cM*m^2*r^6*w - (12*I)*cM*m*r^7*w + (2*I)*m*r^8*w - 
      2*a^7*cM*sss*w + 24*a^5*cM^2*r*sss*w - (16*I)*a^6*cM*m*r*sss*w - 
      24*a^5*cM*r^2*sss*w + (2*I)*a^6*m*r^2*sss*w + (16*I)*a^4*cM^2*m*r^2*sss*
       w + 44*a^3*cM^2*r^3*sss*w - (36*I)*a^4*cM*m*r^3*sss*w - 
      42*a^3*cM*r^4*sss*w + (3*I)*a^4*m*r^4*sss*w + (16*I)*a^2*cM^2*m*r^4*sss*
       w + 20*a*cM^2*r^5*sss*w - (18*I)*a^2*cM*m*r^5*sss*w - 
      20*a*cM*r^6*sss*w + (2*I)*cM*m*r^7*sss*w - I*m*r^8*sss*w - 
      (6*I)*a^9*w^2 - (26*I)*a^7*cM^2*w^2 - 14*a^8*cM*m*w^2 + 
      (74*I)*a^7*cM*r*w^2 + (80*I)*a^5*cM^3*r*w^2 + 156*a^6*cM^2*m*r*w^2 - 
      (48*I)*a^7*cM*m^2*r*w^2 - (106*I)*a^7*r^2*w^2 - 
      (368*I)*a^5*cM^2*r^2*w^2 - 156*a^6*cM*m*r^2*w^2 + 
      (352*I)*a^5*cM*r^3*w^2 + (144*I)*a^3*cM^3*r^3*w^2 - 24*a^6*m*r^3*w^2 + 
      124*a^4*cM^2*m*r^3*w^2 - (80*I)*a^5*cM*m^2*r^3*w^2 - 
      (82*I)*a^5*r^4*w^2 - (282*I)*a^3*cM^2*r^4*w^2 - 256*a^4*cM*m*r^4*w^2 + 
      (6*I)*a^5*m^2*r^4*w^2 + (162*I)*a^3*cM*r^5*w^2 + 6*a^4*m*r^5*w^2 + 
      96*a^2*cM^2*m*r^5*w^2 - (40*I)*a^3*cM*m^2*r^5*w^2 + 
      (34*I)*a^3*r^6*w^2 - (4*I)*a*cM^2*r^6*w^2 - 152*a^2*cM*m*r^6*w^2 + 
      (4*I)*a^3*m^2*r^6*w^2 + (12*I)*a*cM*r^7*w^2 + 28*a^2*m*r^7*w^2 - 
      (8*I)*a*cM*m^2*r^7*w^2 + (16*I)*a*r^8*w^2 - 6*cM*m*r^8*w^2 - 
      (2*I)*a*m^2*r^8*w^2 - 2*m*r^9*w^2 + (10*I)*a^7*cM*r*sss*w^2 + 
      (2*I)*a^7*r^2*sss*w^2 - (12*I)*a^5*cM^2*r^2*sss*w^2 + 
      (20*I)*a^5*cM*r^3*sss*w^2 + (2*I)*a^5*r^4*sss*w^2 - 
      (12*I)*a^3*cM^2*r^4*sss*w^2 + (18*I)*a^3*cM*r^5*sss*w^2 - 
      (2*I)*a^3*r^6*sss*w^2 + (8*I)*a*cM*r^7*sss*w^2 - (2*I)*a*r^8*sss*w^2 + 
      6*a^9*cM*w^3 - 68*a^7*cM^2*r*w^3 + (40*I)*a^8*cM*m*r*w^3 + 
      42*a^7*cM*r^2*w^3 - 24*a^7*r^3*w^3 - 64*a^5*cM^2*r^3*w^3 + 
      (104*I)*a^6*cM*m*r^3*w^3 + 250*a^5*cM*r^4*w^3 - 108*a^3*cM^2*r^5*w^3 + 
      (60*I)*a^4*cM*m*r^5*w^3 + 118*a^3*cM*r^6*w^3 - (8*I)*a^4*m*r^6*w^3 + 
      32*a^3*r^7*w^3 + (16*I)*a^2*cM*m*r^7*w^3 - 16*a*cM*r^8*w^3 - 
      (6*I)*a^2*m*r^8*w^3 + 8*a*r^9*w^3 + (2*I)*m*r^10*w^3 - 
      (12*I)*a^9*cM*r*w^4 - (44*I)*a^7*cM*r^3*w^4 - (6*I)*a^7*r^4*w^4 - 
      (32*I)*a^5*cM*r^5*w^4 - (8*I)*a^5*r^6*w^4 + (2*I)*a^3*r^8*w^4 + 
      (4*I)*a*r^10*w^4)*fR0[r])/(36*cM*w^3) + 
   ((a^2 - 2*cM*r + r^2)*(-2*a^4*cM^2*m + (2*I)*a^5*cM*m^2 + 2*a^4*cM*m*r - 
      (4*I)*a^3*cM^2*m^2*r - 4*a^4*cM*m^3*r - 4*a^2*cM^2*m*r^2 + 
      (8*I)*a^3*cM*m^2*r^2 + 4*a^2*cM*m*r^3 - (4*I)*a*cM^2*m^2*r^3 - 
      4*a^2*cM*m^3*r^3 + (4*I)*a*cM*m^2*r^4 - I*a^5*cM*sss + 
      (6*I)*a^3*cM^2*r*sss + 4*a^4*cM*m*r*sss - (7*I)*a^3*cM*r^2*sss + 
      (8*I)*a*cM^2*r^3*sss + 4*a^2*cM*m*r^3*sss - (6*I)*a*cM*r^4*sss + 
      2*a^5*cM^2*w - (8*I)*a^6*cM*m*w + 4*a^5*cM*r*w + 
      (24*I)*a^4*cM^2*m*r*w + 20*a^5*cM*m^2*r*w + 10*a^3*cM^2*r^2*w - 
      (60*I)*a^4*cM*m*r^2*w - 12*a^3*cM*r^3*w + (32*I)*a^2*cM^2*m*r^3*w + 
      16*a^3*cM*m^2*r^3*w + 12*a*cM^2*r^4*w - (42*I)*a^2*cM*m*r^4*w - 
      16*a*cM*r^5*w + 8*a*cM*m^2*r^5*w - (2*I)*cM*m*r^6*w - 
      4*a^5*cM*r*sss*w - 8*a^3*cM*r^3*sss*w - 4*a*cM*r^5*sss*w + 
      (6*I)*a^7*cM*w^2 - (12*I)*a^7*r*w^2 - (20*I)*a^5*cM^2*r*w^2 - 
      28*a^6*cM*m*r*w^2 + (72*I)*a^5*cM*r^2*w^2 + (12*I)*a^5*r^3*w^2 - 
      (36*I)*a^3*cM^2*r^3*w^2 - 44*a^4*cM*m*r^3*w^2 + (26*I)*a^3*cM*r^4*w^2 + 
      6*a^4*m*r^4*w^2 + (36*I)*a^3*r^5*w^2 - 16*a^2*cM*m*r^5*w^2 - 
      (8*I)*a*cM*r^6*w^2 + 4*a^2*m*r^6*w^2 + (12*I)*a*r^7*w^2 - 2*m*r^8*w^2 + 
      12*a^7*cM*r*w^3 + 32*a^5*cM*r^3*w^3 + 6*a^5*r^4*w^3 + 2*a^3*r^6*w^3 - 
      4*a*r^8*w^3)*Derivative[1][fR0][r])/(36*cM*w^3), 
 f03f22a[r] -> (a*((2*I)*a^5*m - (8*I)*a^3*cM^2*m - 4*a^4*cM*m^2 - 
      24*a^2*cM^3*m^2 + (8*I)*a^5*m^3 + (6*I)*a^3*cM^2*m^3 - 24*a^4*cM*m^4 + 
      (6*I)*a^5*m^5 + (8*I)*a^3*cM*m*r + (16*I)*a*cM^3*m*r + 4*a^4*m^2*r + 
      80*a^2*cM^2*m^2*r - (28*I)*a^3*cM*m^3*r + 24*a^4*m^4*r - 
      (4*I)*a^3*m*r^2 - (32*I)*a*cM^2*m*r^2 - 84*a^2*cM*m^2*r^2 + 
      (14*I)*a^3*m^3*r^2 + (24*I)*a*cM*m*r^3 + 28*a^2*m^2*r^3 - 
      (6*I)*a*m*r^4 - (5*I)*a^5*m*sss + (4*I)*a^3*cM^2*m*sss + 
      14*a^4*cM*m^2*sss - (7*I)*a^5*m^3*sss + (12*I)*a^3*cM*m*r*sss - 
      (8*I)*a*cM^3*m*r*sss - 14*a^4*m^2*r*sss - 28*a^2*cM^2*m^2*r*sss + 
      (14*I)*a^3*cM*m^3*r*sss - (6*I)*a^3*m*r^2*sss + 42*a^2*cM*m^2*r^2*sss - 
      (7*I)*a^3*m^3*r^2*sss + (4*I)*a*cM*m*r^3*sss - 14*a^2*m^2*r^3*sss - 
      I*a*m*r^4*sss + (2*I)*a^5*m*sss^2 - (8*I)*a^3*cM*m*r*sss^2 + 
      (4*I)*a^3*m*r^2*sss^2 + (8*I)*a*cM^2*m*r^2*sss^2 - 
      (8*I)*a*cM*m*r^3*sss^2 + (2*I)*a*m*r^4*sss^2 - (8*I)*a^6*w + 
      26*a^5*cM*m*w + 24*a^3*cM^3*m*w - (28*I)*a^6*m^2*w - 
      (20*I)*a^4*cM^2*m^2*w + 62*a^5*cM*m^3*w - (22*I)*a^6*m^4*w + 
      (32*I)*a^4*cM*r*w - 40*a^5*m*r*w - 112*a^3*cM^2*m*r*w + 
      (56*I)*a^4*cM*m^2*r*w + (16*I)*a^2*cM^3*m^2*r*w - 52*a^5*m^3*r*w + 
      20*a^3*cM^2*m^3*r*w - (4*I)*a^4*cM*m^4*r*w - (16*I)*a^4*r^2*w - 
      (32*I)*a^2*cM^2*r^2*w + 164*a^3*cM*m*r^2*w - (12*I)*a^4*m^2*r^2*w + 
      (28*I)*a^2*cM^2*m^2*r^2*w + 22*a^3*cM*m^3*r^2*w - 
      (22*I)*a^4*m^4*r^2*w + (32*I)*a^2*cM*r^3*w - 48*a^3*m*r^3*w - 
      32*a*cM^2*m*r^3*w - (56*I)*a^2*cM*m^2*r^3*w - 52*a^3*m^3*r^3*w - 
      (8*I)*a^2*r^4*w + 26*a*cM*m*r^4*w + (16*I)*a^2*m^2*r^4*w - 
      8*a*m*r^5*w + (4*I)*a^6*sss*w + (8*I)*a^4*cM^2*sss*w - 
      4*a^5*cM*m*sss*w + (13*I)*a^6*m^2*sss*w - (24*I)*a^4*cM*r*sss*w - 
      (16*I)*a^2*cM^3*r*sss*w + 4*a^5*m*r*sss*w + 8*a^3*cM^2*m*r*sss*w - 
      (28*I)*a^4*cM*m^2*r*sss*w + (4*I)*a^4*r^2*sss*w + 
      (32*I)*a^2*cM^2*r^2*sss*w - 16*a^3*cM*m*r^2*sss*w + 
      (26*I)*a^4*m^2*r^2*sss*w + (4*I)*a^2*cM^2*m^2*r^2*sss*w + 
      (16*I)*cM^3*r^3*sss*w + 8*a^3*m*r^3*sss*w + 8*a*cM^2*m*r^3*sss*w - 
      (28*I)*a^2*cM*m^2*r^3*sss*w - (4*I)*a^2*r^4*sss*w - 
      (40*I)*cM^2*r^4*sss*w - 12*a*cM*m*r^4*sss*w + (13*I)*a^2*m^2*r^4*sss*
       w + (24*I)*cM*r^5*sss*w + 4*a*m*r^5*sss*w - (4*I)*r^6*sss*w + 
      (2*I)*a^4*r^2*sss^2*w - (8*I)*a^2*cM*r^3*sss^2*w + 
      (4*I)*a^2*r^4*sss^2*w + (8*I)*cM^2*r^4*sss^2*w - (8*I)*cM*r^5*sss^2*w + 
      (2*I)*r^6*sss^2*w + 16*a^6*cM*w^2 + (24*I)*a^7*m*w^2 + 
      (22*I)*a^5*cM^2*m*w^2 - 42*a^6*cM*m^2*w^2 + (28*I)*a^7*m^3*w^2 - 
      24*a^6*r*w^2 - 32*a^4*cM^2*r*w^2 - (68*I)*a^5*cM*m*r*w^2 - 
      (32*I)*a^3*cM^3*m*r*w^2 + 28*a^6*m^2*r*w^2 - 60*a^4*cM^2*m^2*r*w^2 + 
      (16*I)*a^5*cM*m^3*r*w^2 + 64*a^4*cM*r^2*w^2 + (70*I)*a^5*m*r^2*w^2 + 
      (12*I)*a^3*cM^2*m*r^2*w^2 - 4*a^4*cM*m^2*r^2*w^2 + 
      (52*I)*a^5*m^3*r^2*w^2 - 16*a^4*r^3*w^2 - (112*I)*a^3*cM*m*r^3*w^2 + 
      (64*I)*a*cM^3*m*r^3*w^2 + 44*a^4*m^2*r^3*w^2 - 
      44*a^2*cM^2*m^2*r^3*w^2 + (24*I)*a^3*cM*m^3*r^3*w^2 - 
      16*a^2*cM*r^4*w^2 + (44*I)*a^3*m*r^4*w^2 - (26*I)*a*cM^2*m*r^4*w^2 + 
      62*a^2*cM*m^2*r^4*w^2 + (24*I)*a^3*m^3*r^4*w^2 + 8*a^2*r^5*w^2 + 
      (4*I)*a*cM*m*r^5*w^2 + 16*a^2*m^2*r^5*w^2 - (2*I)*a*m*r^6*w^2 - 
      10*a^6*cM*sss*w^2 - (5*I)*a^7*m*sss*w^2 + 6*a^6*r*sss*w^2 + 
      20*a^4*cM^2*r*sss*w^2 + (14*I)*a^5*cM*m*r*sss*w^2 - 
      34*a^4*cM*r^2*sss*w^2 - (5*I)*a^5*m*r^2*sss*w^2 - 
      (8*I)*a^3*cM^2*m*r^2*sss*w^2 + 14*a^4*r^3*sss*w^2 + 
      24*a^2*cM^2*r^3*sss*w^2 - (12*I)*a^3*cM*m*r^3*sss*w^2 - 
      22*a^2*cM*r^4*sss*w^2 + (5*I)*a^3*m*r^4*sss*w^2 + 
      (32*I)*a*cM^2*m*r^4*sss*w^2 + 10*a^2*r^5*sss*w^2 - 
      12*cM^2*r^5*sss*w^2 - (26*I)*a*cM*m*r^5*sss*w^2 + 2*cM*r^6*sss*w^2 + 
      (5*I)*a*m*r^6*sss*w^2 + 2*r^7*sss*w^2 - (4*I)*a^8*w^3 - 
      (8*I)*a^6*cM^2*w^3 - 6*a^7*cM*m*w^3 - (12*I)*a^8*m^2*w^3 + 
      (40*I)*a^6*cM*r*w^3 + (16*I)*a^4*cM^3*r*w^3 + 4*a^7*m*r*w^3 + 
      60*a^5*cM^2*m*r*w^3 - (24*I)*a^6*cM*m^2*r*w^3 + (32*I)*a^6*r^2*w^3 - 
      (40*I)*a^4*cM^2*r^2*w^3 - 58*a^5*cM*m*r^2*w^3 - 
      (24*I)*a^6*m^2*r^2*w^3 - (144*I)*a^4*cM*r^3*w^3 - 
      (64*I)*a^2*cM^3*r^3*w^3 + 32*a^5*m*r^3*w^3 + 88*a^3*cM^2*m*r^3*w^3 - 
      (72*I)*a^4*cM*m^2*r^3*w^3 + (52*I)*a^4*r^4*w^3 + 
      (240*I)*a^2*cM^2*r^4*w^3 - 100*a^3*cM*m*r^4*w^3 - 
      (18*I)*a^4*m^2*r^4*w^3 - (136*I)*a^2*cM*r^5*w^3 + 22*a^3*m*r^5*w^3 - 
      48*a*cM^2*m*r^5*w^3 - (36*I)*a^2*cM*m^2*r^5*w^3 + (16*I)*a^2*r^6*w^3 + 
      12*a*cM*m*r^6*w^3 - (6*I)*a^2*m^2*r^6*w^3 - 6*a*m*r^7*w^3 - 
      I*a^8*sss*w^3 - (14*I)*a^6*r^2*sss*w^3 + (4*I)*a^4*cM^2*r^2*sss*w^3 + 
      (40*I)*a^4*cM*r^3*sss*w^3 - (27*I)*a^4*r^4*sss*w^3 - 
      (32*I)*a^2*cM^2*r^4*sss*w^3 + (44*I)*a^2*cM*r^5*sss*w^3 - 
      (16*I)*a^2*r^6*sss*w^3 + (4*I)*cM*r^7*sss*w^3 - (2*I)*r^8*sss*w^3 + 
      10*a^8*cM*w^4 - (2*I)*a^9*m*w^4 - 4*a^8*r*w^4 - 20*a^6*cM^2*r*w^4 + 
      (16*I)*a^7*cM*m*r*w^4 + 40*a^6*cM*r^2*w^4 - (20*I)*a^7*m*r^2*w^4 - 
      24*a^6*r^3*w^4 - 44*a^4*cM^2*r^3*w^4 + (72*I)*a^5*cM*m*r^3*w^4 + 
      38*a^4*cM*r^4*w^4 - (36*I)*a^5*m*r^4*w^4 - 36*a^4*r^5*w^4 + 
      48*a^2*cM^2*r^5*w^4 + (72*I)*a^3*cM*m*r^5*w^4 + 8*a^2*cM*r^6*w^4 - 
      (20*I)*a^3*m*r^6*w^4 - 16*a^2*r^7*w^4 + (16*I)*a*cM*m*r^7*w^4 - 
      (2*I)*a*m*r^8*w^4 + (2*I)*a^10*w^5 - (4*I)*a^8*cM*r*w^5 + 
      (14*I)*a^8*r^2*w^5 - (24*I)*a^6*cM*r^3*w^5 + (30*I)*a^6*r^4*w^5 - 
      (36*I)*a^4*cM*r^5*w^5 + (26*I)*a^4*r^6*w^5 - (16*I)*a^2*cM*r^7*w^5 + 
      (8*I)*a^2*r^8*w^5)*fR0[r])/(36*cM*(a^2 - 2*cM*r + r^2)^2*w^3) - 
   (a*((-2*I)*a^3*cM*m - 2*a^4*m^2 - 6*a^2*cM^2*m^2 - 6*a^4*m^4 + 
      (2*I)*a^3*m*r + (4*I)*a*cM^2*m*r + 16*a^2*cM*m^2*r - (6*I)*a*cM*m*r^2 - 
      8*a^2*m^2*r^2 + (2*I)*a*m*r^3 + I*a^3*cM*m*sss + 4*a^4*m^2*sss - 
      I*a^3*m*r*sss - (2*I)*a*cM^2*m*r*sss - 8*a^2*cM*m^2*r*sss + 
      (3*I)*a*cM*m*r^2*sss + 4*a^2*m^2*r^2*sss - I*a*m*r^3*sss + 12*a^5*m*w + 
      6*a^3*cM^2*m*w - (2*I)*a^4*cM*m^2*w + 16*a^5*m^3*w - 42*a^3*cM*m*r*w - 
      (6*I)*a^4*m^2*r*w + (4*I)*a^2*cM^2*m^2*r*w + 4*a^3*cM*m^3*r*w + 
      16*a^3*m*r^2*w + 18*a*cM^2*m*r^2*w + (10*I)*a^2*cM*m^2*r^2*w + 
      16*a^3*m^3*r^2*w - 14*a*cM*m*r^3*w - (6*I)*a^2*m^2*r^3*w + 
      4*a*m*r^4*w + (2*I)*a^4*cM*sss*w - 2*a^5*m*sss*w - 
      (4*I)*a^2*cM^2*r*sss*w + 4*a^3*cM*m*r*sss*w - 4*a^3*m*r^2*sss*w + 
      (4*I)*cM^2*r^3*sss*w + 4*a*cM*m*r^3*sss*w - (2*I)*cM*r^4*sss*w - 
      2*a*m*r^4*sss*w + 4*a^6*w^2 + (4*I)*a^5*cM*m*w^2 - 12*a^6*m^2*w^2 - 
      8*a^4*cM*r*w^2 + (4*I)*a^5*m*r*w^2 - (8*I)*a^3*cM^2*m*r*w^2 - 
      12*a^4*cM*m^2*r*w^2 - (12*I)*a^3*cM*m*r^2*w^2 - 20*a^4*m^2*r^2*w^2 + 
      8*a^2*cM*r^3*w^2 + (12*I)*a^3*m*r^3*w^2 + (16*I)*a*cM^2*m*r^3*w^2 - 
      20*a^2*cM*m^2*r^3*w^2 - 4*a^2*r^4*w^2 - (24*I)*a*cM*m*r^4*w^2 - 
      8*a^2*m^2*r^4*w^2 + (8*I)*a*m*r^5*w^2 - 2*a^6*sss*w^2 + 
      4*a^4*cM*r*sss*w^2 - 6*a^4*r^2*sss*w^2 + 8*a^2*cM*r^3*sss*w^2 - 
      6*a^2*r^4*sss*w^2 + 4*cM*r^5*sss*w^2 - 2*r^6*sss*w^2 - 
      (2*I)*a^6*cM*w^3 + (2*I)*a^6*r*w^3 + (4*I)*a^4*cM^2*r*w^3 + 
      12*a^5*cM*m*r*w^3 + (2*I)*a^4*cM*r^2*w^3 - 8*a^5*m*r^2*w^3 + 
      (10*I)*a^4*r^3*w^3 - (16*I)*a^2*cM^2*r^3*w^3 + 40*a^3*cM*m*r^3*w^3 - 
      (8*I)*a^2*cM*r^4*w^3 - 10*a^3*m*r^4*w^3 + (8*I)*a^2*r^5*w^3 + 
      16*a*cM*m*r^5*w^3 - 2*a*m*r^6*w^3 + 2*a^8*w^4 - 4*a^6*cM*r*w^4 + 
      12*a^6*r^2*w^4 - 20*a^4*cM*r^3*w^4 + 18*a^4*r^4*w^4 - 
      16*a^2*cM*r^5*w^4 + 8*a^2*r^6*w^4)*Derivative[1][fR0][r])/
    (36*cM*(a^2 - 2*cM*r + r^2)*w^3), 
 f03f22b[r] -> ((2*a^5*cM*m - 8*a^3*cM^3*m + (10*I)*a^4*cM^2*m^2 + 
      2*a^5*cM*m^3 + 12*a^3*cM^2*m*r - (6*I)*a^4*cM*m^2*r - 
      (16*I)*a^2*cM^3*m^2*r - 20*a^3*cM^2*m^3*r + (4*I)*a^4*cM*m^4*r - 
      12*a^3*cM*m*r^2 + 24*a*cM^3*m*r^2 - (4*I)*a^4*m^2*r^2 + 
      (10*I)*a^2*cM^2*m^2*r^2 + 34*a^3*cM*m^3*r^2 - (4*I)*a^4*m^4*r^2 + 
      4*a^3*m*r^3 - 52*a*cM^2*m*r^3 + (14*I)*a^2*cM*m^2*r^3 - 
      16*a^3*m^3*r^3 + 42*a*cM*m*r^4 - (8*I)*a^2*m^2*r^4 - 12*a*m*r^5 - 
      (4*I)*a^4*cM^2*sss - 2*a^5*cM*m*sss + (4*I)*a^4*cM*r*sss + 
      (8*I)*a^2*cM^3*r*sss + 4*a^3*cM^2*m*r*sss - (2*I)*a^4*cM*m^2*r*sss + 
      (2*I)*a^4*r^2*sss - (8*I)*a^2*cM^2*r^2*sss - 6*a^3*cM*m*r^2*sss + 
      (4*I)*a^4*m^2*r^2*sss + (4*I)*a^2*cM^2*m^2*r^2*sss - 
      (8*I)*a^2*cM*r^3*sss - (8*I)*cM^3*r^3*sss + 6*a^3*m*r^3*sss + 
      8*a*cM^2*m*r^3*sss - (10*I)*a^2*cM*m^2*r^3*sss + (4*I)*a^2*r^4*sss + 
      (20*I)*cM^2*r^4*sss - 16*a*cM*m*r^4*sss + (4*I)*a^2*m^2*r^4*sss - 
      (12*I)*cM*r^5*sss + 6*a*m*r^5*sss + (2*I)*r^6*sss - I*a^4*r^2*sss^2 + 
      (4*I)*a^2*cM*r^3*sss^2 - (2*I)*a^2*r^4*sss^2 - (4*I)*cM^2*r^4*sss^2 + 
      (4*I)*cM*r^5*sss^2 - I*r^6*sss^2 - 8*a^6*cM*w + 8*a^4*cM^3*w - 
      (4*I)*a^7*m*w - (20*I)*a^5*cM^2*m*w - 6*a^6*cM*m^2*w + 4*a^4*cM^2*r*w + 
      (24*I)*a^5*cM*m*r*w + (32*I)*a^3*cM^3*m*r*w + 60*a^4*cM^2*m^2*r*w - 
      (16*I)*a^5*cM*m^3*r*w + 8*a^4*cM*r^2*w - 24*a^2*cM^3*r^2*w + 
      (8*I)*a^5*m*r^2*w - (16*I)*a^3*cM^2*m*r^2*w - 88*a^4*cM*m^2*r^2*w + 
      (16*I)*a^5*m^3*r^2*w + 8*a^4*r^3*w + 24*a^2*cM^2*r^3*w - 
      (48*I)*a^3*cM*m*r^3*w - (32*I)*a*cM^3*m*r^3*w + 36*a^4*m^2*r^3*w + 
      20*a^2*cM^2*m^2*r^3*w - (16*I)*a^3*cM*m^3*r^3*w - 48*a^2*cM*r^4*w + 
      (20*I)*a^3*m*r^4*w + (68*I)*a*cM^2*m*r^4*w - 58*a^2*cM*m^2*r^4*w + 
      (16*I)*a^3*m^3*r^4*w + 16*a^2*r^5*w + 36*cM^2*r^5*w - 
      (40*I)*a*cM*m*r^5*w + 36*a^2*m^2*r^5*w - 32*cM*r^6*w + 
      (8*I)*a*m*r^6*w + 8*r^7*w + 2*a^6*cM*sss*w + (2*I)*a^7*m*sss*w - 
      4*a^4*cM^2*r*sss*w - (4*I)*a^5*cM*m*r*sss*w + 8*a^4*cM*r^2*sss*w - 
      (6*I)*a^5*m*r^2*sss*w - 4*a^4*r^3*sss*w - 12*a^2*cM^2*r^3*sss*w + 
      (24*I)*a^3*cM*m*r^3*sss*w + 14*a^2*cM*r^4*sss*w - 
      (18*I)*a^3*m*r^4*sss*w - (16*I)*a*cM^2*m*r^4*sss*w - 8*a^2*r^5*sss*w + 
      (28*I)*a*cM*m*r^5*sss*w + 8*cM*r^6*sss*w - (10*I)*a*m*r^6*sss*w - 
      4*r^7*sss*w + (10*I)*a^8*w^2 + (10*I)*a^6*cM^2*w^2 + 6*a^7*cM*m*w^2 - 
      (26*I)*a^6*cM*r*w^2 - (16*I)*a^4*cM^3*r*w^2 + 4*a^7*m*r*w^2 - 
      60*a^5*cM^2*m*r*w^2 + (24*I)*a^6*cM*m^2*r*w^2 - (28*I)*a^6*r^2*w^2 - 
      (18*I)*a^4*cM^2*r^2*w^2 + 78*a^5*cM*m*r^2*w^2 - 
      (28*I)*a^6*m^2*r^2*w^2 + (142*I)*a^4*cM*r^3*w^2 + 
      (64*I)*a^2*cM^3*r^3*w^2 - 40*a^5*m*r^3*w^2 - 64*a^3*cM^2*m*r^3*w^2 + 
      (56*I)*a^4*cM*m^2*r^3*w^2 - (66*I)*a^4*r^4*w^2 - 
      (170*I)*a^2*cM^2*r^4*w^2 + 132*a^3*cM*m*r^4*w^2 - 
      (50*I)*a^4*m^2*r^4*w^2 + (146*I)*a^2*cM*r^5*w^2 - 62*a^3*m*r^5*w^2 + 
      24*a*cM^2*m*r^5*w^2 + (20*I)*a^2*cM*m^2*r^5*w^2 - (32*I)*a^2*r^6*w^2 - 
      (38*I)*cM^2*r^6*w^2 - (22*I)*a^2*m^2*r^6*w^2 + (26*I)*cM*r^7*w^2 - 
      18*a*m*r^7*w^2 - (4*I)*r^8*w^2 - (2*I)*a^8*sss*w^2 + 
      (6*I)*a^6*cM*r*sss*w^2 + (6*I)*a^6*r^2*sss*w^2 - 
      (4*I)*a^4*cM^2*r^2*sss*w^2 - (30*I)*a^4*cM*r^3*sss*w^2 + 
      (21*I)*a^4*r^4*sss*w^2 + (32*I)*a^2*cM^2*r^4*sss*w^2 - 
      (42*I)*a^2*cM*r^5*sss*w^2 + (16*I)*a^2*r^6*sss*w^2 - 
      (6*I)*cM*r^7*sss*w^2 + (3*I)*r^8*sss*w^2 - 2*a^8*cM*w^3 - 4*a^8*r*w^3 + 
      20*a^6*cM^2*r*w^3 - (16*I)*a^7*cM*m*r*w^3 - 24*a^6*cM*r^2*w^3 + 
      (24*I)*a^7*m*r^2*w^3 + 4*a^6*r^3*w^3 + 44*a^4*cM^2*r^3*w^3 - 
      (64*I)*a^5*cM*m*r^3*w^3 - 30*a^4*cM*r^4*w^3 + (60*I)*a^5*m*r^4*w^3 + 
      24*a^4*r^5*w^3 - 48*a^2*cM^2*r^5*w^3 - (56*I)*a^3*cM*m*r^5*w^3 - 
      8*a^2*cM*r^6*w^3 + (48*I)*a^3*m*r^6*w^3 + 20*a^2*r^7*w^3 - 
      (8*I)*a*cM*m*r^7*w^3 + (12*I)*a*m*r^8*w^3 + 4*r^9*w^3 + 
      (4*I)*a^8*cM*r*w^4 - (8*I)*a^8*r^2*w^4 + (24*I)*a^6*cM*r^3*w^4 - 
      (26*I)*a^6*r^4*w^4 + (36*I)*a^4*cM*r^5*w^4 - (30*I)*a^4*r^6*w^4 + 
      (16*I)*a^2*cM*r^7*w^4 - (14*I)*a^2*r^8*w^4 - (2*I)*r^10*w^4)*fR0[r])/
    (36*cM*(a^2 - 2*cM*r + r^2)^2*w^3) - 
   ((-2*a^3*cM^2*m + (2*I)*a^4*cM*m^2 + 2*a^3*cM*m*r - (4*I)*a^2*cM^2*m^2*r - 
      4*a^3*cM*m^3*r + 6*a*cM^2*m*r^2 + (2*I)*a^2*cM*m^2*r^2 + 
      4*a^3*m^3*r^2 - 10*a*cM*m*r^3 + 4*a*m*r^4 - I*a^4*cM*sss + 
      (2*I)*a^2*cM^2*r*sss - 2*a^3*m*r^2*sss - (2*I)*cM^2*r^3*sss + 
      4*a*cM*m*r^3*sss + I*cM*r^4*sss - 2*a*m*r^4*sss + 2*a^4*cM^2*w - 
      (4*I)*a^5*cM*m*w - 4*a^4*cM*r*w + (8*I)*a^3*cM^2*m*r*w + 
      12*a^4*cM*m^2*r*w - 4*a^4*r^2*w - 12*a^4*m^2*r^2*w + 20*a^2*cM*r^3*w - 
      (8*I)*a*cM^2*m*r^3*w + 12*a^2*cM*m^2*r^3*w - 8*a^2*r^4*w - 
      18*cM^2*r^4*w + (4*I)*a*cM*m*r^4*w - 12*a^2*m^2*r^4*w + 16*cM*r^5*w - 
      4*r^6*w + 2*a^4*r^2*sss*w - 4*a^2*cM*r^3*sss*w + 4*a^2*r^4*sss*w - 
      4*cM*r^5*sss*w + 2*r^6*sss*w + (2*I)*a^6*cM*w^2 + (4*I)*a^6*r*w^2 - 
      (4*I)*a^4*cM^2*r*w^2 - 12*a^5*cM*m*r*w^2 - (14*I)*a^4*cM*r^2*w^2 + 
      16*a^5*m*r^2*w^2 + (16*I)*a^2*cM^2*r^3*w^2 - 32*a^3*cM*m*r^3*w^2 + 
      26*a^3*m*r^4*w^2 - (6*I)*a^2*r^5*w^2 - 8*a*cM*m*r^5*w^2 + 
      (4*I)*cM*r^6*w^2 + 10*a*m*r^6*w^2 - (2*I)*r^7*w^2 + 4*a^6*cM*r*w^3 - 
      8*a^6*r^2*w^3 + 20*a^4*cM*r^3*w^3 - 18*a^4*r^4*w^3 + 
      16*a^2*cM*r^5*w^3 - 12*a^2*r^6*w^3 - 2*r^8*w^3)*Derivative[1][fR0][r])/
    (36*cM*(a^2 - 2*cM*r + r^2)*w^3), 
 f03f23a[r] -> ((4*a^5*m^3 - 16*a^3*cM^2*m^3 + (20*I)*a^4*cM*m^4 + 
      4*a^5*m^5 + 24*a^3*cM*m^3*r - (20*I)*a^4*m^4*r - 12*a^3*m^3*r^2 - 
      (8*I)*a^4*cM*m^2*sss - 4*a^5*m^3*sss + (2*I)*a^4*r*sss - 
      (8*I)*a^2*cM^2*r*sss - 10*a^3*cM*m*r*sss + (10*I)*a^4*m^2*r*sss + 
      (16*I)*a^2*cM^2*m^2*r*sss + 8*a^3*cM*m^3*r*sss + (8*I)*a^2*cM*r^2*sss + 
      (16*I)*cM^3*r^2*sss + 12*a^3*m*r^2*sss + 12*a*cM^2*m*r^2*sss - 
      (18*I)*a^2*cM*m^2*r^2*sss - 2*a^3*m^3*r^2*sss - (4*I)*a^2*r^3*sss - 
      (32*I)*cM^2*r^3*sss - 18*a*cM*m*r^3*sss + (24*I)*cM*r^4*sss + 
      4*a*m*r^4*sss - (6*I)*r^5*sss - I*a^4*r*sss^2 - 2*a^3*m*r^2*sss^2 + 
      (2*I)*a^2*r^3*sss^2 + (4*I)*cM^2*r^3*sss^2 + 4*a*cM*m*r^3*sss^2 - 
      (8*I)*cM*r^4*sss^2 - 2*a*m*r^4*sss^2 + (3*I)*r^5*sss^2 - 
      (24*I)*a^5*cM*m*w - 20*a^6*m^2*w + 8*a^4*cM^2*m^2*w - 
      (38*I)*a^5*cM*m^3*w - 12*a^6*m^4*w - 16*a^4*cM*r*w + (40*I)*a^5*m*r*w - 
      4*a^4*cM*m^2*r*w + (36*I)*a^5*m^3*r*w + (16*I)*a^3*cM^2*m^3*r*w + 
      4*a^4*cM*m^4*r*w + 24*a^4*r^2*w + 32*a^2*cM^2*r^2*w - 
      (16*I)*a^3*cM*m*r^2*w + (64*I)*a*cM^3*m*r^2*w + 32*a^4*m^2*r^2*w + 
      8*a^2*cM^2*m^2*r^2*w - (22*I)*a^3*cM*m^3*r^2*w - 8*a^4*m^4*r^2*w - 
      64*a^2*cM*r^3*w - (16*I)*a^3*m*r^3*w - (128*I)*a*cM^2*m*r^3*w - 
      20*a^2*cM*m^2*r^3*w + (8*I)*a^3*m^3*r^3*w + 16*a^2*r^4*w + 
      (104*I)*a*cM*m*r^4*w - 4*a^2*m^2*r^4*w + 16*cM*r^5*w - 
      (24*I)*a*m*r^5*w - 8*r^6*w + (4*I)*a^5*cM*m*sss*w + 4*a^6*m^2*sss*w + 
      10*a^4*cM*r*sss*w - (14*I)*a^5*m*r*sss*w - (8*I)*a^3*cM^2*m*r*sss*w - 
      8*a^4*cM*m^2*r*sss*w - 16*a^4*r^2*sss*w - 12*a^2*cM^2*r^2*sss*w - 
      6*a^4*m^2*r^2*sss*w + 36*a^2*cM*r^3*sss*w + (16*I)*a^3*m*r^3*sss*w + 
      (24*I)*a*cM^2*m*r^3*sss*w + 8*a^2*cM*m^2*r^3*sss*w - 16*a^2*r^4*sss*w - 
      12*cM^2*r^4*sss*w - (52*I)*a*cM*m*r^4*sss*w - 10*a^2*m^2*r^4*sss*w + 
      10*cM*r^5*sss*w + (30*I)*a*m*r^5*sss*w + 2*a^4*r^2*sss^2*w - 
      4*a^2*cM*r^3*sss^2*w + 4*a^2*r^4*sss^2*w - 4*cM*r^5*sss^2*w + 
      2*r^6*sss^2*w + (16*I)*a^6*cM*w^2 - 4*a^7*m*w^2 + 32*a^5*cM^2*m*w^2 - 
      (6*I)*a^6*cM*m^2*w^2 + 8*a^7*m^3*w^2 - (28*I)*a^6*r*w^2 + 
      40*a^5*cM*m*r*w^2 - (14*I)*a^6*m^2*r*w^2 - (48*I)*a^4*cM^2*m^2*r*w^2 - 
      16*a^5*cM*m^3*r*w^2 - (32*I)*a^2*cM^3*r^2*w^2 - 64*a^5*m*r^2*w^2 - 
      80*a^3*cM^2*m*r^2*w^2 + (24*I)*a^4*cM*m^2*r^2*w^2 + 4*a^5*m^3*r^2*w^2 + 
      (16*I)*a^4*r^3*w^2 + (96*I)*a^2*cM^2*r^3*w^2 + 132*a^3*cM*m*r^3*w^2 + 
      (16*I)*a^4*m^2*r^3*w^2 + (48*I)*a^2*cM^2*m^2*r^3*w^2 + 
      8*a^3*cM*m^3*r^3*w^2 - (112*I)*a^2*cM*r^4*w^2 - 74*a^3*m*r^4*w^2 - 
      48*a*cM^2*m*r^4*w^2 - (80*I)*a^2*cM*m^2*r^4*w^2 - 10*a^3*m^3*r^4*w^2 + 
      (52*I)*a^2*r^5*w^2 + (16*I)*cM^2*r^5*w^2 + 56*a*cM*m*r^5*w^2 + 
      (60*I)*a^2*m^2*r^5*w^2 - (32*I)*cM*r^6*w^2 + 10*a*m*r^6*w^2 + 
      (8*I)*r^7*w^2 + (4*I)*a^6*cM*sss*w^2 + 4*a^7*m*sss*w^2 + 
      (2*I)*a^6*r*sss*w^2 - (8*I)*a^4*cM^2*r*sss*w^2 - 8*a^5*cM*m*r*sss*w^2 + 
      (22*I)*a^4*cM*r^2*sss*w^2 + 22*a^5*m*r^2*sss*w^2 - 
      (14*I)*a^4*r^3*sss*w^2 - (24*I)*a^2*cM^2*r^3*sss*w^2 - 
      24*a^3*cM*m*r^3*sss*w^2 + (44*I)*a^2*cM*r^4*sss*w^2 + 
      32*a^3*m*r^4*sss*w^2 - (22*I)*a^2*r^5*sss*w^2 - 16*a*cM*m*r^5*sss*w^2 + 
      (2*I)*cM*r^6*sss*w^2 + 14*a*m*r^6*sss*w^2 - (6*I)*r^7*sss*w^2 + 
      20*a^8*w^3 - 24*a^6*cM^2*w^3 + (46*I)*a^7*cM*m*w^3 + 8*a^8*m^2*w^3 - 
      60*a^6*cM*r*w^3 + (48*I)*a^5*cM^2*m*r*w^3 + 24*a^6*cM*m^2*r*w^3 + 
      52*a^6*r^2*w^3 + 72*a^4*cM^2*r^2*w^3 + (18*I)*a^5*cM*m*r^2*w^3 + 
      36*a^6*m^2*r^2*w^3 - 104*a^4*cM*r^3*w^3 - (56*I)*a^5*m*r^3*w^3 - 
      (96*I)*a^3*cM^2*m*r^3*w^3 - 24*a^4*cM*m^2*r^3*w^3 + 40*a^4*r^4*w^3 + 
      24*a^2*cM^2*r^4*w^3 + (150*I)*a^3*cM*m*r^4*w^3 + 48*a^4*m^2*r^4*w^3 - 
      8*a^2*cM*r^5*w^3 - (76*I)*a^3*m*r^5*w^3 - 12*a^2*cM*m^2*r^5*w^3 + 
      4*a^2*r^6*w^3 - (14*I)*a*cM*m*r^6*w^3 + 20*a^2*m^2*r^6*w^3 - 
      12*cM*r^7*w^3 - (20*I)*a*m*r^7*w^3 - 4*r^8*w^3 - 4*a^8*sss*w^3 + 
      8*a^6*cM*r*sss*w^3 - 14*a^6*r^2*sss*w^3 + 16*a^4*cM*r^3*sss*w^3 - 
      18*a^4*r^4*sss*w^3 + 8*a^2*cM*r^5*sss*w^3 - 10*a^2*r^6*sss*w^3 - 
      2*r^8*sss*w^3 - (22*I)*a^8*cM*w^4 - 12*a^9*m*w^4 - (2*I)*a^8*r*w^4 - 
      (16*I)*a^6*cM^2*r*w^4 - 16*a^7*cM*m*r*w^4 - (20*I)*a^6*cM*r^2*w^4 - 
      52*a^7*m*r^2*w^4 + (32*I)*a^6*r^3*w^4 + (48*I)*a^4*cM^2*r^3*w^4 + 
      24*a^5*cM*m*r^3*w^4 - (70*I)*a^4*cM*r^4*w^4 - 66*a^5*m*r^4*w^4 + 
      (42*I)*a^4*r^5*w^4 + 24*a^3*cM*m*r^5*w^4 - (8*I)*a^2*cM*r^6*w^4 - 
      32*a^3*m*r^6*w^4 + (12*I)*a^2*r^7*w^4 - 6*a*m*r^8*w^4 + (4*I)*r^9*w^4 + 
      4*a^10*w^5 + 4*a^8*cM*r*w^5 + 20*a^8*r^2*w^5 - 8*a^6*cM*r^3*w^5 + 
      28*a^6*r^4*w^5 - 12*a^4*cM*r^5*w^5 + 12*a^4*r^6*w^5)*fR0[r])/
    (36*cM*(a^2 - 2*cM*r + r^2)*w^3) + 
   ((4*a^3*cM*m^3 - (4*I)*a^4*m^4 - 4*a^3*m^3*r + (2*I)*a^4*m^2*sss + 
      (2*I)*a^2*cM*r*sss + 2*a^3*m*r*sss - (4*I)*a^2*cM*m^2*r*sss - 
      (2*I)*a^2*r^2*sss - (4*I)*cM^2*r^2*sss - 2*a*cM*m*r^2*sss + 
      (6*I)*cM*r^3*sss - (2*I)*r^4*sss + I*a^2*r^2*sss^2 - 
      (2*I)*cM*r^3*sss^2 + I*r^4*sss^2 + (6*I)*a^5*m*w - 2*a^4*cM*m^2*w + 
      (8*I)*a^5*m^3*w + 4*a^4*r*w + 12*a^4*m^2*r*w - (4*I)*a^3*cM*m^3*r*w - 
      8*a^2*cM*r^2*w - (8*I)*a^3*m*r^2*w - (16*I)*a*cM^2*m*r^2*w - 
      10*a^2*cM*m^2*r^2*w + (4*I)*a^3*m^3*r^2*w + (24*I)*a*cM*m*r^3*w + 
      8*cM*r^4*w - (6*I)*a*m*r^4*w - 4*r^5*w - I*a^5*m*sss*w - 
      2*a^4*r*sss*w + (2*I)*a^3*cM*m*r*sss*w + 2*a^2*cM*r^2*sss*w + 
      (8*I)*a^3*m*r^2*sss*w - (10*I)*a*cM*m*r^3*sss*w - 2*cM*r^4*sss*w + 
      (9*I)*a*m*r^4*sss*w + 2*r^5*sss*w - (4*I)*a^6*w^2 - 8*a^5*cM*m*w^2 - 
      8*a^5*m*r*w^2 + (12*I)*a^4*cM*m^2*r*w^2 + (8*I)*a^4*r^2*w^2 + 
      (8*I)*a^2*cM^2*r^2*w^2 + 8*a^3*cM*m*r^2*w^2 + (8*I)*a^4*m^2*r^2*w^2 - 
      (20*I)*a^2*cM*r^3*w^2 - 4*a^3*m*r^3*w^2 - (12*I)*a^2*cM*m^2*r^3*w^2 + 
      (12*I)*a^2*r^4*w^2 + 2*a*cM*m*r^4*w^2 + (14*I)*a^2*m^2*r^4*w^2 - 
      (4*I)*cM*r^5*w^2 + 10*a*m*r^5*w^2 - I*a^6*sss*w^2 + 
      (2*I)*a^4*cM*r*sss*w^2 - (7*I)*a^4*r^2*sss*w^2 + 
      (8*I)*a^2*cM*r^3*sss*w^2 - (8*I)*a^2*r^4*sss*w^2 - (2*I)*r^6*sss*w^2 + 
      6*a^6*cM*w^3 - (8*I)*a^7*m*w^3 - (12*I)*a^5*cM*m*r*w^3 + 
      2*a^4*cM*r^2*w^3 - (28*I)*a^5*m*r^2*w^3 - 4*a^4*r^3*w^3 + 
      (24*I)*a^3*cM*m*r^3*w^3 + 8*a^2*cM*r^4*w^3 - (26*I)*a^3*m*r^4*w^3 - 
      8*a^2*r^5*w^3 - (6*I)*a*m*r^6*w^3 - 4*r^7*w^3 + (4*I)*a^8*w^4 + 
      (4*I)*a^6*cM*r*w^4 + (16*I)*a^6*r^2*w^4 - (12*I)*a^4*cM*r^3*w^4 + 
      (12*I)*a^4*r^4*w^4)*Derivative[1][fR0][r])/(36*cM*w^3), 
 f03f23b[r] -> -((2*a^5*m^2 - 8*a^3*cM^2*m^2 + (10*I)*a^4*cM*m^3 + 
       2*a^5*m^4 + (2*I)*a^4*m*r - (8*I)*a^2*cM^2*m*r + 2*a^3*cM*m^2*r - 
       (8*I)*a^4*m^3*r + (8*I)*a^2*cM*m*r^2 + (16*I)*cM^3*m*r^2 + 
       6*a^3*m^2*r^2 + 12*a*cM^2*m^2*r^2 + (6*I)*a^2*cM*m^3*r^2 + 
       2*a^3*m^4*r^2 - (4*I)*a^2*m*r^3 - (32*I)*cM^2*m*r^3 - 
       18*a*cM*m^2*r^3 - (8*I)*a^2*m^3*r^3 + (24*I)*cM*m*r^4 + 4*a*m^2*r^4 - 
       (6*I)*m*r^5 - (4*I)*a^4*cM*m*sss - 2*a^5*m^2*sss + (3*I)*a^4*m*r*sss + 
       (8*I)*a^2*cM^2*m*r*sss + 4*a^3*cM*m^2*r*sss - (12*I)*a^2*cM*m*r^2*
        sss - 4*a^3*m^2*r^2*sss + (6*I)*a^2*m*r^3*sss + 
       (4*I)*cM^2*m*r^3*sss + 4*a*cM*m^2*r^3*sss - (8*I)*cM*m*r^4*sss - 
       2*a*m^2*r^4*sss + (3*I)*m*r^5*sss - (8*I)*a^5*cM*w - 14*a^6*m*w + 
       24*a^4*cM^2*m*w - (32*I)*a^5*cM*m^2*w - 8*a^6*m^3*w + 
       (48*I)*a^3*cM^2*r*w + 26*a^4*cM*m*r*w + (18*I)*a^5*m^2*r*w - 
       (16*I)*a^3*cM^2*m^2*r*w - 4*a^4*cM*m^3*r*w - (56*I)*a^3*cM*r^2*w - 
       (64*I)*a*cM^3*r^2*w - 38*a^4*m*r^2*w - 60*a^2*cM^2*m*r^2*w - 
       (16*I)*a^3*cM*m^2*r^2*w - 16*a^4*m^3*r^2*w + (24*I)*a^3*r^3*w + 
       (128*I)*a*cM^2*r^3*w + 88*a^2*cM*m*r^3*w + (36*I)*a^3*m^2*r^3*w + 
       (16*I)*a*cM^2*m^2*r^3*w + 4*a^2*cM*m^3*r^3*w - (96*I)*a*cM*r^4*w - 
       28*a^2*m*r^4*w - 12*cM^2*m*r^4*w - (24*I)*a*cM*m^2*r^4*w - 
       8*a^2*m^3*r^4*w + (24*I)*a*r^5*w + 18*cM*m*r^5*w + 
       (18*I)*a*m^2*r^5*w - 4*m*r^6*w + (4*I)*a^5*cM*sss*w + 5*a^6*m*sss*w - 
       (8*I)*a^3*cM^2*r*sss*w - 10*a^4*cM*m*r*sss*w + (12*I)*a^3*cM*r^2*sss*
        w + 15*a^4*m*r^2*sss*w - (12*I)*a^3*r^3*sss*w - 
       (16*I)*a*cM^2*r^3*sss*w - 20*a^2*cM*m*r^3*sss*w + 
       (32*I)*a*cM*r^4*sss*w + 12*a^2*m*r^4*sss*w - (12*I)*a*r^5*sss*w - 
       4*cM*m*r^5*sss*w + 2*m*r^6*sss*w + 18*a^7*w^2 - 16*a^5*cM^2*w^2 + 
       (34*I)*a^6*cM*m*w^2 + 12*a^7*m^2*w^2 - 60*a^5*cM*r*w^2 - 
       (4*I)*a^6*m*r*w^2 + (32*I)*a^4*cM^2*m*r*w^2 + 12*a^5*cM*m^2*r*w^2 + 
       68*a^5*r^2*w^2 + 80*a^3*cM^2*r^2*w^2 + (34*I)*a^4*cM*m*r^2*w^2 + 
       44*a^5*m^2*r^2*w^2 - 156*a^3*cM*r^3*w^2 - (64*I)*a^4*m*r^3*w^2 - 
       (64*I)*a^2*cM^2*m*r^3*w^2 - 16*a^3*cM*m^2*r^3*w^2 + 58*a^3*r^4*w^2 + 
       48*a*cM^2*r^4*w^2 + (102*I)*a^2*cM*m*r^4*w^2 + 40*a^3*m^2*r^4*w^2 - 
       48*a*cM*r^5*w^2 - (62*I)*a^2*m*r^5*w^2 - 4*a*cM*m^2*r^5*w^2 + 
       8*a*r^6*w^2 - (6*I)*cM*m*r^6*w^2 + 8*a*m^2*r^6*w^2 - (2*I)*m*r^7*w^2 - 
       3*a^7*sss*w^2 + 6*a^5*cM*r*sss*w^2 - 12*a^5*r^2*sss*w^2 + 
       18*a^3*cM*r^3*sss*w^2 - 15*a^3*r^4*sss*w^2 + 12*a*cM*r^5*sss*w^2 - 
       6*a*r^6*sss*w^2 - (12*I)*a^7*cM*w^3 - 8*a^8*m*w^3 - (6*I)*a^7*r*w^3 - 
       (16*I)*a^5*cM^2*r*w^3 - 12*a^6*cM*m*r*w^3 - (24*I)*a^5*cM*r^2*w^3 - 
       48*a^6*m*r^2*w^3 + (28*I)*a^5*r^3*w^3 + (48*I)*a^3*cM^2*r^3*w^3 + 
       20*a^4*cM*m*r^3*w^3 - (72*I)*a^3*cM*r^4*w^3 - 66*a^4*m*r^4*w^3 + 
       (42*I)*a^3*r^5*w^3 + 16*a^2*cM*m*r^5*w^3 + (4*I)*a*cM*r^6*w^3 - 
       28*a^2*m*r^6*w^3 + (8*I)*a*r^7*w^3 - 2*m*r^8*w^3 + 2*a^9*w^4 + 
       4*a^7*cM*r*w^4 + 18*a^7*r^2*w^4 - 8*a^5*cM*r^3*w^4 + 34*a^5*r^4*w^4 - 
       12*a^3*cM*r^5*w^4 + 22*a^3*r^6*w^4 + 4*a*r^8*w^4)*fR0[r])/
    (36*cM*(a^2 - 2*cM*r + r^2)*w^3) + 
   ((-2*a^3*cM*m^2 + (2*I)*a^4*m^3 - (2*I)*a^2*cM*m*r + (2*I)*a^2*m*r^2 + 
      (4*I)*cM^2*m*r^2 + 2*a*cM*m^2*r^2 + (2*I)*a^2*m^3*r^2 - 
      (6*I)*cM*m*r^3 + (2*I)*m*r^4 - I*a^4*m*sss + (2*I)*a^2*cM*m*r*sss - 
      (2*I)*a^2*m*r^2*sss + (2*I)*cM*m*r^3*sss - I*m*r^4*sss - (2*I)*a^5*w + 
      6*a^4*cM*m*w - (6*I)*a^5*m^2*w + (12*I)*a^3*cM*r*w - 
      (4*I)*a^3*cM*m^2*r*w - (10*I)*a^3*r^2*w - (16*I)*a*cM^2*r^2*w - 
      4*a^2*cM*m*r^2*w - (12*I)*a^3*m^2*r^2*w + (24*I)*a*cM*r^3*w + 
      (4*I)*a*cM*m^2*r^3*w - (8*I)*a*r^4*w - 2*cM*m*r^4*w - 
      (6*I)*a*m^2*r^4*w + I*a^5*sss*w - (2*I)*a^3*cM*r*sss*w + 
      (5*I)*a^3*r^2*sss*w - (8*I)*a*cM*r^3*sss*w + (4*I)*a*r^4*sss*w - 
      4*a^5*cM*w^2 + (6*I)*a^6*m*w^2 - 2*a^5*r*w^2 + (8*I)*a^4*cM*m*r*w^2 + 
      4*a^3*cM*r^2*w^2 + (26*I)*a^4*m*r^2*w^2 + 2*a^3*r^3*w^2 - 
      (16*I)*a^2*cM*m*r^3*w^2 - 4*a*cM*r^4*w^2 + (22*I)*a^2*m*r^4*w^2 + 
      4*a*r^5*w^2 + (2*I)*m*r^6*w^2 - (2*I)*a^7*w^3 - (4*I)*a^5*cM*r*w^3 - 
      (16*I)*a^5*r^2*w^3 + (12*I)*a^3*cM*r^3*w^3 - (18*I)*a^3*r^4*w^3 - 
      (4*I)*a*r^6*w^3)*Derivative[1][fR0][r])/(36*cM*w^3), 
 f03f24a[r] -> ((6*a^6*cM*m^2 - 24*a^4*cM^3*m^2 + (30*I)*a^5*cM^2*m^3 + 
      6*a^6*cM*m^4 + 36*a^4*cM^2*m^2*r - (30*I)*a^5*cM*m^3*r - 
      24*a^4*cM*m^2*r^2 + 24*a^2*cM^3*m^2*r^2 - (12*I)*a^5*m^3*r^2 + 
      (18*I)*a^3*cM^2*m^3*r^2 + 54*a^4*cM*m^4*r^2 - (12*I)*a^5*m^5*r^2 + 
      12*a^4*m^2*r^3 - 84*a^2*cM^2*m^2*r^3 + (18*I)*a^3*cM*m^3*r^3 - 
      48*a^4*m^4*r^3 + 90*a^2*cM*m^2*r^4 - (24*I)*a^3*m^3*r^4 - 
      36*a^2*m^2*r^5 - 3*a^6*cM*m^2*sss + 6*a^4*cM^2*m^2*r*sss - 
      24*a^4*cM*m^2*r^2*sss + (12*I)*a^5*m^3*r^2*sss + 18*a^4*m^2*r^3*sss + 
      42*a^2*cM^2*m^2*r^3*sss - (24*I)*a^3*cM*m^3*r^3*sss - 
      57*a^2*cM*m^2*r^4*sss + (12*I)*a^3*m^3*r^4*sss + 18*a^2*m^2*r^5*sss + 
      (8*I)*a^8*w - 6*a^7*cM*m*w + 24*a^5*cM^3*m*w + (2*I)*a^8*m^2*w - 
      (52*I)*a^6*cM^2*m^2*w - 16*a^7*cM*m^3*w - (16*I)*a^6*cM*r*w + 
      8*a^7*m*r*w - 52*a^5*cM^2*m*r*w + (26*I)*a^6*cM*m^2*r*w + 
      16*a^5*cM^2*m^3*r*w - (4*I)*a^6*cM*m^4*r*w - 30*a^5*cM*m*r^2*w + 
      64*a^3*cM^3*m*r^2*w + (58*I)*a^6*m^2*r^2*w - (60*I)*a^4*cM^2*m^2*r^2*
       w - 164*a^5*cM*m^3*r^2*w + (40*I)*a^6*m^4*r^2*w + 
      (48*I)*a^4*cM*r^3*w + 40*a^5*m*r^3*w + 32*a^3*cM^2*m*r^3*w - 
      (100*I)*a^4*cM*m^2*r^3*w + 76*a^5*m^3*r^3*w + 16*a^3*cM^2*m^3*r^3*w - 
      (4*I)*a^4*cM*m^4*r^3*w - (32*I)*a^4*r^4*w - (64*I)*a^2*cM^2*r^4*w - 
      98*a^3*cM*m*r^4*w - 56*a*cM^3*m*r^4*w + (78*I)*a^4*m^2*r^4*w + 
      (56*I)*a^2*cM^2*m^2*r^4*w - 76*a^3*cM*m^3*r^4*w + 
      (40*I)*a^4*m^4*r^4*w + (80*I)*a^2*cM*r^5*w + 24*a^3*m*r^5*w + 
      36*a*cM^2*m*r^5*w - (30*I)*a^2*cM*m^2*r^5*w + 76*a^3*m^3*r^5*w - 
      (32*I)*a^2*r^6*w + 22*a*cM*m*r^6*w + (22*I)*a^2*m^2*r^6*w + 
      (16*I)*cM*r^7*w - 8*a*m*r^7*w - (8*I)*r^8*w - (6*I)*a^8*sss*w + 
      3*a^7*cM*m*sss*w - I*a^8*m^2*sss*w + (16*I)*a^6*cM*r*sss*w - 
      4*a^7*m*r*sss*w - 6*a^5*cM^2*m*r*sss*w + (6*I)*a^6*cM*m^2*r*sss*w - 
      (8*I)*a^4*cM^2*r^2*sss*w + 19*a^5*cM*m*r^2*sss*w - 
      (13*I)*a^6*m^2*r^2*sss*w - (8*I)*a^4*cM^2*m^2*r^2*sss*w - 
      (32*I)*a^4*cM*r^3*sss*w - 4*a^5*m*r^3*sss*w - 16*a^3*cM^2*m*r^3*sss*w + 
      (24*I)*a^4*cM*m^2*r^3*sss*w + (22*I)*a^4*r^4*sss*w + 
      (48*I)*a^2*cM^2*r^4*sss*w + a^3*cM*m*r^4*sss*w - 
      (23*I)*a^4*m^2*r^4*sss*w + (8*I)*a^2*cM^2*m^2*r^4*sss*w - 
      (56*I)*a^2*cM*r^5*sss*w + 4*a^3*m*r^5*sss*w + 14*a*cM^2*m*r^5*sss*w + 
      (18*I)*a^2*cM*m^2*r^5*sss*w + (20*I)*a^2*r^6*sss*w - 
      15*a*cM*m*r^6*sss*w - (11*I)*a^2*m^2*r^6*sss*w - (8*I)*cM*r^7*sss*w + 
      4*a*m*r^7*sss*w + (4*I)*r^8*sss*w + I*a^8*sss^2*w - 
      (4*I)*a^6*cM*r*sss^2*w + (4*I)*a^4*cM^2*r^2*sss^2*w + 
      (4*I)*a^4*cM*r^3*sss^2*w - (3*I)*a^4*r^4*sss^2*w - 
      (8*I)*a^2*cM^2*r^4*sss^2*w + (8*I)*a^2*cM*r^5*sss^2*w - 
      (2*I)*a^2*r^6*sss^2*w - (4*I)*a^9*m*w^2 + (14*I)*a^7*cM^2*m*w^2 + 
      12*a^8*cM*m^2*w^2 + 8*a^8*r*w^2 - 48*a^6*cM^2*r*w^2 + 
      (60*I)*a^7*cM*m*r*w^2 - 48*a^6*cM^2*m^2*r*w^2 + 
      (16*I)*a^7*cM*m^3*r*w^2 + 16*a^6*cM*r^2*w^2 + 64*a^4*cM^3*r^2*w^2 - 
      (40*I)*a^7*m*r^2*w^2 + (10*I)*a^5*cM^2*m*r^2*w^2 + 
      176*a^6*cM*m^2*r^2*w^2 - (44*I)*a^7*m^3*r^2*w^2 + 16*a^6*r^3*w^2 - 
      80*a^4*cM^2*r^3*w^2 + (12*I)*a^5*cM*m*r^3*w^2 - 32*a^6*m^2*r^3*w^2 + 
      (8*I)*a^5*cM*m^3*r^3*w^2 + 64*a^2*cM^3*r^4*w^2 - (30*I)*a^5*m*r^4*w^2 + 
      (50*I)*a^3*cM^2*m*r^4*w^2 + 94*a^4*cM*m^2*r^4*w^2 - 
      (82*I)*a^5*m^3*r^4*w^2 - 48*a^2*cM^2*r^5*w^2 - 
      (56*I)*a^3*cM*m*r^5*w^2 - 34*a^4*m^2*r^5*w^2 + 
      48*a^2*cM^2*m^2*r^5*w^2 - (8*I)*a^3*cM*m^3*r^5*w^2 + 
      16*a^2*cM*r^6*w^2 + (20*I)*a^3*m*r^6*w^2 - (42*I)*a*cM^2*m*r^6*w^2 - 
      70*a^2*cM*m^2*r^6*w^2 - (38*I)*a^3*m^3*r^6*w^2 - 16*a^2*r^7*w^2 - 
      16*cM^2*r^7*w^2 - (8*I)*a*cM*m*r^7*w^2 - 2*a^2*m^2*r^7*w^2 + 
      32*cM*r^8*w^2 + (14*I)*a*m*r^8*w^2 - 8*r^9*w^2 + (2*I)*a^9*m*sss*w^2 - 
      4*a^8*r*sss*w^2 - (12*I)*a^7*cM*m*r*sss*w^2 + 16*a^6*cM*r^2*sss*w^2 - 
      (2*I)*a^7*m*r^2*sss*w^2 + (16*I)*a^5*cM^2*m*r^2*sss*w^2 - 
      8*a^6*r^3*sss*w^2 - 16*a^4*cM^2*r^3*sss*w^2 + (16*I)*a^5*cM*m*r^3*sss*
       w^2 + 24*a^4*cM*r^4*sss*w^2 - (9*I)*a^5*m*r^4*sss*w^2 - 
      (32*I)*a^3*cM^2*m*r^4*sss*w^2 - 16*a^2*cM^2*r^5*sss*w^2 + 
      (26*I)*a^3*cM*m*r^5*sss*w^2 - (4*I)*a^3*m*r^6*sss*w^2 + 
      8*a^2*r^7*sss*w^2 - (2*I)*a*cM*m*r^7*sss*w^2 - 8*cM*r^8*sss*w^2 + 
      I*a*m*r^8*sss*w^2 + 4*r^9*sss*w^2 + (2*I)*a^10*w^3 + 
      (8*I)*a^8*cM^2*w^3 - (56*I)*a^8*cM*r*w^3 + 48*a^7*cM^2*m*r*w^3 - 
      (24*I)*a^8*cM*m^2*r*w^3 - (6*I)*a^8*r^2*w^3 + (32*I)*a^6*cM^2*r^2*w^3 - 
      76*a^7*cM*m*r^2*w^3 + (12*I)*a^8*m^2*r^2*w^3 + (48*I)*a^6*cM*r^3*w^3 - 
      20*a^7*m*r^3*w^3 - 48*a^5*cM^2*m*r^3*w^3 - (18*I)*a^6*r^4*w^3 - 
      (88*I)*a^4*cM^2*r^4*w^3 + 24*a^5*cM*m*r^4*w^3 + 
      (36*I)*a^6*m^2*r^4*w^3 + (92*I)*a^4*cM*r^5*w^3 - 30*a^5*m*r^5*w^3 - 
      96*a^3*cM^2*m*r^5*w^3 + (36*I)*a^4*cM*m^2*r^5*w^3 - 
      (14*I)*a^4*r^6*w^3 + (48*I)*a^2*cM^2*r^6*w^3 + 96*a^3*cM*m*r^6*w^3 + 
      (36*I)*a^4*m^2*r^6*w^3 - (24*I)*a^2*cM*r^7*w^3 + 
      (12*I)*a^2*cM*m^2*r^7*w^3 - (8*I)*a^2*r^8*w^3 - 4*a*cM*m*r^8*w^3 + 
      (12*I)*a^2*m^2*r^8*w^3 - (12*I)*cM*r^9*w^3 + 10*a*m*r^9*w^3 - 
      (4*I)*r^10*w^3 - I*a^10*sss*w^3 + (6*I)*a^8*cM*r*sss*w^3 + 
      (3*I)*a^8*r^2*sss*w^3 - (8*I)*a^6*cM^2*r^2*sss*w^3 - 
      (16*I)*a^6*cM*r^3*sss*w^3 + (7*I)*a^6*r^4*sss*w^3 + 
      (24*I)*a^4*cM^2*r^4*sss*w^3 - (18*I)*a^4*cM*r^5*sss*w^3 + 
      I*a^4*r^6*sss*w^3 + (4*I)*a^2*cM*r^7*sss*w^3 - (2*I)*a^2*r^8*sss*w^3 - 
      2*a^10*cM*w^4 - 16*a^8*cM^2*r*w^4 + (16*I)*a^9*cM*m*r*w^4 + 
      10*a^8*cM*r^2*w^4 + (8*I)*a^9*m*r^2*w^4 + 24*a^8*r^3*w^4 + 
      32*a^6*cM^2*r^3*w^4 - (8*I)*a^7*cM*m*r^3*w^4 - 42*a^6*cM*r^4*w^4 + 
      (14*I)*a^7*m*r^4*w^4 + 36*a^6*r^5*w^4 + 48*a^4*cM^2*r^5*w^4 - 
      (48*I)*a^5*cM*m*r^5*w^4 - 58*a^4*cM*r^6*w^4 + (2*I)*a^5*m*r^6*w^4 - 
      4*a^4*r^7*w^4 - (24*I)*a^3*cM*m*r^7*w^4 - 4*a^2*cM*r^8*w^4 - 
      (6*I)*a^3*m*r^8*w^4 - 20*a^2*r^9*w^4 - (2*I)*a*m*r^10*w^4 - 
      4*r^11*w^4 - (4*I)*a^10*cM*r*w^5 - (4*I)*a^10*r^2*w^5 + 
      (4*I)*a^8*cM*r^3*w^5 - (8*I)*a^8*r^4*w^5 + (20*I)*a^6*cM*r^5*w^5 + 
      (12*I)*a^4*cM*r^7*w^5 + (8*I)*a^4*r^8*w^5 + (4*I)*a^2*r^10*w^5)*fR0[r])/
    (36*cM*(a^2 - 2*cM*r + r^2)*w^3) + 
   ((3*a^4*cM^2*m^2 - (3*I)*a^5*cM*m^3 - 3*a^4*cM*m^2*r - 
      3*a^2*cM^2*m^2*r^2 - (3*I)*a^3*cM*m^3*r^2 - 6*a^4*m^4*r^2 + 
      9*a^2*cM*m^2*r^3 - 6*a^2*m^2*r^4 + 3*a^4*m^2*r^2*sss - 
      6*a^2*cM*m^2*r^3*sss + 3*a^2*m^2*r^4*sss - 3*a^5*cM^2*m*w + 
      (5*I)*a^6*cM*m^2*w - (2*I)*a^6*r*w + 5*a^5*cM*m*r*w - 
      2*a^5*cM*m^3*r*w + (4*I)*a^4*cM*r^2*w + 4*a^5*m*r^2*w - 
      8*a^3*cM^2*m*r^2*w + (12*I)*a^4*cM*m^2*r^2*w + 14*a^5*m^3*r^2*w - 
      (6*I)*a^4*r^3*w - 8*a^3*cM*m*r^3*w - 2*a^3*cM*m^3*r^3*w + 
      (8*I)*a^2*cM*r^4*w + 4*a^3*m*r^4*w + 7*a*cM^2*m*r^4*w + 
      (7*I)*a^2*cM*m^2*r^4*w + 14*a^3*m^3*r^4*w - (6*I)*a^2*r^5*w - 
      a*cM*m*r^5*w + (4*I)*cM*r^6*w - (2*I)*r^7*w + I*a^6*r*sss*w - 
      (2*I)*a^4*cM*r^2*sss*w + (3*I)*a^4*r^3*sss*w - (4*I)*a^2*cM*r^4*sss*w + 
      (3*I)*a^2*r^5*sss*w - (2*I)*cM*r^6*sss*w + I*r^7*sss*w - 
      I*a^7*cM*m*w^2 + 6*a^6*cM*r*w^2 - (3*I)*a^7*m*r*w^2 + 
      6*a^6*cM*m^2*r*w^2 - 8*a^4*cM^2*r^2*w^2 - (9*I)*a^5*cM*m*r^2*w^2 - 
      8*a^6*m^2*r^2*w^2 + 6*a^4*cM*r^3*w^2 - I*a^5*m*r^3*w^2 - 
      8*a^2*cM^2*r^4*w^2 - (12*I)*a^3*cM*m*r^4*w^2 - 13*a^4*m^2*r^4*w^2 + 
      2*a^2*cM*r^5*w^2 + (4*I)*a^3*m*r^5*w^2 - 6*a^2*cM*m^2*r^5*w^2 - 
      (4*I)*a*cM*m*r^6*w^2 - 5*a^2*m^2*r^6*w^2 + 2*cM*r^7*w^2 + 
      (2*I)*a*m*r^7*w^2 - I*a^8*cM*w^3 + (3*I)*a^8*r*w^3 - 6*a^7*cM*m*r*w^3 - 
      2*a^7*m*r^2*w^3 + (4*I)*a^6*r^3*w^3 + 6*a^5*cM*m*r^3*w^3 + 
      (3*I)*a^4*cM*r^4*w^3 - 3*a^5*m*r^4*w^3 - (3*I)*a^4*r^5*w^3 + 
      12*a^3*cM*m*r^5*w^3 + (2*I)*a^2*cM*r^6*w^3 - (6*I)*a^2*r^7*w^3 + 
      a*m*r^8*w^3 - (2*I)*r^9*w^3 + 2*a^8*cM*r*w^4 + 2*a^8*r^2*w^4 - 
      4*a^6*cM*r^3*w^4 + 2*a^6*r^4*w^4 - 6*a^4*cM*r^5*w^4 - 2*a^4*r^6*w^4 - 
      2*a^2*r^8*w^4)*Derivative[1][fR0][r])/(18*cM*w^3), 
 f03f24b[r] -> ((2*a^6*cM*m - 8*a^4*cM^3*m + (10*I)*a^5*cM^2*m^2 + 
      2*a^6*cM*m^3 + 12*a^4*cM^2*m*r - (10*I)*a^5*cM*m^2*r - 6*a^4*cM*m*r^2 - 
      (4*I)*a^5*m^2*r^2 + (16*I)*a^3*cM^2*m^2*r^2 + 20*a^4*cM*m^3*r^2 - 
      (4*I)*a^5*m^4*r^2 + 4*a^4*m*r^3 - 16*a^2*cM^2*m*r^3 - 
      (4*I)*a^3*cM*m^2*r^3 - 16*a^4*m^3*r^3 + 28*a^2*cM*m*r^4 - 
      16*cM^3*m*r^4 - (6*I)*a^3*m^2*r^4 + (12*I)*a*cM^2*m^2*r^4 - 
      6*a^2*cM*m^3*r^4 + (2*I)*a^3*m^4*r^4 - 14*a^2*m*r^5 + 32*cM^2*m*r^5 - 
      (18*I)*a*cM*m^2*r^5 + 8*a^2*m^3*r^5 - 24*cM*m*r^6 + (4*I)*a*m^2*r^6 + 
      6*m*r^7 - a^6*cM*m*sss + 2*a^4*cM^2*m*r*sss - 9*a^4*cM*m*r^2*sss + 
      (4*I)*a^5*m^2*r^2*sss + 6*a^4*m*r^3*sss + 16*a^2*cM^2*m*r^3*sss - 
      (8*I)*a^3*cM*m^2*r^3*sss - 18*a^2*cM*m*r^4*sss + 
      (2*I)*a^3*m^2*r^4*sss + 3*a^2*m*r^5*sss - 4*cM^2*m*r^5*sss + 
      (4*I)*a*cM*m^2*r^5*sss + 8*cM*m*r^6*sss - (2*I)*a*m^2*r^6*sss - 
      3*m*r^7*sss + 6*a^7*cM*w + 8*a^5*cM^3*w - (12*I)*a^6*cM^2*m*w - 
      4*a^7*cM*m^2*w - 12*a^7*r*w - 12*a^5*cM^2*r*w - (6*I)*a^6*cM*m*r*w + 
      16*a^5*cM^2*m^2*r*w - (4*I)*a^6*cM*m^3*r*w + 20*a^5*cM*r^2*w - 
      24*a^3*cM^3*r^2*w + (16*I)*a^6*m*r^2*w - (24*I)*a^4*cM^2*m*r^2*w - 
      84*a^5*cM*m^2*r^2*w + (16*I)*a^6*m^3*r^2*w - 24*a^5*r^3*w + 
      100*a^3*cM^2*r^3*w - (18*I)*a^4*cM*m*r^3*w + 36*a^5*m^2*r^3*w - 
      46*a^3*cM*r^4*w - 80*a*cM^3*r^4*w + (16*I)*a^4*m*r^4*w - 
      (24*I)*a^2*cM^2*m*r^4*w - 20*a^3*cM*m^2*r^4*w + (8*I)*a^4*m^3*r^4*w - 
      12*a^3*r^5*w + 88*a*cM^2*r^5*w + (54*I)*a^2*cM*m*r^5*w + 
      18*a^3*m^2*r^5*w - 16*a*cM^2*m^2*r^5*w + (4*I)*a^2*cM*m^3*r^5*w - 
      12*a*cM*r^6*w - (4*I)*a^2*m*r^6*w - (12*I)*cM^2*m*r^6*w + 
      24*a*cM*m^2*r^6*w - (8*I)*a^2*m^3*r^6*w + (18*I)*cM*m*r^7*w - 
      18*a*m^2*r^7*w - (4*I)*m*r^8*w - 3*a^7*cM*sss*w + 6*a^7*r*sss*w + 
      6*a^5*cM^2*r*sss*w + (4*I)*a^6*cM*m*r*sss*w - 14*a^5*cM*r^2*sss*w - 
      (4*I)*a^6*m*r^2*sss*w - (8*I)*a^4*cM^2*m*r^2*sss*w + 12*a^5*r^3*sss*w - 
      2*a^3*cM^2*r^3*sss*w + (4*I)*a^4*cM*m*r^3*sss*w - 13*a^3*cM*r^4*sss*w - 
      (6*I)*a^4*m*r^4*sss*w + (16*I)*a^2*cM^2*m*r^4*sss*w + 6*a^3*r^5*sss*w + 
      4*a*cM^2*r^5*sss*w - (4*I)*a^2*cM*m*r^5*sss*w - 2*a*cM*r^6*sss*w - 
      (4*I)*cM*m*r^7*sss*w + (2*I)*m*r^8*sss*w + (2*I)*a^7*cM^2*w^2 + 
      2*a^8*cM*m*w^2 + (16*I)*a^7*cM*r*w^2 - 6*a^8*m*r*w^2 - 
      32*a^6*cM^2*m*r*w^2 + (12*I)*a^7*cM*m^2*r*w^2 + (8*I)*a^7*r^2*w^2 + 
      84*a^6*cM*m*r^2*w^2 - (16*I)*a^7*m^2*r^2*w^2 - (32*I)*a^5*cM*r^3*w^2 - 
      4*a^6*m*r^3*w^2 + 32*a^4*cM^2*m*r^3*w^2 - (4*I)*a^5*cM*m^2*r^3*w^2 + 
      (8*I)*a^5*r^4*w^2 + (74*I)*a^3*cM^2*r^4*w^2 - (24*I)*a^5*m^2*r^4*w^2 - 
      (24*I)*a^3*cM*r^5*w^2 + 12*a^4*m*r^5*w^2 + 64*a^2*cM^2*m*r^5*w^2 - 
      (20*I)*a^3*cM*m^2*r^5*w^2 - (8*I)*a^3*r^6*w^2 - (60*I)*a*cM^2*r^6*w^2 - 
      76*a^2*cM*m*r^6*w^2 + (24*I)*a*cM*r^7*w^2 + 12*a^2*m*r^7*w^2 - 
      (4*I)*a*cM*m^2*r^7*w^2 - (8*I)*a*r^8*w^2 + 6*cM*m*r^8*w^2 + 
      (8*I)*a*m^2*r^8*w^2 + 2*m*r^9*w^2 - (4*I)*a^7*cM*r*sss*w^2 - 
      (4*I)*a^7*r^2*sss*w^2 + (8*I)*a^5*cM^2*r^2*sss*w^2 + 
      (16*I)*a^5*cM*r^3*sss*w^2 - (4*I)*a^5*r^4*sss*w^2 - 
      (24*I)*a^3*cM^2*r^4*sss*w^2 + (12*I)*a^3*cM*r^5*sss*w^2 + 
      (4*I)*a^3*r^6*sss*w^2 - (8*I)*a*cM*r^7*sss*w^2 + (4*I)*a*r^8*sss*w^2 + 
      6*a^9*r*w^3 + 16*a^7*cM^2*r*w^3 - (12*I)*a^8*cM*m*r*w^3 - 
      20*a^7*cM*r^2*w^3 - 10*a^7*r^3*w^3 - 32*a^5*cM^2*r^3*w^3 + 
      (8*I)*a^6*cM*m*r^3*w^3 + 24*a^5*cM*r^4*w^3 + (6*I)*a^6*m*r^4*w^3 - 
      34*a^5*r^5*w^3 - 48*a^3*cM^2*r^5*w^3 + (36*I)*a^4*cM*m*r^5*w^3 + 
      44*a^3*cM*r^6*w^3 + (10*I)*a^4*m*r^6*w^3 - 14*a^3*r^7*w^3 + 
      (16*I)*a^2*cM*m*r^7*w^3 + (2*I)*a^2*m*r^8*w^3 + 4*a*r^9*w^3 - 
      (2*I)*m*r^10*w^3 + (4*I)*a^9*cM*r*w^4 + (4*I)*a^9*r^2*w^4 - 
      (4*I)*a^7*cM*r^3*w^4 + (8*I)*a^7*r^4*w^4 - (20*I)*a^5*cM*r^5*w^4 - 
      (12*I)*a^3*cM*r^7*w^4 - (8*I)*a^3*r^8*w^4 - (4*I)*a*r^10*w^4)*fR0[r])/
    (36*cM*(a^2 - 2*cM*r + r^2)*w^3) - 
   ((-2*a^4*cM^2*m + (2*I)*a^5*cM*m^2 + 2*a^4*cM*m*r + (4*I)*a^3*cM*m^2*r^2 + 
      4*a^4*m^3*r^2 - 4*a^2*cM*m*r^3 + 4*a^2*m*r^4 - 4*cM^2*m*r^4 + 
      (2*I)*a*cM*m^2*r^4 - 2*a^2*m^3*r^4 + 6*cM*m*r^5 - 2*m*r^6 - 
      2*a^4*m*r^2*sss + 4*a^2*cM*m*r^3*sss - a^2*m*r^4*sss - 2*cM*m*r^5*sss + 
      m*r^6*sss + 2*a^7*w + 2*a^5*cM^2*w - (2*I)*a^6*cM*m*w - 2*a^5*cM*r*w + 
      4*a^5*cM*m^2*r*w - 6*a^3*cM^2*r^2*w - (14*I)*a^4*cM*m*r^2*w - 
      12*a^5*m^2*r^2*w + 22*a^3*cM*r^3*w - 6*a^3*r^4*w - 20*a*cM^2*r^4*w - 
      (14*I)*a^2*cM*m*r^4*w - 6*a^3*m^2*r^4*w + 12*a*cM*r^5*w - 
      4*a*cM*m^2*r^5*w - 4*a*r^6*w - (2*I)*cM*m*r^6*w + 6*a*m^2*r^6*w - 
      a^7*sss*w + 2*a^5*cM*r*sss*w - 2*a^3*cM*r^3*sss*w + 3*a^3*r^4*sss*w - 
      4*a*cM*r^5*sss*w + 2*a*r^6*sss*w - 8*a^6*cM*m*r*w^2 + 
      (8*I)*a^5*cM*r^2*w^2 + 4*a^6*m*r^2*w^2 + 8*a^4*cM*m*r^3*w^2 + 
      (16*I)*a^3*cM*r^4*w^2 + 6*a^4*m*r^4*w^2 + 16*a^2*cM*m*r^5*w^2 + 
      (8*I)*a*cM*r^6*w^2 - 2*m*r^8*w^2 + 4*a^7*cM*r*w^3 + 4*a^7*r^2*w^3 - 
      8*a^5*cM*r^3*w^3 + 4*a^5*r^4*w^3 - 12*a^3*cM*r^5*w^3 - 4*a^3*r^6*w^3 - 
      4*a*r^8*w^3)*Derivative[1][fR0][r])/(36*cM*w^3), 
 f03f33a[r] -> (((2*I)*a^4*m - (8*I)*a^2*cM^2*m - 10*a^3*cM*m^2 + 
      (8*I)*a^2*cM^2*m^3 + 10*a^3*cM*m^4 - (2*I)*a^4*m^5 + 
      (12*I)*a^2*cM*m*r + 4*a^3*m^2*r + 24*a*cM^2*m^2*r - 
      (42*I)*a^2*cM*m^3*r - 16*a^3*m^4*r - (4*I)*a^2*m*r^2 - 
      (8*I)*cM^2*m*r^2 - 46*a*cM*m^2*r^2 + (38*I)*a^2*m^3*r^2 + 
      (12*I)*cM*m*r^3 + 28*a*m^2*r^3 - (6*I)*m*r^4 - I*a^4*m*sss + 
      I*a^4*m^3*sss + (14*I)*a^2*cM*m*r*sss + 6*a^3*m^2*r*sss - 
      (2*I)*a^2*cM*m^3*r*sss - (18*I)*a^2*m*r^2*sss - (8*I)*cM^2*m*r^2*sss + 
      8*a*cM*m^2*r^2*sss - (3*I)*a^2*m^3*r^2*sss + (14*I)*cM*m*r^3*sss - 
      14*a*m^2*r^3*sss - I*m*r^4*sss + (2*I)*a^2*m*r^2*sss^2 - 
      (4*I)*cM*m*r^3*sss^2 + (2*I)*m*r^4*sss^2 - (8*I)*a^5*w + 
      (32*I)*a^3*cM^2*w + 42*a^4*cM*m*w - (12*I)*a^5*m^2*w + 
      (8*I)*a^3*cM^2*m^2*w + (2*I)*a^5*m^4*w - (16*I)*a^3*cM*r*w - 
      24*a^2*cM^2*m*r*w + (80*I)*a^3*cM*m^2*r*w + 20*a^4*m^3*r*w - 
      (16*I)*a^3*r^2*w - (32*I)*a*cM^2*r^2*w + 44*a^2*cM*m*r^2*w - 
      (108*I)*a^3*m^2*r^2*w + (8*I)*a*cM^2*m^2*r^2*w + 44*a^2*cM*m^3*r^2*w - 
      (6*I)*a^3*m^4*r^2*w + (48*I)*a*cM*r^3*w - 80*a^2*m*r^3*w - 
      (24*I)*a*cM*m^2*r^3*w - 36*a^2*m^3*r^3*w - (8*I)*a*r^4*w + 
      34*cM*m*r^4*w + (16*I)*a*m^2*r^4*w - 16*m*r^5*w + (8*I)*a^5*sss*w - 
      (16*I)*a^3*cM^2*sss*w - 20*a^4*cM*m*sss*w + (5*I)*a^5*m^2*sss*w + 
      8*a^4*m*r*sss*w - (2*I)*a^3*cM*m^2*r*sss*w + (16*I)*a^3*r^2*sss*w + 
      (16*I)*a*cM^2*r^2*sss*w - 16*a^2*cM*m*r^2*sss*w + 
      (18*I)*a^3*m^2*r^2*sss*w - (32*I)*a*cM*r^3*sss*w + 16*a^2*m*r^3*sss*w - 
      (10*I)*a*cM*m^2*r^3*sss*w + (8*I)*a*r^4*sss*w + 4*cM*m*r^4*sss*w + 
      (13*I)*a*m^2*r^4*sss*w + 8*m*r^5*sss*w - (2*I)*a^5*sss^2*w + 
      (4*I)*a^3*cM*r*sss^2*w - (4*I)*a^3*r^2*sss^2*w + 
      (4*I)*a*cM*r^3*sss^2*w - (2*I)*a*r^4*sss^2*w - 64*a^5*cM*w^2 + 
      (32*I)*a^6*m*w^2 - (40*I)*a^4*cM^2*m*w^2 - 60*a^5*cM*m^2*w^2 + 
      (12*I)*a^6*m^3*w^2 + 44*a^5*r*w^2 - (2*I)*a^4*cM*m*r*w^2 + 
      20*a^5*m^2*r*w^2 - 16*a^3*cM*r^2*w^2 + (62*I)*a^4*m*r^2*w^2 + 
      (64*I)*a^2*cM^2*m*r^2*w^2 - 88*a^3*cM*m^2*r^2*w^2 + 
      (36*I)*a^4*m^3*r^2*w^2 + 4*a^3*r^3*w^2 - (76*I)*a^2*cM*m*r^3*w^2 + 
      60*a^3*m^2*r^3*w^2 + 24*a*cM*r^4*w^2 + (68*I)*a^2*m*r^4*w^2 + 
      18*a*cM*m^2*r^4*w^2 + (18*I)*a^2*m^3*r^4*w^2 + 8*a*r^5*w^2 - 
      (30*I)*cM*m*r^5*w^2 + 22*a*m^2*r^5*w^2 + (2*I)*m*r^6*w^2 + 
      20*a^5*cM*sss*w^2 - (13*I)*a^6*m*sss*w^2 - 10*a^5*r*sss*w^2 + 
      (10*I)*a^4*cM*m*r*sss*w^2 + 20*a^3*cM*r^2*sss*w^2 - 
      (33*I)*a^4*m*r^2*sss*w^2 - 14*a^3*r^3*sss*w^2 + 
      (16*I)*a^2*cM*m*r^3*sss*w^2 - 12*a*cM*r^4*sss*w^2 - 
      (24*I)*a^2*m*r^4*sss*w^2 - 4*a*r^5*sss*w^2 - (4*I)*m*r^6*sss*w^2 - 
      (20*I)*a^7*w^3 + (24*I)*a^5*cM^2*w^3 + 80*a^6*cM*m*w^3 - 
      (28*I)*a^7*m^2*w^3 - (36*I)*a^5*cM*r*w^3 - 36*a^6*m*r*w^3 - 
      (48*I)*a^5*r^2*w^3 - (72*I)*a^3*cM^2*r^2*w^3 + 44*a^4*cM*m*r^2*w^3 - 
      (72*I)*a^5*m^2*r^2*w^3 + (132*I)*a^3*cM*r^3*w^3 - 48*a^4*m*r^3*w^3 - 
      (36*I)*a^3*r^4*w^3 - 48*a^2*cM*m*r^4*w^3 - (54*I)*a^3*m^2*r^4*w^3 - 
      18*a^2*m*r^5*w^3 - (8*I)*a*r^6*w^3 - (10*I)*a*m^2*r^6*w^3 - 
      6*m*r^7*w^3 + (7*I)*a^7*sss*w^3 - (6*I)*a^5*cM*r*sss*w^3 + 
      (18*I)*a^5*r^2*sss*w^3 - (6*I)*a^3*cM*r^3*sss*w^3 + 
      (15*I)*a^3*r^4*sss*w^3 + (4*I)*a*r^6*sss*w^3 - 30*a^7*cM*w^4 + 
      (22*I)*a^8*m*w^4 + 12*a^7*r*w^4 + (60*I)*a^6*m*r^2*w^4 + 
      24*a^5*r^3*w^4 + 30*a^3*cM*r^4*w^4 + (54*I)*a^4*m*r^4*w^4 + 
      12*a^3*r^5*w^4 + (16*I)*a^2*m*r^6*w^4 - (6*I)*a^9*w^5 - 
      (18*I)*a^7*r^2*w^5 - (18*I)*a^5*r^4*w^5 - (6*I)*a^3*r^6*w^5)*fR0[r])/
    (36*cM*w^3) + ((a^2 - 2*cM*r + r^2)*((2*I)*a^2*cM*m + 2*a^3*m^2 - 
      (2*I)*a^2*cM*m^3 - 2*a^3*m^4 - (2*I)*a^2*m*r - 6*a*cM*m^2*r + 
      (8*I)*a^2*m^3*r + (2*I)*cM*m*r^2 + 8*a*m^2*r^2 - (2*I)*m*r^3 - 
      (3*I)*a^2*m*r*sss + (2*I)*cM*m*r^2*sss - 4*a*m^2*r^2*sss + 
      I*m*r^3*sss - (8*I)*a^3*cM*w - 8*a^4*m*w - (2*I)*a^3*cM*m^2*w + 
      6*a^2*cM*m*r*w - (18*I)*a^3*m^2*r*w + (8*I)*a*cM*r^2*w - 
      32*a^2*m*r^2*w - (2*I)*a*cM*m^2*r^2*w - 8*a^2*m^3*r^2*w + 
      18*cM*m*r^3*w + (6*I)*a*m^2*r^3*w - 8*m*r^4*w + (4*I)*a^3*cM*sss*w + 
      4*a^4*m*sss*w - (4*I)*a*cM*r^2*sss*w + 8*a^2*m*r^2*sss*w + 
      4*m*r^4*sss*w + 14*a^5*w^2 + (10*I)*a^4*cM*m*w^2 + 12*a^5*m^2*w^2 + 
      (4*I)*a^4*m*r*w^2 + 10*a^3*r^2*w^2 - (16*I)*a^2*cM*m*r^2*w^2 + 
      28*a^3*m^2*r^2*w^2 + (4*I)*a^2*m*r^3*w^2 + 8*a*r^4*w^2 + 
      10*a*m^2*r^4*w^2 - (6*I)*m*r^5*w^2 - 4*a^5*sss*w^2 - 
      8*a^3*r^2*sss*w^2 - 4*a*r^4*sss*w^2 - (6*I)*a^5*cM*w^3 - 16*a^6*m*w^3 + 
      (6*I)*a^5*r*w^3 + (18*I)*a^3*cM*r^2*w^3 - 32*a^4*m*r^2*w^3 + 
      (6*I)*a^3*r^3*w^3 - 16*a^2*m*r^4*w^3 + 6*a^7*w^4 + 12*a^5*r^2*w^4 + 
      6*a^3*r^4*w^4)*Derivative[1][fR0][r])/(36*cM*w^3), 
 f03f33b[r] -> (((4*I)*a^4*m^2 - (16*I)*a^2*cM^2*m^2 - 20*a^3*cM*m^3 + 
      (4*I)*a^4*m^4 - 4*a^3*m*r + 16*a*cM^2*m*r + (4*I)*a^2*cM*m^2*r + 
      16*a^3*m^3*r - 24*a*cM*m*r^2 + (8*I)*a^2*m^2*r^2 + 12*a*m*r^3 - 
      (2*I)*a^4*sss + (8*I)*a^2*cM^2*sss + 10*a^3*cM*m*sss - 
      (4*I)*a^4*m^2*sss - (4*I)*a^2*cM*r*sss - 6*a^3*m*r*sss + 
      (4*I)*a^2*cM*m^2*r*sss - (4*I)*a^2*r^2*sss - (8*I)*cM^2*r^2*sss + 
      2*a*cM*m*r^2*sss - (4*I)*a^2*m^2*r^2*sss + (12*I)*cM*r^3*sss - 
      6*a*m*r^3*sss - (2*I)*r^4*sss + I*a^4*sss^2 - (2*I)*a^2*cM*r*sss^2 + 
      (2*I)*a^2*r^2*sss^2 - (2*I)*cM*r^3*sss^2 + I*r^4*sss^2 + 16*a^4*cM*w - 
      (12*I)*a^5*m*w + (32*I)*a^3*cM^2*m*w + 60*a^4*cM*m^2*w - 
      (16*I)*a^5*m^3*w - 8*a^4*r*w - 16*a^2*cM^2*r*w - (8*I)*a^3*cM*m*r*w - 
      36*a^4*m^2*r*w + 8*a^2*cM*r^2*w - (16*I)*a^3*m*r^2*w - 
      (32*I)*a*cM^2*m*r^2*w + 20*a^2*cM*m^2*r^2*w - (16*I)*a^3*m^3*r^2*w - 
      16*a^2*r^3*w + (40*I)*a*cM*m*r^3*w - 36*a^2*m^2*r^3*w + 24*cM*r^4*w - 
      (4*I)*a*m*r^4*w - 8*r^5*w - 10*a^4*cM*sss*w + (8*I)*a^5*m*sss*w + 
      4*a^4*r*sss*w - (8*I)*a^3*cM*m*r*sss*w - 8*a^2*cM*r^2*sss*w + 
      (16*I)*a^3*m*r^2*sss*w + 8*a^2*r^3*sss*w - (8*I)*a*cM*m*r^3*sss*w + 
      2*cM*r^4*sss*w + (8*I)*a*m*r^4*sss*w + 4*r^5*sss*w + (8*I)*a^6*w^2 - 
      (16*I)*a^4*cM^2*w^2 - 60*a^5*cM*m*w^2 + (24*I)*a^6*m^2*w^2 - 
      (12*I)*a^4*cM*r*w^2 + 20*a^5*m*r*w^2 + (56*I)*a^4*r^2*w^2 + 
      (48*I)*a^2*cM^2*r^2*w^2 - 52*a^3*cM*m*r^2*w^2 + 
      (52*I)*a^4*m^2*r^2*w^2 - (80*I)*a^2*cM*r^3*w^2 + 72*a^3*m*r^3*w^2 + 
      (16*I)*a^2*r^4*w^2 + 24*a*cM*m*r^4*w^2 + (20*I)*a^2*m^2*r^4*w^2 - 
      (20*I)*cM*r^5*w^2 + 12*a*m*r^5*w^2 - (4*I)*a^6*sss*w^2 + 
      (4*I)*a^4*cM*r*sss*w^2 - (14*I)*a^4*r^2*sss*w^2 + 
      (12*I)*a^2*cM*r^3*sss*w^2 - (12*I)*a^2*r^4*sss*w^2 - 
      (2*I)*r^6*sss*w^2 + 20*a^6*cM*w^3 - (16*I)*a^7*m*w^3 + 
      32*a^4*cM*r^2*w^3 - (56*I)*a^5*m*r^2*w^3 - 20*a^4*r^3*w^3 - 
      36*a^2*cM*r^4*w^3 - (48*I)*a^3*m*r^4*w^3 - 24*a^2*r^5*w^3 - 
      (8*I)*a*m*r^6*w^3 - 4*r^7*w^3 + (4*I)*a^8*w^4 + (20*I)*a^6*r^2*w^4 + 
      (28*I)*a^4*r^4*w^4 + (12*I)*a^2*r^6*w^4)*fR0[r])/(36*cM*w^3) - 
   ((a^2 - 2*cM*r + r^2)*((-2*I)*a^2*cM*m^2 - 2*a^3*m^3 + 2*a*cM*m*r - 
      2*a*m*r^2 + I*a^2*cM*sss + a^3*m*sss - I*cM*r^2*sss + a*m*r^2*sss + 
      2*a^4*w + (4*I)*a^3*cM*m*w + 6*a^4*m^2*w - 2*a^2*cM*r*w + 4*a^2*r^2*w - 
      (4*I)*a*cM*m*r^2*w + 6*a^2*m^2*r^2*w - 6*cM*r^3*w + 2*r^4*w - 
      a^4*sss*w - 2*a^2*r^2*sss*w - r^4*sss*w - (2*I)*a^4*cM*w^2 - 
      6*a^5*m*w^2 - (2*I)*a^4*r*w^2 + (6*I)*a^2*cM*r^2*w^2 - 
      14*a^3*m*r^2*w^2 + (4*I)*a^2*r^3*w^2 - 4*a*m*r^4*w^2 + (2*I)*r^5*w^2 + 
      2*a^6*w^3 + 8*a^4*r^2*w^3 + 6*a^2*r^4*w^3)*Derivative[1][fR0][r])/
    (18*cM*w^3), f03f34a[r] -> 
  ((-8*a^4*cM*m^3*r + 32*a^2*cM^3*m^3*r - (40*I)*a^3*cM^2*m^4*r - 
      8*a^4*cM*m^5*r + 8*a^4*m*r^2 - 32*a^2*cM^2*m*r^2 + 
      (40*I)*a^3*cM*m^2*r^2 - 8*a^4*m^3*r^2 + 16*a^2*cM^2*m^3*r^2 - 
      (40*I)*a^3*cM*m^4*r^2 - 16*a^4*m^5*r^2 + 48*a^2*cM*m*r^3 - 
      (40*I)*a^3*m^2*r^3 - 72*a^2*cM*m^3*r^3 + (80*I)*a^3*m^4*r^3 - 
      20*a^2*m*r^4 - 16*cM^2*m*r^4 + (20*I)*a*cM*m^2*r^4 + 52*a^2*m^3*r^4 + 
      24*cM*m*r^5 - (20*I)*a*m^2*r^5 - 12*m*r^6 + 8*a^4*cM*m*r*sss - 
      32*a^2*cM^3*m*r*sss + (40*I)*a^3*cM^2*m^2*r*sss + 12*a^4*cM*m^3*r*sss + 
      32*a^2*cM^2*m*r^2*sss - (20*I)*a^3*cM*m^2*r^2*sss + 
      12*a^4*m^3*r^2*sss - 8*a^2*cM^2*m^3*r^2*sss + 8*a^2*cM*m*r^3*sss - 
      (20*I)*a^3*m^2*r^3*sss - 12*a^2*cM*m^3*r^3*sss - 20*a^2*m*r^4*sss + 
      8*cM^2*m*r^4*sss - (10*I)*a*cM*m^2*r^4*sss + 6*a^2*m^3*r^4*sss - 
      8*cM*m*r^5*sss + (10*I)*a*m^2*r^5*sss + 4*m*r^6*sss - 
      4*a^4*cM*m*r*sss^2 - 2*a^4*m*r^2*sss^2 + 8*a^2*cM^2*m*r^2*sss^2 - 
      a^2*m*r^4*sss^2 - 2*cM*m*r^5*sss^2 + m*r^6*sss^2 - 16*a^7*w + 
      64*a^5*cM^2*w - (16*I)*a^6*cM*m*w - 4*a^7*m^2*w + 16*a^5*cM^2*m^2*w - 
      (4*I)*a^6*cM*m^3*w - 88*a^5*cM*r*w - 160*a^3*cM^3*r*w + 
      (16*I)*a^6*m*r*w + (40*I)*a^4*cM^2*m*r*w + 40*a^5*cM*m^2*r*w - 
      192*a^3*cM^3*m^2*r*w + (248*I)*a^4*cM^2*m^3*r*w + 56*a^5*cM*m^4*r*w + 
      64*a^5*r^2*w + 368*a^3*cM^2*r^2*w + 4*a^5*m^2*r^2*w + 
      160*a^3*cM^2*m^2*r^2*w - (80*I)*a^4*cM*m^3*r^2*w + 40*a^5*m^4*r^2*w - 
      312*a^3*cM*r^3*w - (64*I)*a^4*m*r^3*w - (64*I)*a^2*cM^2*m*r^3*w + 
      64*a^3*cM*m^2*r^3*w - (88*I)*a^4*m^3*r^3*w + (24*I)*a^2*cM^2*m^3*r^3*
       w + 24*a^3*cM*m^4*r^3*w + 80*a^3*r^4*w + (52*I)*a^2*cM*m*r^4*w - 
      120*a^3*m^2*r^4*w + 96*a*cM^2*m^2*r^4*w - (104*I)*a^2*cM*m^3*r^4*w + 
      28*a^3*m^4*r^4*w + (24*I)*a^2*m*r^5*w - 144*a*cM*m^2*r^5*w - 
      (4*I)*a^2*m^3*r^5*w + (4*I)*cM*m*r^6*w + 40*a*m^2*r^6*w + 
      (8*I)*m*r^7*w + 12*a^7*sss*w - 16*a^5*cM^2*sss*w + 
      (4*I)*a^6*cM*m*sss*w + 2*a^7*m^2*sss*w + 8*a^5*cM*r*sss*w + 
      48*a^3*cM^3*r*sss*w - (8*I)*a^6*m*r*sss*w - (68*I)*a^4*cM^2*m*r*sss*w - 
      48*a^5*cM*m^2*r*sss*w - 32*a^5*r^2*sss*w - 80*a^3*cM^2*r^2*sss*w + 
      (12*I)*a^4*cM*m*r^2*sss*w - 10*a^5*m^2*r^2*sss*w + 
      48*a^3*cM^2*m^2*r^2*sss*w + 104*a^3*cM*r^3*sss*w + 
      (16*I)*a^4*m*r^3*sss*w - (24*I)*a^2*cM^2*m*r^3*sss*w - 
      48*a^3*cM*m^2*r^3*sss*w - 52*a^3*r^4*sss*w - 32*a*cM^2*r^4*sss*w + 
      (54*I)*a^2*cM*m*r^4*sss*w - 8*a^3*m^2*r^4*sss*w + 48*a*cM*r^5*sss*w + 
      (20*I)*a^2*m*r^5*sss*w - 8*a*r^6*sss*w - (2*I)*cM*m*r^6*sss*w + 
      4*a*m^2*r^6*sss*w - (4*I)*m*r^7*sss*w - 2*a^7*sss^2*w + 
      10*a^5*cM*r*sss^2*w - 12*a^3*cM^2*r^2*sss^2*w + 2*a^3*cM*r^3*sss^2*w + 
      6*a^3*r^4*sss^2*w - 8*a*cM*r^5*sss^2*w + 4*a*r^6*sss^2*w + 
      (16*I)*a^7*cM*w^2 + 8*a^8*m*w^2 - 32*a^6*cM^2*m*w^2 + 
      (12*I)*a^7*cM*m^2*w^2 + (16*I)*a^7*r*w^2 - (40*I)*a^5*cM^2*r*w^2 - 
      8*a^6*cM*m*r*w^2 + 288*a^4*cM^3*m*r*w^2 - (504*I)*a^5*cM^2*m^2*r*w^2 - 
      144*a^6*cM*m^3*r*w^2 - (48*I)*a^5*cM*r^2*w^2 - 8*a^6*m*r^2*w^2 - 
      336*a^4*cM^2*m*r^2*w^2 + (316*I)*a^5*cM*m^2*r^2*w^2 - 
      16*a^6*m^3*r^2*w^2 - (64*I)*a^5*r^3*w^2 - (56*I)*a^3*cM^2*r^3*w^2 - 
      8*a^4*cM*m*r^3*w^2 - (16*I)*a^5*m^2*r^3*w^2 - (144*I)*a^3*cM^2*m^2*r^3*
       w^2 - 160*a^4*cM*m^3*r^3*w^2 + (288*I)*a^3*cM*r^4*w^2 - 
      20*a^4*m*r^4*w^2 - 96*a^2*cM^2*m*r^4*w^2 + (320*I)*a^3*cM*m^2*r^4*w^2 - 
      44*a^4*m^3*r^4*w^2 - (48*I)*a^3*r^5*w^2 + 160*a^2*cM*m*r^5*w^2 + 
      (52*I)*a^3*m^2*r^5*w^2 - 16*a^2*cM*m^3*r^5*w^2 - (96*I)*a*cM*r^6*w^2 + 
      64*a^2*m*r^6*w^2 + (24*I)*a*cM*m^2*r^6*w^2 - 12*a^2*m^3*r^6*w^2 + 
      (32*I)*a*r^7*w^2 - (12*I)*a*m^2*r^7*w^2 + 4*m*r^8*w^2 - 
      (4*I)*a^7*cM*sss*w^2 - 4*a^8*m*sss*w^2 - (8*I)*a^7*r*sss*w^2 + 
      (28*I)*a^5*cM^2*r*sss*w^2 + 60*a^6*cM*m*r*sss*w^2 + 
      (24*I)*a^5*cM*r^2*sss*w^2 - 8*a^6*m*r^2*sss*w^2 - 
      72*a^4*cM^2*m*r^2*sss*w^2 + (32*I)*a^5*r^3*sss*w^2 + 
      (36*I)*a^3*cM^2*r^3*sss*w^2 + 108*a^4*cM*m*r^3*sss*w^2 - 
      (108*I)*a^3*cM*r^4*sss*w^2 + 18*a^4*m*r^4*sss*w^2 + 
      (24*I)*a^3*r^5*sss*w^2 - (8*I)*a*cM*r^6*sss*w^2 + 
      20*a^2*m*r^6*sss*w^2 - (16*I)*a*r^7*sss*w^2 - 2*m*r^8*sss*w^2 - 
      4*a^9*w^3 + 16*a^7*cM^2*w^3 - (12*I)*a^8*cM*m*w^3 - 24*a^7*cM*r*w^3 - 
      128*a^5*cM^3*r*w^3 + (424*I)*a^6*cM^2*m*r*w^3 + 176*a^7*cM*m^2*r*w^3 + 
      12*a^7*r^2*w^3 + 160*a^5*cM^2*r^2*w^3 - (232*I)*a^6*cM*m*r^2*w^3 - 
      32*a^7*m^2*r^2*w^3 + 64*a^5*cM*r^3*w^3 + (72*I)*a^6*m*r^3*w^3 + 
      (216*I)*a^4*cM^2*m*r^3*w^3 + 336*a^5*cM*m^2*r^3*w^3 - 28*a^5*r^4*w^3 - 
      48*a^3*cM^2*r^4*w^3 - (420*I)*a^4*cM*m*r^4*w^3 + 136*a^3*cM*r^5*w^3 + 
      96*a^3*cM*m^2*r^5*w^3 - 44*a^3*r^6*w^3 - (72*I)*a^2*cM*m*r^6*w^3 + 
      32*a^3*m^2*r^6*w^3 - 80*a*cM*r^7*w^3 - (72*I)*a^2*m*r^7*w^3 + 
      2*a^9*sss*w^3 - 24*a^7*cM*r*sss*w^3 + 6*a^7*r^2*sss*w^3 + 
      32*a^5*cM^2*r^2*sss*w^3 - 48*a^5*cM*r^3*sss*w^3 - 2*a^5*r^4*sss*w^3 - 
      24*a^3*cM*r^5*sss*w^3 - 14*a^3*r^6*sss*w^3 - 8*a*r^8*sss*w^3 + 
      (4*I)*a^9*cM*w^4 - (128*I)*a^7*cM^2*r*w^4 - 104*a^8*cM*m*r*w^4 + 
      (36*I)*a^7*cM*r^2*w^4 + 32*a^8*m*r^2*w^4 - (48*I)*a^7*r^3*w^4 - 
      (96*I)*a^5*cM^2*r^3*w^4 - 288*a^6*cM*m*r^3*w^4 + 
      (204*I)*a^5*cM*r^4*w^4 + 20*a^6*m*r^4*w^4 - 144*a^4*cM*m*r^5*w^4 + 
      (12*I)*a^3*cM*r^6*w^4 - 36*a^4*m*r^6*w^4 + (64*I)*a^3*r^7*w^4 - 
      24*a^2*m*r^8*w^4 + (16*I)*a*r^9*w^4 + 24*a^9*cM*r*w^5 - 8*a^9*r^2*w^5 + 
      88*a^7*cM*r^3*w^5 - 4*a^7*r^4*w^5 + 64*a^5*cM*r^5*w^5 + 
      16*a^5*r^6*w^5 + 12*a^3*r^8*w^5)*fR0[r])/(72*cM*w^3) + 
   ((a^2 - 2*cM*r + r^2)*(-4*a^2*cM^2*m^3*r + (4*I)*a^3*cM*m^4*r + 
      4*a^2*cM*m*r^2 - (4*I)*a^3*m^2*r^2 - 4*a^2*cM*m^3*r^2 + 
      (8*I)*a^3*m^4*r^2 - 4*a^2*m*r^3 + 8*a^2*m^3*r^3 + 2*cM*m*r^4 - 
      (2*I)*a*m^2*r^4 - 2*m*r^5 + 4*a^2*cM^2*m*r*sss - 
      (4*I)*a^3*cM*m^2*r*sss - 2*a^2*cM*m*r^2*sss - (2*I)*a^3*m^2*r^2*sss - 
      2*a^2*m*r^3*sss - cM*m*r^4*sss + I*a*m^2*r^4*sss + m*r^5*sss - 
      8*a^5*cM*w - 2*a^5*cM*m^2*w + 12*a^5*r*w + 20*a^3*cM^2*r*w + 
      24*a^3*cM^2*m^2*r*w - (24*I)*a^4*cM*m^3*r*w - 36*a^3*cM*r^2*w - 
      (4*I)*a^4*m*r^2*w - 8*a^3*cM*m^2*r^2*w - (12*I)*a^4*m^3*r^2*w + 
      12*a^3*r^3*w - 12*a^3*m^2*r^3*w - (8*I)*a^2*cM*m^3*r^3*w + 
      (10*I)*a^2*m*r^4*w - 12*a*cM*m^2*r^4*w - (6*I)*a^2*m^3*r^4*w + 
      6*a*m^2*r^5*w + (2*I)*m*r^6*w + 2*a^5*cM*sss*w - 6*a^5*r*sss*w - 
      6*a^3*cM^2*r*sss*w + (6*I)*a^4*cM*m*r*sss*w + 12*a^3*cM*r^2*sss*w + 
      (2*I)*a^4*m*r^2*sss*w - 6*a^3*r^3*sss*w + (12*I)*a^2*cM*m*r^3*sss*w + 
      4*a*cM*r^4*sss*w + I*a^2*m*r^4*sss*w - I*m*r^6*sss*w + 4*a^6*cM*m*w^2 - 
      6*a^6*m*r*w^2 - 36*a^4*cM^2*m*r*w^2 + (48*I)*a^5*cM*m^2*r*w^2 - 
      (8*I)*a^5*r^2*w^2 + 24*a^4*cM*m*r^2*w^2 - (4*I)*a^5*m^2*r^2*w^2 + 
      (32*I)*a^3*cM*r^3*w^2 + 2*a^4*m*r^3*w^2 + (48*I)*a^3*cM*m^2*r^3*w^2 + 
      12*a^2*cM*m*r^4*w^2 + (4*I)*a^3*m^2*r^4*w^2 - (24*I)*a*cM*r^5*w^2 + 
      16*a^2*m*r^5*w^2 + (8*I)*a*r^6*w^2 - (2*I)*a^5*cM*r*sss*w^2 + 
      (4*I)*a^5*r^2*sss*w^2 - (18*I)*a^3*cM*r^3*sss*w^2 - 
      (4*I)*a*r^6*sss*w^2 - 2*a^7*cM*w^3 + 6*a^7*r*w^3 + 16*a^5*cM^2*r*w^3 - 
      (40*I)*a^6*cM*m*r*w^3 - 12*a^5*cM*r^2*w^3 + (12*I)*a^6*m*r^2*w^3 - 
      4*a^5*r^3*w^3 - (72*I)*a^4*cM*m*r^3*w^3 + 6*a^3*cM*r^4*w^3 - 
      18*a^3*r^5*w^3 - (12*I)*a^2*m*r^6*w^3 - 8*a*r^7*w^3 + 
      (12*I)*a^7*cM*r*w^4 - (4*I)*a^7*r^2*w^4 + (32*I)*a^5*cM*r^3*w^4 + 
      (2*I)*a^5*r^4*w^4 + (6*I)*a^3*r^6*w^4)*Derivative[1][fR0][r])/
    (36*cM*w^3), f03f34b[r] -> 
  -(a*(4*a^3*cM*m^2*r - 16*a*cM^3*m^2*r + (20*I)*a^2*cM^2*m^3*r + 
       4*a^3*cM*m^4*r + 24*a*cM^2*m^2*r^2 - (20*I)*a^2*cM*m^3*r^2 - 
       12*a*cM*m^2*r^3 - 2*a^3*cM*m^2*r*sss + 4*a*cM^2*m^2*r^2*sss - 
       2*a*cM*m^2*r^3*sss - (4*I)*a^5*cM*w - 4*a^4*cM^2*m*w + 
       I*a^5*cM*m^2*w + (10*I)*a^5*r*w + (8*I)*a^3*cM^2*r*w - 
       8*a^4*cM*m*r*w + 48*a^2*cM^3*m*r*w - (72*I)*a^3*cM^2*m^2*r*w - 
       18*a^4*cM*m^3*r*w - (24*I)*a^3*cM*r^2*w + 2*a^4*m*r^2*w - 
       60*a^2*cM^2*m*r^2*w + (57*I)*a^3*cM*m^2*r^2*w + (4*I)*a^3*r^3*w + 
       20*a^2*cM*m*r^3*w - (12*I)*a*cM^2*m^2*r^3*w - 12*a^2*cM*m^3*r^3*w + 
       (12*I)*a*cM*r^4*w - 8*cM^2*m*r^4*w + (26*I)*a*cM*m^2*r^4*w - 
       (6*I)*a*r^5*w + 12*cM*m*r^5*w - 2*m*r^6*w + (2*I)*a^5*cM*sss*w - 
       (5*I)*a^5*r*sss*w - (4*I)*a^3*cM^2*r*sss*w + 6*a^4*cM*m*r*sss*w + 
       (12*I)*a^3*cM*r^2*sss*w - a^4*m*r^2*sss*w - 12*a^2*cM^2*m*r^2*sss*w - 
       (2*I)*a^3*r^3*sss*w + 8*a^2*cM*m*r^3*sss*w - (6*I)*a*cM*r^4*sss*w + 
       (3*I)*a*r^5*sss*w - 2*cM*m*r^5*sss*w + m*r^6*sss*w + 4*a^5*cM^2*w^2 - 
       (2*I)*a^6*cM*m*w^2 + 4*a^5*cM*r*w^2 - 32*a^3*cM^3*r*w^2 - 
       (3*I)*a^6*m*r*w^2 + (84*I)*a^4*cM^2*m*r*w^2 + 30*a^5*cM*m^2*r*w^2 + 
       32*a^3*cM^2*r^2*w^2 - (44*I)*a^4*cM*m*r^2*w^2 - 2*a^5*m^2*r^2*w^2 - 
       8*a^3*cM*r^3*w^2 + (8*I)*a^4*m*r^3*w^2 + (36*I)*a^2*cM^2*m*r^3*w^2 + 
       46*a^3*cM*m^2*r^3*w^2 + 12*a*cM^2*r^4*w^2 - (80*I)*a^2*cM*m*r^4*w^2 - 
       12*a*cM*r^5*w^2 + (9*I)*a^2*m*r^5*w^2 + 8*a*cM*m^2*r^5*w^2 - 
       (6*I)*cM*m*r^6*w^2 + 2*a*m^2*r^6*w^2 - (2*I)*m*r^7*w^2 - 
       4*a^5*cM*r*sss*w^2 + 8*a^3*cM^2*r^2*sss*w^2 - 4*a^3*cM*r^3*sss*w^2 + 
       I*a^7*cM*w^3 + (3*I)*a^7*r*w^3 - (32*I)*a^5*cM^2*r*w^3 - 
       22*a^6*cM*m*r*w^3 + (7*I)*a^5*cM*r^2*w^3 + 4*a^6*m*r^2*w^3 - 
       (11*I)*a^5*r^3*w^3 - (24*I)*a^3*cM^2*r^3*w^3 - 56*a^4*cM*m*r^3*w^3 + 
       (55*I)*a^3*cM*r^4*w^3 + a^4*m*r^4*w^3 - (11*I)*a^3*r^5*w^3 - 
       24*a^2*cM*m*r^5*w^3 + (9*I)*a*cM*r^6*w^3 - 5*a^2*m*r^6*w^3 + 
       (3*I)*a*r^7*w^3 - 2*m*r^8*w^3 + 6*a^7*cM*r*w^4 - 2*a^7*r^2*w^4 + 
       22*a^5*cM*r^3*w^4 - a^5*r^4*w^4 + 16*a^3*cM*r^5*w^4 + 4*a^3*r^6*w^4 + 
       3*a*r^8*w^4)*fR0[r])/(18*cM*w^3) + 
   (a*(a^2 - 2*cM*r + r^2)*(-8*a*cM^2*m^2*r + (8*I)*a^2*cM*m^3*r + 
      8*a*cM*m^2*r^2 - (2*I)*a^5*w - 2*a^4*cM*m*w + (4*I)*a^3*cM*r*w + 
      24*a^2*cM^2*m*r*w - (28*I)*a^3*cM*m^2*r*w + (4*I)*a^3*r^2*w - 
      18*a^2*cM*m*r^2*w - (12*I)*a*cM*r^3*w - (16*I)*a*cM*m^2*r^3*w + 
      (6*I)*a*r^4*w - 4*cM*m*r^4*w + I*a^5*sss*w - (2*I)*a^3*cM*r*sss*w - 
      (2*I)*a^3*r^2*sss*w + (6*I)*a*cM*r^3*sss*w - (3*I)*a*r^4*sss*w + 
      2*a^5*cM*w^2 - 16*a^3*cM^2*r*w^2 + (32*I)*a^4*cM*m*r*w^2 + 
      8*a^3*cM*r^2*w^2 - (4*I)*a^4*m*r^2*w^2 + (48*I)*a^2*cM*m*r^3*w^2 + 
      6*a*cM*r^4*w^2 + (4*I)*m*r^6*w^2 - (12*I)*a^5*cM*r*w^3 + 
      (4*I)*a^5*r^2*w^3 - (32*I)*a^3*cM*r^3*w^3 - (2*I)*a^3*r^4*w^3 - 
      (6*I)*a*r^6*w^3)*Derivative[1][fR0][r])/(36*cM*w^3), 
 f03f44a[r] -> ((6*a^7*cM*m^2 - 24*a^5*cM^3*m^2 + (30*I)*a^6*cM^2*m^3 + 
      6*a^7*cM*m^4 - (4*I)*a^6*cM*m*r + (16*I)*a^4*cM^3*m*r + 
      56*a^5*cM^2*m^2*r - (34*I)*a^6*cM*m^3*r - (4*I)*a^6*m*r^2 - 
      (8*I)*a^4*cM^2*m*r^2 - 6*a^5*cM*m^2*r^2 - 48*a^3*cM^3*m^2*r^2 - 
      (8*I)*a^6*m^3*r^2 + (76*I)*a^4*cM^2*m^3*r^2 + 32*a^5*cM*m^4*r^2 - 
      (4*I)*a^6*m^5*r^2 - (12*I)*a^4*cM*m*r^3 - 8*a^5*m^2*r^3 + 
      24*a^3*cM^2*m^2*r^3 - (16*I)*a^4*cM*m^3*r^3 - (32*I)*a^2*cM^3*m^3*r^3 - 
      8*a^5*m^4*r^3 - 40*a^3*cM^2*m^4*r^3 + (8*I)*a^4*cM*m^5*r^3 + 
      (6*I)*a^4*m*r^4 + (24*I)*a^2*cM^2*m*r^4 + 66*a^3*cM*m^2*r^4 - 
      (40*I)*a^4*m^3*r^4 - (8*I)*a^2*cM^2*m^3*r^4 - 30*a^3*cM*m^4*r^4 + 
      (14*I)*a^4*m^5*r^4 - (36*I)*a^2*cM*m*r^5 - 72*a^3*m^2*r^5 + 
      24*a*cM^2*m^2*r^5 + (30*I)*a^2*cM*m^3*r^5 + 64*a^3*m^4*r^5 + 
      (16*I)*a^2*m*r^6 + (8*I)*cM^2*m*r^6 - 26*a*cM*m^2*r^6 - 
      (14*I)*a^2*m^3*r^6 - (12*I)*cM*m*r^7 + 8*a*m^2*r^7 + (6*I)*m*r^8 - 
      (12*I)*a^6*cM^2*m*sss - 6*a^7*cM*m^2*sss + (10*I)*a^6*cM*m*r*sss + 
      (40*I)*a^4*cM^3*m*r*sss + 32*a^5*cM^2*m^2*r*sss - 
      (4*I)*a^6*cM*m^3*r*sss + (6*I)*a^6*m*r^2*sss - 
      (104*I)*a^4*cM^2*m*r^2*sss - 58*a^5*cM*m^2*r^2*sss + 
      (6*I)*a^6*m^3*r^2*sss + (30*I)*a^4*cM*m*r^3*sss + 
      (112*I)*a^2*cM^3*m*r^3*sss + 8*a^5*m^2*r^3*sss + 
      104*a^3*cM^2*m^2*r^3*sss - (24*I)*a^4*cM*m^3*r^3*sss + 
      (19*I)*a^4*m*r^4*sss - (128*I)*a^2*cM^2*m*r^4*sss - 
      78*a^3*cM*m^2*r^4*sss - (3*I)*a^4*m^3*r^4*sss + 
      (8*I)*a^2*cM^2*m^3*r^4*sss + (18*I)*a^2*cM*m*r^5*sss + 
      4*a^3*m^2*r^5*sss + (10*I)*a^2*cM*m^3*r^5*sss + (8*I)*a^2*m*r^6*sss - 
      (16*I)*cM^2*m*r^6*sss - 2*a*cM*m^2*r^6*sss - (9*I)*a^2*m^3*r^6*sss + 
      (22*I)*cM*m*r^7*sss - 4*a*m^2*r^7*sss - (5*I)*m*r^8*sss + 
      (2*I)*a^6*cM*m*r*sss^2 - (2*I)*a^6*m*r^2*sss^2 - 
      (4*I)*a^4*cM^2*m*r^2*sss^2 + (14*I)*a^4*cM*m*r^3*sss^2 - 
      (3*I)*a^4*m*r^4*sss^2 - (16*I)*a^2*cM^2*m*r^4*sss^2 + 
      (10*I)*a^2*cM*m*r^5*sss^2 - (2*I)*cM*m*r^7*sss^2 + I*m*r^8*sss^2 - 
      (32*I)*a^7*cM^2*w - 32*a^8*cM*m*w + 24*a^6*cM^3*m*w - 
      (76*I)*a^7*cM^2*m^2*w - 22*a^8*cM*m^3*w + (16*I)*a^7*cM*r*w + 
      (128*I)*a^5*cM^3*r*w + 104*a^6*cM^2*m*r*w + (40*I)*a^7*cM*m^2*r*w + 
      (80*I)*a^5*cM^3*m^2*r*w + 68*a^6*cM^2*m^3*r*w - (12*I)*a^7*cM*m^4*r*w + 
      (16*I)*a^7*r^2*w - (320*I)*a^5*cM^2*r^2*w - 252*a^6*cM*m*r^2*w + 
      48*a^4*cM^3*m*r^2*w + (40*I)*a^7*m^2*r^2*w - (420*I)*a^5*cM^2*m^2*r^2*
       w - 222*a^6*cM*m^3*r^2*w + (20*I)*a^7*m^4*r^2*w + 
      (112*I)*a^5*cM*r^3*w + (384*I)*a^3*cM^3*r^3*w + 32*a^6*m*r^3*w + 
      328*a^4*cM^2*m*r^3*w + (144*I)*a^5*cM*m^2*r^3*w + 
      (256*I)*a^3*cM^3*m^2*r^3*w + 32*a^6*m^3*r^3*w + 
      232*a^4*cM^2*m^3*r^3*w - (48*I)*a^5*cM*m^4*r^3*w + (24*I)*a^5*r^4*w - 
      (480*I)*a^3*cM^2*r^4*w - 266*a^4*cM*m*r^4*w + (92*I)*a^5*m^2*r^4*w - 
      (368*I)*a^3*cM^2*m^2*r^4*w - 164*a^4*cM*m^3*r^4*w - 
      (14*I)*a^5*m^4*r^4*w + (144*I)*a^3*cM*r^5*w + 56*a^4*m*r^5*w - 
      32*a^2*cM^2*m*r^5*w + (176*I)*a^3*cM*m^2*r^5*w - 8*a^4*m^3*r^5*w + 
      24*a^2*cM^2*m^3*r^5*w - (24*I)*a^3*cM*m^4*r^5*w - (32*I)*a*cM^2*r^6*w - 
      56*a^2*cM*m*r^6*w + (28*I)*a^3*m^2*r^6*w - (88*I)*a*cM^2*m^2*r^6*w - 
      60*a^2*cM*m^3*r^6*w - (34*I)*a^3*m^4*r^6*w + (48*I)*a*cM*r^7*w + 
      16*a^2*m*r^7*w + (120*I)*a*cM*m^2*r^7*w - 40*a^2*m^3*r^7*w - 
      (8*I)*a*r^8*w + 38*cM*m*r^8*w - (24*I)*a*m^2*r^8*w - 8*m*r^9*w + 
      (8*I)*a^7*cM^2*sss*w + 8*a^8*cM*m*sss*w + (8*I)*a^7*cM*r*sss*w - 
      (48*I)*a^5*cM^3*r*sss*w - 76*a^6*cM^2*m*r*sss*w + 
      (22*I)*a^7*cM*m^2*r*sss*w - (12*I)*a^7*r^2*sss*w + 
      (96*I)*a^5*cM^2*r^2*sss*w + 108*a^6*cM*m*r^2*sss*w - 
      (18*I)*a^7*m^2*r^2*sss*w - (12*I)*a^5*cM^2*m^2*r^2*sss*w + 
      (16*I)*a^5*cM*r^3*sss*w - (144*I)*a^3*cM^3*r^3*sss*w - 
      8*a^6*m*r^3*sss*w - 220*a^4*cM^2*m*r^3*sss*w + 
      (106*I)*a^5*cM*m^2*r^3*sss*w - (16*I)*a^5*r^4*sss*w + 
      (120*I)*a^3*cM^2*r^4*sss*w + 182*a^4*cM*m*r^4*sss*w - 
      (27*I)*a^5*m^2*r^4*sss*w - (48*I)*a^3*cM^2*m^2*r^4*sss*w - 
      (24*I)*a^3*cM*r^5*sss*w - 12*a^4*m*r^5*sss*w - 
      72*a^2*cM^2*m*r^5*sss*w + (74*I)*a^3*cM*m^2*r^5*sss*w + 
      (4*I)*a^3*r^6*sss*w + (16*I)*a*cM^2*r^6*sss*w + 84*a^2*cM*m*r^6*sss*w - 
      (32*I)*a*cM*r^7*sss*w - (10*I)*a*cM*m^2*r^7*sss*w + (8*I)*a*r^8*sss*w + 
      2*cM*m*r^8*sss*w + (9*I)*a*m^2*r^8*sss*w + 4*m*r^9*sss*w - 
      (4*I)*a^7*cM*r*sss^2*w + (2*I)*a^7*r^2*sss^2*w + 
      (8*I)*a^5*cM^2*r^2*sss^2*w - (20*I)*a^5*cM*r^3*sss^2*w + 
      (2*I)*a^5*r^4*sss^2*w + (24*I)*a^3*cM^2*r^4*sss^2*w - 
      (12*I)*a^3*cM*r^5*sss^2*w - (2*I)*a^3*r^6*sss^2*w + 
      (4*I)*a*cM*r^7*sss^2*w - (2*I)*a*r^8*sss^2*w + 32*a^9*cM*w^2 + 
      (62*I)*a^8*cM^2*m*w^2 + 30*a^9*cM*m^2*w^2 + 36*a^9*r*w^2 - 
      224*a^7*cM^2*r*w^2 + (14*I)*a^8*cM*m*r*w^2 - (160*I)*a^6*cM^3*m*r*w^2 + 
      12*a^9*m^2*r*w^2 - 204*a^7*cM^2*m^2*r*w^2 + (48*I)*a^8*cM*m^3*r*w^2 + 
      352*a^7*cM*r^2*w^2 - (80*I)*a^8*m*r^2*w^2 + (728*I)*a^6*cM^2*m*r^2*
       w^2 + 408*a^7*cM*m^2*r^2*w^2 - (40*I)*a^8*m^3*r^2*w^2 - 
      172*a^7*r^3*w^2 - 640*a^5*cM^2*r^3*w^2 - (388*I)*a^6*cM*m*r^3*w^2 - 
      (480*I)*a^4*cM^3*m*r^3*w^2 - 48*a^7*m^2*r^3*w^2 - 
      484*a^5*cM^2*m^2*r^3*w^2 + (152*I)*a^6*cM*m^3*r^3*w^2 + 
      920*a^5*cM*r^4*w^2 + (998*I)*a^4*cM^2*m*r^4*w^2 + 
      572*a^5*cM*m^2*r^4*w^2 - (42*I)*a^6*m^3*r^4*w^2 - 412*a^5*r^5*w^2 - 
      352*a^3*cM^2*r^5*w^2 - (624*I)*a^4*cM*m*r^5*w^2 - 66*a^5*m^2*r^5*w^2 - 
      192*a^3*cM^2*m^2*r^5*w^2 + (136*I)*a^4*cM*m^3*r^5*w^2 + 
      592*a^3*cM*r^6*w^2 + (126*I)*a^4*m*r^6*w^2 + (140*I)*a^2*cM^2*m*r^6*
       w^2 + 284*a^3*cM*m^2*r^6*w^2 + (28*I)*a^4*m^3*r^6*w^2 - 
      228*a^3*r^7*w^2 - (156*I)*a^2*cM*m*r^7*w^2 + 4*a^3*m^2*r^7*w^2 + 
      (16*I)*a^2*cM*m^3*r^7*w^2 + 120*a*cM*r^8*w^2 + (44*I)*a^2*m*r^8*w^2 + 
      42*a*cM*m^2*r^8*w^2 + (30*I)*a^2*m^3*r^8*w^2 - 24*a*r^9*w^2 - 
      (30*I)*cM*m*r^9*w^2 + 10*a*m^2*r^9*w^2 - (2*I)*m*r^10*w^2 - 
      2*a^9*cM*sss*w^2 - 12*a^9*r*sss*w^2 + 44*a^7*cM^2*r*sss*w^2 - 
      (32*I)*a^8*cM*m*r*sss*w^2 - 18*a^7*cM*r^2*sss*w^2 + 
      (18*I)*a^8*m*r^2*sss*w^2 + (24*I)*a^6*cM^2*m*r^2*sss*w^2 + 
      8*a^7*r^3*sss*w^2 + 120*a^5*cM^2*r^3*sss*w^2 - (148*I)*a^6*cM*m*r^3*sss*
       w^2 - 154*a^5*cM*r^4*sss*w^2 + (24*I)*a^6*m*r^4*sss*w^2 + 
      (72*I)*a^4*cM^2*m*r^4*sss*w^2 + 56*a^5*r^5*sss*w^2 + 
      108*a^3*cM^2*r^5*sss*w^2 - (120*I)*a^4*cM*m*r^5*sss*w^2 - 
      166*a^3*cM*r^6*sss*w^2 - (8*I)*a^4*m*r^6*sss*w^2 + 40*a^3*r^7*sss*w^2 - 
      (4*I)*a^2*cM*m*r^7*sss*w^2 - 28*a*cM*r^8*sss*w^2 - 
      (16*I)*a^2*m*r^8*sss*w^2 + 4*a*r^9*sss*w^2 - (2*I)*m*r^10*sss*w^2 - 
      (16*I)*a^9*cM^2*w^3 - 18*a^10*cM*m*w^3 - (20*I)*a^9*cM*r*w^3 + 
      (80*I)*a^7*cM^3*r*w^3 - 24*a^10*m*r*w^3 + 204*a^8*cM^2*m*r*w^3 - 
      (72*I)*a^9*cM*m^2*r*w^3 - (384*I)*a^7*cM^2*r^2*w^3 - 
      278*a^8*cM*m*r^2*w^3 + (40*I)*a^9*m^2*r^2*w^3 + 
      (172*I)*a^7*cM*r^3*w^3 + (256*I)*a^5*cM^3*r^3*w^3 + 32*a^8*m*r^3*w^3 + 
      432*a^6*cM^2*m*r^3*w^3 - (248*I)*a^7*cM*m^2*r^3*w^3 + 
      (128*I)*a^7*r^4*w^3 - (472*I)*a^5*cM^2*r^4*w^3 - 672*a^6*cM*m*r^4*w^3 + 
      (76*I)*a^7*m^2*r^4*w^3 - (12*I)*a^5*cM*r^5*w^3 + 176*a^6*m*r^5*w^3 + 
      360*a^4*cM^2*m*r^5*w^3 - (276*I)*a^5*cM*m^2*r^5*w^3 + 
      (208*I)*a^5*r^6*w^3 + (24*I)*a^3*cM^2*r^6*w^3 - 560*a^4*cM*m*r^6*w^3 + 
      (12*I)*a^5*m^2*r^6*w^3 - (204*I)*a^3*cM*r^7*w^3 + 104*a^4*m*r^7*w^3 - 
      (80*I)*a^3*cM*m^2*r^7*w^3 + (72*I)*a^3*r^8*w^3 - 48*a^2*cM*m*r^8*w^3 - 
      (34*I)*a^3*m^2*r^8*w^3 - (80*I)*a*cM*r^9*w^3 - 22*a^2*m*r^9*w^3 - 
      (8*I)*a*r^10*w^3 - (10*I)*a*m^2*r^10*w^3 - 6*m*r^11*w^3 + 
      (14*I)*a^9*cM*r*sss*w^3 - (6*I)*a^9*r^2*sss*w^3 - 
      (12*I)*a^7*cM^2*r^2*sss*w^3 + (66*I)*a^7*cM*r^3*sss*w^3 - 
      (9*I)*a^7*r^4*sss*w^3 - (32*I)*a^5*cM^2*r^4*sss*w^3 + 
      (70*I)*a^5*cM*r^5*sss*w^3 + (4*I)*a^5*r^6*sss*w^3 + 
      (18*I)*a^3*cM*r^7*sss*w^3 + (11*I)*a^3*r^8*sss*w^3 + 
      (4*I)*a*r^10*sss*w^3 + 4*a^11*cM*w^4 + 12*a^11*r*w^4 - 
      68*a^9*cM^2*r*w^4 + (48*I)*a^10*cM*m*r*w^4 + 60*a^9*cM*r^2*w^4 - 
      (20*I)*a^10*m*r^2*w^4 - 8*a^9*r^3*w^4 - 140*a^7*cM^2*r^3*w^4 + 
      (192*I)*a^8*cM*m*r^3*w^4 + 294*a^7*cM*r^4*w^4 - (40*I)*a^8*m*r^4*w^4 - 
      52*a^7*r^5*w^4 - 192*a^5*cM^2*r^5*w^4 + (240*I)*a^6*cM*m*r^5*w^4 + 
      244*a^5*cM*r^6*w^4 - 48*a^5*r^7*w^4 + (96*I)*a^4*cM*m*r^7*w^4 + 
      6*a^3*cM*r^8*w^4 + (40*I)*a^4*m*r^8*w^4 - 32*a^3*r^9*w^4 + 
      (20*I)*a^2*m*r^10*w^4 - 16*a*r^11*w^4 - (12*I)*a^11*cM*r*w^5 + 
      (4*I)*a^11*r^2*w^5 - (56*I)*a^9*cM*r^3*w^5 + (6*I)*a^9*r^4*w^5 - 
      (76*I)*a^7*cM*r^5*w^5 - (6*I)*a^7*r^6*w^5 - (32*I)*a^5*cM*r^7*w^5 - 
      (14*I)*a^5*r^8*w^5 - (6*I)*a^3*r^10*w^5)*fR0[r])/(36*cM*w^3) + 
   ((a^2 - 2*cM*r + r^2)*(6*a^5*cM^2*m^2 - (6*I)*a^6*cM*m^3 - 
      (4*I)*a^4*cM^2*m*r - 10*a^5*cM*m^2*r - 4*a^5*m^2*r^2 + 
      12*a^3*cM^2*m^2*r^2 - (16*I)*a^4*cM*m^3*r^2 - 4*a^5*m^4*r^2 + 
      (4*I)*a^4*m*r^3 - (8*I)*a^4*m^3*r^3 + (8*I)*a^2*cM^2*m^3*r^3 + 
      8*a^3*cM*m^4*r^3 - (6*I)*a^2*cM*m*r^4 - 18*a^3*m^2*r^4 + 
      (6*I)*a^2*cM*m^3*r^4 + 14*a^3*m^4*r^4 + (6*I)*a^2*m*r^5 - 
      6*a*cM*m^2*r^5 - (8*I)*a^2*m^3*r^5 - (2*I)*cM*m*r^6 + 4*a*m^2*r^6 + 
      (2*I)*m*r^7 + (3*I)*a^6*cM*m*sss - (10*I)*a^4*cM^2*m*r*sss - 
      4*a^5*cM*m^2*r*sss + (17*I)*a^4*cM*m*r^2*sss + 4*a^5*m^2*r^2*sss + 
      (2*I)*a^4*m*r^3*sss - (28*I)*a^2*cM^2*m*r^3*sss - 
      16*a^3*cM*m^2*r^3*sss + (12*I)*a^2*cM*m*r^4*sss + 2*a^3*m^2*r^4*sss + 
      I*a^2*m*r^5*sss + (4*I)*cM*m*r^6*sss - 2*a*m^2*r^6*sss - I*m*r^7*sss + 
      (8*I)*a^7*cM*w - 6*a^6*cM^2*m*w + (16*I)*a^7*cM*m^2*w - 
      (32*I)*a^5*cM^2*r*w - 4*a^6*cM*m*r*w - (20*I)*a^5*cM^2*m^2*r*w - 
      12*a^6*cM*m^3*r*w + (56*I)*a^5*cM*r^2*w + 16*a^6*m*r^2*w - 
      30*a^4*cM^2*m*r^2*w + (88*I)*a^5*cM*m^2*r^2*w + 16*a^6*m^3*r^2*w - 
      (96*I)*a^3*cM^2*r^3*w - 16*a^4*cM*m*r^3*w + (12*I)*a^5*m^2*r^3*w - 
      (64*I)*a^3*cM^2*m^2*r^3*w - 40*a^4*cM*m^3*r^3*w + (56*I)*a^3*cM*r^4*w + 
      28*a^4*m*r^4*w - 36*a^2*cM^2*m*r^4*w + (58*I)*a^3*cM*m^2*r^4*w - 
      4*a^4*m^3*r^4*w - 6*a^2*cM*m*r^5*w + (6*I)*a^3*m^2*r^5*w - 
      16*a^2*cM*m^3*r^5*w + (8*I)*a*cM*r^6*w + 8*a^2*m*r^6*w + 
      (22*I)*a*cM*m^2*r^6*w - 20*a^2*m^3*r^6*w + 18*cM*m*r^7*w - 
      (6*I)*a*m^2*r^7*w - 4*m*r^8*w - (2*I)*a^7*cM*sss*w + 
      (12*I)*a^5*cM^2*r*sss*w + 12*a^6*cM*m*r*sss*w - 
      (20*I)*a^5*cM*r^2*sss*w - 4*a^6*m*r^2*sss*w + (36*I)*a^3*cM^2*r^3*sss*
       w + 36*a^4*cM*m*r^3*sss*w - (22*I)*a^3*cM*r^4*sss*w - 
      6*a^4*m*r^4*sss*w + 24*a^2*cM*m*r^5*sss*w - (4*I)*a*cM*r^6*sss*w + 
      2*m*r^8*sss*w - 6*a^9*w^2 - (14*I)*a^8*cM*m*w^2 + 48*a^7*cM*r*w^2 + 
      (40*I)*a^6*cM^2*m*r*w^2 + 36*a^7*cM*m^2*r*w^2 - 86*a^7*r^2*w^2 - 
      (148*I)*a^6*cM*m*r^2*w^2 - 24*a^7*m^2*r^2*w^2 + 192*a^5*cM*r^3*w^2 + 
      (24*I)*a^6*m*r^3*w^2 + (120*I)*a^4*cM^2*m*r^3*w^2 + 
      100*a^5*cM*m^2*r^3*w^2 - 146*a^5*r^4*w^2 - (158*I)*a^4*cM*m*r^4*w^2 - 
      30*a^5*m^2*r^4*w^2 + 160*a^3*cM*r^5*w^2 + (18*I)*a^4*m*r^5*w^2 + 
      80*a^3*cM*m^2*r^5*w^2 - 74*a^3*r^6*w^2 - (8*I)*a^2*cM*m*r^6*w^2 + 
      4*a^3*m^2*r^6*w^2 + 48*a*cM*r^7*w^2 - (12*I)*a^2*m*r^7*w^2 - 
      8*a*r^8*w^2 + 10*a*m^2*r^8*w^2 - (6*I)*m*r^9*w^2 - 8*a^7*cM*r*sss*w^2 + 
      4*a^7*r^2*sss*w^2 - 32*a^5*cM*r^3*sss*w^2 + 4*a^5*r^4*sss*w^2 - 
      24*a^3*cM*r^5*sss*w^2 - 4*a^3*r^6*sss*w^2 - 4*a*r^8*sss*w^2 + 
      (4*I)*a^9*cM*w^3 - (20*I)*a^7*cM^2*r*w^3 - 36*a^8*cM*m*r*w^3 + 
      (76*I)*a^7*cM*r^2*w^3 + 16*a^8*m*r^2*w^3 + (20*I)*a^7*r^3*w^3 - 
      (64*I)*a^5*cM^2*r^3*w^3 - 112*a^6*cM*m*r^3*w^3 + 
      (46*I)*a^5*cM*r^4*w^3 + 22*a^6*m*r^4*w^3 + (14*I)*a^5*r^5*w^3 - 
      96*a^4*cM*m*r^5*w^3 - (6*I)*a^3*cM*r^6*w^3 - 14*a^4*m*r^6*w^3 - 
      (22*I)*a^3*r^7*w^3 - 20*a^2*m*r^8*w^3 - (16*I)*a*r^9*w^3 + 
      12*a^9*cM*r*w^4 - 4*a^9*r^2*w^4 + 44*a^7*cM*r^3*w^4 - 2*a^7*r^4*w^4 + 
      32*a^5*cM*r^5*w^4 + 8*a^5*r^6*w^4 + 6*a^3*r^8*w^4)*
     Derivative[1][fR0][r])/(36*cM*w^3), 
 f03f44b[r] -> ((2*a^7*cM*m - 8*a^5*cM^3*m + (10*I)*a^6*cM^2*m^2 + 
      2*a^7*cM*m^3 + 12*a^5*cM^2*m*r - (6*I)*a^6*cM*m^2*r - 
      (16*I)*a^4*cM^3*m^2*r - 20*a^5*cM^2*m^3*r + (4*I)*a^6*cM*m^4*r - 
      24*a^3*cM^3*m*r^2 - (4*I)*a^6*m^2*r^2 + (70*I)*a^4*cM^2*m^2*r^2 + 
      46*a^5*cM*m^3*r^2 - (4*I)*a^6*m^4*r^2 + 4*a^5*m*r^3 + 
      20*a^3*cM^2*m*r^3 - (30*I)*a^4*cM*m^2*r^3 - (64*I)*a^2*cM^3*m^2*r^3 - 
      16*a^5*m^3*r^3 - 80*a^3*cM^2*m^3*r^3 + (16*I)*a^4*cM*m^4*r^3 + 
      6*a^3*cM*m*r^4 - (4*I)*a^4*m^2*r^4 + (80*I)*a^2*cM^2*m^2*r^4 + 
      60*a^3*cM*m^3*r^4 + (4*I)*a^4*m^4*r^4 - 16*a^3*m*r^5 + 
      16*a*cM^2*m*r^5 - (44*I)*a^2*cM*m^2*r^5 + 16*a^3*m^3*r^5 - 
      24*a*cM*m*r^6 + (8*I)*a^2*m^2*r^6 + 12*a*m*r^7 - (4*I)*a^6*cM^2*sss - 
      2*a^7*cM*m*sss + (24*I)*a^4*cM^3*r*sss + 24*a^5*cM^2*m*r*sss - 
      (6*I)*a^6*cM*m^2*r*sss + (2*I)*a^6*r^2*sss - (56*I)*a^4*cM^2*r^2*sss - 
      38*a^5*cM*m*r^2*sss + (4*I)*a^6*m^2*r^2*sss + (4*I)*a^4*cM^2*m^2*r^2*
       sss + (20*I)*a^4*cM*r^3*sss + (72*I)*a^2*cM^3*r^3*sss + 
      6*a^5*m*r^3*sss + 72*a^3*cM^2*m*r^3*sss - (26*I)*a^4*cM*m^2*r^3*sss + 
      (2*I)*a^4*r^4*sss - (92*I)*a^2*cM^2*r^4*sss - 58*a^3*cM*m*r^4*sss + 
      (16*I)*a^2*cM^2*m^2*r^4*sss + (32*I)*a^2*cM*r^5*sss - 
      (4*I)*a^2*cM*m^2*r^5*sss - (2*I)*a^2*r^6*sss - (8*I)*cM^2*r^6*sss + 
      2*a*cM*m*r^6*sss - (4*I)*a^2*m^2*r^6*sss + (12*I)*cM*r^7*sss - 
      6*a*m*r^7*sss - (2*I)*r^8*sss + (2*I)*a^6*cM*r*sss^2 - 
      I*a^6*r^2*sss^2 - (4*I)*a^4*cM^2*r^2*sss^2 + (10*I)*a^4*cM*r^3*sss^2 - 
      I*a^4*r^4*sss^2 - (12*I)*a^2*cM^2*r^4*sss^2 + (6*I)*a^2*cM*r^5*sss^2 + 
      I*a^2*r^6*sss^2 - (2*I)*cM*r^7*sss^2 + I*r^8*sss^2 - 8*a^8*cM*w + 
      8*a^6*cM^3*w - (36*I)*a^7*cM^2*m*w - 10*a^8*cM*m^2*w + 
      36*a^6*cM^2*r*w + (8*I)*a^7*cM*m*r*w + (96*I)*a^5*cM^3*m*r*w + 
      108*a^6*cM^2*m^2*r*w - (24*I)*a^7*cM*m^3*r*w - 88*a^6*cM*r^2*w + 
      24*a^4*cM^3*r^2*w + (20*I)*a^7*m*r^2*w - (392*I)*a^5*cM^2*m*r^2*w - 
      212*a^6*cM*m^2*r^2*w + (16*I)*a^7*m^3*r^2*w + 8*a^6*r^3*w + 
      112*a^4*cM^2*r^3*w + (200*I)*a^5*cM*m*r^3*w + (288*I)*a^3*cM^3*m*r^3*
       w + 36*a^6*m^2*r^3*w + 276*a^4*cM^2*m^2*r^3*w - 
      (72*I)*a^5*cM*m^3*r^3*w - 112*a^4*cM*r^4*w + (12*I)*a^5*m*r^4*w - 
      (532*I)*a^3*cM^2*m*r^4*w - 238*a^4*cM*m^2*r^4*w + 8*a^4*r^5*w - 
      52*a^2*cM^2*r^5*w + (344*I)*a^3*cM*m*r^5*w + 48*a^2*cM^2*m^2*r^5*w - 
      (48*I)*a^3*cM*m^3*r^5*w + 56*a^2*cM*r^6*w - (20*I)*a^3*m*r^6*w - 
      (64*I)*a*cM^2*m*r^6*w - 84*a^2*cM*m^2*r^6*w - (16*I)*a^3*m^3*r^6*w - 
      8*a^2*r^7*w + (88*I)*a*cM*m*r^7*w - 36*a^2*m^2*r^7*w + 24*cM*r^8*w - 
      (12*I)*a*m*r^8*w - 8*r^9*w + 2*a^8*cM*sss*w - 24*a^6*cM^2*r*sss*w + 
      (16*I)*a^7*cM*m*r*sss*w + 36*a^6*cM*r^2*sss*w - 
      (12*I)*a^7*m*r^2*sss*w - (16*I)*a^5*cM^2*m*r^2*sss*w - 
      4*a^6*r^3*sss*w - 88*a^4*cM^2*r^3*sss*w + (80*I)*a^5*cM*m*r^3*sss*w + 
      76*a^4*cM*r^4*sss*w - (12*I)*a^5*m*r^4*sss*w - 
      (48*I)*a^3*cM^2*m*r^4*sss*w - 4*a^4*r^5*sss*w - 48*a^2*cM^2*r^5*sss*w + 
      (48*I)*a^3*cM*m*r^5*sss*w + 44*a^2*cM*r^6*sss*w + 
      (12*I)*a^3*m*r^6*sss*w + 4*a^2*r^7*sss*w - (16*I)*a*cM*m*r^7*sss*w + 
      2*cM*r^8*sss*w + (12*I)*a*m*r^8*sss*w + 4*r^9*sss*w + (6*I)*a^10*w^2 + 
      (26*I)*a^8*cM^2*w^2 + 14*a^9*cM*m*w^2 - (74*I)*a^8*cM*r*w^2 - 
      (80*I)*a^6*cM^3*r*w^2 - 156*a^7*cM^2*m*r*w^2 + 
      (48*I)*a^8*cM*m^2*r*w^2 + (100*I)*a^8*r^2*w^2 + 
      (426*I)*a^6*cM^2*r^2*w^2 + 238*a^7*cM*m*r^2*w^2 - 
      (24*I)*a^8*m^2*r^2*w^2 - (374*I)*a^6*cM*r^3*w^2 - 
      (256*I)*a^4*cM^3*r^3*w^2 - 336*a^5*cM^2*m*r^3*w^2 + 
      (152*I)*a^6*cM*m^2*r^3*w^2 + (122*I)*a^6*r^4*w^2 + 
      (510*I)*a^4*cM^2*r^4*w^2 + 428*a^5*cM*m*r^4*w^2 - 
      (30*I)*a^6*m^2*r^4*w^2 - (314*I)*a^4*cM*r^5*w^2 - 30*a^5*m*r^5*w^2 - 
      216*a^3*cM^2*m*r^5*w^2 + (156*I)*a^4*cM*m^2*r^5*w^2 + 
      (8*I)*a^4*r^6*w^2 + (54*I)*a^2*cM^2*r^6*w^2 + 352*a^3*cM*m*r^6*w^2 + 
      (22*I)*a^4*m^2*r^6*w^2 - (114*I)*a^2*cM*r^7*w^2 - 10*a^3*m*r^7*w^2 + 
      (32*I)*a^2*cM*m^2*r^7*w^2 - (20*I)*a^2*r^8*w^2 + 48*a*cM*m*r^8*w^2 + 
      (28*I)*a^2*m^2*r^8*w^2 - (20*I)*cM*r^9*w^2 + 20*a*m*r^9*w^2 - 
      (10*I)*a^8*cM*r*sss*w^2 + (4*I)*a^8*r^2*sss*w^2 + 
      (12*I)*a^6*cM^2*r^2*sss*w^2 - (46*I)*a^6*cM*r^3*sss*w^2 + 
      (5*I)*a^6*r^4*sss*w^2 + (32*I)*a^4*cM^2*r^4*sss*w^2 - 
      (42*I)*a^4*cM*r^5*sss*w^2 - (4*I)*a^4*r^6*sss*w^2 - 
      (6*I)*a^2*cM*r^7*sss*w^2 - (7*I)*a^2*r^8*sss*w^2 - (2*I)*r^10*sss*w^2 - 
      6*a^10*cM*w^3 + 68*a^8*cM^2*r*w^3 - (40*I)*a^9*cM*m*r*w^3 - 
      72*a^8*cM*r^2*w^3 + (16*I)*a^9*m*r^2*w^3 + 28*a^8*r^3*w^3 + 
      140*a^6*cM^2*r^3*w^3 - (152*I)*a^7*cM*m*r^3*w^3 - 318*a^6*cM*r^4*w^3 + 
      (32*I)*a^7*m*r^4*w^3 + 20*a^6*r^5*w^3 + 192*a^4*cM^2*r^5*w^3 - 
      (184*I)*a^5*cM*m*r^5*w^3 - 264*a^4*cM*r^6*w^3 - 48*a^4*r^7*w^3 - 
      (72*I)*a^3*cM*m*r^7*w^3 - 12*a^2*cM*r^8*w^3 - (32*I)*a^3*m*r^8*w^3 - 
      44*a^2*r^9*w^3 - (16*I)*a*m*r^10*w^3 - 4*r^11*w^3 + 
      (12*I)*a^10*cM*r*w^4 - (4*I)*a^10*r^2*w^4 + (56*I)*a^8*cM*r^3*w^4 - 
      (6*I)*a^8*r^4*w^4 + (76*I)*a^6*cM*r^5*w^4 + (6*I)*a^6*r^6*w^4 + 
      (32*I)*a^4*cM*r^7*w^4 + (14*I)*a^4*r^8*w^4 + (6*I)*a^2*r^10*w^4)*
     fR0[r])/(36*cM*w^3) - ((a^2 - 2*cM*r + r^2)*(-2*a^5*cM^2*m + 
      (2*I)*a^6*cM*m^2 + 2*a^5*cM*m*r - (4*I)*a^4*cM^2*m^2*r - 
      4*a^5*cM*m^3*r - 6*a^3*cM^2*m*r^2 + (14*I)*a^4*cM*m^2*r^2 + 
      4*a^5*m^3*r^2 + 2*a^3*cM*m*r^3 - (16*I)*a^2*cM^2*m^2*r^3 - 
      16*a^3*cM*m^3*r^3 + 4*a^3*m*r^4 + (12*I)*a^2*cM*m^2*r^4 - 
      4*a^3*m^3*r^4 + 4*a*cM*m*r^5 - 4*a*m*r^6 - I*a^6*cM*sss + 
      (6*I)*a^4*cM^2*r*sss + 4*a^5*cM*m*r*sss - (10*I)*a^4*cM*r^2*sss - 
      2*a^5*m*r^2*sss + (18*I)*a^2*cM^2*r^3*sss + 12*a^3*cM*m*r^3*sss - 
      (11*I)*a^2*cM*r^4*sss - (2*I)*cM*r^6*sss + 2*a*m*r^6*sss + 
      2*a^6*cM^2*w - (8*I)*a^7*cM*m*w + 4*a^6*cM*r*w + 
      (24*I)*a^5*cM^2*m*r*w + 20*a^6*cM*m^2*r*w - 4*a^6*r^2*w + 
      12*a^4*cM^2*r^2*w - (80*I)*a^5*cM*m*r^2*w - 12*a^6*m^2*r^2*w + 
      4*a^4*cM*r^3*w + (72*I)*a^3*cM^2*m*r^3*w + 52*a^4*cM*m^2*r^3*w - 
      4*a^4*r^4*w + 18*a^2*cM^2*r^4*w - (88*I)*a^3*cM*m*r^4*w - 
      28*a^2*cM*r^5*w + 32*a^2*cM*m^2*r^5*w + 4*a^2*r^6*w - 
      (16*I)*a*cM*m*r^6*w + 12*a^2*m^2*r^6*w - 12*cM*r^7*w + 4*r^8*w - 
      4*a^6*cM*r*sss*w + 2*a^6*r^2*sss*w - 16*a^4*cM*r^3*sss*w + 
      2*a^4*r^4*sss*w - 12*a^2*cM*r^5*sss*w - 2*a^2*r^6*sss*w - 2*r^8*sss*w + 
      (6*I)*a^8*cM*w^2 - (12*I)*a^8*r*w^2 - (20*I)*a^6*cM^2*r*w^2 - 
      28*a^7*cM*m*r*w^2 + (86*I)*a^6*cM*r^2*w^2 + 12*a^7*m*r^2*w^2 + 
      (12*I)*a^6*r^3*w^2 - (64*I)*a^4*cM^2*r^3*w^2 - 80*a^5*cM*m*r^3*w^2 + 
      (60*I)*a^4*cM*r^4*w^2 + 18*a^5*m*r^4*w^2 + (54*I)*a^4*r^5*w^2 - 
      72*a^3*cM*m*r^5*w^2 - 10*a^3*m*r^6*w^2 + (34*I)*a^2*r^7*w^2 - 
      16*a*m*r^8*w^2 + (4*I)*r^9*w^2 + 12*a^8*cM*r*w^3 - 4*a^8*r^2*w^3 + 
      44*a^6*cM*r^3*w^3 - 2*a^6*r^4*w^3 + 32*a^4*cM*r^5*w^3 + 8*a^4*r^6*w^3 + 
      6*a^2*r^8*w^3)*Derivative[1][fR0][r])/(36*cM*w^3), 
 f04f11a[r] -> -(a^2*(4*a^3*cM*m - 16*a*cM^3*m + (20*I)*a^2*cM^2*m^2 + 
       4*a^3*cM*m^3 + 24*a*cM^2*m*r - (20*I)*a^2*cM*m^2*r - 12*a*cM*m*r^2 - 
       (8*I)*a^2*cM^2*sss - 2*a^3*cM*m*sss - 8*a*cM^3*m*sss + 
       (10*I)*a^2*cM^2*m^2*sss + 2*a^3*cM*m^3*sss + (48*I)*cM^3*r*sss + 
       60*a*cM^2*m*r*sss - (18*I)*a^2*cM*m^2*r*sss - (72*I)*cM^2*r^2*sss - 
       50*a*cM*m*r^2*sss + (32*I)*cM*r^3*sss - (4*I)*a^2*cM^2*sss^2 - 
       2*a^3*cM*m*sss^2 + (8*I)*a^2*cM*r*sss^2 + (8*I)*cM^3*r*sss^2 + 
       4*a*cM^2*m*r*sss^2 - (20*I)*cM^2*r^2*sss^2 - 2*a*cM*m*r^2*sss^2 + 
       (8*I)*cM*r^3*sss^2 - 16*a^4*cM*w + 16*a^2*cM^3*w - 
       (120*I)*a^3*cM^2*m*w - 24*a^4*cM*m^2*w - 32*a^2*cM^3*m^2*w + 
       (40*I)*a^3*cM^2*m^3*w + 8*a^4*cM*m^4*w + 72*a^2*cM^2*r*w + 
       (64*I)*a^3*cM*m*r*w + (288*I)*a*cM^3*m*r*w + 248*a^2*cM^2*m^2*r*w - 
       (72*I)*a^3*cM*m^3*r*w - 96*a^2*cM*r^2*w - (584*I)*a*cM^2*m*r^2*w - 
       248*a^2*cM*m^2*r^2*w - 24*cM^2*r^3*w + (352*I)*a*cM*m*r^3*w + 
       48*cM*r^4*w - 4*a^4*cM*sss*w + 8*a^2*cM^3*sss*w - 
       (36*I)*a^3*cM^2*m*sss*w - 14*a^4*cM*m^2*sss*w - 44*a^2*cM^2*r*sss*w + 
       (64*I)*a^3*cM*m*r*sss*w + (32*I)*a*cM^3*m*r*sss*w + 
       16*a^2*cM^2*m^2*r*sss*w + 40*a^2*cM*r^2*sss*w - 
       (92*I)*a*cM^2*m*r^2*sss*w - 14*a^2*cM*m^2*r^2*sss*w - 
       44*cM^2*r^3*sss*w + (64*I)*a*cM*m*r^3*sss*w + 44*cM*r^4*sss*w + 
       2*a^4*cM*sss^2*w - 4*a^2*cM^2*r*sss^2*w + 4*a^2*cM*r^2*sss^2*w - 
       4*cM^2*r^3*sss^2*w + 2*cM*r^4*sss^2*w + (48*I)*a^6*w^2 - 
       (60*I)*a^4*cM^2*w^2 - 28*a^5*cM*m*w^2 + 64*a^3*cM^3*m*w^2 + 
       (12*I)*a^6*m^2*w^2 - (120*I)*a^4*cM^2*m^2*w^2 - 32*a^5*cM*m^3*w^2 + 
       (44*I)*a^4*cM*r*w^2 + 72*a^5*m*r*w^2 - 424*a^3*cM^2*m*r*w^2 + 
       (168*I)*a^4*cM*m^2*r*w^2 + (88*I)*a^4*r^2*w^2 - 
       (24*I)*a^2*cM^2*r^2*w^2 + 268*a^3*cM*m*r^2*w^2 + 16*a*cM^3*m*r^2*w^2 + 
       (12*I)*a^4*m^2*r^2*w^2 - (4*I)*a^2*cM^2*m^2*r^2*w^2 - 
       72*a^3*cM*m^3*r^2*w^2 + (12*I)*a^4*m^4*r^2*w^2 + 
       (144*I)*a^2*cM*r^3*w^2 + (32*I)*cM^3*r^3*w^2 + 72*a^3*m*r^3*w^2 - 
       248*a*cM^2*m*r^3*w^2 + (92*I)*a^2*cM*m^2*r^3*w^2 + 
       36*a^3*m^3*r^3*w^2 - (208*I)*a^2*r^4*w^2 - (108*I)*cM^2*r^4*w^2 + 
       528*a*cM*m*r^4*w^2 + (24*I)*a^2*m^2*r^4*w^2 + (100*I)*cM*r^5*w^2 - 
       144*a*m*r^5*w^2 - (56*I)*r^6*w^2 - (12*I)*a^6*sss*w^2 + 
       (26*I)*a^4*cM^2*sss*w^2 + 22*a^5*cM*m*sss*w^2 + 
       (14*I)*a^4*cM*r*sss*w^2 - (32*I)*a^2*cM^3*r*sss*w^2 - 
       32*a^3*cM^2*m*r*sss*w^2 - (62*I)*a^4*r^2*sss*w^2 + 
       (52*I)*a^2*cM^2*r^2*sss*w^2 + 70*a^3*cM*m*r^2*sss*w^2 - 
       (12*I)*a^4*m^2*r^2*sss*w^2 - (12*I)*a^2*cM*r^3*sss*w^2 - 
       (16*I)*cM^3*r^3*sss*w^2 - 30*a^3*m*r^3*sss*w^2 - 
       24*a*cM^2*m*r^3*sss*w^2 + (12*I)*a^2*cM*m^2*r^3*sss*w^2 + 
       (20*I)*a^2*r^4*sss*w^2 + (66*I)*cM^2*r^4*sss*w^2 - 
       12*a*cM*m*r^4*sss*w^2 - (98*I)*cM*r^5*sss*w^2 + 30*a*m*r^5*sss*w^2 + 
       (22*I)*r^6*sss*w^2 + (3*I)*a^4*r^2*sss^2*w^2 - (6*I)*a^2*cM*r^3*sss^2*
        w^2 + (6*I)*cM*r^5*sss^2*w^2 - (3*I)*r^6*sss^2*w^2 + 48*a^6*cM*w^3 - 
       32*a^4*cM^3*w^3 - (24*I)*a^7*m*w^3 + (120*I)*a^5*cM^2*m*w^3 + 
       48*a^6*cM*m^2*w^3 + 72*a^6*r*w^3 + 176*a^4*cM^2*r*w^3 - 
       (120*I)*a^5*cM*m*r*w^3 - 280*a^4*cM*r^2*w^3 - 16*a^2*cM^3*r^2*w^3 - 
       (108*I)*a^5*m*r^2*w^3 + (8*I)*a^3*cM^2*m*r^2*w^3 + 
       216*a^4*cM*m^2*r^2*w^3 - (48*I)*a^5*m^3*r^2*w^3 + 72*a^4*r^3*w^3 + 
       160*a^2*cM^2*r^3*w^3 - (96*I)*a^3*cM*m*r^3*w^3 - 96*a^4*m^2*r^3*w^3 - 
       224*a^2*cM*r^4*w^3 + (192*I)*a*cM^2*m*r^4*w^3 - 
       48*a^2*cM*m^2*r^4*w^3 - 216*a^2*r^5*w^3 - (456*I)*a*cM*m*r^5*w^3 + 
       96*a^2*m^2*r^5*w^3 + 104*cM*r^6*w^3 + (132*I)*a*m*r^6*w^3 - 
       24*r^7*w^3 - 10*a^6*cM*sss*w^3 + 16*a^4*cM^2*r*sss*w^3 - 
       56*a^4*cM*r^2*sss*w^3 + (24*I)*a^5*m*r^2*sss*w^3 + 
       24*a^2*cM^2*r^3*sss*w^3 - (24*I)*a^3*cM*m*r^3*sss*w^3 + 
       38*a^2*cM*r^4*sss*w^3 + 8*cM^2*r^5*sss*w^3 + (24*I)*a*cM*m*r^5*sss*
        w^3 - 36*cM*r^6*sss*w^3 - (24*I)*a*m*r^6*sss*w^3 + (12*I)*a^8*w^4 - 
       (40*I)*a^6*cM^2*w^4 - 32*a^7*cM*m*w^4 + (24*I)*a^6*cM*r*w^4 + 
       (96*I)*a^6*r^2*w^4 - (4*I)*a^4*cM^2*r^2*w^4 - 216*a^5*cM*m*r^2*w^4 + 
       (72*I)*a^6*m^2*r^2*w^4 + (4*I)*a^4*cM*r^3*w^4 + 84*a^5*m*r^3*w^4 - 
       (24*I)*a^4*r^4*w^4 - (192*I)*a^2*cM^2*r^4*w^4 + 96*a^3*cM*m*r^4*w^4 + 
       (368*I)*a^2*cM*r^5*w^4 - 120*a^3*m*r^5*w^4 + (40*I)*a^2*r^6*w^4 - 
       (4*I)*cM^2*r^6*w^4 - 112*a*cM*m*r^6*w^4 - (32*I)*a^2*m^2*r^6*w^4 - 
       (44*I)*cM*r^7*w^4 - 4*a*m*r^7*w^4 - (12*I)*r^8*w^4 - 
       (12*I)*a^6*r^2*sss*w^4 + (12*I)*a^4*cM*r^3*sss*w^4 - 
       (24*I)*a^2*cM*r^5*sss*w^4 + (16*I)*a^2*r^6*sss*w^4 + 
       (4*I)*cM*r^7*sss*w^4 + (4*I)*r^8*sss*w^4 + 8*a^8*cM*w^5 + 
       72*a^6*cM*r^2*w^5 - (48*I)*a^7*m*r^2*w^5 - 24*a^6*r^3*w^5 - 
       48*a^4*cM*r^4*w^5 + 24*a^4*r^5*w^5 + 112*a^2*cM*r^6*w^5 + 
       (64*I)*a^3*m*r^6*w^5 + 40*a^2*r^7*w^5 - 16*cM*r^8*w^5 + 
       (16*I)*a*m*r^8*w^5 - 8*r^9*w^5 + (12*I)*a^8*r^2*w^6 - 
       (32*I)*a^4*r^6*w^6 - (16*I)*a^2*r^8*w^6 + (4*I)*r^10*w^6)*fR0[r])/
    (72*cM*w^3) + (a^2*(a^2 - 2*cM*r + r^2)*(-4*a*cM^2*m + (4*I)*a^2*cM*m^2 + 
      4*a*cM*m*r - (2*I)*a^2*cM*sss - 2*a*cM^2*m*sss + (2*I)*a^2*cM*m^2*sss + 
      (12*I)*cM^2*r*sss + 10*a*cM*m*r*sss - (10*I)*cM*r^2*sss - 
      I*a^2*cM*sss^2 + (2*I)*cM^2*r*sss^2 - I*cM*r^2*sss^2 + 4*a^2*cM^2*w - 
      (28*I)*a^3*cM*m*w - 8*a^2*cM^2*m^2*w + (8*I)*a^3*cM*m^3*w + 
      8*a^2*cM*r*w + (72*I)*a*cM^2*m*r*w + 40*a^2*cM*m^2*r*w + 
      12*cM^2*r^2*w - (92*I)*a*cM*m*r^2*w - 24*cM*r^3*w + 2*a^2*cM^2*sss*w - 
      (8*I)*a^3*cM*m*sss*w - 12*a^2*cM*r*sss*w + (8*I)*a*cM^2*m*r*sss*w + 
      6*cM^2*r^2*sss*w - (8*I)*a*cM*m*r^2*sss*w - 12*cM*r^3*sss*w - 
      (16*I)*a^4*cM*w^2 + 16*a^3*cM^2*m*w^2 - (24*I)*a^4*cM*m^2*w^2 + 
      (28*I)*a^4*r*w^2 - 104*a^3*cM*m*r*w^2 - (32*I)*a^2*cM*r^2*w^2 + 
      24*a^3*m*r^2*w^2 + 28*a*cM^2*m*r^2*w^2 - (16*I)*a^2*cM*m^2*r^2*w^2 - 
      12*a^3*m^3*r^2*w^2 + (104*I)*a^2*r^3*w^2 + (8*I)*cM^2*r^3*w^2 - 
      132*a*cM*m*r^3*w^2 - (12*I)*a^2*m^2*r^3*w^2 - (40*I)*cM*r^4*w^2 + 
      48*a*m*r^4*w^2 + (28*I)*r^5*w^2 + (6*I)*a^4*cM*sss*w^2 + 
      (4*I)*a^4*r*sss*w^2 - (8*I)*a^2*cM^2*r*sss*w^2 + 
      (8*I)*a^2*cM*r^2*sss*w^2 + 6*a^3*m*r^2*sss*w^2 - 
      (10*I)*a^2*r^3*sss*w^2 - (4*I)*cM^2*r^3*sss*w^2 + 
      (14*I)*cM*r^4*sss*w^2 - 6*a*m*r^4*sss*w^2 - (2*I)*r^5*sss*w^2 - 
      8*a^4*cM^2*w^3 + (24*I)*a^5*cM*m*w^3 + 64*a^4*cM*r*w^3 + 
      36*a^4*r^2*w^3 - 28*a^2*cM^2*r^2*w^3 + (32*I)*a^3*cM*m*r^2*w^3 + 
      36*a^4*m^2*r^2*w^3 + 8*a^2*cM*r^3*w^3 + 72*a^2*r^4*w^3 - 
      12*cM^2*r^4*w^3 + (56*I)*a*cM*m*r^4*w^3 - 12*a^2*m^2*r^4*w^3 - 
      8*cM*r^5*w^3 - 12*r^6*w^3 - 6*a^4*r^2*sss*w^3 + 6*r^6*sss*w^3 - 
      (8*I)*a^6*cM*w^4 - (16*I)*a^4*cM*r^2*w^4 - 36*a^5*m*r^2*w^4 + 
      (12*I)*a^4*r^3*w^4 - (56*I)*a^2*cM*r^4*w^4 + 24*a^3*m*r^4*w^4 - 
      (24*I)*a^2*r^5*w^4 + (8*I)*cM*r^6*w^4 + 20*a*m*r^6*w^4 + 
      (4*I)*r^7*w^4 + 12*a^6*r^2*w^5 - 12*a^4*r^4*w^5 - 20*a^2*r^6*w^5 + 
      4*r^8*w^5)*Derivative[1][fR0][r])/(72*cM*w^3), 
 f04f11b[r] -> (a*(2*a^4*cM*m^2 - 8*a^2*cM^3*m^2 + (10*I)*a^3*cM^2*m^3 + 
      2*a^4*cM*m^4 - (4*I)*a^3*cM*m*r + (16*I)*a*cM^3*m*r + 
      32*a^2*cM^2*m^2*r - (14*I)*a^3*cM*m^3*r - (24*I)*a*cM^2*m*r^2 - 
      26*a^2*cM*m^2*r^2 + (12*I)*a*cM*m*r^3 - (4*I)*a^3*cM^2*m*sss - 
      2*a^4*cM*m^2*sss + (6*I)*a^3*cM*m*r*sss + (8*I)*a*cM^3*m*r*sss + 
      4*a^2*cM^2*m^2*r*sss - (16*I)*a*cM^2*m*r^2*sss - 2*a^2*cM*m^2*r^2*sss + 
      (6*I)*a*cM*m*r^3*sss - 12*a^5*cM*m*w + 24*a^3*cM^3*m*w - 
      (40*I)*a^4*cM^2*m^2*w - 10*a^5*cM*m^3*w + (16*I)*a^4*cM*r*w - 
      (64*I)*a^2*cM^3*r*w - 120*a^3*cM^2*m*r*w + (60*I)*a^4*cM*m^2*r*w + 
      (104*I)*a^2*cM^2*r^2*w + 100*a^3*cM*m*r^2*w + 8*a*cM^3*m*r^2*w - 
      (22*I)*a^2*cM^2*m^2*r^2*w - 8*a^3*cM*m^3*r^2*w - (56*I)*a^2*cM*r^3*w - 
      (16*I)*cM^3*r^3*w - 24*a*cM^2*m*r^3*w + (34*I)*a^2*cM*m^2*r^3*w + 
      (24*I)*cM^2*r^4*w + 24*a*cM*m*r^4*w - (8*I)*cM*r^5*w + 
      (8*I)*a^4*cM^2*sss*w + 6*a^5*cM*m*sss*w - (16*I)*a^4*cM*r*sss*w - 
      (16*I)*a^2*cM^3*r*sss*w - 12*a^3*cM^2*m*r*sss*w + 
      (44*I)*a^2*cM^2*r^2*sss*w + 10*a^3*cM*m*r^2*sss*w - 
      (20*I)*a^2*cM*r^3*sss*w - (8*I)*cM^3*r^3*sss*w - 8*a*cM^2*m*r^3*sss*w + 
      (12*I)*cM^2*r^4*sss*w + 4*a*cM*m*r^4*sss*w - (4*I)*cM*r^5*sss*w - 
      8*a^6*cM*w^2 - 16*a^4*cM^3*w^2 + (50*I)*a^5*cM^2*m*w^2 + 
      18*a^6*cM*m^2*w^2 + 44*a^6*r*w^2 + 136*a^4*cM^2*r*w^2 - 
      (66*I)*a^5*cM*m*r*w^2 - 250*a^4*cM*r^2*w^2 - 8*a^2*cM^3*r^2*w^2 + 
      (24*I)*a^3*cM^2*m*r^2*w^2 + 52*a^4*cM*m^2*r^2*w^2 - 
      (6*I)*a^5*m^3*r^2*w^2 + 150*a^4*r^3*w^2 + 104*a^2*cM^2*r^3*w^2 - 
      (32*I)*a^3*cM*m*r^3*w^2 - 18*a^4*m^2*r^3*w^2 - 180*a^2*cM*r^4*w^2 - 
      (48*I)*a^3*m*r^4*w^2 + (54*I)*a*cM^2*m*r^4*w^2 - 2*a^2*cM*m^2*r^4*w^2 + 
      (6*I)*a^3*m^3*r^4*w^2 + 24*cM^2*r^5*w^2 - (86*I)*a*cM*m*r^5*w^2 + 
      18*a^2*m^2*r^5*w^2 + 14*cM*r^6*w^2 + (24*I)*a*m*r^6*w^2 - 10*r^7*w^2 - 
      4*a^6*cM*sss*w^2 + 2*a^6*r*sss*w^2 + 8*a^4*cM^2*r*sss*w^2 - 
      14*a^4*cM*r^2*sss*w^2 + (3*I)*a^5*m*r^2*sss*w^2 - 6*a^4*r^3*sss*w^2 + 
      12*a^2*cM^2*r^3*sss*w^2 - (6*I)*a^3*cM*m*r^3*sss*w^2 + 
      8*a^2*cM*r^4*sss*w^2 - 6*a^2*r^5*sss*w^2 + 4*cM^2*r^5*sss*w^2 + 
      (6*I)*a*cM*m*r^5*sss*w^2 - 6*cM*r^6*sss*w^2 - (3*I)*a*m*r^6*sss*w^2 + 
      2*r^7*sss*w^2 - (20*I)*a^6*cM^2*w^3 - 14*a^7*cM*m*w^3 + 
      (20*I)*a^6*cM*r*w^3 + (6*I)*a^6*r^2*w^3 - (2*I)*a^4*cM^2*r^2*w^3 - 
      80*a^5*cM*m*r^2*w^3 + (18*I)*a^6*m^2*r^2*w^3 + (34*I)*a^4*cM*r^3*w^3 + 
      30*a^5*m*r^3*w^3 - (66*I)*a^4*r^4*w^3 - (96*I)*a^2*cM^2*r^4*w^3 + 
      26*a^3*cM*m*r^4*w^3 - (12*I)*a^4*m^2*r^4*w^3 + (200*I)*a^2*cM*r^5*w^3 - 
      60*a^3*m*r^5*w^3 + (14*I)*a^2*r^6*w^3 - (2*I)*cM^2*r^6*w^3 - 
      32*a*cM*m*r^6*w^3 - (10*I)*a^2*m^2*r^6*w^3 - (30*I)*cM*r^7*w^3 + 
      10*a*m*r^7*w^3 + (6*I)*r^8*w^3 - (3*I)*a^6*r^2*sss*w^3 + 
      (6*I)*a^4*cM*r^3*sss*w^3 + (3*I)*a^4*r^4*sss*w^3 - 
      (12*I)*a^2*cM*r^5*sss*w^3 + (5*I)*a^2*r^6*sss*w^3 + 
      (2*I)*cM*r^7*sss*w^3 - I*r^8*sss*w^3 + 4*a^8*cM*w^4 + 
      36*a^6*cM*r^2*w^4 - (18*I)*a^7*m*r^2*w^4 - 12*a^6*r^3*w^4 - 
      24*a^4*cM*r^4*w^4 + (6*I)*a^5*m*r^4*w^4 + 12*a^4*r^5*w^4 + 
      56*a^2*cM*r^6*w^4 + (26*I)*a^3*m*r^6*w^4 + 20*a^2*r^7*w^4 - 
      8*cM*r^8*w^4 + (2*I)*a*m*r^8*w^4 - 4*r^9*w^4 + (6*I)*a^8*r^2*w^5 - 
      (16*I)*a^4*r^6*w^5 - (8*I)*a^2*r^8*w^5 + (2*I)*r^10*w^5)*fR0[r])/
    (36*cM*w^3) + (a*(a^2 - 2*cM*r + r^2)*(2*a^2*cM^2*m^2 - 
      (2*I)*a^3*cM*m^3 - (4*I)*a*cM^2*m*r - 6*a^2*cM*m^2*r + 
      (4*I)*a*cM*m*r^2 + I*a^3*cM*m*sss - (2*I)*a*cM^2*m*r*sss + 
      I*a*cM*m*r^2*sss - 6*a^3*cM^2*m*w + (8*I)*a^4*cM*m^2*w + 
      (16*I)*a^2*cM^2*r*w + 28*a^3*cM*m*r*w - (18*I)*a^2*cM*r^2*w - 
      8*a*cM^2*m*r^2*w + (6*I)*a^2*cM*m^2*r^2*w + (4*I)*cM^2*r^3*w + 
      10*a*cM*m*r^3*w - (2*I)*cM*r^4*w - (2*I)*a^4*cM*sss*w + 
      (4*I)*a^2*cM^2*r*sss*w - (3*I)*a^2*cM*r^2*sss*w + 
      (2*I)*cM^2*r^3*sss*w - I*cM*r^4*sss*w + 6*a^6*w^2 + 4*a^4*cM^2*w^2 - 
      (10*I)*a^5*cM*m*w^2 - 40*a^4*cM*r*w^2 + 18*a^4*r^2*w^2 + 
      14*a^2*cM^2*r^2*w^2 - (14*I)*a^3*cM*m*r^2*w^2 - 6*a^4*m^2*r^2*w^2 - 
      28*a^2*cM*r^3*w^2 - (6*I)*a^3*m*r^3*w^2 - 18*a^2*r^4*w^2 + 
      6*cM^2*r^4*w^2 - (16*I)*a*cM*m*r^4*w^2 + 6*a^2*m^2*r^4*w^2 + 
      12*cM*r^5*w^2 + (6*I)*a*m*r^5*w^2 - 6*r^6*w^2 + (4*I)*a^6*cM*w^3 + 
      (8*I)*a^4*cM*r^2*w^3 + 12*a^5*m*r^2*w^3 - (6*I)*a^4*r^3*w^3 + 
      (28*I)*a^2*cM*r^4*w^3 - 12*a^3*m*r^4*w^3 + (12*I)*a^2*r^5*w^3 - 
      (4*I)*cM*r^6*w^3 - 4*a*m*r^6*w^3 - (2*I)*r^7*w^3 - 6*a^6*r^2*w^4 + 
      6*a^4*r^4*w^4 + 10*a^2*r^6*w^4 - 2*r^8*w^4)*Derivative[1][fR0][r])/
    (36*cM*w^3), f04f12a[r] -> 
  (a^2*(4*a^3*cM*m - 16*a*cM^3*m + (20*I)*a^2*cM^2*m^2 + 4*a^3*cM*m^3 + 
      24*a*cM^2*m*r - (20*I)*a^2*cM*m^2*r - 12*a*cM*m*r^2 - 8*a*cM^3*m*sss + 
      (10*I)*a^2*cM^2*m^2*sss + 2*a^3*cM*m^3*sss + 16*a*cM^2*m*r*sss - 
      (10*I)*a^2*cM*m^2*r*sss - 8*a*cM*m*r^2*sss - a^3*cM*m*sss^2 + 
      2*a*cM^2*m*r*sss^2 - a*cM*m*r^2*sss^2 + 12*a^4*cM*w + 16*a^2*cM^3*w + 
      (4*I)*a^5*m*w + (8*I)*a^3*cM^2*m*w + 24*a^4*cM*m^2*w - 
      32*a^2*cM^3*m^2*w - (8*I)*a^5*m^3*w + (56*I)*a^3*cM^2*m^3*w + 
      28*a^4*cM*m^4*w - (4*I)*a^5*m^5*w - 24*a^4*r*w - 24*a^2*cM^2*r*w - 
      (92*I)*a^3*cM*m*r*w - 16*a^4*m^2*r*w + 96*a^2*cM^2*m^2*r*w - 
      (60*I)*a^3*cM*m^3*r*w - 16*a^4*m^4*r*w + 40*a^2*cM*r^2*w - 
      48*cM^3*r^2*w + (44*I)*a^3*m*r^2*w + (16*I)*a*cM^2*m*r^2*w - 
      124*a^2*cM*m^2*r^2*w - 16*a^2*r^3*w + 72*cM^2*r^3*w + 
      (28*I)*a*cM*m*r^3*w + 28*a^2*m^2*r^3*w - 36*cM*r^4*w - 
      (8*I)*a*m*r^4*w + 8*r^5*w - 16*a^4*cM*sss*w + 8*a^2*cM^3*sss*w + 
      (2*I)*a^5*m*sss*w - (28*I)*a^3*cM^2*m*sss*w - 28*a^4*cM*m^2*sss*w + 
      (6*I)*a^5*m^3*sss*w + 24*a^4*r*sss*w + (50*I)*a^3*cM*m*r*sss*w + 
      16*a^4*m^2*r*sss*w + 24*a^2*cM^2*m^2*r*sss*w - 
      (8*I)*a^3*cM*m^3*r*sss*w - 32*a^2*cM*r^2*sss*w + 40*cM^3*r^2*sss*w - 
      (26*I)*a^3*m*r^2*sss*w - (40*I)*a*cM^2*m*r^2*sss*w - 
      10*a^2*cM*m^2*r^2*sss*w + 8*a^2*r^3*sss*w - 80*cM^2*r^3*sss*w + 
      (46*I)*a*cM*m*r^3*sss*w - 14*a^2*m^2*r^3*sss*w + 64*cM*r^4*sss*w - 
      (4*I)*a*m*r^4*sss*w - 16*r^5*sss*w + 5*a^4*cM*sss^2*w - 
      (2*I)*a^5*m*sss^2*w - 6*a^4*r*sss^2*w - 10*a^2*cM^2*r*sss^2*w + 
      (4*I)*a^3*cM*m*r*sss^2*w + 14*a^2*cM*r^2*sss^2*w + 
      (2*I)*a^3*m*r^2*sss^2*w + 6*cM^2*r^3*sss^2*w - 
      (8*I)*a*cM*m*r^3*sss^2*w - 15*cM*r^4*sss^2*w + (4*I)*a*m*r^4*sss^2*w + 
      6*r^5*sss^2*w + (24*I)*a^6*w^2 - (28*I)*a^4*cM^2*w^2 - 
      124*a^5*cM*m*w^2 + 64*a^3*cM^3*m*w^2 + (40*I)*a^6*m^2*w^2 - 
      (168*I)*a^4*cM^2*m^2*w^2 - 112*a^5*cM*m^3*w^2 + (20*I)*a^6*m^4*w^2 - 
      (16*I)*a^4*cM*r*w^2 + 68*a^5*m*r*w^2 - 112*a^3*cM^2*m*r*w^2 + 
      (152*I)*a^4*cM*m^2*r*w^2 + 56*a^5*m^3*r*w^2 + (48*I)*a^4*r^2*w^2 + 
      (80*I)*a^2*cM^2*r^2*w^2 + 28*a^3*cM*m*r^2*w^2 + 176*a*cM^3*m*r^2*w^2 - 
      (4*I)*a^4*m^2*r^2*w^2 - (100*I)*a^2*cM^2*m^2*r^2*w^2 + 
      20*a^3*cM*m^3*r^2*w^2 - (4*I)*a^4*m^4*r^2*w^2 - 
      (120*I)*a^2*cM*r^3*w^2 + 76*a^3*m*r^3*w^2 - 296*a*cM^2*m*r^3*w^2 + 
      (160*I)*a^2*cM*m^2*r^3*w^2 - 52*a^3*m^3*r^3*w^2 + (24*I)*a^2*r^4*w^2 - 
      (4*I)*cM^2*r^4*w^2 + 208*a*cM*m*r^4*w^2 - (8*I)*a^2*m^2*r^4*w^2 - 
      (8*I)*cM*r^5*w^2 - 40*a*m*r^5*w^2 - (16*I)*a^6*sss*w^2 + 
      (18*I)*a^4*cM^2*sss*w^2 + 50*a^5*cM*m*sss*w^2 - 
      (18*I)*a^6*m^2*sss*w^2 + (24*I)*a^4*cM*r*sss*w^2 - 30*a^5*m*r*sss*w^2 - 
      48*a^3*cM^2*m*r*sss*w^2 + (24*I)*a^4*cM*m^2*r*sss*w^2 - 
      (24*I)*a^4*r^2*sss*w^2 - (24*I)*a^2*cM^2*r^2*sss*w^2 + 
      26*a^3*cM*m*r^2*sss*w^2 + (6*I)*a^4*m^2*r^2*sss*w^2 + 
      (36*I)*a^2*cM*r^3*sss*w^2 + 18*a^3*m*r^3*sss*w^2 + 
      20*a*cM^2*m*r^3*sss*w^2 - (24*I)*a^2*cM*m^2*r^3*sss*w^2 + 
      (14*I)*cM^2*r^4*sss*w^2 - 60*a*cM*m*r^4*sss*w^2 + 
      (24*I)*a^2*m^2*r^4*sss*w^2 - (36*I)*cM*r^5*sss*w^2 + 
      48*a*m*r^5*sss*w^2 + (8*I)*r^6*sss*w^2 + (2*I)*a^6*sss^2*w^2 - 
      (4*I)*a^4*cM*r*sss^2*w^2 + (4*I)*a^2*cM*r^3*sss^2*w^2 - 
      (6*I)*a^2*r^4*sss^2*w^2 + (8*I)*cM*r^5*sss^2*w^2 - 
      (4*I)*r^6*sss^2*w^2 + 96*a^6*cM*w^3 - 32*a^4*cM^3*w^3 - 
      (56*I)*a^7*m*w^3 + (168*I)*a^5*cM^2*m*w^3 + 168*a^6*cM*m^2*w^3 - 
      (40*I)*a^7*m^3*w^3 - 52*a^6*r*w^3 + 16*a^4*cM^2*r*w^3 - 
      (124*I)*a^5*cM*m*r*w^3 - 72*a^6*m^2*r*w^3 + 16*a^4*cM*r^2*w^3 - 
      176*a^2*cM^3*r^2*w^3 + (24*I)*a^5*m*r^2*w^3 + (200*I)*a^3*cM^2*m*r^2*
       w^3 - 60*a^4*cM*m^2*r^2*w^3 + (16*I)*a^5*m^3*r^2*w^3 + 
      28*a^4*r^3*w^3 + 408*a^2*cM^2*r^3*w^3 - (300*I)*a^3*cM*m*r^3*w^3 + 
      120*a^4*m^2*r^3*w^3 - 408*a^2*cM*r^4*w^3 + 48*cM^3*r^4*w^3 - 
      (12*I)*a^3*m*r^4*w^3 + (8*I)*a*cM^2*m*r^4*w^3 + 12*a^2*cM*m^2*r^4*w^3 + 
      (32*I)*a^3*m^3*r^4*w^3 + 68*a^2*r^5*w^3 - 88*cM^2*r^5*w^3 - 
      (56*I)*a*cM*m*r^5*w^3 + 72*a^2*m^2*r^5*w^3 + 56*cM*r^6*w^3 + 
      (4*I)*a*m*r^6*w^3 - 12*r^7*w^3 - 24*a^6*cM*sss*w^3 + 
      (18*I)*a^7*m*sss*w^3 + 14*a^6*r*sss*w^3 + 24*a^4*cM^2*r*sss*w^3 - 
      (24*I)*a^5*cM*m*r*sss*w^3 - 16*a^4*cM*r^2*sss*w^3 - 
      (12*I)*a^5*m*r^2*sss*w^3 - 18*a^4*r^3*sss*w^3 - 
      20*a^2*cM^2*r^3*sss*w^3 + (48*I)*a^3*cM*m*r^3*sss*w^3 + 
      76*a^2*cM*r^4*sss*w^3 - (54*I)*a^3*m*r^4*sss*w^3 - 30*a^2*r^5*sss*w^3 + 
      4*cM^2*r^5*sss*w^3 + (24*I)*a*cM*m*r^5*sss*w^3 - 28*cM*r^6*sss*w^3 - 
      (24*I)*a*m*r^6*sss*w^3 + 2*r^7*sss*w^3 + (24*I)*a^8*w^4 - 
      (56*I)*a^6*cM^2*w^4 - 112*a^7*cM*m*w^4 + (40*I)*a^8*m^2*w^4 + 
      (32*I)*a^6*cM*r*w^4 + 40*a^7*m*r*w^4 - (20*I)*a^6*r^2*w^4 - 
      (100*I)*a^4*cM^2*r^2*w^4 + 60*a^5*cM*m*r^2*w^4 - 
      (24*I)*a^6*m^2*r^2*w^4 + (140*I)*a^4*cM*r^3*w^4 - 84*a^5*m*r^3*w^4 - 
      (12*I)*a^4*r^4*w^4 - (8*I)*a^2*cM^2*r^4*w^4 - 24*a^3*cM*m*r^4*w^4 - 
      (96*I)*a^4*m^2*r^4*w^4 + (64*I)*a^2*cM*r^5*w^4 - 120*a^3*m*r^5*w^4 + 
      (36*I)*a^2*r^6*w^4 + (36*I)*cM^2*r^6*w^4 - 52*a*cM*m*r^6*w^4 - 
      (32*I)*a^2*m^2*r^6*w^4 - (44*I)*cM*r^7*w^4 + 4*a*m*r^7*w^4 + 
      (4*I)*r^8*w^4 - (6*I)*a^8*sss*w^4 + (8*I)*a^6*cM*r*sss*w^4 + 
      (6*I)*a^6*r^2*sss*w^4 - (24*I)*a^4*cM*r^3*sss*w^4 + 
      (30*I)*a^4*r^4*sss*w^4 - (24*I)*a^2*cM*r^5*sss*w^4 + 
      (18*I)*a^2*r^6*sss*w^4 + (8*I)*cM*r^7*sss*w^4 + 28*a^8*cM*w^5 - 
      (20*I)*a^9*m*w^5 - 8*a^8*r*w^5 - 20*a^6*cM*r^2*w^5 + 
      (16*I)*a^7*m*r^2*w^5 + 16*a^6*r^3*w^5 + 12*a^4*cM*r^4*w^5 + 
      (96*I)*a^5*m*r^4*w^5 + 48*a^4*r^5*w^5 + 52*a^2*cM*r^6*w^5 + 
      (64*I)*a^3*m*r^6*w^5 + 16*a^2*r^7*w^5 - 8*cM*r^8*w^5 + 
      (4*I)*a*m*r^8*w^5 - 8*r^9*w^5 + (4*I)*a^10*w^6 - (4*I)*a^8*r^2*w^6 - 
      (32*I)*a^6*r^4*w^6 - (32*I)*a^4*r^6*w^6 - (4*I)*a^2*r^8*w^6 + 
      (4*I)*r^10*w^6)*fR0[r])/(72*cM*(a^2 - 2*cM*r + r^2)*w^3) - 
   (a^2*(-4*a*cM^2*m + (4*I)*a^2*cM*m^2 + 4*a*cM*m*r - 2*a*cM^2*m*sss + 
      (2*I)*a^2*cM*m^2*sss + 2*a*cM*m*r*sss + 4*a^4*w + 4*a^2*cM^2*w + 
      (4*I)*a^3*cM*m*w + 4*a^4*m^2*w - 8*a^2*cM^2*m^2*w + 
      (12*I)*a^3*cM*m^3*w + 4*a^4*m^4*w - 4*a^2*cM*r*w - (4*I)*a^3*m*r*w + 
      20*a^2*cM*m^2*r*w - 12*cM^2*r^2*w - (24*I)*a*cM*m*r^2*w - 
      4*a^2*m^2*r^2*w + 12*cM*r^3*w + (8*I)*a*m*r^3*w - 4*r^4*w - 
      4*a^4*sss*w + 2*a^2*cM^2*sss*w - (6*I)*a^3*cM*m*sss*w - 
      4*a^4*m^2*sss*w + 2*a^2*cM*r*sss*w + (2*I)*a^3*m*r*sss*w + 
      4*a^2*cM*m^2*r*sss*w + 2*a^2*r^2*sss*w + 10*cM^2*r^2*sss*w + 
      2*a^2*m^2*r^2*sss*w - 18*cM*r^3*sss*w - (4*I)*a*m*r^3*sss*w + 
      6*r^4*sss*w + a^4*sss^2*w - 2*a^2*cM*r*sss^2*w - a^2*r^2*sss^2*w + 
      4*cM*r^3*sss^2*w - 2*r^4*sss^2*w - (8*I)*a^4*cM*w^2 - 24*a^5*m*w^2 + 
      16*a^3*cM^2*m*w^2 - (36*I)*a^4*cM*m^2*w^2 - 16*a^5*m^3*w^2 - 
      20*a^3*cM*m*r*w^2 + (4*I)*a^4*m^2*r*w^2 + (20*I)*a^2*cM*r^2*w^2 - 
      24*a^3*m*r^2*w^2 + 44*a*cM^2*m*r^2*w^2 - (24*I)*a^2*cM*m^2*r^2*w^2 + 
      8*a^3*m^3*r^2*w^2 - 52*a*cM*m*r^3*w^2 - (8*I)*a^2*m^2*r^3*w^2 + 
      (4*I)*cM*r^4*w^2 + 12*a*m*r^4*w^2 + (4*I)*a^4*cM*sss*w^2 + 
      8*a^5*m*sss*w^2 - 8*a^3*cM*m*r*sss*w^2 - (2*I)*a^2*cM*r^2*sss*w^2 - 
      8*a^3*m*r^2*sss*w^2 + 16*a*cM*m*r^3*sss*w^2 + (6*I)*cM*r^4*sss*w^2 - 
      16*a*m*r^4*sss*w^2 + 20*a^6*w^3 - 8*a^4*cM^2*w^3 + 
      (36*I)*a^5*cM*m*w^3 + 24*a^6*m^2*w^3 - (8*I)*a^5*m*r*w^3 + 
      8*a^4*r^2*w^3 - 44*a^2*cM^2*r^2*w^3 + (48*I)*a^3*cM*m*r^2*w^3 - 
      24*a^4*m^2*r^2*w^3 + 80*a^2*cM*r^3*w^3 + (20*I)*a^3*m*r^3*w^3 - 
      8*a^2*r^4*w^3 + 12*cM^2*r^4*w^3 + (12*I)*a*cM*m*r^4*w^3 - 
      24*a^2*m^2*r^4*w^3 - 16*cM*r^5*w^3 + (4*I)*a*m*r^5*w^3 + 4*r^6*w^3 - 
      4*a^6*sss*w^3 + 4*a^4*cM*r*sss*w^3 + 6*a^4*r^2*sss*w^3 - 
      16*a^2*cM*r^3*sss*w^3 + 12*a^2*r^4*sss*w^3 + 4*cM*r^5*sss*w^3 + 
      2*r^6*sss*w^3 - (12*I)*a^6*cM*w^4 - 16*a^7*m*w^4 + (4*I)*a^6*r*w^4 - 
      (24*I)*a^4*cM*r^2*w^4 + 24*a^5*m*r^2*w^4 - (12*I)*a^4*r^3*w^4 - 
      (12*I)*a^2*cM*r^4*w^4 + 48*a^3*m*r^4*w^4 - (12*I)*a^2*r^5*w^4 + 
      8*a*m*r^6*w^4 + (4*I)*r^7*w^4 + 4*a^8*w^5 - 8*a^6*r^2*w^5 - 
      24*a^4*r^4*w^5 - 8*a^2*r^6*w^5 + 4*r^8*w^5)*Derivative[1][fR0][r])/
    (72*cM*w^3), f04f12b[r] -> 
  (a*(-2*a^4*cM*m^2 + 8*a^2*cM^3*m^2 - (10*I)*a^3*cM^2*m^3 - 2*a^4*cM*m^4 - 
      12*a^2*cM^2*m^2*r + (10*I)*a^3*cM*m^3*r + 6*a^2*cM*m^2*r^2 + 
      a^4*cM*m^2*sss - 2*a^2*cM^2*m^2*r*sss + a^2*cM*m^2*r^2*sss + 
      6*a^5*cM*m*w - 24*a^3*cM^3*m*w - (2*I)*a^6*m^2*w + 
      (48*I)*a^4*cM^2*m^2*w + 20*a^5*cM*m^3*w - (2*I)*a^6*m^4*w + 
      (16*I)*a^4*cM*r*w + 4*a^5*m*r*w + 36*a^3*cM^2*m*r*w - 
      (38*I)*a^4*cM*m^2*r*w - 8*a^5*m^3*r*w - (22*I)*a^4*r^2*w - 
      (32*I)*a^2*cM^2*r^2*w - 6*a^3*cM*m*r^2*w - 48*a*cM^3*m*r^2*w + 
      (26*I)*a^2*cM^2*m^2*r^2*w - 8*a^3*cM*m^3*r^2*w + (4*I)*a^4*m^4*r^2*w + 
      (64*I)*a^2*cM*r^3*w - 12*a^3*m*r^3*w + 80*a*cM^2*m*r^3*w - 
      (42*I)*a^2*cM*m^2*r^3*w + 16*a^3*m^3*r^3*w - (20*I)*a^2*r^4*w - 
      (8*I)*cM^2*r^4*w - 44*a*cM*m*r^4*w + (8*I)*a^2*m^2*r^4*w + 
      8*a*m*r^5*w + (2*I)*r^6*w - 7*a^5*cM*m*sss*w + (2*I)*a^6*m^2*sss*w - 
      (8*I)*a^4*cM*r*sss*w + 2*a^5*m*r*sss*w + 14*a^3*cM^2*m*r*sss*w - 
      (4*I)*a^4*cM*m^2*r*sss*w + (11*I)*a^4*r^2*sss*w + 
      (16*I)*a^2*cM^2*r^2*sss*w - 9*a^3*cM*m*r^2*sss*w - 
      (2*I)*a^4*m^2*r^2*sss*w - (32*I)*a^2*cM*r^3*sss*w - 2*a^3*m*r^3*sss*w - 
      4*a*cM^2*m*r^3*sss*w + (8*I)*a^2*cM*m^2*r^3*sss*w + 
      (10*I)*a^2*r^4*sss*w + (4*I)*cM^2*r^4*sss*w + 10*a*cM*m*r^4*sss*w - 
      (4*I)*a^2*m^2*r^4*sss*w - 4*a*m*r^5*sss*w - I*r^6*sss*w - 
      12*a^6*cM*w^2 + 16*a^4*cM^3*w^2 + (6*I)*a^7*m*w^2 - 
      (66*I)*a^5*cM^2*m*w^2 - 48*a^6*cM*m^2*w^2 + (8*I)*a^7*m^3*w^2 + 
      8*a^6*r*w^2 - 24*a^4*cM^2*r*w^2 + (48*I)*a^5*cM*m*r*w^2 + 
      20*a^6*m^2*r*w^2 + 14*a^4*cM*r^2*w^2 + 88*a^2*cM^3*r^2*w^2 - 
      (30*I)*a^5*m*r^2*w^2 - (76*I)*a^3*cM^2*m*r^2*w^2 + 
      26*a^4*cM*m^2*r^2*w^2 - (14*I)*a^5*m^3*r^2*w^2 - 24*a^4*r^3*w^2 - 
      172*a^2*cM^2*r^3*w^2 + (106*I)*a^3*cM*m*r^3*w^2 - 50*a^4*m^2*r^3*w^2 + 
      136*a^2*cM*r^4*w^2 - 24*cM^3*r^4*w^2 + (6*I)*a^3*m*r^4*w^2 + 
      (2*I)*a*cM^2*m*r^4*w^2 - 10*a^2*cM*m^2*r^4*w^2 - 
      (10*I)*a^3*m^3*r^4*w^2 - 24*a^2*r^5*w^2 + 44*cM^2*r^5*w^2 + 
      (10*I)*a*cM*m*r^5*w^2 - 10*a^2*m^2*r^5*w^2 - 34*cM*r^6*w^2 - 
      (6*I)*a*m*r^6*w^2 + 8*r^7*w^2 + 6*a^6*cM*sss*w^2 - 
      (4*I)*a^7*m*sss*w^2 - 4*a^6*r*sss*w^2 - 12*a^4*cM^2*r*sss*w^2 + 
      (8*I)*a^5*cM*m*r*sss*w^2 + 9*a^4*cM*r^2*sss*w^2 + 
      (6*I)*a^5*m*r^2*sss*w^2 + 12*a^4*r^3*sss*w^2 + 
      10*a^2*cM^2*r^3*sss*w^2 - (20*I)*a^3*cM*m*r^3*sss*w^2 - 
      36*a^2*cM*r^4*sss*w^2 + (12*I)*a^3*m*r^4*sss*w^2 + 12*a^2*r^5*sss*w^2 - 
      2*cM^2*r^5*sss*w^2 - (4*I)*a*cM*m*r^5*sss*w^2 + 9*cM*r^6*sss*w^2 + 
      (2*I)*a*m*r^6*sss*w^2 - 4*r^7*sss*w^2 - (4*I)*a^8*w^3 + 
      (28*I)*a^6*cM^2*w^3 + 44*a^7*cM*m*w^3 - (12*I)*a^8*m^2*w^3 - 
      (20*I)*a^6*cM*r*w^3 - 16*a^7*m*r*w^3 + (28*I)*a^6*r^2*w^3 + 
      (50*I)*a^4*cM^2*r^2*w^3 - 28*a^5*cM*m*r^2*w^3 + 
      (18*I)*a^6*m^2*r^2*w^3 - (66*I)*a^4*cM*r^3*w^3 + 42*a^5*m*r^3*w^3 + 
      (18*I)*a^4*r^4*w^3 + (4*I)*a^2*cM^2*r^4*w^3 + 16*a^3*cM*m*r^4*w^3 + 
      (36*I)*a^4*m^2*r^4*w^3 - (24*I)*a^2*cM*r^5*w^3 + 48*a^3*m*r^5*w^3 - 
      (16*I)*a^2*r^6*w^3 - (18*I)*cM^2*r^6*w^3 + 16*a*cM*m*r^6*w^3 + 
      (6*I)*a^2*m^2*r^6*w^3 + (22*I)*cM*r^7*w^3 - 10*a*m*r^7*w^3 - 
      (2*I)*r^8*w^3 + (2*I)*a^8*sss*w^3 - (4*I)*a^6*cM*r*sss*w^3 - 
      (4*I)*a^6*r^2*sss*w^3 + (12*I)*a^4*cM*r^3*sss*w^3 - 
      (12*I)*a^4*r^4*sss*w^3 + (12*I)*a^2*cM*r^5*sss*w^3 - 
      (4*I)*a^2*r^6*sss*w^3 - (4*I)*cM*r^7*sss*w^3 + (2*I)*r^8*sss*w^3 - 
      14*a^8*cM*w^4 + (8*I)*a^9*m*w^4 + 4*a^8*r*w^4 + 10*a^6*cM*r^2*w^4 - 
      (10*I)*a^7*m*r^2*w^4 - 8*a^6*r^3*w^4 - 6*a^4*cM*r^4*w^4 - 
      (42*I)*a^5*m*r^4*w^4 - 24*a^4*r^5*w^4 - 26*a^2*cM*r^6*w^4 - 
      (22*I)*a^3*m*r^6*w^4 - 8*a^2*r^7*w^4 + 4*cM*r^8*w^4 + 
      (2*I)*a*m*r^8*w^4 + 4*r^9*w^4 - (2*I)*a^10*w^5 + (2*I)*a^8*r^2*w^5 + 
      (16*I)*a^6*r^4*w^5 + (16*I)*a^4*r^6*w^5 + (2*I)*a^2*r^8*w^5 - 
      (2*I)*r^10*w^5)*fR0[r])/(36*cM*(a^2 - 2*cM*r + r^2)*w^3) + 
   (a*(-2*a^2*cM^2*m^2 + (2*I)*a^3*cM*m^3 + 2*a^2*cM*m^2*r + 6*a^3*cM^2*m*w - 
      (10*I)*a^4*cM*m^2*w - 2*a^5*m^3*w - (4*I)*a^4*r*w - 6*a^3*cM*m*r*w + 
      (8*I)*a^2*cM*r^2*w - 2*a^3*m*r^2*w + 12*a*cM^2*m*r^2*w - 
      (6*I)*a^2*cM*m^2*r^2*w + 4*a^3*m^3*r^2*w - (2*I)*a^2*r^3*w - 
      14*a*cM*m*r^3*w - (4*I)*cM*r^4*w + 4*a*m*r^4*w + (2*I)*r^5*w + 
      a^5*m*sss*w + (2*I)*a^4*r*sss*w - 2*a^3*cM*m*r*sss*w - 
      (4*I)*a^2*cM*r^2*sss*w - a^3*m*r^2*sss*w + I*a^2*r^3*sss*w + 
      4*a*cM*m*r^3*sss*w + (2*I)*cM*r^4*sss*w - 2*a*m*r^4*sss*w - 
      I*r^5*sss*w + 2*a^6*w^2 - 4*a^4*cM^2*w^2 + (14*I)*a^5*cM*m*w^2 + 
      6*a^6*m^2*w^2 + 4*a^4*cM*r*w^2 - (2*I)*a^5*m*r*w^2 - 6*a^4*r^2*w^2 - 
      22*a^2*cM^2*r^2*w^2 + (18*I)*a^3*cM*m*r^2*w^2 - 12*a^4*m^2*r^2*w^2 + 
      32*a^2*cM*r^3*w^2 + (8*I)*a^3*m*r^3*w^2 - 6*a^2*r^4*w^2 + 
      6*cM^2*r^4*w^2 + (4*I)*a*cM*m*r^4*w^2 - 6*a^2*m^2*r^4*w^2 - 
      8*cM*r^5*w^2 - (2*I)*a*m*r^5*w^2 + 2*r^6*w^2 - a^6*sss*w^2 + 
      2*a^4*cM*r*sss*w^2 + 3*a^4*r^2*sss*w^2 - 8*a^2*cM*r^3*sss*w^2 + 
      3*a^2*r^4*sss*w^2 + 2*cM*r^5*sss*w^2 - r^6*sss*w^2 - (6*I)*a^6*cM*w^3 - 
      6*a^7*m*w^3 + (2*I)*a^6*r*w^3 - (12*I)*a^4*cM*r^2*w^3 + 
      12*a^5*m*r^2*w^3 - (6*I)*a^4*r^3*w^3 - (6*I)*a^2*cM*r^4*w^3 + 
      18*a^3*m*r^4*w^3 - (6*I)*a^2*r^5*w^3 + (2*I)*r^7*w^3 + 2*a^8*w^4 - 
      4*a^6*r^2*w^4 - 12*a^4*r^4*w^4 - 4*a^2*r^6*w^4 + 2*r^8*w^4)*
     Derivative[1][fR0][r])/(36*cM*w^3), 
 f04f13a[r] -> (a*(-6*a^5*m + 24*a^3*cM^2*m - (14*I)*a^4*cM*m^2 - 4*a^5*m^3 + 
      8*a^3*cM^2*m^3 - (10*I)*a^4*cM*m^4 - 2*a^5*m^5 - (16*I)*a^4*r + 
      (32*I)*a^2*cM^2*r - 16*a*cM^3*m*r + (6*I)*a^4*m^2*r - 
      (4*I)*a^2*cM^2*m^2*r - 6*a^3*cM*m^3*r + (8*I)*a^4*m^4*r - 
      (40*I)*a^2*cM*r^2 - 14*a^3*m*r^2 + 16*a*cM^2*m*r^2 + 
      (42*I)*a^2*cM*m^2*r^2 + 6*a^3*m^3*r^2 + (36*I)*a^2*r^3 - 8*a*cM*m*r^3 - 
      (34*I)*a^2*m^2*r^3 - (16*I)*cM*r^4 + 4*a*m*r^4 + (4*I)*r^5 + 
      5*a^5*m*sss - 8*a^3*cM^2*m*sss + (10*I)*a^4*cM*m^2*sss + 
      3*a^5*m^3*sss + (12*I)*a^4*r*sss - (16*I)*a^2*cM^2*r*sss - 
      8*a^3*cM*m*r*sss - (7*I)*a^4*m^2*r*sss - 2*a^3*cM*m^3*r*sss + 
      (12*I)*a^2*cM*r^2*sss + 5*a^3*m*r^2*sss + 4*a*cM^2*m*r^2*sss - 
      (18*I)*a^2*cM*m^2*r^2*sss - 3*a^3*m^3*r^2*sss - (16*I)*a^2*r^3*sss + 
      8*a*cM*m*r^3*sss + (17*I)*a^2*m^2*r^3*sss + (12*I)*cM*r^4*sss - 
      6*a*m*r^4*sss - (4*I)*r^5*sss - a^5*m*sss^2 - (2*I)*a^4*r*sss^2 + 
      2*a^3*cM*m*r*sss^2 + (4*I)*a^2*cM*r^2*sss^2 + a^3*m*r^2*sss^2 - 
      I*a^2*r^3*sss^2 - 4*a*cM*m*r^3*sss^2 - (2*I)*cM*r^4*sss^2 + 
      2*a*m*r^4*sss^2 + I*r^5*sss^2 + 4*a^6*w - 16*a^4*cM^2*w + 
      (58*I)*a^5*cM*m*w + 20*a^6*m^2*w - 24*a^4*cM^2*m^2*w + 
      (40*I)*a^5*cM*m^3*w + 10*a^6*m^4*w + 32*a^4*cM*r*w - 64*a^2*cM^3*r*w - 
      (22*I)*a^5*m*r*w + (20*I)*a^3*cM^2*m*r*w + 32*a^4*cM*m^2*r*w - 
      (30*I)*a^5*m^3*r*w - 44*a^4*r^2*w + 120*a^2*cM^2*r^2*w - 
      (138*I)*a^3*cM*m*r^2*w - 42*a^4*m^2*r^2*w - (50*I)*a^3*cM*m^3*r^2*w - 
      8*a^4*m^4*r^2*w - 60*a^2*cM*r^3*w + (66*I)*a^3*m*r^3*w - 
      (20*I)*a*cM^2*m*r^3*w - 10*a^2*cM*m^2*r^3*w + (54*I)*a^3*m^3*r^3*w + 
      44*a^2*r^4*w - 8*cM^2*r^4*w + (60*I)*a*cM*m*r^4*w + 4*a^2*m^2*r^4*w - 
      4*cM*r^5*w - (8*I)*a*m*r^5*w - 4*r^6*w - 4*a^6*sss*w + 
      8*a^4*cM^2*sss*w - (20*I)*a^5*cM*m*sss*w - 9*a^6*m^2*sss*w - 
      12*a^4*cM*r*sss*w + (9*I)*a^5*m*r*sss*w + 6*a^4*cM*m^2*r*sss*w + 
      28*a^4*r^2*sss*w + 16*a^2*cM^2*r^2*sss*w + (56*I)*a^3*cM*m*r^2*sss*w + 
      15*a^4*m^2*r^2*sss*w - 30*a^2*cM*r^3*sss*w - (45*I)*a^3*m*r^3*sss*w - 
      12*a^2*cM*m^2*r^3*sss*w - 16*a^2*r^4*sss*w - 8*cM^2*r^4*sss*w - 
      (14*I)*a*cM*m*r^4*sss*w + 12*a^2*m^2*r^4*sss*w + 18*cM*r^5*sss*w + 
      (6*I)*a*m*r^5*sss*w + a^6*sss^2*w - 2*a^4*cM*r*sss^2*w - 
      3*a^4*r^2*sss^2*w + 8*a^2*cM*r^3*sss^2*w - 3*a^2*r^4*sss^2*w - 
      2*cM*r^5*sss^2*w + r^6*sss^2*w - (44*I)*a^6*cM*w^2 - 28*a^7*m*w^2 + 
      24*a^5*cM^2*m*w^2 - (60*I)*a^6*cM*m^2*w^2 - 20*a^7*m^3*w^2 + 
      (16*I)*a^6*r*w^2 - (16*I)*a^4*cM^2*r*w^2 - 46*a^5*cM*m*r*w^2 + 
      (42*I)*a^6*m^2*r*w^2 + (90*I)*a^4*cM*r^2*w^2 + 74*a^5*m*r^2*w^2 + 
      (150*I)*a^4*cM*m^2*r^2*w^2 + 32*a^5*m^3*r^2*w^2 - (34*I)*a^4*r^3*w^2 - 
      (40*I)*a^2*cM^2*r^3*w^2 + 16*a^3*cM*m*r^3*w^2 - 
      (132*I)*a^4*m^2*r^3*w^2 + (68*I)*a^2*cM*r^4*w^2 - 38*a^3*m*r^4*w^2 - 
      24*a*cM^2*m*r^4*w^2 - (42*I)*a^2*cM*m^2*r^4*w^2 + 16*a^3*m^3*r^4*w^2 - 
      (44*I)*a^2*r^5*w^2 + 50*a*cM*m*r^5*w^2 + (6*I)*a^2*m^2*r^5*w^2 - 
      (18*I)*cM*r^6*w^2 + 4*a*m*r^6*w^2 + (6*I)*r^7*w^2 + 
      (10*I)*a^6*cM*sss*w^2 + 9*a^7*m*sss*w^2 - (2*I)*a^6*r*sss*w^2 - 
      6*a^5*cM*m*r*sss*w^2 - (38*I)*a^4*cM*r^2*sss*w^2 - 
      21*a^5*m*r^2*sss*w^2 + (15*I)*a^4*r^3*sss*w^2 + 
      24*a^3*cM*m*r^3*sss*w^2 + (20*I)*a^2*cM*r^4*sss*w^2 - 
      27*a^3*m*r^4*sss*w^2 + (12*I)*a^2*r^5*sss*w^2 - 6*a*cM*m*r^5*sss*w^2 - 
      (4*I)*cM*r^6*sss*w^2 + 3*a*m*r^6*sss*w^2 - (5*I)*r^7*sss*w^2 + 
      12*a^8*w^3 - 8*a^6*cM^2*w^3 + (40*I)*a^7*cM*m*w^3 + 20*a^8*m^2*w^3 + 
      20*a^6*cM*r*w^3 - (26*I)*a^7*m*r*w^3 - 38*a^6*r^2*w^3 - 
      (150*I)*a^5*cM*m*r^2*w^3 - 48*a^6*m^2*r^2*w^3 - 6*a^4*cM*r^3*w^3 + 
      (102*I)*a^5*m*r^3*w^3 + 18*a^4*r^4*w^3 + 24*a^2*cM^2*r^4*w^3 + 
      (84*I)*a^3*cM*m*r^4*w^3 - 48*a^4*m^2*r^4*w^3 - 12*a^2*cM*r^5*w^3 + 
      (18*I)*a^3*m*r^5*w^3 - 14*a^2*r^6*w^3 - (18*I)*a*cM*m*r^6*w^3 - 
      10*cM*r^7*w^3 - (10*I)*a*m*r^7*w^3 - 2*r^8*w^3 - 3*a^8*sss*w^3 + 
      2*a^6*cM*r*sss*w^3 + 9*a^6*r^2*sss*w^3 - 12*a^4*cM*r^3*sss*w^3 + 
      15*a^4*r^4*sss*w^3 + 6*a^2*cM*r^5*sss*w^3 + a^2*r^6*sss*w^3 - 
      2*r^8*sss*w^3 - (10*I)*a^8*cM*w^4 - 10*a^9*m*w^4 + (6*I)*a^8*r*w^4 + 
      (50*I)*a^6*cM*r^2*w^4 + 32*a^7*m*r^2*w^4 - (24*I)*a^6*r^3*w^4 - 
      (42*I)*a^4*cM*r^4*w^4 + 48*a^5*m*r^4*w^4 - (24*I)*a^4*r^5*w^4 + 
      (18*I)*a^2*cM*r^6*w^4 + (8*I)*a^2*r^7*w^4 - 6*a*m*r^8*w^4 + 
      (2*I)*r^9*w^4 + 2*a^10*w^5 - 8*a^8*r^2*w^5 - 16*a^6*r^4*w^5 + 
      6*a^2*r^8*w^5)*fR0[r])/(36*cM*w^2) + 
   (a*(a^2 - 2*cM*r + r^2)*(-6*a^3*cM*m + (2*I)*a^4*m^2 - 2*a^3*cM*m^3 + 
      (2*I)*a^4*m^4 - (8*I)*a^2*cM*r + 4*a*cM^2*m*r + (2*I)*a^2*cM*m^2*r + 
      (14*I)*a^2*r^2 - 2*a*cM*m*r^2 - (8*I)*a^2*m^2*r^2 - (8*I)*cM*r^3 + 
      (2*I)*r^4 + 2*a^3*cM*m*sss - (2*I)*a^4*m^2*sss + (4*I)*a^2*cM*r*sss - 
      (7*I)*a^2*r^2*sss + (4*I)*a^2*m^2*r^2*sss + (4*I)*cM*r^3*sss - 
      I*r^4*sss + 4*a^4*cM*w - (12*I)*a^5*m*w + 6*a^4*cM*m^2*w - 
      (8*I)*a^5*m^3*w - 4*a^4*r*w + 16*a^2*cM^2*r*w - (2*I)*a^3*cM*m*r*w - 
      4*a^4*m^2*r*w - 22*a^2*cM*r^2*w + (8*I)*a^3*m*r^2*w + 
      (10*I)*a^3*m^3*r^2*w + 16*a^2*r^3*w + (16*I)*a*cM*m*r^3*w + 
      8*a^2*m^2*r^3*w + 2*cM*r^4*w + (2*I)*a*m*r^4*w - 4*r^5*w - 
      2*a^4*cM*sss*w + (4*I)*a^5*m*sss*w + 2*a^4*r*sss*w - 
      (10*I)*a^3*m*r^2*sss*w - 8*a^2*r^3*sss*w + 2*cM*r^4*sss*w - 
      (2*I)*a*m*r^4*sss*w + 2*r^5*sss*w + (10*I)*a^6*w^2 - 6*a^5*cM*m*w^2 + 
      (12*I)*a^6*m^2*w^2 + 8*a^5*m*r*w^2 - (10*I)*a^4*r^2*w^2 - 
      (30*I)*a^4*m^2*r^2*w^2 + (18*I)*a^2*cM*r^3*w^2 - 26*a^3*m*r^3*w^2 - 
      (20*I)*a^2*r^4*w^2 + 6*a*cM*m*r^4*w^2 - (6*I)*a^2*m^2*r^4*w^2 - 
      (6*I)*cM*r^5*w^2 + 2*a*m*r^5*w^2 - (2*I)*a^6*sss*w^2 + 
      (6*I)*a^4*r^2*sss*w^2 + (6*I)*a^2*r^4*sss*w^2 - (2*I)*r^6*sss*w^2 + 
      2*a^6*cM*w^3 - (8*I)*a^7*m*w^3 - 4*a^6*r*w^3 + (30*I)*a^5*m*r^2*w^3 + 
      18*a^4*r^3*w^3 - 6*a^2*cM*r^4*w^3 + (12*I)*a^3*m*r^4*w^3 - 
      (6*I)*a*m*r^6*w^3 - 2*r^7*w^3 + (2*I)*a^8*w^4 - (10*I)*a^6*r^2*w^4 - 
      (6*I)*a^4*r^4*w^4 + (6*I)*a^2*r^6*w^4)*Derivative[1][fR0][r])/
    (36*cM*w^2), f04f13b[r] -> 
  -((8*a^3*cM*m*r - 32*a*cM^3*m*r + (40*I)*a^2*cM^2*m^2*r + 8*a^3*cM*m^3*r + 
       48*a*cM^2*m*r^2 - (40*I)*a^2*cM*m^2*r^2 - 24*a*cM*m*r^3 - 
       4*a^3*cM*m*r*sss + 8*a*cM^2*m*r^2*sss - 4*a*cM*m*r^3*sss - 4*a^6*w + 
       16*a^4*cM^2*w - (4*I)*a^5*cM*m*w + 4*a^6*m^2*w - 16*a^4*cM^2*m^2*w + 
       (20*I)*a^5*cM*m^3*w + 4*a^6*m^4*w + 56*a^4*cM*r*w - 64*a^2*cM^3*r*w - 
       (4*I)*a^5*m*r*w - (24*I)*a^3*cM^2*m*r*w - 8*a^4*cM*m^2*r*w - 
       (16*I)*a^5*m^3*r*w - 80*a^4*r^2*w + 80*a^2*cM^2*r^2*w - 
       (44*I)*a^3*cM*m*r^2*w - 12*a^4*m^2*r^2*w - (32*I)*a^3*cM*m^3*r^2*w - 
       8*a^4*m^4*r^2*w - 24*a^2*cM*r^3*w + (48*I)*a^3*m*r^3*w - 
       (40*I)*a*cM^2*m*r^3*w - 12*a^2*cM*m^2*r^3*w + (32*I)*a^3*m^3*r^3*w + 
       20*a^2*r^4*w + (88*I)*a*cM*m*r^4*w - 4*a^2*m^2*r^4*w - 
       (20*I)*a*m*r^5*w + 8*a^4*cM^2*sss*w - (10*I)*a^5*cM*m*sss*w - 
       4*a^6*m^2*sss*w - 40*a^4*cM*r*sss*w + (10*I)*a^5*m*r*sss*w + 
       4*a^4*cM*m^2*r*sss*w + 46*a^4*r^2*sss*w + 16*a^2*cM^2*r^2*sss*w + 
       (40*I)*a^3*cM*m*r^2*sss*w + 10*a^4*m^2*r^2*sss*w - 
       28*a^2*cM*r^3*sss*w - (40*I)*a^3*m*r^3*sss*w - 
       8*a^2*cM*m^2*r^3*sss*w - 4*a^2*r^4*sss*w - 8*cM^2*r^4*sss*w - 
       (10*I)*a*cM*m*r^4*sss*w + 2*a^2*m^2*r^4*sss*w + 12*cM*r^5*sss*w + 
       (10*I)*a*m*r^5*sss*w - 2*r^6*sss*w + a^6*sss^2*w - 
       2*a^4*cM*r*sss^2*w - 3*a^4*r^2*sss^2*w + 8*a^2*cM*r^3*sss^2*w - 
       3*a^2*r^4*sss^2*w - 2*cM*r^5*sss^2*w + r^6*sss^2*w - 
       (12*I)*a^6*cM*w^2 - 12*a^7*m*w^2 + 32*a^5*cM^2*m*w^2 - 
       (60*I)*a^6*cM*m^2*w^2 - 16*a^7*m^3*w^2 + (8*I)*a^6*r*w^2 + 
       (16*I)*a^4*cM^2*r*w^2 - 32*a^5*cM*m*r*w^2 + (44*I)*a^6*m^2*r*w^2 + 
       (72*I)*a^4*cM*r^2*w^2 + 100*a^5*m*r^2*w^2 + (164*I)*a^4*cM*m^2*r^2*
        w^2 + 40*a^5*m^3*r^2*w^2 - (24*I)*a^4*r^3*w^2 - 
       (32*I)*a^2*cM^2*r^3*w^2 + 40*a^3*cM*m*r^3*w^2 - 
       (164*I)*a^4*m^2*r^3*w^2 + (12*I)*a^2*cM*r^4*w^2 - 76*a^3*m*r^4*w^2 - 
       32*a*cM^2*m*r^4*w^2 - (40*I)*a^2*cM*m^2*r^4*w^2 + 8*a^3*m^3*r^4*w^2 - 
       (24*I)*a^2*r^5*w^2 + 72*a*cM*m*r^5*w^2 + (32*I)*a^2*m^2*r^5*w^2 - 
       (24*I)*cM*r^6*w^2 + 4*a*m*r^6*w^2 + (8*I)*r^7*w^2 + 
       (10*I)*a^6*cM*sss*w^2 + 8*a^7*m*sss*w^2 - (4*I)*a^6*r*sss*w^2 - 
       8*a^5*cM*m*r*sss*w^2 - (42*I)*a^4*cM*r^2*sss*w^2 - 
       24*a^5*m*r^2*sss*w^2 + (12*I)*a^4*r^3*sss*w^2 + 
       32*a^3*cM*m*r^3*sss*w^2 + (18*I)*a^2*cM*r^4*sss*w^2 - 
       24*a^3*m*r^4*sss*w^2 + (12*I)*a^2*r^5*sss*w^2 - 8*a*cM*m*r^5*sss*w^2 - 
       (2*I)*cM*r^6*sss*w^2 + 8*a*m*r^6*sss*w^2 - (4*I)*r^7*sss*w^2 + 
       8*a^8*w^3 - 16*a^6*cM^2*w^3 + (60*I)*a^7*cM*m*w^3 + 24*a^8*m^2*w^3 + 
       32*a^6*cM*r*w^3 - (40*I)*a^7*m*r*w^3 - 84*a^6*r^2*w^3 - 
       (232*I)*a^5*cM*m*r^2*w^3 - 72*a^6*m^2*r^2*w^3 - 52*a^4*cM*r^3*w^3 + 
       (180*I)*a^5*m*r^3*w^3 + 72*a^4*r^4*w^3 + 48*a^2*cM^2*r^4*w^3 + 
       (124*I)*a^3*cM*m*r^4*w^3 - 48*a^4*m^2*r^4*w^3 - 56*a^2*cM*r^5*w^3 + 
       4*a^2*r^6*w^3 - (24*I)*a*cM*m*r^6*w^3 + 8*a^2*m^2*r^6*w^3 - 
       20*cM*r^7*w^3 - (20*I)*a*m*r^7*w^3 - 4*a^8*sss*w^3 + 
       4*a^6*cM*r*sss*w^3 + 14*a^6*r^2*sss*w^3 - 24*a^4*cM*r^3*sss*w^3 + 
       18*a^4*r^4*sss*w^3 + 12*a^2*cM*r^5*sss*w^3 - 2*a^2*r^6*sss*w^3 - 
       2*r^8*sss*w^3 - (20*I)*a^8*cM*w^4 - 16*a^9*m*w^4 + (12*I)*a^8*r*w^4 + 
       (100*I)*a^6*cM*r^2*w^4 + 56*a^7*m*r^2*w^4 - (48*I)*a^6*r^3*w^4 - 
       (84*I)*a^4*cM*r^4*w^4 + 72*a^5*m*r^4*w^4 - (48*I)*a^4*r^5*w^4 + 
       (36*I)*a^2*cM*r^6*w^4 - 8*a^3*m*r^6*w^4 + (16*I)*a^2*r^7*w^4 - 
       8*a*m*r^8*w^4 + (4*I)*r^9*w^4 + 4*a^10*w^5 - 16*a^8*r^2*w^5 - 
       32*a^6*r^4*w^5 + 12*a^2*r^8*w^5)*fR0[r])/(72*cM*w^3) + 
   ((a^2 - 2*cM*r + r^2)*(-4*a*cM^2*m*r + (4*I)*a^2*cM*m^2*r + 4*a*cM*m*r^2 + 
      2*a^4*cM*w - 2*a^4*cM*m^2*w + (2*I)*a^5*m^3*w + 6*a^4*r*w - 
      8*a^2*cM^2*r*w - (4*I)*a^3*cM*m*r*w + 6*a^2*cM*r^2*w - 
      (4*I)*a^3*m*r^2*w - (4*I)*a^3*m^3*r^2*w - 6*a^2*r^3*w - 
      (10*I)*a*cM*m*r^3*w + (2*I)*a*m*r^4*w + a^4*cM*sss*w - I*a^5*m*sss*w - 
      3*a^4*r*sss*w + (4*I)*a^3*m*r^2*sss*w + 3*a^2*r^3*sss*w - 
      cM*r^4*sss*w - I*a*m*r^4*sss*w - (2*I)*a^6*w^2 + 4*a^5*cM*m*w^2 - 
      (6*I)*a^6*m^2*w^2 + (4*I)*a^4*cM*r*w^2 - 4*a^5*m*r*w^2 + 
      (6*I)*a^4*r^2*w^2 + (18*I)*a^4*m^2*r^2*w^2 - (2*I)*a^2*cM*r^3*w^2 + 
      16*a^3*m*r^3*w^2 + (6*I)*a^2*r^4*w^2 - 4*a*cM*m*r^4*w^2 + 
      (6*I)*cM*r^5*w^2 - 4*a*m*r^5*w^2 - (2*I)*r^6*w^2 + I*a^6*sss*w^2 - 
      (3*I)*a^4*r^2*sss*w^2 - (3*I)*a^2*r^4*sss*w^2 + I*r^6*sss*w^2 - 
      2*a^6*cM*w^3 + (6*I)*a^7*m*w^3 + 4*a^6*r*w^3 - (24*I)*a^5*m*r^2*w^3 - 
      18*a^4*r^3*w^3 + 6*a^2*cM*r^4*w^3 - (6*I)*a^3*m*r^4*w^3 + 
      (4*I)*a*m*r^6*w^3 + 2*r^7*w^3 - (2*I)*a^8*w^4 + (10*I)*a^6*r^2*w^4 + 
      (6*I)*a^4*r^4*w^4 - (6*I)*a^2*r^6*w^4)*Derivative[1][fR0][r])/
    (36*cM*w^3), f04f14a[r] -> 
  (a*(-4*a^5*cM*m^3 + 16*a^3*cM^3*m^3 - (20*I)*a^4*cM^2*m^4 - 4*a^5*cM*m^5 - 
      24*a^3*cM^2*m^3*r + (20*I)*a^4*cM*m^4*r + 4*a^3*cM*m*r^2 - 
      16*a*cM^3*m*r^2 + (20*I)*a^2*cM^2*m^2*r^2 + 16*a^3*cM*m^3*r^2 + 
      24*a*cM^2*m*r^3 - (20*I)*a^2*cM*m^2*r^3 - 12*a*cM*m*r^4 + 
      4*a^5*cM*m*sss - 16*a^3*cM^3*m*sss + (28*I)*a^4*cM^2*m^2*sss + 
      8*a^5*cM*m^3*sss - (8*I)*a^4*cM*r*sss + (32*I)*a^2*cM^3*r*sss + 
      64*a^3*cM^2*m*r*sss - (36*I)*a^4*cM*m^2*r*sss - 
      (16*I)*a^2*cM^3*m^2*r*sss - 8*a^3*cM^2*m^3*r*sss - 
      (56*I)*a^2*cM^2*r^2*sss - 54*a^3*cM*m*r^2*sss - 8*a*cM^3*m*r^2*sss + 
      (34*I)*a^2*cM^2*m^2*r^2*sss + 6*a^3*cM*m^3*r^2*sss + 
      (24*I)*a^2*cM*r^3*sss + (48*I)*cM^3*r^3*sss + 60*a*cM^2*m*r^3*sss - 
      (26*I)*a^2*cM*m^2*r^3*sss - (72*I)*cM^2*r^4*sss - 50*a*cM*m*r^4*sss + 
      (32*I)*cM*r^5*sss - (8*I)*a^4*cM^2*sss^2 - 4*a^5*cM*m*sss^2 + 
      (12*I)*a^4*cM*r*sss^2 + (16*I)*a^2*cM^3*r*sss^2 + 
      8*a^3*cM^2*m*r*sss^2 - (36*I)*a^2*cM^2*r^2*sss^2 - 
      6*a^3*cM*m*r^2*sss^2 + (20*I)*a^2*cM*r^3*sss^2 + (8*I)*cM^3*r^3*sss^2 + 
      4*a*cM^2*m*r^3*sss^2 - (20*I)*cM^2*r^4*sss^2 - 2*a*cM*m*r^4*sss^2 + 
      (8*I)*cM*r^5*sss^2 - (64*I)*a^5*cM^2*m*w + 16*a^6*cM*m^2*w - 
      80*a^4*cM^3*m^2*w + (120*I)*a^5*cM^2*m^3*w + 28*a^6*cM*m^4*w + 
      64*a^4*cM^2*r*w + (256*I)*a^3*cM^3*m*r*w + 264*a^4*cM^2*m^2*r*w - 
      (140*I)*a^5*cM*m^3*r*w - 112*a^4*cM*r^2*w + 16*a^2*cM^3*r^2*w + 
      (44*I)*a^5*m*r^2*w - (712*I)*a^3*cM^2*m*r^2*w - 292*a^4*cM*m^2*r^2*w - 
      32*a^2*cM^3*m^2*r^2*w + (12*I)*a^5*m^3*r^2*w + 
      (48*I)*a^3*cM^2*m^3*r^2*w - 32*a^4*cM*m^4*r^2*w + 
      (12*I)*a^5*m^5*r^2*w + 72*a^2*cM^2*r^3*w + (456*I)*a^3*cM*m*r^3*w + 
      (288*I)*a*cM^3*m*r^3*w + 12*a^4*m^2*r^3*w + 112*a^2*cM^2*m^2*r^3*w - 
      (72*I)*a^3*cM*m^3*r^3*w + 48*a^4*m^4*r^3*w - 64*a^2*cM*r^4*w - 
      (32*I)*a^3*m*r^4*w - (536*I)*a*cM^2*m*r^4*w - 28*a^2*cM*m^2*r^4*w - 
      24*cM^2*r^5*w + (280*I)*a*cM*m*r^5*w - 60*a^2*m^2*r^5*w + 48*cM*r^6*w + 
      (20*I)*a*m*r^6*w - 16*a^6*cM*sss*w + 16*a^4*cM^3*sss*w - 
      (72*I)*a^5*cM^2*m*sss*w - 32*a^6*cM*m^2*sss*w - 32*a^4*cM^2*r*sss*w + 
      (104*I)*a^5*cM*m*r*sss*w + (64*I)*a^3*cM^3*m*r*sss*w + 
      40*a^4*cM^2*m^2*r*sss*w + 28*a^4*cM*r^2*sss*w + 8*a^2*cM^3*r^2*sss*w - 
      (28*I)*a^5*m*r^2*sss*w - (180*I)*a^3*cM^2*m*r^2*sss*w - 
      20*a^4*cM*m^2*r^2*sss*w - (12*I)*a^5*m^3*r^2*sss*w - 
      92*a^2*cM^2*r^3*sss*w + (160*I)*a^3*cM*m*r^3*sss*w + 
      (32*I)*a*cM^3*m*r^3*sss*w - 30*a^4*m^2*r^3*sss*w + 
      24*a^2*cM^2*m^2*r^3*sss*w + (12*I)*a^3*cM*m^3*r^3*sss*w + 
      88*a^2*cM*r^4*sss*w + (16*I)*a^3*m*r^4*sss*w - 
      (84*I)*a*cM^2*m*r^4*sss*w - 48*a^2*cM*m^2*r^4*sss*w - 
      44*cM^2*r^5*sss*w + (56*I)*a*cM*m*r^5*sss*w + 30*a^2*m^2*r^5*sss*w + 
      44*cM*r^6*sss*w - (4*I)*a*m*r^6*sss*w + 4*a^6*cM*sss^2*w - 
      8*a^4*cM^2*r*sss^2*w + 10*a^4*cM*r^2*sss^2*w + 
      (3*I)*a^5*m*r^2*sss^2*w - 12*a^2*cM^2*r^3*sss^2*w - 
      (6*I)*a^3*cM*m*r^3*sss^2*w + 8*a^2*cM*r^4*sss^2*w - 
      4*cM^2*r^5*sss^2*w + (6*I)*a*cM*m*r^5*sss^2*w + 2*cM*r^6*sss^2*w - 
      (3*I)*a*m*r^6*sss^2*w + (48*I)*a^8*w^2 - (96*I)*a^6*cM^2*w^2 - 
      84*a^7*cM*m*w^2 + 112*a^5*cM^3*m*w^2 + (12*I)*a^8*m^2*w^2 - 
      (240*I)*a^6*cM^2*m^2*w^2 - 72*a^7*cM*m^3*w^2 + (184*I)*a^6*cM*r*w^2 + 
      (32*I)*a^4*cM^3*r*w^2 + 72*a^7*m*r*w^2 - 384*a^5*cM^2*m*r*w^2 + 
      (252*I)*a^6*cM*m^2*r*w^2 - (16*I)*a^6*r^2*w^2 - 
      (268*I)*a^4*cM^2*r^2*w^2 + 336*a^5*cM*m*r^2*w^2 + 
      80*a^3*cM^3*m*r^2*w^2 - (48*I)*a^6*m^2*r^2*w^2 - 
      (148*I)*a^4*cM^2*m^2*r^2*w^2 + 56*a^5*cM*m^3*r^2*w^2 - 
      (48*I)*a^6*m^4*r^2*w^2 + (540*I)*a^4*cM*r^3*w^2 + 
      (32*I)*a^2*cM^3*r^3*w^2 + 36*a^5*m*r^3*w^2 - 600*a^3*cM^2*m*r^3*w^2 + 
      (348*I)*a^4*cM*m^2*r^3*w^2 - 120*a^5*m^3*r^3*w^2 - 
      (312*I)*a^4*r^4*w^2 - (232*I)*a^2*cM^2*r^4*w^2 + 924*a^3*cM*m*r^4*w^2 + 
      (24*I)*a^4*m^2*r^4*w^2 - (84*I)*a^2*cM^2*m^2*r^4*w^2 - 
      160*a^3*cM*m^3*r^4*w^2 + (416*I)*a^2*cM*r^5*w^2 - 192*a^3*m*r^5*w^2 - 
      248*a*cM^2*m*r^5*w^2 + (48*I)*a^2*cM*m^2*r^5*w^2 + 96*a^3*m^3*r^5*w^2 - 
      (288*I)*a^2*r^6*w^2 - (60*I)*cM^2*r^6*w^2 + 312*a*cM*m*r^6*w^2 + 
      (12*I)*a^2*m^2*r^6*w^2 + (60*I)*cM*r^7*w^2 - 60*a*m*r^7*w^2 - 
      (40*I)*r^8*w^2 - (12*I)*a^8*sss*w^2 + (44*I)*a^6*cM^2*sss*w^2 + 
      40*a^7*cM*m*sss*w^2 - (8*I)*a^6*cM*r*sss*w^2 - 
      (48*I)*a^4*cM^3*r*sss*w^2 - 56*a^5*cM^2*m*r*sss*w^2 - 
      (40*I)*a^6*r^2*sss*w^2 + (106*I)*a^4*cM^2*r^2*sss*w^2 + 
      64*a^5*cM*m*r^2*sss*w^2 + (24*I)*a^6*m^2*r^2*sss*w^2 - 
      (74*I)*a^4*cM*r^3*sss*w^2 - (48*I)*a^2*cM^3*r^3*sss*w^2 - 
      72*a^3*cM^2*m*r^3*sss*w^2 - (24*I)*a^4*cM*m^2*r^3*sss*w^2 + 
      (12*I)*a^4*r^4*sss*w^2 + (168*I)*a^2*cM^2*r^4*sss*w^2 + 
      128*a^3*cM*m*r^4*sss*w^2 - (196*I)*a^2*cM*r^5*sss*w^2 - 
      16*a*cM^2*m*r^5*sss*w^2 + (24*I)*a^2*cM*m^2*r^5*sss*w^2 + 
      (48*I)*a^2*r^6*sss*w^2 + (10*I)*cM^2*r^6*sss*w^2 - 
      16*a*cM*m*r^6*sss*w^2 - (24*I)*a^2*m^2*r^6*sss*w^2 - 
      (34*I)*cM*r^7*sss*w^2 + (8*I)*r^8*sss*w^2 + 72*a^8*cM*w^3 - 
      48*a^6*cM^3*w^3 - (24*I)*a^9*m*w^3 + (200*I)*a^7*cM^2*m*w^3 + 
      88*a^8*cM*m^2*w^3 + 72*a^8*r*w^3 + 144*a^6*cM^2*r*w^3 - 
      (164*I)*a^7*cM*m*r*w^3 - 320*a^6*cM*r^2*w^3 - 48*a^4*cM^3*r^2*w^3 - 
      (24*I)*a^7*m*r^2*w^3 + (152*I)*a^5*cM^2*m*r^2*w^3 + 
      24*a^6*cM*m^2*r^2*w^3 + (72*I)*a^7*m^3*r^2*w^3 + 48*a^6*r^3*w^3 + 
      400*a^4*cM^2*r^3*w^3 - (392*I)*a^5*cM*m*r^3*w^3 + 84*a^6*m^2*r^3*w^3 - 
      384*a^4*cM*r^4*w^3 + (360*I)*a^3*cM^2*m*r^4*w^3 + 
      432*a^4*cM*m^2*r^4*w^3 - 192*a^4*r^5*w^3 + 32*a^2*cM^2*r^5*w^3 - 
      (604*I)*a^3*cM*m*r^5*w^3 - 120*a^4*m^2*r^5*w^3 + 32*a^2*cM*r^6*w^3 + 
      (176*I)*a^3*m*r^6*w^3 + (56*I)*a*cM^2*m*r^6*w^3 - 
      40*a^2*cM*m^2*r^6*w^3 - (32*I)*a^3*m^3*r^6*w^3 - 176*a^2*r^7*w^3 - 
      (72*I)*a*cM*m*r^7*w^3 - 4*a^2*m^2*r^7*w^3 + 88*cM*r^8*w^3 + 
      (16*I)*a*m*r^8*w^3 - 8*r^9*w^3 - 16*a^8*cM*sss*w^3 + 
      24*a^6*cM^2*r*sss*w^3 - 50*a^6*cM*r^2*sss*w^3 - 
      (12*I)*a^7*m*r^2*sss*w^3 + 48*a^4*cM^2*r^3*sss*w^3 + 
      (12*I)*a^5*cM*m*r^3*sss*w^3 - 54*a^4*cM*r^4*sss*w^3 + 
      24*a^2*cM^2*r^5*sss*w^3 - (24*I)*a^3*cM*m*r^5*sss*w^3 - 
      22*a^2*cM*r^6*sss*w^3 + (16*I)*a^3*m*r^6*sss*w^3 + 
      (4*I)*a*cM*m*r^7*sss*w^3 - 2*cM*r^8*sss*w^3 + (4*I)*a*m*r^8*sss*w^3 + 
      (12*I)*a^10*w^4 - (60*I)*a^8*cM^2*w^4 - 52*a^9*cM*m*w^4 + 
      (32*I)*a^8*cM*r*w^4 + (60*I)*a^8*r^2*w^4 - (52*I)*a^6*cM^2*r^2*w^4 - 
      88*a^7*cM*m*r^2*w^4 - (48*I)*a^8*m^2*r^2*w^4 + (116*I)*a^6*cM*r^3*w^4 - 
      (24*I)*a^6*r^4*w^4 - (276*I)*a^4*cM^2*r^4*w^4 - 384*a^5*cM*m*r^4*w^4 + 
      (468*I)*a^4*cM*r^5*w^4 + 24*a^5*m*r^5*w^4 - (40*I)*a^4*r^6*w^4 - 
      (60*I)*a^2*cM^2*r^6*w^4 - 32*a^3*cM*m*r^6*w^4 + 
      (64*I)*a^4*m^2*r^6*w^4 + (44*I)*a^2*cM*r^7*w^4 + 8*a^3*m*r^7*w^4 + 
      (12*I)*a^2*r^8*w^4 - 4*a*cM*m*r^8*w^4 + (16*I)*a^2*m^2*r^8*w^4 - 
      (20*I)*cM*r^9*w^4 - 16*a*m*r^9*w^4 - (20*I)*r^10*w^4 + 12*a^10*cM*w^5 + 
      40*a^8*cM*r^2*w^5 + (12*I)*a^9*m*r^2*w^5 - 12*a^8*r^3*w^5 + 
      112*a^6*cM*r^4*w^5 + 72*a^4*cM*r^6*w^5 - (32*I)*a^5*m*r^6*w^5 + 
      32*a^4*r^7*w^5 - 12*a^2*cM*r^8*w^5 - (16*I)*a^3*m*r^8*w^5 + 
      16*a^2*r^9*w^5 + (4*I)*a*m*r^10*w^5 - 4*r^11*w^5)*fR0[r])/(72*cM*w^3) + 
   (a*(a^2 - 2*cM*r + r^2)*(-4*a^3*cM^2*m^3 + (4*I)*a^4*cM*m^4 + 
      4*a^3*cM*m^3*r + 4*a*cM^2*m*r^2 - (4*I)*a^2*cM*m^2*r^2 - 4*a*cM*m*r^3 + 
      4*a^3*cM^2*m*sss - (6*I)*a^4*cM*m^2*sss - (8*I)*a^2*cM^2*r*sss - 
      12*a^3*cM*m*r*sss + (4*I)*a^2*cM^2*m^2*r*sss + (10*I)*a^2*cM*r^2*sss + 
      2*a*cM^2*m*r^2*sss - (4*I)*a^2*cM*m^2*r^2*sss - (12*I)*cM^2*r^3*sss - 
      10*a*cM*m*r^3*sss + (10*I)*cM*r^4*sss + (2*I)*a^4*cM*sss^2 - 
      (4*I)*a^2*cM^2*r*sss^2 + (3*I)*a^2*cM*r^2*sss^2 - 
      (2*I)*cM^2*r^3*sss^2 + I*cM*r^4*sss^2 + (16*I)*a^5*cM*m*w + 
      20*a^4*cM^2*m^2*w - (24*I)*a^5*cM*m^3*w - 16*a^4*cM*r*w + 
      (4*I)*a^5*m*r*w - (64*I)*a^3*cM^2*m*r*w - 52*a^4*cM*m^2*r*w - 
      4*a^2*cM^2*r^2*w + (128*I)*a^3*cM*m*r^2*w + 20*a^2*cM^2*m^2*r^2*w - 
      (12*I)*a^3*cM*m^3*r^2*w + 12*a^4*m^4*r^2*w + 8*a^2*cM*r^3*w - 
      (16*I)*a^3*m*r^3*w - (72*I)*a*cM^2*m*r^3*w - 8*a^2*cM*m^2*r^3*w - 
      12*cM^2*r^4*w + (80*I)*a*cM*m*r^4*w - 12*a^2*m^2*r^4*w + 24*cM*r^5*w + 
      (4*I)*a*m*r^5*w - 4*a^4*cM^2*sss*w + (16*I)*a^5*cM*m*sss*w + 
      16*a^4*cM*r*sss*w - (2*I)*a^5*m*r*sss*w - (16*I)*a^3*cM^2*m*r*sss*w - 
      14*a^2*cM^2*r^2*sss*w + (22*I)*a^3*cM*m*r^2*sss*w - 
      6*a^4*m^2*r^2*sss*w + 28*a^2*cM*r^3*sss*w + (8*I)*a^3*m*r^3*sss*w - 
      (8*I)*a*cM^2*m*r^3*sss*w - 6*cM^2*r^4*sss*w + (6*I)*a*cM*m*r^4*sss*w + 
      6*a^2*m^2*r^4*sss*w + 12*cM*r^5*sss*w - (2*I)*a*m*r^5*sss*w + 
      (24*I)*a^6*cM*w^2 - 28*a^5*cM^2*m*w^2 + (48*I)*a^6*cM*m^2*w^2 - 
      (56*I)*a^6*r*w^2 - (8*I)*a^4*cM^2*r*w^2 + 116*a^5*cM*m*r*w^2 + 
      (88*I)*a^4*cM*r^2*w^2 - 36*a^5*m*r^2*w^2 - 68*a^3*cM^2*m*r^2*w^2 + 
      (52*I)*a^4*cM*m^2*r^2*w^2 - 36*a^5*m^3*r^2*w^2 - (156*I)*a^4*r^3*w^2 - 
      (8*I)*a^2*cM^2*r^3*w^2 + 200*a^3*cM*m*r^3*w^2 + 
      (12*I)*a^4*m^2*r^3*w^2 + (88*I)*a^2*cM*r^4*w^2 - 60*a^3*m*r^4*w^2 - 
      24*a*cM^2*m*r^4*w^2 + (28*I)*a^2*cM*m^2*r^4*w^2 + 12*a^3*m^3*r^4*w^2 - 
      (120*I)*a^2*r^5*w^2 + 12*a*cM*m*r^5*w^2 - (12*I)*a^2*m^2*r^5*w^2 + 
      (24*I)*cM*r^6*w^2 - (20*I)*r^7*w^2 - (10*I)*a^6*cM*sss*w^2 - 
      (2*I)*a^6*r*sss*w^2 + (12*I)*a^4*cM^2*r*sss*w^2 - 
      (18*I)*a^4*cM*r^2*sss*w^2 + 6*a^5*m*r^2*sss*w^2 + 
      (6*I)*a^4*r^3*sss*w^2 + (12*I)*a^2*cM^2*r^3*sss*w^2 - 
      (30*I)*a^2*cM*r^4*sss*w^2 + (6*I)*a^2*r^5*sss*w^2 + 
      (2*I)*cM*r^6*sss*w^2 - 6*a*m*r^6*sss*w^2 - (2*I)*r^7*sss*w^2 + 
      12*a^6*cM^2*w^3 - (40*I)*a^7*cM*m*w^3 - 68*a^6*cM*r*w^3 - 
      24*a^6*r^2*w^3 + 48*a^4*cM^2*r^2*w^3 - (68*I)*a^5*cM*m*r^2*w^3 + 
      36*a^6*m^2*r^2*w^3 - 68*a^4*cM*r^3*w^3 - 48*a^4*r^4*w^3 + 
      36*a^2*cM^2*r^4*w^3 - (112*I)*a^3*cM*m*r^4*w^3 - 24*a^4*m^2*r^4*w^3 - 
      4*a^2*cM*r^5*w^3 + (24*I)*a^3*m*r^5*w^3 - 8*a^2*r^6*w^3 + 
      (4*I)*a*cM*m*r^6*w^3 - 20*a^2*m^2*r^6*w^3 + 12*cM*r^7*w^3 - 
      (16*I)*a*m*r^7*w^3 + 16*r^8*w^3 + (12*I)*a^8*cM*w^4 + 
      (28*I)*a^6*cM*r^2*w^4 - 12*a^7*m*r^2*w^4 - (12*I)*a^6*r^3*w^4 + 
      (84*I)*a^4*cM*r^4*w^4 + 12*a^5*m*r^4*w^4 + (12*I)*a^4*r^5*w^4 - 
      (12*I)*a^2*cM*r^6*w^4 + 20*a^3*m*r^6*w^4 + (20*I)*a^2*r^7*w^4 - 
      4*a*m*r^8*w^4 - (4*I)*r^9*w^4)*Derivative[1][fR0][r])/(72*cM*w^3), 
 f04f14b[r] -> -((4*a^6*cM*m^2 - 16*a^4*cM^3*m^2 + (20*I)*a^5*cM^2*m^3 + 
       4*a^6*cM*m^4 - (4*I)*a^5*cM*m*r + (16*I)*a^3*cM^3*m*r + 
       44*a^4*cM^2*m^2*r - (24*I)*a^5*cM*m^3*r - (24*I)*a^3*cM^2*m*r^2 - 
       30*a^4*cM*m^2*r^2 - 8*a^2*cM^3*m^2*r^2 + (10*I)*a^3*cM^2*m^3*r^2 + 
       2*a^4*cM*m^4*r^2 + (8*I)*a^3*cM*m*r^3 + (16*I)*a*cM^3*m*r^3 + 
       32*a^2*cM^2*m^2*r^3 - (14*I)*a^3*cM*m^3*r^3 - (24*I)*a*cM^2*m*r^4 - 
       26*a^2*cM*m^2*r^4 + (12*I)*a*cM*m*r^5 - (8*I)*a^5*cM^2*m*sss - 
       4*a^6*cM*m^2*sss + (10*I)*a^5*cM*m*r*sss + (16*I)*a^3*cM^3*m*r*sss + 
       8*a^4*cM^2*m^2*r*sss - (32*I)*a^3*cM^2*m*r^2*sss - 
       6*a^4*cM*m^2*r^2*sss + (16*I)*a^3*cM*m*r^3*sss + 
       (8*I)*a*cM^3*m*r^3*sss + 4*a^2*cM^2*m^2*r^3*sss - 
       (16*I)*a*cM^2*m*r^4*sss - 2*a^2*cM*m^2*r^4*sss + 
       (6*I)*a*cM*m*r^5*sss - (8*I)*a^6*cM^2*w - 24*a^7*cM*m*w + 
       40*a^5*cM^3*m*w - (70*I)*a^6*cM^2*m^2*w - 18*a^7*cM*m^3*w + 
       (24*I)*a^6*cM*r*w - (48*I)*a^4*cM^3*r*w - 2*a^7*m*r*w - 
       116*a^5*cM^2*m*r*w + (84*I)*a^6*cM*m^2*r*w + (80*I)*a^4*cM^2*r^2*w + 
       64*a^5*cM*m*r^2*w + 32*a^3*cM^3*m*r^2*w - (66*I)*a^4*cM^2*m^2*r^2*w + 
       2*a^5*cM*m^3*r^2*w - (6*I)*a^6*m^4*r^2*w - (32*I)*a^4*cM*r^3*w - 
       (80*I)*a^2*cM^3*r^3*w + 30*a^5*m*r^3*w - 156*a^3*cM^2*m*r^3*w + 
       (114*I)*a^4*cM*m^2*r^3*w - 24*a^5*m^3*r^3*w + (120*I)*a^2*cM^2*r^4*w + 
       140*a^3*cM*m*r^4*w - (6*I)*a^4*m^2*r^4*w - (4*I)*a^2*cM^2*m^2*r^4*w - 
       28*a^3*cM*m^3*r^4*w + (6*I)*a^4*m^4*r^4*w - (56*I)*a^2*cM*r^5*w - 
       18*a^3*m*r^5*w - 16*a*cM^2*m*r^5*w + (6*I)*a^2*cM*m^2*r^5*w + 
       24*a^3*m^3*r^5*w + 28*a*cM*m*r^6*w + (6*I)*a^2*m^2*r^6*w - 
       2*a*m*r^7*w + (12*I)*a^6*cM^2*sss*w + 10*a^7*cM*m*sss*w - 
       (20*I)*a^6*cM*r*sss*w - (24*I)*a^4*cM^3*r*sss*w + a^7*m*r*sss*w - 
       20*a^5*cM^2*m*r*sss*w + (64*I)*a^4*cM^2*r^2*sss*w + 
       20*a^5*cM*m*r^2*sss*w + (3*I)*a^6*m^2*r^2*sss*w - 
       (40*I)*a^4*cM*r^3*sss*w - (24*I)*a^2*cM^3*r^3*sss*w - 
       3*a^5*m*r^3*sss*w - 24*a^3*cM^2*m*r^3*sss*w - (6*I)*a^4*cM*m^2*r^3*sss*
        w + (52*I)*a^2*cM^2*r^4*sss*w + 22*a^3*cM*m*r^4*sss*w - 
       (20*I)*a^2*cM*r^5*sss*w - 3*a^3*m*r^5*sss*w - 4*a*cM^2*m*r^5*sss*w + 
       (6*I)*a^2*cM*m^2*r^5*sss*w - (3*I)*a^2*m^2*r^6*sss*w + a*m*r^7*sss*w + 
       2*a^8*cM*w^2 - 24*a^6*cM^3*w^2 + (80*I)*a^7*cM^2*m*w^2 + 
       30*a^8*cM*m^2*w^2 + 58*a^8*r*w^2 + 120*a^6*cM^2*r*w^2 - 
       (84*I)*a^7*cM*m*r*w^2 - 250*a^6*cM*r^2*w^2 - 24*a^4*cM^3*r^2*w^2 + 
       (6*I)*a^7*m*r^2*w^2 + (82*I)*a^5*cM^2*m*r^2*w^2 + 
       10*a^6*cM*m^2*r^2*w^2 + (18*I)*a^7*m^3*r^2*w^2 + 166*a^6*r^3*w^2 + 
       240*a^4*cM^2*r^3*w^2 - (154*I)*a^5*cM*m*r^3*w^2 + 36*a^6*m^2*r^3*w^2 - 
       374*a^4*cM*r^4*w^2 - (60*I)*a^5*m*r^4*w^2 + (100*I)*a^3*cM^2*m*r^4*
        w^2 + 134*a^4*cM*m^2*r^4*w^2 - (12*I)*a^5*m^3*r^4*w^2 + 
       90*a^4*r^5*w^2 + 88*a^2*cM^2*r^5*w^2 - (140*I)*a^3*cM*m*r^5*w^2 - 
       60*a^4*m^2*r^5*w^2 - 78*a^2*cM*r^6*w^2 + (18*I)*a^3*m*r^6*w^2 + 
       (18*I)*a*cM^2*m*r^6*w^2 - 18*a^2*cM*m^2*r^6*w^2 - 
       (10*I)*a^3*m^3*r^6*w^2 - 22*a^2*r^7*w^2 - (30*I)*a*cM*m*r^7*w^2 + 
       4*a^2*m^2*r^7*w^2 + 12*cM*r^8*w^2 + (4*I)*a*m*r^8*w^2 - 4*r^9*w^2 - 
       6*a^8*cM*sss*w^2 + a^8*r*sss*w^2 + 12*a^6*cM^2*r*sss*w^2 - 
       20*a^6*cM*r^2*sss*w^2 - (3*I)*a^7*m*r^2*sss*w^2 - 2*a^6*r^3*sss*w^2 + 
       24*a^4*cM^2*r^3*sss*w^2 + (6*I)*a^5*cM*m*r^3*sss*w^2 - 
       12*a^4*cM*r^4*sss*w^2 + (3*I)*a^5*m*r^4*sss*w^2 - 6*a^4*r^5*sss*w^2 + 
       12*a^2*cM^2*r^5*sss*w^2 - (12*I)*a^3*cM*m*r^5*sss*w^2 + 
       (5*I)*a^3*m*r^6*sss*w^2 - 2*a^2*r^7*sss*w^2 + (2*I)*a*cM*m*r^7*sss*
        w^2 - 2*cM*r^8*sss*w^2 - I*a*m*r^8*sss*w^2 + r^9*sss*w^2 - 
       (30*I)*a^8*cM^2*w^3 - 22*a^9*cM*m*w^3 + (24*I)*a^8*cM*r*w^3 - 
       (26*I)*a^6*cM^2*r^2*w^3 - 34*a^7*cM*m*r^2*w^3 - 
       (18*I)*a^8*m^2*r^2*w^3 + (90*I)*a^6*cM*r^3*w^3 - 6*a^7*m*r^3*w^3 - 
       (48*I)*a^6*r^4*w^3 - (138*I)*a^4*cM^2*r^4*w^3 - 162*a^5*cM*m*r^4*w^3 + 
       (6*I)*a^6*m^2*r^4*w^3 + (258*I)*a^4*cM*r^5*w^3 + 6*a^5*m*r^5*w^3 - 
       (16*I)*a^4*r^6*w^3 - (30*I)*a^2*cM^2*r^6*w^3 + 6*a^3*cM*m*r^6*w^3 + 
       (26*I)*a^4*m^2*r^6*w^3 + (22*I)*a^2*cM*r^7*w^3 + 10*a^3*m*r^7*w^3 + 
       (32*I)*a^2*r^8*w^3 - 4*a*cM*m*r^8*w^3 + (2*I)*a^2*m^2*r^8*w^3 - 
       (10*I)*cM*r^9*w^3 - 2*a*m*r^9*w^3 + 6*a^10*cM*w^4 + 
       20*a^8*cM*r^2*w^4 + (6*I)*a^9*m*r^2*w^4 - 6*a^8*r^3*w^4 + 
       56*a^6*cM*r^4*w^4 + 36*a^4*cM*r^6*w^4 - (16*I)*a^5*m*r^6*w^4 + 
       16*a^4*r^7*w^4 - 6*a^2*cM*r^8*w^4 - (8*I)*a^3*m*r^8*w^4 + 
       8*a^2*r^9*w^4 + (2*I)*a*m*r^10*w^4 - 2*r^11*w^4)*fR0[r])/(36*cM*w^3) + 
   ((a^2 - 2*cM*r + r^2)*(-4*a^4*cM^2*m^2 + (4*I)*a^5*cM*m^3 + 
      (4*I)*a^3*cM^2*m*r + 8*a^4*cM*m^2*r - (4*I)*a^3*cM*m*r^2 - 
      2*a^2*cM^2*m^2*r^2 + (2*I)*a^3*cM*m^3*r^2 + (4*I)*a*cM^2*m*r^3 + 
      6*a^2*cM*m^2*r^3 - (4*I)*a*cM*m*r^4 - (2*I)*a^5*cM*m*sss + 
      (4*I)*a^3*cM^2*m*r*sss - (3*I)*a^3*cM*m*r^2*sss + 
      (2*I)*a*cM^2*m*r^3*sss - I*a*cM*m*r^4*sss - (2*I)*a^6*cM*w + 
      10*a^5*cM^2*m*w - (14*I)*a^6*cM*m^2*w - (12*I)*a^4*cM^2*r*w - 
      32*a^5*cM*m*r*w + (16*I)*a^4*cM*r^2*w - 6*a^5*m*r^2*w + 
      20*a^3*cM^2*m*r^2*w - (16*I)*a^4*cM*m^2*r^2*w + 6*a^5*m^3*r^2*w - 
      (20*I)*a^2*cM^2*r^3*w - 42*a^3*cM*m*r^3*w + (18*I)*a^2*cM*r^4*w + 
      6*a^3*m*r^4*w + 6*a*cM^2*m*r^4*w - (2*I)*a^2*cM*m^2*r^4*w - 
      6*a^3*m^3*r^4*w - 10*a*cM*m*r^5*w + (3*I)*a^6*cM*sss*w - 
      (6*I)*a^4*cM^2*r*sss*w + (6*I)*a^4*cM*r^2*sss*w - 
      (6*I)*a^2*cM^2*r^3*sss*w + (3*I)*a^2*cM*r^4*sss*w - 6*a^8*w^2 - 
      6*a^6*cM^2*w^2 + (16*I)*a^7*cM*m*w^2 + 42*a^6*cM*r*w^2 - 
      12*a^6*r^2*w^2 - 24*a^4*cM^2*r^2*w^2 + (28*I)*a^5*cM*m*r^2*w^2 - 
      12*a^6*m^2*r^2*w^2 + 58*a^4*cM*r^3*w^2 + (6*I)*a^5*m*r^3*w^2 + 
      12*a^4*r^4*w^2 - 18*a^2*cM^2*r^4*w^2 + (32*I)*a^3*cM*m*r^4*w^2 + 
      12*a^4*m^2*r^4*w^2 + 2*a^2*cM*r^5*w^2 - (12*I)*a^3*m*r^5*w^2 + 
      20*a^2*r^6*w^2 + 4*a^2*m^2*r^6*w^2 - 6*cM*r^7*w^2 + (2*I)*a*m*r^7*w^2 + 
      2*r^8*w^2 - (6*I)*a^8*cM*w^3 - (14*I)*a^6*cM*r^2*w^3 + 
      6*a^7*m*r^2*w^3 + (6*I)*a^6*r^3*w^3 - (42*I)*a^4*cM*r^4*w^3 - 
      6*a^5*m*r^4*w^3 - (6*I)*a^4*r^5*w^3 + (6*I)*a^2*cM*r^6*w^3 - 
      10*a^3*m*r^6*w^3 - (10*I)*a^2*r^7*w^3 + 2*a*m*r^8*w^3 + (2*I)*r^9*w^3)*
     Derivative[1][fR0][r])/(36*cM*w^3), 
 f04f22a[r] -> (a^2*(-4*a^3*cM*m + 16*a*cM^3*m - (4*I)*a^4*m^2 - 
      (4*I)*a^2*cM^2*m^2 + 16*a^3*cM*m^3 - (4*I)*a^4*m^4 + 4*a^3*m*r - 
      40*a*cM^2*m*r + (16*I)*a^2*cM*m^2*r - 16*a^3*m^3*r + 36*a*cM*m*r^2 - 
      (8*I)*a^2*m^2*r^2 - 12*a*m*r^3 + (8*I)*a^2*cM^2*sss + 2*a^3*cM*m*sss + 
      8*a*cM^3*m*sss - (2*I)*a^2*cM^2*m^2*sss + 8*a^3*cM*m^3*sss - 
      (2*I)*a^4*m^4*sss - (16*I)*a^2*cM*r*sss - (16*I)*cM^3*r*sss - 
      2*a^3*m*r*sss - 28*a*cM^2*m*r*sss + (4*I)*a^2*cM*m^2*r*sss - 
      8*a^3*m^3*r*sss + (8*I)*a^2*r^2*sss + (40*I)*cM^2*r^2*sss + 
      30*a*cM*m*r^2*sss - (2*I)*a^2*m^2*r^2*sss - (32*I)*cM*r^3*sss - 
      10*a*m*r^3*sss + (8*I)*r^4*sss + (2*I)*a^4*sss^2 - 
      (4*I)*a^2*cM^2*sss^2 - 8*a^3*cM*m*sss^2 + (3*I)*a^4*m^2*sss^2 + 
      (8*I)*cM^3*r*sss^2 + 8*a^3*m*r*sss^2 + 16*a*cM^2*m*r*sss^2 - 
      (6*I)*a^2*cM*m^2*r*sss^2 - (12*I)*cM^2*r^2*sss^2 - 
      24*a*cM*m*r^2*sss^2 + (3*I)*a^2*m^2*r^2*sss^2 + (8*I)*cM*r^3*sss^2 + 
      8*a*m*r^3*sss^2 - (2*I)*r^4*sss^2 - I*a^4*sss^3 + 
      (4*I)*a^2*cM*r*sss^3 - (2*I)*a^2*r^2*sss^3 - (4*I)*cM^2*r^2*sss^3 + 
      (4*I)*cM*r^3*sss^3 - I*r^4*sss^3 + 16*a^4*cM*w - 16*a^2*cM^3*w + 
      (32*I)*a^5*m*w - (8*I)*a^3*cM^2*m*w - 76*a^4*cM*m^2*w + 
      32*a^2*cM^3*m^2*w + (12*I)*a^5*m^3*w - (8*I)*a^3*cM^2*m^3*w + 
      32*a^4*cM*m^4*w - (8*I)*a^5*m^5*w - 16*a^4*r*w + 8*a^2*cM^2*r*w - 
      (120*I)*a^3*cM*m*r*w + (32*I)*a*cM^3*m*r*w + 56*a^4*m^2*r*w - 
      40*a^2*cM^2*m^2*r*w + (24*I)*a^3*cM*m^3*r*w - 32*a^4*m^4*r*w + 
      8*a^2*cM*r^2*w + (80*I)*a^3*m*r^2*w + (72*I)*a*cM^2*m*r^2*w + 
      4*a^2*cM*m^2*r^2*w + (4*I)*a^3*m^3*r^2*w + 24*cM^2*r^3*w - 
      (136*I)*a*cM*m*r^3*w + 24*a^2*m^2*r^3*w - 40*cM*r^4*w + 
      (48*I)*a*m*r^4*w + 16*r^5*w - 12*a^4*cM*sss*w - 8*a^2*cM^3*sss*w - 
      (12*I)*a^3*cM^2*m*sss*w - 56*a^4*cM*m^2*sss*w + (20*I)*a^5*m^3*sss*w + 
      20*a^4*r*sss*w + 44*a^2*cM^2*r*sss*w + (52*I)*a^3*cM*m*r*sss*w + 
      (32*I)*a*cM^3*m*r*sss*w + 54*a^4*m^2*r*sss*w + 
      64*a^2*cM^2*m^2*r*sss*w - (24*I)*a^3*cM*m^3*r*sss*w - 
      76*a^2*cM*r^2*sss*w - (40*I)*a^3*m*r^2*sss*w - (132*I)*a*cM^2*m*r^2*sss*
       w - 116*a^2*cM*m^2*r^2*sss*w + (20*I)*a^3*m^3*r^2*sss*w + 
      24*a^2*r^3*sss*w + 20*cM^2*r^3*sss*w + (140*I)*a*cM*m*r^3*sss*w + 
      54*a^2*m^2*r^3*sss*w - 16*cM*r^4*sss*w - (40*I)*a*m*r^4*sss*w + 
      4*r^5*sss*w + 8*a^4*cM*sss^2*w - (10*I)*a^5*m*sss^2*w - 
      6*a^4*r*sss^2*w - 16*a^2*cM^2*r*sss^2*w + (28*I)*a^3*cM*m*r*sss^2*w + 
      24*a^2*cM*r^2*sss^2*w - (20*I)*a^3*m*r^2*sss^2*w - 
      (16*I)*a*cM^2*m*r^2*sss^2*w - 12*a^2*r^3*sss^2*w - 8*cM^2*r^3*sss^2*w + 
      (28*I)*a*cM*m*r^3*sss^2*w + 16*cM*r^4*sss^2*w - 
      (10*I)*a*m*r^4*sss^2*w - 6*r^5*sss^2*w - (16*I)*a^6*w^2 - 
      (68*I)*a^4*cM^2*w^2 - 36*a^5*cM*m*w^2 - 64*a^3*cM^3*m*w^2 + 
      (12*I)*a^6*m^2*w^2 + (24*I)*a^4*cM^2*m^2*w^2 - 128*a^5*cM*m^3*w^2 + 
      (40*I)*a^6*m^4*w^2 + (232*I)*a^4*cM*r*w^2 + (128*I)*a^2*cM^3*r*w^2 + 
      128*a^5*m*r*w^2 + 328*a^3*cM^2*m*r*w^2 + (4*I)*a^4*cM*m^2*r*w^2 + 
      124*a^5*m^3*r*w^2 - (128*I)*a^4*r^2*w^2 - (472*I)*a^2*cM^2*r^2*w^2 - 
      488*a^3*cM*m*r^2*w^2 + 48*a*cM^3*m*r^2*w^2 - (116*I)*a^4*m^2*r^2*w^2 - 
      (236*I)*a^2*cM^2*m^2*r^2*w^2 - 72*a^3*cM*m^3*r^2*w^2 + 
      (28*I)*a^4*m^4*r^2*w^2 + (432*I)*a^2*cM*r^3*w^2 + (32*I)*cM^3*r^3*w^2 + 
      120*a^3*m*r^3*w^2 - 72*a*cM^2*m*r^3*w^2 + (356*I)*a^2*cM*m^2*r^3*w^2 + 
      76*a^3*m^3*r^3*w^2 - (128*I)*a^2*r^4*w^2 - (36*I)*cM^2*r^4*w^2 + 
      92*a*cM*m*r^4*w^2 - (140*I)*a^2*m^2*r^4*w^2 + (40*I)*cM*r^5*w^2 - 
      56*a*m*r^5*w^2 - (16*I)*r^6*w^2 - (18*I)*a^6*sss*w^2 + 
      (14*I)*a^4*cM^2*sss*w^2 + 88*a^5*cM*m*sss*w^2 - 
      (48*I)*a^6*m^2*sss*w^2 + (8*I)*a^4*cM*r*sss*w^2 - 
      (32*I)*a^2*cM^3*r*sss*w^2 - 80*a^5*m*r*sss*w^2 - 
      128*a^3*cM^2*m*r*sss*w^2 + (72*I)*a^4*cM*m^2*r*sss*w^2 - 
      (6*I)*a^4*r^2*sss*w^2 + (84*I)*a^2*cM^2*r^2*sss*w^2 + 
      232*a^3*cM*m*r^2*sss*w^2 - (78*I)*a^4*m^2*r^2*sss*w^2 - 
      (48*I)*a^2*cM*r^3*sss*w^2 - (16*I)*cM^3*r^3*sss*w^2 - 
      112*a^3*m*r^3*sss*w^2 - 16*a*cM^2*m*r^3*sss*w^2 + 
      (36*I)*a^2*cM*m^2*r^3*sss*w^2 + (18*I)*a^2*r^4*sss*w^2 - 
      (2*I)*cM^2*r^4*sss*w^2 + 48*a*cM*m*r^4*sss*w^2 - 
      (30*I)*a^2*m^2*r^4*sss*w^2 - (8*I)*cM*r^5*sss*w^2 - 
      32*a*m*r^5*sss*w^2 + (6*I)*r^6*sss*w^2 + (7*I)*a^6*sss^2*w^2 - 
      (22*I)*a^4*cM*r*sss^2*w^2 + (15*I)*a^4*r^2*sss^2*w^2 + 
      (16*I)*a^2*cM^2*r^2*sss^2*w^2 - (20*I)*a^2*cM*r^3*sss^2*w^2 + 
      (9*I)*a^2*r^4*sss^2*w^2 - (8*I)*cM^2*r^4*sss^2*w^2 + 
      (2*I)*cM*r^5*sss^2*w^2 + I*r^6*sss^2*w^2 + 96*a^6*cM*w^3 + 
      32*a^4*cM^3*w^3 - (44*I)*a^7*m*w^3 - (24*I)*a^5*cM^2*m*w^3 + 
      192*a^6*cM*m^2*w^3 - (80*I)*a^7*m^3*w^3 - 120*a^6*r*w^3 - 
      288*a^4*cM^2*r*w^3 - (80*I)*a^5*cM*m*r*w^3 - 180*a^6*m^2*r*w^3 + 
      380*a^4*cM*r^2*w^3 - 48*a^2*cM^3*r^2*w^3 + (68*I)*a^5*m*r^2*w^3 + 
      (472*I)*a^3*cM^2*m*r^2*w^3 + 216*a^4*cM*m^2*r^2*w^3 - 
      (112*I)*a^5*m^3*r^2*w^3 - 128*a^4*r^3*w^3 + 80*a^2*cM^2*r^3*w^3 - 
      (280*I)*a^3*cM*m*r^3*w^3 - 228*a^4*m^2*r^3*w^3 - 40*a^2*cM*r^4*w^3 + 
      (124*I)*a^3*m*r^4*w^3 - (256*I)*a*cM^2*m*r^4*w^3 + 
      48*a^2*cM*m^2*r^4*w^3 - (32*I)*a^3*m^3*r^4*w^3 + 8*a^2*r^5*w^3 + 
      48*cM^2*r^5*w^3 + (136*I)*a*cM*m*r^5*w^3 - 48*a^2*m^2*r^5*w^3 - 
      36*cM*r^6*w^3 + (12*I)*a*m*r^6*w^3 + 16*r^7*w^3 - 40*a^6*cM*sss*w^3 + 
      (44*I)*a^7*m*sss*w^3 + 34*a^6*r*sss*w^3 + 64*a^4*cM^2*r*sss*w^3 - 
      (72*I)*a^5*cM*m*r*sss*w^3 - 116*a^4*cM*r^2*sss*w^3 + 
      (96*I)*a^5*m*r^2*sss*w^3 + 66*a^4*r^3*sss*w^3 + 
      16*a^2*cM^2*r^3*sss*w^3 - (72*I)*a^3*cM*m*r^3*sss*w^3 - 
      64*a^2*cM*r^4*sss*w^3 + (60*I)*a^3*m*r^4*sss*w^3 + 30*a^2*r^5*sss*w^3 + 
      12*cM*r^6*sss*w^3 + (8*I)*a*m*r^6*sss*w^3 - 2*r^7*sss*w^3 + 
      (24*I)*a^8*w^4 + (8*I)*a^6*cM^2*w^4 - 128*a^7*cM*m*w^4 + 
      (80*I)*a^8*m^2*w^4 + (52*I)*a^6*cM*r*w^4 + 116*a^7*m*r*w^4 + 
      (44*I)*a^6*r^2*w^4 - (236*I)*a^4*cM^2*r^2*w^4 - 216*a^5*cM*m*r^2*w^4 + 
      (168*I)*a^6*m^2*r^2*w^4 - (76*I)*a^4*cM*r^3*w^4 + 228*a^5*m*r^3*w^4 + 
      (256*I)*a^2*cM^2*r^4*w^4 - 96*a^3*cM*m*r^4*w^4 + 
      (96*I)*a^4*m^2*r^4*w^4 - (68*I)*a^2*cM*r^5*w^4 + 108*a^3*m*r^5*w^4 - 
      (36*I)*a^2*r^6*w^4 - (76*I)*cM^2*r^6*w^4 - 8*a*cM*m*r^6*w^4 + 
      (8*I)*a^2*m^2*r^6*w^4 + (60*I)*cM*r^7*w^4 - 4*a*m*r^7*w^4 - 
      (16*I)*r^8*w^4 - (14*I)*a^8*sss*w^4 + (24*I)*a^6*cM*r*sss*w^4 - 
      (38*I)*a^6*r^2*sss*w^4 + (36*I)*a^4*cM*r^3*sss*w^4 - 
      (30*I)*a^4*r^4*sss*w^4 - (2*I)*a^2*r^6*sss*w^4 - 
      (12*I)*cM*r^7*sss*w^4 + (4*I)*r^8*sss*w^4 + 32*a^8*cM*w^5 - 
      (40*I)*a^9*m*w^5 - 28*a^8*r*w^5 + 72*a^6*cM*r^2*w^5 - 
      (112*I)*a^7*m*r^2*w^5 - 76*a^6*r^3*w^5 + 48*a^4*cM*r^4*w^5 - 
      (96*I)*a^5*m*r^4*w^5 - 60*a^4*r^5*w^5 + 8*a^2*cM*r^6*w^5 - 
      (16*I)*a^3*m*r^6*w^5 - 4*a^2*r^7*w^5 + (8*I)*a*m*r^8*w^5 + 8*r^9*w^5 + 
      (8*I)*a^10*w^6 + (28*I)*a^8*r^2*w^6 + (32*I)*a^6*r^4*w^6 + 
      (8*I)*a^4*r^6*w^6 - (8*I)*a^2*r^8*w^6 - (4*I)*r^10*w^6)*fR0[r])/
    (72*cM*(a^2 - 2*cM*r + r^2)^2*w^3) - 
   (a^2*(4*a*cM^2*m + 4*a^3*m^3 - 8*a*cM*m*r + 4*a*m*r^2 + (2*I)*a^2*cM*sss + 
      2*a*cM^2*m*sss + 2*a^3*m^3*sss - (2*I)*a^2*r*sss - (4*I)*cM^2*r*sss - 
      4*a*cM*m*r*sss + (6*I)*cM*r^2*sss + 2*a*m*r^2*sss - (2*I)*r^3*sss - 
      I*a^2*cM*sss^2 - 2*a^3*m*sss^2 + I*a^2*r*sss^2 + (2*I)*cM^2*r*sss^2 + 
      4*a*cM*m*r*sss^2 - (3*I)*cM*r^2*sss^2 - 2*a*m*r^2*sss^2 + I*r^3*sss^2 - 
      4*a^2*cM^2*w - (4*I)*a^3*cM*m*w - 16*a^4*m^2*w + 8*a^2*cM^2*m^2*w + 
      8*a^4*m^4*w + 12*a^2*cM*r*w - (4*I)*a^3*m*r*w + (8*I)*a*cM^2*m*r*w - 
      8*a^2*cM*m^2*r*w - 8*a^2*r^2*w - 12*cM^2*r^2*w + (4*I)*a*cM*m*r^2*w - 
      8*a^2*m^2*r^2*w + 20*cM*r^3*w - (4*I)*a*m*r^3*w - 8*r^4*w - 
      4*a^4*sss*w - 2*a^2*cM^2*sss*w - (4*I)*a^3*cM*m*sss*w - 
      14*a^4*m^2*sss*w + 14*a^2*cM*r*sss*w + (8*I)*a^3*m*r*sss*w + 
      (8*I)*a*cM^2*m*r*sss*w + 16*a^2*cM*m^2*r*sss*w - 4*a^2*r^2*sss*w - 
      6*cM^2*r^2*sss*w - (20*I)*a*cM*m*r^2*sss*w - 14*a^2*m^2*r^2*sss*w + 
      2*cM*r^3*sss*w + (8*I)*a*m*r^3*sss*w + 2*a^4*sss^2*w - 
      4*a^2*cM*r*sss^2*w + 4*a^2*r^2*sss^2*w - 4*cM*r^3*sss^2*w + 
      2*r^4*sss^2*w - (16*I)*a^4*cM*w^2 - 16*a^5*m*w^2 - 16*a^3*cM^2*m*w^2 - 
      32*a^5*m^3*w^2 + (28*I)*a^4*r*w^2 + (32*I)*a^2*cM^2*r*w^2 + 
      92*a^3*cM*m*r*w^2 + (20*I)*a^4*m^2*r*w^2 - (76*I)*a^2*cM*r^2*w^2 - 
      12*a*cM^2*m*r^2*w^2 - (40*I)*a^2*cM*m^2*r^2*w^2 - 20*a^3*m^3*r^2*w^2 + 
      (36*I)*a^2*r^3*w^2 + (8*I)*cM^2*r^3*w^2 - 28*a*cM*m*r^3*w^2 + 
      (20*I)*a^2*m^2*r^3*w^2 - (20*I)*cM*r^4*w^2 + 28*a*m*r^4*w^2 + 
      (8*I)*r^5*w^2 + (4*I)*a^4*cM*sss*w^2 + 22*a^5*m*sss*w^2 - 
      (10*I)*a^4*r*sss*w^2 - (8*I)*a^2*cM^2*r*sss*w^2 - 
      32*a^3*cM*m*r*sss*w^2 + (26*I)*a^2*cM*r^2*sss*w^2 + 
      32*a^3*m*r^2*sss*w^2 - (14*I)*a^2*r^3*sss*w^2 - 
      (4*I)*cM^2*r^3*sss*w^2 - 8*a*cM*m*r^3*sss*w^2 + (10*I)*cM*r^4*sss*w^2 + 
      10*a*m*r^4*sss*w^2 - (4*I)*r^5*sss*w^2 + 28*a^6*w^3 + 8*a^4*cM^2*w^3 + 
      48*a^6*m^2*w^3 - 84*a^4*cM*r*w^3 - (40*I)*a^5*m*r*w^3 + 
      16*a^4*r^2*w^3 + 12*a^2*cM^2*r^2*w^3 + (80*I)*a^3*cM*m*r^2*w^3 + 
      60*a^4*m^2*r^2*w^3 + 28*a^2*cM*r^3*w^3 - (56*I)*a^3*m*r^3*w^3 - 
      28*a^2*r^4*w^3 - 36*cM^2*r^4*w^3 + (32*I)*a*cM*m*r^4*w^3 + 
      12*a^2*m^2*r^4*w^3 + 40*cM*r^5*w^3 - (16*I)*a*m*r^5*w^3 - 16*r^6*w^3 - 
      10*a^6*sss*w^3 + 16*a^4*cM*r*sss*w^3 - 18*a^4*r^2*sss*w^3 + 
      8*a^2*cM*r^3*sss*w^3 - 6*a^2*r^4*sss*w^3 - 8*cM*r^5*sss*w^3 + 
      2*r^6*sss*w^3 - 32*a^7*m*w^4 + (20*I)*a^6*r*w^4 - 
      (40*I)*a^4*cM*r^2*w^4 - 60*a^5*m*r^2*w^4 + (36*I)*a^4*r^3*w^4 - 
      (32*I)*a^2*cM*r^4*w^4 - 24*a^3*m*r^4*w^4 + (12*I)*a^2*r^5*w^4 + 
      (8*I)*cM*r^6*w^4 + 4*a*m*r^6*w^4 - (4*I)*r^7*w^4 + 8*a^8*w^5 + 
      20*a^6*r^2*w^5 + 12*a^4*r^4*w^5 - 4*a^2*r^6*w^5 - 4*r^8*w^5)*
     Derivative[1][fR0][r])/(72*cM*(a^2 - 2*cM*r + r^2)*w^3), 
 f04f22b[r] -> (a*((2*I)*a^5*m - (8*I)*a^3*cM^2*m - 8*a^4*cM*m^2 - 
      8*a^2*cM^3*m^2 + (4*I)*a^5*m^3 + (2*I)*a^3*cM^2*m^3 - 8*a^4*cM*m^4 + 
      (2*I)*a^5*m^5 + (8*I)*a^3*cM*m*r + (16*I)*a*cM^3*m*r + 8*a^4*m^2*r + 
      40*a^2*cM^2*m^2*r - (12*I)*a^3*cM*m^3*r + 8*a^4*m^4*r - 
      (4*I)*a^3*m*r^2 - (32*I)*a*cM^2*m*r^2 - 48*a^2*cM*m^2*r^2 + 
      (6*I)*a^3*m^3*r^2 + (24*I)*a*cM*m*r^3 + 16*a^2*m^2*r^3 - 
      (6*I)*a*m*r^4 - (3*I)*a^5*m*sss + (4*I)*a^3*cM^2*m*sss + 
      8*a^4*cM*m^2*sss - (3*I)*a^5*m^3*sss + (4*I)*a^3*cM*m*r*sss - 
      (8*I)*a*cM^3*m*r*sss - 8*a^4*m^2*r*sss - 16*a^2*cM^2*m^2*r*sss + 
      (6*I)*a^3*cM*m^3*r*sss - (2*I)*a^3*m*r^2*sss + (8*I)*a*cM^2*m*r^2*sss + 
      24*a^2*cM*m^2*r^2*sss - (3*I)*a^3*m^3*r^2*sss - (4*I)*a*cM*m*r^3*sss - 
      8*a^2*m^2*r^3*sss + I*a*m*r^4*sss + I*a^5*m*sss^2 - 
      (4*I)*a^3*cM*m*r*sss^2 + (2*I)*a^3*m*r^2*sss^2 + 
      (4*I)*a*cM^2*m*r^2*sss^2 - (4*I)*a*cM*m*r^3*sss^2 + I*a*m*r^4*sss^2 - 
      (8*I)*a^6*w + (32*I)*a^4*cM^2*w + 54*a^5*cM*m*w + 24*a^3*cM^3*m*w - 
      (24*I)*a^6*m^2*w - (8*I)*a^4*cM^2*m^2*w + 40*a^5*cM*m^3*w - 
      (12*I)*a^6*m^4*w - (24*I)*a^4*cM*r*w - (64*I)*a^2*cM^3*r*w - 
      56*a^5*m*r*w - 168*a^3*cM^2*m*r*w + (34*I)*a^4*cM*m^2*r*w - 
      40*a^5*m^3*r*w + (4*I)*a^4*r^2*w + (104*I)*a^2*cM^2*r^2*w + 
      228*a^3*cM*m*r^2*w - 24*a*cM^3*m*r^2*w - (6*I)*a^4*m^2*r^2*w + 
      (58*I)*a^2*cM^2*m^2*r^2*w + 16*a^3*cM*m^3*r^2*w - (6*I)*a^4*m^4*r^2*w - 
      (48*I)*a^2*cM*r^3*w + (16*I)*cM^3*r^3*w - 80*a^3*m*r^3*w + 
      32*a*cM^2*m*r^3*w - (78*I)*a^2*cM*m^2*r^3*w - 16*a^3*m^3*r^3*w + 
      (8*I)*a^2*r^4*w - (40*I)*cM^2*r^4*w - 10*a*cM*m*r^4*w + 
      (24*I)*a^2*m^2*r^4*w + (24*I)*cM*r^5*w - (4*I)*r^6*w + 
      (8*I)*a^6*sss*w - (8*I)*a^4*cM^2*sss*w - 24*a^5*cM*m*sss*w + 
      (12*I)*a^6*m^2*sss*w - (12*I)*a^4*cM*r*sss*w + 
      (16*I)*a^2*cM^3*r*sss*w + 24*a^5*m*r*sss*w + 48*a^3*cM^2*m*r*sss*w - 
      (24*I)*a^4*cM*m^2*r*sss*w + (4*I)*a^4*r^2*sss*w - 
      (20*I)*a^2*cM^2*r^2*sss*w - 72*a^3*cM*m*r^2*sss*w + 
      (15*I)*a^4*m^2*r^2*sss*w + (16*I)*a^2*cM*r^3*sss*w + 
      (8*I)*cM^3*r^3*sss*w + 24*a^3*m*r^3*sss*w - (6*I)*a^2*cM*m^2*r^3*sss*
       w - (4*I)*a^2*r^4*sss*w - (12*I)*cM^2*r^4*sss*w + 
      (3*I)*a^2*m^2*r^4*sss*w + (4*I)*cM*r^5*sss*w - (2*I)*a^6*sss^2*w + 
      (8*I)*a^4*cM*r*sss^2*w - (3*I)*a^4*r^2*sss^2*w - 
      (8*I)*a^2*cM^2*r^2*sss^2*w + (4*I)*a^2*cM*r^3*sss^2*w + 
      (4*I)*cM^2*r^4*sss^2*w - (4*I)*cM*r^5*sss^2*w + I*r^6*sss^2*w - 
      56*a^6*cM*w^2 - 16*a^4*cM^3*w^2 + (34*I)*a^7*m*w^2 + 
      (10*I)*a^5*cM^2*m*w^2 - 72*a^6*cM*m^2*w^2 + (28*I)*a^7*m^3*w^2 + 
      54*a^6*r*w^2 + 144*a^4*cM^2*r*w^2 + (4*I)*a^5*cM*m*r*w^2 + 
      70*a^6*m^2*r*w^2 - 198*a^4*cM*r^2*w^2 + 24*a^2*cM^3*r^2*w^2 + 
      (6*I)*a^5*m*r^2*w^2 - (176*I)*a^3*cM^2*m*r^2*w^2 - 
      68*a^4*cM*m^2*r^2*w^2 + (32*I)*a^5*m^3*r^2*w^2 + 54*a^4*r^3*w^2 - 
      16*a^2*cM^2*r^3*w^2 + (116*I)*a^3*cM*m*r^3*w^2 + 74*a^4*m^2*r^3*w^2 + 
      36*a^2*cM*r^4*w^2 - (18*I)*a^3*m*r^4*w^2 + (70*I)*a*cM^2*m*r^4*w^2 - 
      8*a^2*cM*m^2*r^4*w^2 + (4*I)*a^3*m^3*r^4*w^2 - 6*a^2*r^5*w^2 - 
      48*cM^2*r^5*w^2 - (56*I)*a*cM*m*r^5*w^2 + 4*a^2*m^2*r^5*w^2 + 
      34*cM*r^6*w^2 + (10*I)*a*m*r^6*w^2 - 6*r^7*w^2 + 16*a^6*cM*sss*w^2 - 
      (15*I)*a^7*m*sss*w^2 - 14*a^6*r*sss*w^2 - 32*a^4*cM^2*r*sss*w^2 + 
      (30*I)*a^5*cM*m*r*sss*w^2 + 48*a^4*cM*r^2*sss*w^2 - 
      (27*I)*a^5*m*r^2*sss*w^2 - 24*a^4*r^3*sss*w^2 - 
      8*a^2*cM^2*r^3*sss*w^2 + (24*I)*a^3*cM*m*r^3*sss*w^2 + 
      24*a^2*cM*r^4*sss*w^2 - (9*I)*a^3*m*r^4*sss*w^2 - 6*a^2*r^5*sss*w^2 - 
      (6*I)*a*cM*m*r^5*sss*w^2 - 8*cM*r^6*sss*w^2 + (3*I)*a*m*r^6*sss*w^2 + 
      4*r^7*sss*w^2 - (14*I)*a^8*w^3 - (4*I)*a^6*cM^2*w^3 + 56*a^7*cM*m*w^3 - 
      (32*I)*a^8*m^2*w^3 - (26*I)*a^6*cM*r*w^3 - 52*a^7*m*r*w^3 - 
      (34*I)*a^6*r^2*w^3 + (118*I)*a^4*cM^2*r^2*w^3 + 88*a^5*cM*m*r^2*w^3 - 
      (60*I)*a^6*m^2*r^2*w^3 + (46*I)*a^4*cM*r^3*w^3 - 96*a^5*m*r^3*w^3 - 
      (24*I)*a^4*r^4*w^3 - (128*I)*a^2*cM^2*r^4*w^3 + 32*a^3*cM*m*r^4*w^3 - 
      (24*I)*a^4*m^2*r^4*w^3 + (50*I)*a^2*cM*r^5*w^3 - 36*a^3*m*r^5*w^3 - 
      (2*I)*a^2*r^6*w^3 + (38*I)*cM^2*r^6*w^3 + (4*I)*a^2*m^2*r^6*w^3 - 
      (22*I)*cM*r^7*w^3 + 8*a*m*r^7*w^3 + (2*I)*r^8*w^3 + (6*I)*a^8*sss*w^3 - 
      (12*I)*a^6*cM*r*sss*w^3 + (15*I)*a^6*r^2*sss*w^3 - 
      (18*I)*a^4*cM*r^3*sss*w^3 + (9*I)*a^4*r^4*sss*w^3 - 
      (3*I)*a^2*r^6*sss*w^3 + (6*I)*cM*r^7*sss*w^3 - (3*I)*r^8*sss*w^3 - 
      16*a^8*cM*w^4 + (18*I)*a^9*m*w^4 + 14*a^8*r*w^4 - 36*a^6*cM*r^2*w^4 + 
      (48*I)*a^7*m*r^2*w^4 + 38*a^6*r^3*w^4 - 24*a^4*cM*r^4*w^4 + 
      (36*I)*a^5*m*r^4*w^4 + 30*a^4*r^5*w^4 - 4*a^2*cM*r^6*w^4 + 
      2*a^2*r^7*w^4 - (6*I)*a*m*r^8*w^4 - 4*r^9*w^4 - (4*I)*a^10*w^5 - 
      (14*I)*a^8*r^2*w^5 - (16*I)*a^6*r^4*w^5 - (4*I)*a^4*r^6*w^5 + 
      (4*I)*a^2*r^8*w^5 + (2*I)*r^10*w^5)*fR0[r])/
    (36*cM*(a^2 - 2*cM*r + r^2)^2*w^3) + 
   (a*((2*I)*a^3*cM*m + 2*a^4*m^2 + 2*a^2*cM^2*m^2 + 2*a^4*m^4 - 
      (2*I)*a^3*m*r - (4*I)*a*cM^2*m*r - 8*a^2*cM*m^2*r + (6*I)*a*cM*m*r^2 + 
      4*a^2*m^2*r^2 - (2*I)*a*m*r^3 - I*a^3*cM*m*sss - 2*a^4*m^2*sss + 
      I*a^3*m*r*sss + (2*I)*a*cM^2*m*r*sss + 4*a^2*cM*m^2*r*sss - 
      (3*I)*a*cM*m*r^2*sss - 2*a^2*m^2*r^2*sss + I*a*m*r^3*sss - 
      (8*I)*a^4*cM*w - 14*a^5*m*w - 6*a^3*cM^2*m*w - 10*a^5*m^3*w + 
      (6*I)*a^4*r*w + (16*I)*a^2*cM^2*r*w + 40*a^3*cM*m*r*w + 
      (6*I)*a^4*m^2*r*w - (18*I)*a^2*cM*r^2*w - 20*a^3*m*r^2*w - 
      (12*I)*a^2*cM*m^2*r^2*w - 4*a^3*m^3*r^2*w + (6*I)*a^2*r^3*w - 
      (4*I)*cM^2*r^3*w + (6*I)*a^2*m^2*r^3*w + (2*I)*cM*r^4*w + 
      (2*I)*a^4*cM*sss*w + 6*a^5*m*sss*w - (3*I)*a^4*r*sss*w - 
      (4*I)*a^2*cM^2*r*sss*w - 12*a^3*cM*m*r*sss*w + (9*I)*a^2*cM*r^2*sss*w + 
      6*a^3*m*r^2*sss*w - (3*I)*a^2*r^3*sss*w - (2*I)*cM^2*r^3*sss*w + 
      I*cM*r^4*sss*w + 16*a^6*w^2 + 4*a^4*cM^2*w^2 + 18*a^6*m^2*w^2 - 
      42*a^4*cM*r*w^2 - (16*I)*a^5*m*r*w^2 + 18*a^4*r^2*w^2 + 
      6*a^2*cM^2*r^2*w^2 + (32*I)*a^3*cM*m*r^2*w^2 + 18*a^4*m^2*r^2*w^2 + 
      6*a^2*cM*r^3*w^2 - (20*I)*a^3*m*r^3*w^2 - 18*cM^2*r^4*w^2 + 
      (8*I)*a*cM*m*r^4*w^2 + 12*cM*r^5*w^2 - (4*I)*a*m*r^5*w^2 - 2*r^6*w^2 - 
      4*a^6*sss*w^2 + 8*a^4*cM*r*sss*w^2 - 6*a^4*r^2*sss*w^2 + 
      4*a^2*cM*r^3*sss*w^2 - 4*cM*r^5*sss*w^2 + 2*r^6*sss*w^2 - 
      14*a^7*m*w^3 + (10*I)*a^6*r*w^3 - (20*I)*a^4*cM*r^2*w^3 - 
      24*a^5*m*r^2*w^3 + (18*I)*a^4*r^3*w^3 - (16*I)*a^2*cM*r^4*w^3 - 
      6*a^3*m*r^4*w^3 + (6*I)*a^2*r^5*w^3 + (4*I)*cM*r^6*w^3 + 
      4*a*m*r^6*w^3 - (2*I)*r^7*w^3 + 4*a^8*w^4 + 10*a^6*r^2*w^4 + 
      6*a^4*r^4*w^4 - 2*a^2*r^6*w^4 - 2*r^8*w^4)*Derivative[1][fR0][r])/
    (36*cM*(a^2 - 2*cM*r + r^2)*w^3), 
 f04f23a[r] -> (a*(4*a^4*m^2 - 16*a^2*cM^2*m^2 + (20*I)*a^3*cM*m^3 + 
      4*a^4*m^4 + 24*a^2*cM*m^2*r - (20*I)*a^3*m^3*r - 12*a^2*m^2*r^2 - 
      (8*I)*a^3*cM*m*sss - 6*a^4*m^2*sss + 8*a^2*cM^2*m^2*sss - 
      (10*I)*a^3*cM*m^3*sss - 2*a^4*m^4*sss + (8*I)*a^3*m*r*sss + 
      (16*I)*a*cM^2*m*r*sss - 4*a^2*cM*m^2*r*sss + (10*I)*a^3*m^3*r*sss - 
      (24*I)*a*cM*m*r^2*sss + 2*a^2*m^2*r^2*sss + (8*I)*a*m*r^3*sss + 
      (4*I)*a^3*cM*m*sss^2 + 2*a^4*m^2*sss^2 - (4*I)*a^3*m*r*sss^2 - 
      (8*I)*a*cM^2*m*r*sss^2 - 4*a^2*cM*m^2*r*sss^2 + 
      (12*I)*a*cM*m*r^2*sss^2 + 2*a^2*m^2*r^2*sss^2 - (4*I)*a*m*r^3*sss^2 - 
      (32*I)*a^4*cM*w - 36*a^5*m*w + 64*a^3*cM^2*m*w - (84*I)*a^4*cM*m^2*w - 
      26*a^5*m^3*w + 24*a^3*cM^2*m^3*w - (30*I)*a^4*cM*m^4*w - 6*a^5*m^5*w + 
      (32*I)*a^4*r*w + (64*I)*a^2*cM^2*r*w - 56*a^3*cM*m*r*w + 
      (80*I)*a^4*m^2*r*w - (40*I)*a^2*cM^2*m^2*r*w - 54*a^3*cM*m^3*r*w + 
      (32*I)*a^4*m^4*r*w - (96*I)*a^2*cM*r^2*w + 40*a^3*m*r^2*w + 
      (52*I)*a^2*cM*m^2*r^2*w + 24*a^3*m^3*r^2*w + (32*I)*a^2*r^3*w - 
      24*a*cM*m*r^3*w - (8*I)*a^2*m^2*r^3*w + 12*a*m*r^4*w + 
      (32*I)*a^4*cM*sss*w + 30*a^5*m*sss*w - 24*a^3*cM^2*m*sss*w + 
      (52*I)*a^4*cM*m^2*sss*w + 16*a^5*m^3*sss*w - (34*I)*a^4*r*sss*w - 
      (56*I)*a^2*cM^2*r*sss*w - 10*a^3*cM*m*r*sss*w - 
      (50*I)*a^4*m^2*r*sss*w - (24*I)*a^2*cM^2*m^2*r*sss*w - 
      12*a^3*cM*m^3*r*sss*w + (88*I)*a^2*cM*r^2*sss*w - 
      (16*I)*cM^3*r^2*sss*w - 4*a*cM^2*m*r^2*sss*w + 
      (42*I)*a^2*cM*m^2*r^2*sss*w + 10*a^3*m^3*r^2*sss*w - 
      (28*I)*a^2*r^3*sss*w + (32*I)*cM^2*r^3*sss*w + 14*a*cM*m*r^3*sss*w - 
      (20*I)*a^2*m^2*r^3*sss*w - (24*I)*cM*r^4*sss*w - 6*a*m*r^4*sss*w + 
      (6*I)*r^5*sss*w - (8*I)*a^4*cM*sss^2*w - 6*a^5*m*sss^2*w + 
      (9*I)*a^4*r*sss^2*w + (16*I)*a^2*cM^2*r*sss^2*w + 
      12*a^3*cM*m*r*sss^2*w - (24*I)*a^2*cM*r^2*sss^2*w - 
      6*a^3*m*r^2*sss^2*w + (6*I)*a^2*r^3*sss^2*w - (4*I)*cM^2*r^3*sss^2*w + 
      (8*I)*cM*r^4*sss^2*w - (3*I)*r^5*sss^2*w + 56*a^6*w^2 - 
      48*a^4*cM^2*w^2 + (148*I)*a^5*cM*m*w^2 + 82*a^6*m^2*w^2 - 
      72*a^4*cM^2*m^2*w^2 + (120*I)*a^5*cM*m^3*w^2 + 30*a^6*m^4*w^2 - 
      16*a^4*cM*r*w^2 - (136*I)*a^5*m*r*w^2 + (32*I)*a^3*cM^2*m*r*w^2 + 
      110*a^4*cM*m^2*r*w^2 - (118*I)*a^5*m^3*r*w^2 - 4*a^4*r^2*w^2 - 
      32*a^2*cM^2*r^2*w^2 + (52*I)*a^3*cM*m*r^2*w^2 - 
      (48*I)*a*cM^3*m*r^2*w^2 - 36*a^4*m^2*r^2*w^2 + 
      12*a^2*cM^2*m^2*r^2*w^2 + (6*I)*a^3*cM*m^3*r^2*w^2 + 
      12*a^4*m^4*r^2*w^2 + 96*a^2*cM*r^3*w^2 - (102*I)*a^3*m*r^3*w^2 + 
      (64*I)*a*cM^2*m*r^3*w^2 + 16*a^2*cM*m^2*r^3*w^2 - 
      (22*I)*a^3*m^3*r^3*w^2 - 64*a^2*r^4*w^2 - (20*I)*a*cM*m*r^4*w^2 - 
      16*a^2*m^2*r^4*w^2 + 16*cM*r^5*w^2 + (10*I)*a*m*r^5*w^2 - 4*r^6*w^2 - 
      30*a^6*sss*w^2 + 16*a^4*cM^2*sss*w^2 - (74*I)*a^5*cM*m*sss*w^2 - 
      36*a^6*m^2*sss*w^2 + 34*a^4*cM*r*sss*w^2 + (69*I)*a^5*m*r*sss*w^2 + 
      (48*I)*a^3*cM^2*m*r*sss*w^2 + 36*a^4*cM*m^2*r*sss*w^2 - 
      20*a^4*r^2*sss*w^2 - 4*a^2*cM^2*r^2*sss*w^2 - (96*I)*a^3*cM*m*r^2*sss*
       w^2 - 36*a^4*m^2*r^2*sss*w^2 - 8*a^2*cM*r^3*sss*w^2 + 
      (54*I)*a^3*m*r^3*sss*w^2 - (12*I)*a*cM^2*m*r^3*sss*w^2 + 
      14*a^2*r^4*sss*w^2 + 12*cM^2*r^4*sss*w^2 + (26*I)*a*cM*m*r^4*sss*w^2 - 
      18*cM*r^5*sss*w^2 - (15*I)*a*m*r^5*sss*w^2 + 4*r^6*sss*w^2 + 
      4*a^6*sss^2*w^2 - 8*a^4*cM*r*sss^2*w^2 + 6*a^4*r^2*sss^2*w^2 - 
      4*a^2*cM*r^3*sss^2*w^2 + 4*cM*r^5*sss^2*w^2 - 2*r^6*sss^2*w^2 - 
      (84*I)*a^6*cM*w^3 - 102*a^7*m*w^3 + 72*a^5*cM^2*m*w^3 - 
      (180*I)*a^6*cM*m^2*w^3 - 60*a^7*m^3*w^3 + (76*I)*a^6*r*w^3 + 
      (8*I)*a^4*cM^2*r*w^3 - 58*a^5*cM*m*r*w^3 + (162*I)*a^6*m^2*r*w^3 - 
      (80*I)*a^4*cM*r^2*w^3 + (48*I)*a^2*cM^3*r^2*w^3 - 10*a^5*m*r^2*w^3 - 
      24*a^3*cM^2*m*r^2*w^3 - (18*I)*a^4*cM*m^2*r^2*w^3 - 
      48*a^5*m^3*r^2*w^3 + (76*I)*a^4*r^3*w^3 - (120*I)*a^2*cM^2*r^3*w^3 - 
      62*a^3*cM*m*r^3*w^3 + (84*I)*a^4*m^2*r^3*w^3 + (96*I)*a^2*cM*r^4*w^3 + 
      52*a^3*m*r^4*w^3 + 36*a*cM^2*m*r^4*w^3 + (6*I)*a^2*cM*m^2*r^4*w^3 - 
      (4*I)*a^2*r^5*w^3 - (8*I)*cM^2*r^5*w^3 - 40*a*cM*m*r^5*w^3 - 
      (18*I)*a^2*m^2*r^5*w^3 - (4*I)*cM*r^6*w^3 + 8*a*m*r^6*w^3 - 
      (4*I)*r^7*w^3 + (32*I)*a^6*cM*sss*w^3 + 32*a^7*m*sss*w^3 - 
      (29*I)*a^6*r*sss*w^3 - (24*I)*a^4*cM^2*r*sss*w^3 - 
      36*a^5*cM*m*r*sss*w^3 + (54*I)*a^4*cM*r^2*sss*w^3 + 
      42*a^5*m*r^2*sss*w^3 - (30*I)*a^4*r^3*sss*w^3 + 
      (12*I)*a^2*cM^2*r^3*sss*w^3 - (24*I)*a^2*cM*r^4*sss*w^3 + 
      (3*I)*a^2*r^5*sss*w^3 + 12*a*cM*m*r^5*sss*w^3 + (2*I)*cM*r^6*sss*w^3 - 
      10*a*m*r^6*sss*w^3 + (4*I)*r^7*sss*w^3 + 42*a^8*w^4 - 24*a^6*cM^2*w^4 + 
      (120*I)*a^7*cM*m*w^4 + 60*a^8*m^2*w^4 + 2*a^6*cM*r*w^4 - 
      (98*I)*a^7*m*r*w^4 + 22*a^6*r^2*w^4 + 12*a^4*cM^2*r^2*w^4 + 
      (18*I)*a^5*cM*m*r^2*w^4 + 72*a^6*m^2*r^2*w^4 + 46*a^4*cM*r^3*w^4 - 
      (102*I)*a^5*m*r^3*w^4 - 36*a^4*r^4*w^4 - 36*a^2*cM^2*r^4*w^4 - 
      (12*I)*a^3*cM*m*r^4*w^4 + 50*a^2*cM*r^5*w^4 + (6*I)*a^3*m*r^5*w^4 - 
      18*a^2*r^6*w^4 + (18*I)*a*cM*m*r^6*w^4 - 12*a^2*m^2*r^6*w^4 + 
      6*cM*r^7*w^4 + (10*I)*a*m*r^7*w^4 - 2*r^8*w^4 - 10*a^8*sss*w^4 + 
      12*a^6*cM*r*sss*w^4 - 16*a^6*r^2*sss*w^4 - 12*a^2*cM*r^5*sss*w^4 + 
      8*a^2*r^6*sss*w^4 + 2*r^8*sss*w^4 - (30*I)*a^8*cM*w^5 - 30*a^9*m*w^5 + 
      (22*I)*a^8*r*w^5 - (6*I)*a^6*cM*r^2*w^5 - 48*a^7*m*r^2*w^5 + 
      (40*I)*a^6*r^3*w^5 + (6*I)*a^4*cM*r^4*w^5 + (12*I)*a^4*r^5*w^5 - 
      (18*I)*a^2*cM*r^6*w^5 + 24*a^3*m*r^6*w^5 - (8*I)*a^2*r^7*w^5 + 
      6*a*m*r^8*w^5 - (2*I)*r^9*w^5 + 6*a^10*w^6 + 12*a^8*r^2*w^6 - 
      12*a^4*r^6*w^6 - 6*a^2*r^8*w^6)*fR0[r])/(36*cM*(a^2 - 2*cM*r + r^2)*
     w^3) + (a*(4*a^2*cM*m^2 - (4*I)*a^3*m^3 - 4*a^2*m^2*r + 
      (2*I)*a^3*m*sss - 2*a^2*cM*m^2*sss + (2*I)*a^3*m^3*sss - 
      (4*I)*a*cM*m*r*sss + 2*a^2*m^2*r*sss + (2*I)*a*m*r^2*sss - 
      I*a^3*m*sss^2 + (2*I)*a*cM*m*r*sss^2 - I*a*m*r^2*sss^2 + (8*I)*a^4*w - 
      16*a^3*cM*m*w + (16*I)*a^4*m^2*w - 6*a^3*cM*m^3*w + (6*I)*a^4*m^4*w - 
      (16*I)*a^2*cM*r*w + 22*a^3*m*r*w + (10*I)*a^2*cM*m^2*r*w + 
      8*a^3*m^3*r*w + (8*I)*a^2*r^2*w - 12*a*cM*m*r^2*w - 
      (2*I)*a^2*m^2*r^2*w + 6*a*m*r^3*w - (8*I)*a^4*sss*w + 
      6*a^3*cM*m*sss*w - (11*I)*a^4*m^2*sss*w + (14*I)*a^2*cM*r*sss*w - 
      9*a^3*m*r*sss*w + (6*I)*a^2*cM*m^2*r*sss*w - (6*I)*a^2*r^2*sss*w + 
      (4*I)*cM^2*r^2*sss*w + 6*a*cM*m*r^2*sss*w - (5*I)*a^2*m^2*r^2*sss*w - 
      (6*I)*cM*r^3*sss*w - 3*a*m*r^3*sss*w + (2*I)*r^4*sss*w + 
      (2*I)*a^4*sss^2*w - (4*I)*a^2*cM*r*sss^2*w + I*a^2*r^2*sss^2*w + 
      (2*I)*cM*r^3*sss^2*w - I*r^4*sss^2*w + 12*a^4*cM*w^2 - 
      (30*I)*a^5*m*w^2 + 18*a^4*cM*m^2*w^2 - (24*I)*a^5*m^3*w^2 - 
      30*a^4*r*w^2 - (8*I)*a^3*cM*m*r*w^2 - 32*a^4*m^2*r*w^2 + 
      44*a^2*cM*r^2*w^2 - (18*I)*a^3*m*r^2*w^2 + (12*I)*a*cM^2*m*r^2*w^2 + 
      12*a^2*cM*m^2*r^2*w^2 - (6*I)*a^3*m^3*r^2*w^2 - 32*a^2*r^3*w^2 - 
      (10*I)*a*cM*m*r^3*w^2 - 8*a^2*m^2*r^3*w^2 + 8*cM*r^4*w^2 + 
      (6*I)*a*m*r^4*w^2 - 2*r^5*w^2 - 4*a^4*cM*sss*w^2 + 
      (16*I)*a^5*m*sss*w^2 + 8*a^4*r*sss*w^2 - (12*I)*a^3*cM*m*r*sss*w^2 - 
      10*a^2*cM*r^2*sss*w^2 + (11*I)*a^3*m*r^2*sss*w^2 + 7*a^2*r^3*sss*w^2 + 
      (6*I)*a*cM*m*r^3*sss*w^2 - (5*I)*a*m*r^4*sss*w^2 - r^5*sss*w^2 + 
      (18*I)*a^6*w^3 - 18*a^5*cM*m*w^3 + (36*I)*a^6*m^2*w^3 - 
      (2*I)*a^4*cM*r*w^3 + 40*a^5*m*r*w^3 + (14*I)*a^4*r^2*w^3 - 
      (12*I)*a^2*cM^2*r^2*w^3 - 24*a^3*cM*m*r^2*w^3 + 
      (18*I)*a^4*m^2*r^2*w^3 + (24*I)*a^2*cM*r^3*w^3 + 26*a^3*m*r^3*w^3 - 
      (8*I)*a^2*r^4*w^3 - 6*a*cM*m*r^4*w^3 - (6*I)*a^2*m^2*r^4*w^3 + 
      (2*I)*cM*r^5*w^3 - 2*a*m*r^5*w^3 - (4*I)*r^6*w^3 - (7*I)*a^6*sss*w^3 + 
      (6*I)*a^4*cM*r*sss*w^3 - (6*I)*a^4*r^2*sss*w^3 - 
      (6*I)*a^2*cM*r^3*sss*w^3 + (3*I)*a^2*r^4*sss*w^3 + (2*I)*r^6*sss*w^3 + 
      6*a^6*cM*w^4 - (24*I)*a^7*m*w^4 - 16*a^6*r*w^4 + 12*a^4*cM*r^2*w^4 - 
      (18*I)*a^5*m*r^2*w^4 - 18*a^4*r^3*w^4 + 6*a^2*cM*r^4*w^4 + 
      (12*I)*a^3*m*r^4*w^4 + (6*I)*a*m*r^6*w^4 + 2*r^7*w^4 + (6*I)*a^8*w^5 + 
      (6*I)*a^6*r^2*w^5 - (6*I)*a^4*r^4*w^5 - (6*I)*a^2*r^6*w^5)*
     Derivative[1][fR0][r])/(36*cM*w^3), 
 f04f23b[r] -> -((-8*a^5*m + 32*a^3*cM^2*m - (40*I)*a^4*cM*m^2 - 12*a^5*m^3 + 
       16*a^3*cM^2*m^3 - (20*I)*a^4*cM*m^4 - 4*a^5*m^5 - 48*a^3*cM*m*r + 
       (40*I)*a^4*m^2*r - 24*a^3*cM*m^3*r + (20*I)*a^4*m^4*r + 24*a^3*m*r^2 + 
       12*a^3*m^3*r^2 + (16*I)*a^4*cM*sss + 12*a^5*m*sss - 
       16*a^3*cM^2*m*sss + (28*I)*a^4*cM*m^2*sss + 8*a^5*m^3*sss - 
       (18*I)*a^4*r*sss - (24*I)*a^2*cM^2*r*sss + 18*a^3*cM*m*r*sss - 
       (30*I)*a^4*m^2*r*sss - (16*I)*a^2*cM^2*m^2*r*sss - 
       8*a^3*cM*m^3*r*sss + (40*I)*a^2*cM*r^2*sss - (16*I)*cM^3*r^2*sss - 
       16*a^3*m*r^2*sss - 12*a*cM^2*m*r^2*sss + (18*I)*a^2*cM*m^2*r^2*sss + 
       2*a^3*m^3*r^2*sss - (12*I)*a^2*r^3*sss + (32*I)*cM^2*r^3*sss + 
       18*a*cM*m*r^3*sss - (24*I)*cM*r^4*sss - 4*a*m*r^4*sss + 
       (6*I)*r^5*sss - (8*I)*a^4*cM*sss^2 - 4*a^5*m*sss^2 + 
       (9*I)*a^4*r*sss^2 + (16*I)*a^2*cM^2*r*sss^2 + 8*a^3*cM*m*r*sss^2 - 
       (24*I)*a^2*cM*r^2*sss^2 - 2*a^3*m*r^2*sss^2 + (6*I)*a^2*r^3*sss^2 - 
       (4*I)*cM^2*r^3*sss^2 - 4*a*cM*m*r^3*sss^2 + (8*I)*cM*r^4*sss^2 + 
       2*a*m*r^4*sss^2 - (3*I)*r^5*sss^2 + 32*a^6*w - 32*a^4*cM^2*w + 
       (96*I)*a^5*cM*m*w + 60*a^6*m^2*w - 80*a^4*cM^2*m^2*w + 
       (120*I)*a^5*cM*m^3*w + 28*a^6*m^4*w - (100*I)*a^5*m*r*w + 
       (32*I)*a^3*cM^2*m*r*w + 144*a^4*cM*m^2*r*w - (124*I)*a^5*m^3*r*w - 
       24*a^4*r^2*w - 32*a^2*cM^2*r^2*w + (24*I)*a^3*cM*m*r^2*w - 
       (64*I)*a*cM^3*m*r^2*w - 92*a^4*m^2*r^2*w - 16*a^2*cM^2*m^2*r^2*w - 
       (8*I)*a^3*cM*m^3*r^2*w + 4*a^4*m^4*r^2*w + 112*a^2*cM*r^3*w - 
       (36*I)*a^3*m*r^3*w + (112*I)*a*cM^2*m*r^3*w + 28*a^2*cM*m^2*r^3*w + 
       (8*I)*a^3*m^3*r^3*w - 48*a^2*r^4*w - (80*I)*a*cM*m*r^4*w + 
       4*a^2*m^2*r^4*w - 16*cM*r^5*w + (16*I)*a*m*r^5*w + 8*r^6*w - 
       24*a^6*sss*w + 16*a^4*cM^2*sss*w - (72*I)*a^5*cM*m*sss*w - 
       32*a^6*m^2*sss*w + 14*a^4*cM*r*sss*w + (76*I)*a^5*m*r*sss*w + 
       (64*I)*a^3*cM^2*m*r*sss*w + 40*a^4*cM*m^2*r*sss*w + 
       12*a^2*cM^2*r^2*sss*w - (116*I)*a^3*cM*m*r^2*sss*w - 
       22*a^4*m^2*r^2*sss*w - 44*a^2*cM*r^3*sss*w + (50*I)*a^3*m*r^3*sss*w - 
       (16*I)*a*cM^2*m*r^3*sss*w - 8*a^2*cM*m^2*r^3*sss*w + 
       24*a^2*r^4*sss*w + 12*cM^2*r^4*sss*w + (40*I)*a*cM*m*r^4*sss*w + 
       10*a^2*m^2*r^4*sss*w - 10*cM*r^5*sss*w - (26*I)*a*m*r^5*sss*w + 
       4*a^6*sss^2*w - 8*a^4*cM*r*sss^2*w + 6*a^4*r^2*sss^2*w - 
       4*a^2*cM*r^3*sss^2*w + 4*cM*r^5*sss^2*w - 2*r^6*sss^2*w - 
       (72*I)*a^6*cM*w^2 - 112*a^7*m*w^2 + 112*a^5*cM^2*m*w^2 - 
       (240*I)*a^6*cM*m^2*w^2 - 72*a^7*m^3*w^2 + (80*I)*a^6*r*w^2 - 
       (16*I)*a^4*cM^2*r*w^2 - 132*a^5*cM*m*r*w^2 + (232*I)*a^6*m^2*r*w^2 - 
       (72*I)*a^4*cM*r^2*w^2 + (96*I)*a^2*cM^3*r^2*w^2 + 80*a^5*m*r^2*w^2 - 
       8*a^3*cM^2*m*r^2*w^2 + (4*I)*a^4*cM*m^2*r^2*w^2 - 36*a^5*m^3*r^2*w^2 + 
       (56*I)*a^4*r^3*w^2 - (176*I)*a^2*cM^2*r^3*w^2 - 100*a^3*cM*m*r^3*w^2 + 
       (68*I)*a^4*m^2*r^3*w^2 + (128*I)*a^2*cM*r^4*w^2 + 88*a^3*m*r^4*w^2 + 
       48*a*cM^2*m*r^4*w^2 + (4*I)*a^2*cM*m^2*r^4*w^2 + 12*a^3*m^3*r^4*w^2 - 
       (32*I)*a^2*r^5*w^2 - (16*I)*cM^2*r^5*w^2 - 64*a*cM*m*r^5*w^2 - 
       (44*I)*a^2*m^2*r^5*w^2 + (32*I)*cM*r^6*w^2 - 8*a*m*r^6*w^2 - 
       (8*I)*r^7*w^2 + (44*I)*a^6*cM*sss*w^2 + 40*a^7*m*sss*w^2 - 
       (48*I)*a^6*r*sss*w^2 - (48*I)*a^4*cM^2*r*sss*w^2 - 
       56*a^5*cM*m*r*sss*w^2 + (98*I)*a^4*cM*r^2*sss*w^2 + 
       42*a^5*m*r^2*sss*w^2 - (42*I)*a^4*r^3*sss*w^2 + 
       (24*I)*a^2*cM^2*r^3*sss*w^2 + 8*a^3*cM*m*r^3*sss*w^2 - 
       (44*I)*a^2*cM*r^4*sss*w^2 - 12*a^3*m*r^4*sss*w^2 + 
       (12*I)*a^2*r^5*sss*w^2 + 16*a*cM*m*r^5*sss*w^2 - 
       (2*I)*cM*r^6*sss*w^2 - 14*a*m*r^6*sss*w^2 + (6*I)*r^7*sss*w^2 + 
       64*a^8*w^3 - 48*a^6*cM^2*w^3 + (200*I)*a^7*cM*m*w^3 + 88*a^8*m^2*w^3 + 
       12*a^6*cM*r*w^3 - (172*I)*a^7*m*r*w^3 + 4*a^6*r^2*w^3 + 
       24*a^4*cM^2*r^2*w^3 + (16*I)*a^5*cM*m*r^2*w^3 + 84*a^6*m^2*r^2*w^3 + 
       84*a^4*cM*r^3*w^3 - (156*I)*a^5*m*r^3*w^3 - 84*a^4*r^4*w^3 - 
       72*a^2*cM^2*r^4*w^3 - (16*I)*a^3*cM*m*r^4*w^3 - 24*a^4*m^2*r^4*w^3 + 
       84*a^2*cM*r^5*w^3 + (36*I)*a^3*m*r^5*w^3 - 20*a^2*r^6*w^3 + 
       (24*I)*a*cM*m*r^6*w^3 - 20*a^2*m^2*r^6*w^3 + 12*cM*r^7*w^3 + 
       (20*I)*a*m*r^7*w^3 + 4*r^8*w^3 - 16*a^8*sss*w^3 + 
       24*a^6*cM*r*sss*w^3 - 22*a^6*r^2*sss*w^3 + 6*a^4*r^4*sss*w^3 - 
       24*a^2*cM*r^5*sss*w^3 + 14*a^2*r^6*sss*w^3 + 2*r^8*sss*w^3 - 
       (60*I)*a^8*cM*w^4 - 52*a^9*m*w^4 + (44*I)*a^8*r*w^4 - 
       (12*I)*a^6*cM*r^2*w^4 - 76*a^7*m*r^2*w^4 + (80*I)*a^6*r^3*w^4 + 
       (12*I)*a^4*cM*r^4*w^4 + 12*a^5*m*r^4*w^4 + (24*I)*a^4*r^5*w^4 - 
       (36*I)*a^2*cM*r^6*w^4 + 44*a^3*m*r^6*w^4 - (16*I)*a^2*r^7*w^4 + 
       8*a*m*r^8*w^4 - (4*I)*r^9*w^4 + 12*a^10*w^5 + 24*a^8*r^2*w^5 - 
       24*a^4*r^6*w^5 - 12*a^2*r^8*w^5)*fR0[r])/(72*cM*(a^2 - 2*cM*r + r^2)*
     w^3) + ((8*a^3*cM*m - (8*I)*a^4*m^2 + 4*a^3*cM*m^3 - (4*I)*a^4*m^4 - 
      8*a^3*m*r - 4*a^3*m^3*r + (4*I)*a^4*sss - 4*a^3*cM*m*sss + 
      (6*I)*a^4*m^2*sss - (6*I)*a^2*cM*r*sss + 6*a^3*m*r*sss - 
      (4*I)*a^2*cM*m^2*r*sss + (2*I)*a^2*r^2*sss - (4*I)*cM^2*r^2*sss - 
      2*a*cM*m*r^2*sss + (6*I)*cM*r^3*sss - (2*I)*r^4*sss - (2*I)*a^4*sss^2 + 
      (4*I)*a^2*cM*r*sss^2 - I*a^2*r^2*sss^2 - (2*I)*cM*r^3*sss^2 + 
      I*r^4*sss^2 - 8*a^4*cM*w + (20*I)*a^5*m*w - 20*a^4*cM*m^2*w + 
      (24*I)*a^5*m^3*w + 20*a^4*r*w + (8*I)*a^3*cM*m*r*w + 36*a^4*m^2*r*w - 
      32*a^2*cM*r^2*w + (4*I)*a^3*m*r^2*w - (16*I)*a*cM^2*m*r^2*w - 
      12*a^2*cM*m^2*r^2*w + 16*a^2*r^3*w + (20*I)*a*cM*m*r^3*w + 8*cM*r^4*w - 
      (4*I)*a*m*r^4*w - 4*r^5*w + 4*a^4*cM*sss*w - (16*I)*a^5*m*sss*w - 
      10*a^4*r*sss*w + (16*I)*a^3*cM*m*r*sss*w + 14*a^2*cM*r^2*sss*w - 
      (8*I)*a^3*m*r^2*sss*w - 8*a^2*r^3*sss*w - (8*I)*a*cM*m*r^3*sss*w - 
      2*cM*r^4*sss*w + (8*I)*a*m*r^4*sss*w + 2*r^5*sss*w - (16*I)*a^6*w^2 + 
      28*a^5*cM*m*w^2 - (48*I)*a^6*m^2*w^2 - (4*I)*a^4*cM*r*w^2 - 
      64*a^5*m*r*w^2 - (8*I)*a^4*r^2*w^2 + (24*I)*a^2*cM^2*r^2*w^2 + 
      36*a^3*cM*m*r^2*w^2 - (12*I)*a^4*m^2*r^2*w^2 - (32*I)*a^2*cM*r^3*w^2 - 
      32*a^3*m*r^3*w^2 + (8*I)*a^2*r^4*w^2 + 8*a*cM*m*r^4*w^2 + 
      (12*I)*a^2*m^2*r^4*w^2 - (4*I)*cM*r^5*w^2 + 8*a*m*r^5*w^2 + 
      (10*I)*a^6*sss*w^2 - (12*I)*a^4*cM*r*sss*w^2 + (6*I)*a^4*r^2*sss*w^2 + 
      (12*I)*a^2*cM*r^3*sss*w^2 - (6*I)*a^2*r^4*sss*w^2 - (2*I)*r^6*sss*w^2 - 
      12*a^6*cM*w^3 + (40*I)*a^7*m*w^3 + 32*a^6*r*w^3 - 24*a^4*cM*r^2*w^3 + 
      (24*I)*a^5*m*r^2*w^3 + 36*a^4*r^3*w^3 - 12*a^2*cM*r^4*w^3 - 
      (24*I)*a^3*m*r^4*w^3 - (8*I)*a*m*r^6*w^3 - 4*r^7*w^3 - (12*I)*a^8*w^4 - 
      (12*I)*a^6*r^2*w^4 + (12*I)*a^4*r^4*w^4 + (12*I)*a^2*r^6*w^4)*
     Derivative[1][fR0][r])/(72*cM*w^3), 
 f04f24a[r] -> (a*((4*I)*a^6*m^2 - (16*I)*a^4*cM^2*m^2 - 16*a^5*cM*m^3 - 
      16*a^3*cM^3*m^3 + (8*I)*a^6*m^4 + (4*I)*a^4*cM^2*m^4 - 16*a^5*cM*m^5 + 
      (4*I)*a^6*m^6 - 4*a^5*m*r + 16*a^3*cM^2*m*r + (4*I)*a^4*cM*m^2*r + 
      12*a^5*m^3*r + 40*a^3*cM^2*m^3*r - (16*I)*a^4*cM*m^4*r + 16*a^5*m^5*r - 
      20*a^3*cM*m*r^2 - 16*a*cM^3*m*r^2 + (16*I)*a^4*m^2*r^2 - 
      (12*I)*a^2*cM^2*m^2*r^2 - 72*a^3*cM*m^3*r^2 + (16*I)*a^4*m^4*r^2 + 
      4*a^3*m*r^3 + 56*a*cM^2*m*r^3 - (12*I)*a^2*cM*m^2*r^3 + 
      44*a^3*m^3*r^3 - 60*a*cM*m*r^4 + (16*I)*a^2*m^2*r^4 + 24*a*m*r^5 + 
      4*a^5*cM*m*sss + 16*a^3*cM^3*m*sss - (6*I)*a^6*m^2*sss - 
      (12*I)*a^4*cM^2*m^2*sss + 12*a^5*cM*m^3*sss - (6*I)*a^6*m^4*sss - 
      4*a^5*m*r*sss - 48*a^3*cM^2*m*r*sss + (26*I)*a^4*cM*m^2*r*sss - 
      14*a^5*m^3*r*sss - 12*a^3*cM^2*m^3*r*sss + (8*I)*a^4*cM*m^4*r*sss + 
      60*a^3*cM*m*r^2*sss - 8*a*cM^3*m*r^2*sss - (12*I)*a^4*m^2*r^2*sss - 
      (6*I)*a^2*cM^2*m^2*r^2*sss - 28*a^3*m*r^3*sss + 
      (10*I)*a^2*cM*m^2*r^3*sss + 10*a^3*m^3*r^3*sss + 8*a*cM*m*r^4*sss - 
      2*a^5*cM*m*sss^2 + (2*I)*a^6*m^2*sss^2 + 3*a^5*m*r*sss^2 + 
      4*a^3*cM^2*m*r*sss^2 - (4*I)*a^4*cM*m^2*r*sss^2 - a^3*cM*m*r^2*sss^2 - 
      (2*I)*a^4*m^2*r^2*sss^2 - 3*a^3*m*r^3*sss^2 - 14*a*cM^2*m*r^3*sss^2 + 
      (8*I)*a^2*cM*m^2*r^3*sss^2 + 19*a*cM*m*r^4*sss^2 - 
      (4*I)*a^2*m^2*r^4*sss^2 - 6*a*m*r^5*sss^2 - (24*I)*a^7*m*w - 
      (16*I)*a^5*cM^2*m*w + 28*a^6*cM*m^2*w + 80*a^4*cM^3*m^2*w - 
      (40*I)*a^7*m^3*w - (72*I)*a^5*cM^2*m^3*w + 52*a^6*cM*m^4*w - 
      (20*I)*a^7*m^5*w + 16*a^6*r*w - 64*a^4*cM^2*r*w + 
      (156*I)*a^5*cM*m*r*w - 20*a^6*m^2*r*w - 264*a^4*cM^2*m^2*r*w + 
      (172*I)*a^5*cM*m^3*r*w - 52*a^6*m^4*r*w + 52*a^4*cM*r^2*w + 
      112*a^2*cM^3*r^2*w - (88*I)*a^5*m*r^2*w - (64*I)*a^3*cM^2*m*r^2*w + 
      388*a^4*cM*m^2*r^2*w + 16*a^2*cM^3*m^2*r^2*w - (80*I)*a^5*m^3*r^2*w - 
      (80*I)*a^3*cM^2*m^3*r^2*w - 68*a^4*cM*m^4*r^2*w + (4*I)*a^5*m^5*r^2*w + 
      8*a^4*r^3*w - 296*a^2*cM^2*r^3*w + (96*I)*a^3*cM*m*r^3*w - 
      176*a^4*m^2*r^3*w - 8*a^2*cM^2*m^2*r^3*w + (44*I)*a^3*cM*m^3*r^3*w + 
      44*a^4*m^4*r^3*w + 192*a^2*cM*r^4*w + 144*cM^3*r^4*w - 
      (48*I)*a^3*m*r^4*w + (64*I)*a*cM^2*m*r^4*w + 64*a^2*cM*m^2*r^4*w - 
      (16*I)*a^3*m^3*r^4*w - 32*a^2*r^5*w - 216*cM^2*r^5*w - 
      (92*I)*a*cM*m*r^5*w - 60*a^2*m^2*r^5*w + 108*cM*r^6*w + 
      (16*I)*a*m*r^6*w - 24*r^7*w + 4*a^6*cM*sss*w - 16*a^4*cM^3*sss*w + 
      (16*I)*a^7*m*sss*w + (32*I)*a^5*cM^2*m*sss*w - 14*a^6*cM*m^2*sss*w + 
      (18*I)*a^7*m^3*sss*w - 16*a^6*r*sss*w + 56*a^4*cM^2*r*sss*w - 
      (98*I)*a^5*cM*m*r*sss*w + 18*a^6*m^2*r*sss*w + 
      12*a^4*cM^2*m^2*r*sss*w - (24*I)*a^5*cM*m^3*r*sss*w - 
      8*a^4*cM*r^2*sss*w - 56*a^2*cM^3*r^2*sss*w + (28*I)*a^5*m*r^2*sss*w + 
      (72*I)*a^3*cM^2*m*r^2*sss*w + 46*a^4*cM*m^2*r^2*sss*w - 
      (6*I)*a^5*m^3*r^2*sss*w - 16*a^4*r^3*sss*w + 56*a^2*cM^2*r^3*sss*w - 
      24*a^4*m^2*r^3*sss*w - 68*a^2*cM^2*m^2*r^3*sss*w + 
      (24*I)*a^3*cM*m^3*r^3*sss*w - 12*a^2*cM*r^4*sss*w + 8*cM^3*r^4*sss*w - 
      (4*I)*a^3*m*r^4*sss*w - (80*I)*a*cM^2*m*r^4*sss*w + 
      96*a^2*cM*m^2*r^4*sss*w - (24*I)*a^3*m^3*r^4*sss*w + 16*a^2*r^5*sss*w + 
      16*cM^2*r^5*sss*w + (50*I)*a*cM*m*r^5*sss*w - 42*a^2*m^2*r^5*sss*w - 
      48*cM*r^6*sss*w - (16*I)*a*m*r^6*sss*w + 16*r^7*sss*w - 
      2*a^6*cM*sss^2*w - (2*I)*a^7*m*sss^2*w + 4*a^6*r*sss^2*w + 
      4*a^4*cM^2*r*sss^2*w + (4*I)*a^5*cM*m*r*sss^2*w - 
      17*a^4*cM*r^2*sss^2*w + 6*a^4*r^3*sss^2*w + 14*a^2*cM^2*r^3*sss^2*w - 
      (4*I)*a^3*cM*m*r^3*sss^2*w - 10*a^2*cM*r^4*sss^2*w + 
      (6*I)*a^3*m*r^4*sss^2*w - 2*cM^2*r^5*sss^2*w - 
      (8*I)*a*cM*m*r^5*sss^2*w + 5*cM*r^6*sss^2*w + (4*I)*a*m*r^6*sss^2*w - 
      2*r^7*sss^2*w - (8*I)*a^8*w^2 + (32*I)*a^6*cM^2*w^2 + 56*a^7*cM*m*w^2 - 
      112*a^5*cM^3*m*w^2 + (56*I)*a^8*m^2*w^2 + (192*I)*a^6*cM^2*m^2*w^2 - 
      48*a^7*cM*m^3*w^2 + (40*I)*a^8*m^4*w^2 - (32*I)*a^6*cM*r*w^2 - 
      32*a^7*m*r*w^2 + 328*a^5*cM^2*m*r*w^2 - (392*I)*a^6*cM*m^2*r*w^2 + 
      56*a^7*m^3*r*w^2 - (48*I)*a^6*r^2*w^2 - (20*I)*a^4*cM^2*r^2*w^2 - 
      212*a^5*cM*m*r^2*w^2 - 208*a^3*cM^3*m*r^2*w^2 + 
      (60*I)*a^6*m^2*r^2*w^2 + (340*I)*a^4*cM^2*m^2*r^2*w^2 + 
      252*a^5*cM*m^3*r^2*w^2 - (16*I)*a^6*m^4*r^2*w^2 + 
      (152*I)*a^4*cM*r^3*w^2 - 20*a^5*m*r^3*w^2 + 40*a^3*cM^2*m*r^3*w^2 - 
      (24*I)*a^4*cM*m^2*r^3*w^2 - 92*a^5*m^3*r^3*w^2 - (48*I)*a^4*r^4*w^2 - 
      (184*I)*a^2*cM^2*r^4*w^2 + 64*a^3*cM*m*r^4*w^2 - 
      (36*I)*a^4*m^2*r^4*w^2 - (116*I)*a^2*cM^2*m^2*r^4*w^2 + 
      60*a^3*cM*m^3*r^4*w^2 - (32*I)*a^4*m^4*r^4*w^2 + 
      (96*I)*a^2*cM*r^5*w^2 - 16*a^3*m*r^5*w^2 + 48*a*cM^2*m*r^5*w^2 + 
      (80*I)*a^2*cM*m^2*r^5*w^2 - 52*a^3*m^3*r^5*w^2 + (16*I)*a^2*r^6*w^2 + 
      (108*I)*cM^2*r^6*w^2 - 100*a*cM*m*r^6*w^2 - (16*I)*a^2*m^2*r^6*w^2 - 
      (88*I)*cM*r^7*w^2 + 68*a*m*r^7*w^2 + (24*I)*r^8*w^2 + 
      (4*I)*a^8*sss*w^2 - (20*I)*a^6*cM^2*sss*w^2 - 8*a^7*cM*m*sss*w^2 - 
      (18*I)*a^8*m^2*sss*w^2 + (8*I)*a^6*cM*r*sss*w^2 + 4*a^7*m*r*sss*w^2 + 
      12*a^5*cM^2*m*r*sss*w^2 + (24*I)*a^6*cM*m^2*r*sss*w^2 + 
      (24*I)*a^6*r^2*sss*w^2 - (2*I)*a^4*cM^2*r^2*sss*w^2 - 
      98*a^5*cM*m*r^2*sss*w^2 + (12*I)*a^6*m^2*r^2*sss*w^2 - 
      (68*I)*a^4*cM*r^3*sss*w^2 + 30*a^5*m*r^3*sss*w^2 + 
      116*a^3*cM^2*m*r^3*sss*w^2 - (48*I)*a^4*cM*m^2*r^3*sss*w^2 + 
      (24*I)*a^4*r^4*sss*w^2 + (48*I)*a^2*cM^2*r^4*sss*w^2 - 
      124*a^3*cM*m*r^4*sss*w^2 + (54*I)*a^4*m^2*r^4*sss*w^2 - 
      (40*I)*a^2*cM*r^5*sss*w^2 + 12*a^3*m*r^5*sss*w^2 - 
      16*a*cM^2*m*r^5*sss*w^2 - (24*I)*a^2*cM*m^2*r^5*sss*w^2 - 
      (8*I)*a^2*r^6*sss*w^2 + (6*I)*cM^2*r^6*sss*w^2 + 
      38*a*cM*m*r^6*sss*w^2 + (24*I)*a^2*m^2*r^6*sss*w^2 + 
      (36*I)*cM*r^7*sss*w^2 - 14*a*m*r^7*sss*w^2 - (12*I)*r^8*sss*w^2 - 
      68*a^8*cM*w^3 + 48*a^6*cM^3*w^3 - (24*I)*a^9*m*w^3 - 
      (184*I)*a^7*cM^2*m*w^3 - 8*a^8*cM*m^2*w^3 - (40*I)*a^9*m^3*w^3 + 
      40*a^8*r*w^3 - 104*a^6*cM^2*r*w^3 + (332*I)*a^7*cM*m*r*w^3 - 
      16*a^8*m^2*r*w^3 - 24*a^6*cM*r^2*w^3 + 192*a^4*cM^3*r^2*w^3 + 
      (40*I)*a^7*m*r^2*w^3 - (440*I)*a^5*cM^2*m*r^2*w^3 - 
      348*a^6*cM*m^2*r^2*w^3 + (24*I)*a^7*m^3*r^2*w^3 + 20*a^6*r^3*w^3 - 
      144*a^4*cM^2*r^3*w^3 - (104*I)*a^5*cM*m*r^3*w^3 + 48*a^6*m^2*r^3*w^3 + 
      168*a^4*cM*r^4*w^3 - 48*a^2*cM^3*r^4*w^3 + (156*I)*a^5*m*r^4*w^3 + 
      (224*I)*a^3*cM^2*m*r^4*w^3 - 192*a^4*cM*m^2*r^4*w^3 + 
      (96*I)*a^5*m^3*r^4*w^3 - 84*a^4*r^5*w^3 - 120*a^2*cM^2*r^5*w^3 - 
      (172*I)*a^3*cM*m*r^5*w^3 + 48*a^4*m^2*r^5*w^3 + 280*a^2*cM*r^6*w^3 + 
      (48*I)*a^3*m*r^6*w^3 + 4*a^2*cM*m^2*r^6*w^3 + (32*I)*a^3*m^3*r^6*w^3 - 
      68*a^2*r^7*w^3 + 16*cM^2*r^7*w^3 + (72*I)*a*cM*m*r^7*w^3 - 
      16*a^2*m^2*r^7*w^3 - 36*cM*r^8*w^3 - (44*I)*a*m*r^8*w^3 - 4*r^9*w^3 + 
      10*a^8*cM*sss*w^3 + (6*I)*a^9*m*sss*w^3 - 8*a^8*r*sss*w^3 - 
      12*a^6*cM^2*r*sss*w^3 - (8*I)*a^7*cM*m*r*sss*w^3 + 
      52*a^6*cM*r^2*sss*w^3 - (6*I)*a^7*m*r^2*sss*w^3 - 2*a^6*r^3*sss*w^3 - 
      48*a^4*cM^2*r^3*sss*w^3 + (24*I)*a^5*cM*m*r^3*sss*w^3 + 
      12*a^4*cM*r^4*sss*w^3 - (30*I)*a^5*m*r^4*sss*w^3 + 18*a^4*r^5*sss*w^3 + 
      12*a^2*cM^2*r^5*sss*w^3 + (24*I)*a^3*cM*m*r^5*sss*w^3 - 
      20*a^2*cM*r^6*sss*w^3 - (18*I)*a^3*m*r^6*sss*w^3 + 10*a^2*r^7*sss*w^3 - 
      (8*I)*a*cM*m*r^7*sss*w^3 + 10*cM*r^8*sss*w^3 - 2*r^9*sss*w^3 + 
      (60*I)*a^8*cM^2*w^4 + 32*a^9*cM*m*w^4 + (20*I)*a^10*m^2*w^4 - 
      (96*I)*a^8*cM*r*w^4 - 8*a^9*m*r*w^4 - (36*I)*a^8*r^2*w^4 + 
      (180*I)*a^6*cM^2*r^2*w^4 + 212*a^7*cM*m*r^2*w^4 - 
      (16*I)*a^8*m^2*r^2*w^4 + (84*I)*a^6*cM*r^3*w^4 + 4*a^7*m*r^3*w^4 - 
      (72*I)*a^6*r^4*w^4 - (108*I)*a^4*cM^2*r^4*w^4 + 204*a^5*cM*m*r^4*w^4 - 
      (96*I)*a^6*m^2*r^4*w^4 + (84*I)*a^4*cM*r^5*w^4 + 36*a^5*m*r^5*w^4 - 
      (24*I)*a^4*r^6*w^4 - (36*I)*a^2*cM^2*r^6*w^4 + 44*a^3*cM*m*r^6*w^4 - 
      (64*I)*a^4*m^2*r^6*w^4 - (84*I)*a^2*cM*r^7*w^4 + 28*a^3*m*r^7*w^4 + 
      (24*I)*a^2*r^8*w^4 + 20*a*cM*m*r^8*w^4 - (4*I)*a^2*m^2*r^8*w^4 + 
      (12*I)*cM*r^9*w^4 + 4*a*m*r^9*w^4 + (12*I)*r^10*w^4 - 12*a^10*cM*w^5 - 
      (4*I)*a^11*m*w^5 + 4*a^10*r*w^5 - 48*a^8*cM*r^2*w^5 + 
      (4*I)*a^9*m*r^2*w^5 - 4*a^8*r^3*w^5 - 72*a^6*cM*r^4*w^5 + 
      (32*I)*a^7*m*r^4*w^5 - 32*a^6*r^5*w^5 - 48*a^4*cM*r^6*w^5 + 
      (32*I)*a^5*m*r^6*w^5 - 32*a^4*r^7*w^5 - 12*a^2*cM*r^8*w^5 + 
      (4*I)*a^3*m*r^8*w^5 - 4*a^2*r^9*w^5 - (4*I)*a*m*r^10*w^5 + 4*r^11*w^5)*
     fR0[r])/(72*cM*(a^2 - 2*cM*r + r^2)*w^3) + 
   (a*((4*I)*a^4*cM*m^2 + 4*a^5*m^3 + 4*a^3*cM^2*m^3 + 4*a^5*m^5 - 
      4*a^3*cM*m*r - 8*a^3*cM*m^3*r + 4*a^3*m*r^2 + 4*a*cM^2*m*r^2 + 
      (4*I)*a^2*cM*m^2*r^2 + 12*a^3*m^3*r^2 - 12*a*cM*m*r^3 + 8*a*m*r^4 - 
      2*a^5*m*sss - 4*a^3*cM^2*m*sss + (2*I)*a^4*cM*m^2*sss - 4*a^5*m^3*sss + 
      10*a^3*cM*m*r*sss + 4*a^3*cM*m^3*r*sss - 8*a^3*m*r^2*sss + 
      2*a*cM^2*m*r^2*sss + (2*I)*a^2*cM*m^2*r^2*sss + 2*a^3*m^3*r^2*sss + 
      2*a*cM*m*r^3*sss + a^5*m*sss^2 - 2*a^3*cM*m*r*sss^2 - a^3*m*r^2*sss^2 + 
      4*a*cM*m*r^3*sss^2 - 2*a*m*r^4*sss^2 + (4*I)*a^5*cM*m*w - 
      12*a^6*m^2*w - 20*a^4*cM^2*m^2*w + (12*I)*a^5*cM*m^3*w - 16*a^6*m^4*w + 
      16*a^4*cM*r*w - (4*I)*a^5*m*r*w + 56*a^4*cM*m^2*r*w - 12*a^4*r^2*w - 
      28*a^2*cM^2*r^2*w - (20*I)*a^3*cM*m*r^2*w - 52*a^4*m^2*r^2*w - 
      4*a^2*cM^2*m^2*r^2*w + (12*I)*a^3*cM*m^3*r^2*w + 8*a^4*m^4*r^2*w + 
      60*a^2*cM*r^3*w + (4*I)*a^3*m*r^3*w - 24*a^2*r^4*w - 36*cM^2*r^4*w - 
      (24*I)*a*cM*m*r^4*w - 16*a^2*m^2*r^4*w + 36*cM*r^5*w + 
      (8*I)*a*m*r^5*w - 12*r^6*w + 4*a^4*cM^2*sss*w - (6*I)*a^5*cM*m*sss*w + 
      8*a^6*m^2*sss*w - 12*a^4*cM*r*sss*w + (2*I)*a^5*m*r*sss*w - 
      8*a^4*cM*m^2*r*sss*w + 6*a^4*r^2*sss*w + 14*a^2*cM^2*r^2*sss*w - 
      (6*I)*a^3*cM*m*r^2*sss*w - 8*a^4*m^2*r^2*sss*w - 14*a^2*cM*r^3*sss*w - 
      (2*I)*a^3*m*r^3*sss*w + 16*a^2*cM*m^2*r^3*sss*w + 12*a^2*r^4*sss*w - 
      2*cM^2*r^4*sss*w - 16*a^2*m^2*r^4*sss*w - 14*cM*r^5*sss*w - 
      (4*I)*a*m*r^5*sss*w + 6*r^6*sss*w - (8*I)*a^6*cM*w^2 - 4*a^7*m*w^2 + 
      28*a^5*cM^2*m*w^2 - (36*I)*a^6*cM*m^2*w^2 + 24*a^7*m^3*w^2 - 
      68*a^5*cM*m*r*w^2 + (4*I)*a^6*m^2*r*w^2 + (12*I)*a^4*cM*r^2*w^2 + 
      4*a^5*m*r^2*w^2 + 52*a^3*cM^2*m*r^2*w^2 - (60*I)*a^4*cM*m^2*r^2*w^2 - 
      24*a^5*m^3*r^2*w^2 + 16*a^3*cM*m*r^3*w^2 - (4*I)*a^4*m^2*r^3*w^2 + 
      (24*I)*a^2*cM*r^4*w^2 + 8*a^3*m*r^4*w^2 - (24*I)*a^2*cM*m^2*r^4*w^2 - 
      24*a^3*m^3*r^4*w^2 - 12*a*cM*m*r^5*w^2 - (8*I)*a^2*m^2*r^5*w^2 + 
      (4*I)*cM*r^6*w^2 + 24*a*m*r^6*w^2 + (4*I)*a^6*cM*sss*w^2 - 
      4*a^7*m*sss*w^2 + 4*a^5*cM*m*r*sss*w^2 + (2*I)*a^4*cM*r^2*sss*w^2 + 
      6*a^5*m*r^2*sss*w^2 - 16*a^3*cM*m*r^3*sss*w^2 + 
      (4*I)*a^2*cM*r^4*sss*w^2 + 12*a^3*m*r^4*sss*w^2 + 
      4*a*cM*m*r^5*sss*w^2 + (6*I)*cM*r^6*sss*w^2 + 2*a*m*r^6*sss*w^2 + 
      12*a^8*w^3 - 12*a^6*cM^2*w^3 + (36*I)*a^7*cM*m*w^3 - 16*a^8*m^2*w^3 + 
      20*a^6*cM*r*w^3 - (8*I)*a^7*m*r*w^3 + 16*a^6*r^2*w^3 - 
      48*a^4*cM^2*r^2*w^3 + (84*I)*a^5*cM*m*r^2*w^3 + 24*a^6*m^2*r^2*w^3 + 
      12*a^4*cM*r^3*w^3 + (12*I)*a^5*m*r^3*w^3 - 12*a^4*r^4*w^3 + 
      12*a^2*cM^2*r^4*w^3 + (60*I)*a^3*cM*m*r^4*w^3 + 48*a^4*m^2*r^4*w^3 + 
      36*a^2*cM*r^5*w^3 + (24*I)*a^3*m*r^5*w^3 - 24*a^2*r^6*w^3 + 
      (12*I)*a*cM*m*r^6*w^3 + 8*a^2*m^2*r^6*w^3 - 4*cM*r^7*w^3 + 
      (4*I)*a*m*r^7*w^3 - 8*r^8*w^3 - (12*I)*a^8*cM*w^4 + 4*a^9*m*w^4 + 
      (4*I)*a^8*r*w^4 - (36*I)*a^6*cM*r^2*w^4 - 8*a^7*m*r^2*w^4 - 
      (8*I)*a^6*r^3*w^4 - (36*I)*a^4*cM*r^4*w^4 - 24*a^5*m*r^4*w^4 - 
      (24*I)*a^4*r^5*w^4 - (12*I)*a^2*cM*r^6*w^4 - 8*a^3*m*r^6*w^4 - 
      (8*I)*a^2*r^7*w^4 + 4*a*m*r^8*w^4 + (4*I)*r^9*w^4)*
     Derivative[1][fR0][r])/(72*cM*w^3), 
 f04f24b[r] -> ((4*a^6*cM*m^2 - 16*a^4*cM^3*m^2 + (2*I)*a^7*m^3 + 
      (12*I)*a^5*cM^2*m^3 - 6*a^6*cM*m^4 + (2*I)*a^7*m^5 - 2*a^6*m^2*r + 
      32*a^4*cM^2*m^2*r - (18*I)*a^5*cM*m^3*r + 8*a^6*m^4*r - 
      26*a^4*cM*m^2*r^2 + 8*a^2*cM^3*m^2*r^2 + (6*I)*a^3*cM^2*m^3*r^2 + 
      18*a^4*cM*m^4*r^2 - (4*I)*a^5*m^5*r^2 + 10*a^4*m^2*r^3 - 
      28*a^2*cM^2*m^2*r^3 + (6*I)*a^3*cM*m^3*r^3 - 16*a^4*m^4*r^3 + 
      30*a^2*cM*m^2*r^4 - (8*I)*a^3*m^3*r^4 - 12*a^2*m^2*r^5 + 
      2*a^6*cM*m^2*sss - (2*I)*a^7*m^3*sss - 3*a^6*m^2*r*sss - 
      4*a^4*cM^2*m^2*r*sss + (4*I)*a^5*cM*m^3*r*sss + a^4*cM*m^2*r^2*sss + 
      (2*I)*a^5*m^3*r^2*sss + 3*a^4*m^2*r^3*sss + 14*a^2*cM^2*m^2*r^3*sss - 
      (8*I)*a^3*cM*m^3*r^3*sss - 19*a^2*cM*m^2*r^4*sss + 
      (4*I)*a^3*m^3*r^4*sss + 6*a^2*m^2*r^5*sss + (2*I)*a^8*w - 
      2*a^7*cM*m*w + 40*a^5*cM^3*m*w - (12*I)*a^8*m^2*w - 
      (54*I)*a^6*cM^2*m^2*w + 12*a^7*cM*m^3*w - (8*I)*a^8*m^4*w - 
      (24*I)*a^6*cM*r*w - 6*a^7*m*r*w - 100*a^5*cM^2*m*r*w + 
      (86*I)*a^6*cM*m^2*r*w - 18*a^7*m^3*r*w + (26*I)*a^6*r^2*w + 
      (40*I)*a^4*cM^2*r^2*w + 54*a^5*cM*m*r^2*w + 48*a^3*cM^3*m*r^2*w + 
      (10*I)*a^6*m^2*r^2*w - (78*I)*a^4*cM^2*m^2*r^2*w - 
      80*a^5*cM*m^3*r^2*w + (14*I)*a^6*m^4*r^2*w - (88*I)*a^4*cM*r^3*w - 
      6*a^5*m*r^3*w + 16*a^3*cM^2*m*r^3*w - (8*I)*a^4*cM*m^2*r^3*w + 
      42*a^5*m^3*r^3*w + (42*I)*a^4*r^4*w + (40*I)*a^2*cM^2*r^4*w - 
      86*a^3*cM*m*r^4*w + 8*a*cM^3*m*r^4*w + (38*I)*a^4*m^2*r^4*w + 
      (12*I)*a^2*cM^2*m^2*r^4*w - 8*a^3*cM*m^3*r^4*w + (10*I)*a^4*m^4*r^4*w - 
      (56*I)*a^2*cM*r^5*w + 42*a^3*m*r^5*w - 28*a*cM^2*m*r^5*w + 
      (2*I)*a^2*cM*m^2*r^5*w + 12*a^3*m^3*r^5*w + (14*I)*a^2*r^6*w + 
      26*a*cM*m*r^6*w + (4*I)*a^2*m^2*r^6*w + (8*I)*cM*r^7*w - 6*a*m*r^7*w - 
      (4*I)*r^8*w - I*a^8*sss*w + a^7*cM*m*sss*w + (4*I)*a^8*m^2*sss*w + 
      (12*I)*a^6*cM*r*sss*w + 3*a^7*m*r*sss*w - 2*a^5*cM^2*m*r*sss*w - 
      (8*I)*a^6*cM*m^2*r*sss*w - (13*I)*a^6*r^2*sss*w - 
      (20*I)*a^4*cM^2*r^2*sss*w + 17*a^5*cM*m*r^2*sss*w - 
      (6*I)*a^6*m^2*r^2*sss*w + (44*I)*a^4*cM*r^3*sss*w - 9*a^5*m*r^3*sss*w - 
      44*a^3*cM^2*m*r^3*sss*w + (20*I)*a^4*cM*m^2*r^3*sss*w - 
      (21*I)*a^4*r^4*sss*w - (20*I)*a^2*cM^2*r^4*sss*w + 
      43*a^3*cM*m*r^4*sss*w - (12*I)*a^4*m^2*r^4*sss*w + 
      (28*I)*a^2*cM*r^5*sss*w - 9*a^3*m*r^5*sss*w + 6*a*cM^2*m*r^5*sss*w + 
      (4*I)*a^2*cM*m^2*r^5*sss*w - (7*I)*a^2*r^6*sss*w - 9*a*cM*m*r^6*sss*w - 
      (2*I)*a^2*m^2*r^6*sss*w - (4*I)*cM*r^7*sss*w + 3*a*m*r^7*sss*w + 
      (2*I)*r^8*sss*w + 6*a^8*cM*w^2 - 24*a^6*cM^3*w^2 + (16*I)*a^9*m*w^2 + 
      (72*I)*a^7*cM^2*m*w^2 + (12*I)*a^9*m^3*w^2 - 4*a^8*r*w^2 + 
      68*a^6*cM^2*r*w^2 - (120*I)*a^7*cM*m*r*w^2 + 10*a^8*m^2*r*w^2 - 
      18*a^6*cM*r^2*w^2 - 96*a^4*cM^3*r^2*w^2 - (12*I)*a^7*m*r^2*w^2 + 
      (162*I)*a^5*cM^2*m*r^2*w^2 + 130*a^6*cM*m^2*r^2*w^2 - 
      (18*I)*a^7*m^3*r^2*w^2 + 8*a^6*r^3*w^2 + 56*a^4*cM^2*r^3*w^2 + 
      (46*I)*a^5*cM*m*r^3*w^2 - 24*a^6*m^2*r^3*w^2 - 14*a^4*cM*r^4*w^2 + 
      24*a^2*cM^3*r^4*w^2 - (84*I)*a^5*m*r^4*w^2 - (72*I)*a^3*cM^2*m*r^4*
       w^2 + 56*a^4*cM*m^2*r^4*w^2 - (36*I)*a^5*m^3*r^4*w^2 + 
      24*a^4*r^5*w^2 + 28*a^2*cM^2*r^5*w^2 + (44*I)*a^3*cM*m*r^5*w^2 - 
      30*a^4*m^2*r^5*w^2 - 70*a^2*cM*r^6*w^2 - (44*I)*a^3*m*r^6*w^2 + 
      (6*I)*a*cM^2*m*r^6*w^2 - 2*a^2*cM*m^2*r^6*w^2 - (6*I)*a^3*m^3*r^6*w^2 + 
      8*a^2*r^7*w^2 - 8*cM^2*r^7*w^2 - (26*I)*a*cM*m*r^7*w^2 + 
      4*a^2*m^2*r^7*w^2 + 16*cM*r^8*w^2 + (12*I)*a*m*r^8*w^2 - 4*r^9*w^2 - 
      3*a^8*cM*sss*w^2 - (2*I)*a^9*m*sss*w^2 + 2*a^8*r*sss*w^2 + 
      6*a^6*cM^2*r*sss*w^2 + (4*I)*a^7*cM*m*r*sss*w^2 - 
      19*a^6*cM*r^2*sss*w^2 + (4*I)*a^7*m*r^2*sss*w^2 - 4*a^6*r^3*sss*w^2 + 
      24*a^4*cM^2*r^3*sss*w^2 - (12*I)*a^5*cM*m*r^3*sss*w^2 + 
      3*a^4*cM*r^4*sss*w^2 + (12*I)*a^5*m*r^4*sss*w^2 - 12*a^4*r^5*sss*w^2 - 
      6*a^2*cM^2*r^5*sss*w^2 - (12*I)*a^3*cM*m*r^5*sss*w^2 + 
      15*a^2*cM*r^6*sss*w^2 + (4*I)*a^3*m*r^6*sss*w^2 - 4*a^2*r^7*sss*w^2 + 
      (4*I)*a*cM*m*r^7*sss*w^2 - 4*cM*r^8*sss*w^2 - (2*I)*a*m*r^8*sss*w^2 + 
      2*r^9*sss*w^2 - (6*I)*a^10*w^3 - (30*I)*a^8*cM^2*w^3 - 
      12*a^9*cM*m*w^3 - (8*I)*a^10*m^2*w^3 + (52*I)*a^8*cM*r*w^3 + 
      2*a^9*m*r*w^3 + (4*I)*a^8*r^2*w^3 - (90*I)*a^6*cM^2*r^2*w^3 - 
      92*a^7*cM*m*r^2*w^3 + (10*I)*a^8*m^2*r^2*w^3 - (42*I)*a^6*cM*r^3*w^3 - 
      4*a^7*m*r^3*w^3 + (34*I)*a^6*r^4*w^3 + (54*I)*a^4*cM^2*r^4*w^3 - 
      84*a^5*cM*m*r^4*w^3 + (42*I)*a^6*m^2*r^4*w^3 - (54*I)*a^4*cM*r^5*w^3 - 
      12*a^5*m*r^5*w^3 + (30*I)*a^4*r^6*w^3 + (18*I)*a^2*cM^2*r^6*w^3 - 
      12*a^3*cM*m*r^6*w^3 + (22*I)*a^4*m^2*r^6*w^3 + (34*I)*a^2*cM*r^7*w^3 - 
      4*a^3*m*r^7*w^3 + (4*I)*a^2*r^8*w^3 - 8*a*cM*m*r^8*w^3 - 
      (2*I)*a^2*m^2*r^8*w^3 - (6*I)*cM*r^9*w^3 + 2*a*m*r^9*w^3 - 
      (2*I)*r^10*w^3 + 6*a^10*cM*w^4 + (2*I)*a^11*m*w^4 - 2*a^10*r*w^4 + 
      24*a^8*cM*r^2*w^4 - (2*I)*a^9*m*r^2*w^4 + 2*a^8*r^3*w^4 + 
      36*a^6*cM*r^4*w^4 - (16*I)*a^7*m*r^4*w^4 + 16*a^6*r^5*w^4 + 
      24*a^4*cM*r^6*w^4 - (16*I)*a^5*m*r^6*w^4 + 16*a^4*r^7*w^4 + 
      6*a^2*cM*r^8*w^4 - (2*I)*a^3*m*r^8*w^4 + 2*a^2*r^9*w^4 + 
      (2*I)*a*m*r^10*w^4 - 2*r^11*w^4)*fR0[r])/(36*cM*(a^2 - 2*cM*r + r^2)*
     w^3) - ((-4*a^4*cM^2*m^2 + (2*I)*a^5*cM*m^3 - 2*a^6*m^4 + 
      6*a^4*cM*m^2*r - 2*a^4*m^2*r^2 + 2*a^2*cM^2*m^2*r^2 + 
      (2*I)*a^3*cM*m^3*r^2 + 4*a^4*m^4*r^2 - 6*a^2*cM*m^2*r^3 + 
      4*a^2*m^2*r^4 + a^6*m^2*sss - 2*a^4*cM*m^2*r*sss - a^4*m^2*r^2*sss + 
      4*a^2*cM*m^2*r^3*sss - 2*a^2*m^2*r^4*sss + 2*a^7*m*w + 
      10*a^5*cM^2*m*w - (10*I)*a^6*cM*m^2*w + 6*a^7*m^3*w - (4*I)*a^6*r*w - 
      20*a^5*cM*m*r*w + (8*I)*a^4*cM*r^2*w + 12*a^3*cM^2*m*r^2*w - 
      (16*I)*a^4*cM*m^2*r^2*w - 12*a^5*m^3*r^2*w - (6*I)*a^4*r^3*w + 
      10*a^3*cM*m*r^3*w + (4*I)*a^2*cM*r^4*w - 12*a^3*m*r^4*w + 
      2*a*cM^2*m*r^4*w - (6*I)*a^2*cM*m^2*r^4*w - 6*a^3*m^3*r^4*w - 
      6*a*cM*m*r^5*w - (4*I)*cM*r^6*w + 2*a*m*r^6*w + (2*I)*r^7*w - 
      a^7*m*sss*w + (2*I)*a^6*r*sss*w + 2*a^5*cM*m*r*sss*w - 
      (4*I)*a^4*cM*r^2*sss*w + 3*a^5*m*r^2*sss*w + (3*I)*a^4*r^3*sss*w - 
      8*a^3*cM*m*r^3*sss*w - (2*I)*a^2*cM*r^4*sss*w + 3*a^3*m*r^4*sss*w + 
      2*a*cM*m*r^5*sss*w + (2*I)*cM*r^6*sss*w - a*m*r^6*sss*w - I*r^7*sss*w - 
      6*a^6*cM^2*w^2 + (14*I)*a^7*cM*m*w^2 - 6*a^8*m^2*w^2 + 
      14*a^6*cM*r*w^2 - (2*I)*a^7*m*r*w^2 - 24*a^4*cM^2*r^2*w^2 + 
      (32*I)*a^5*cM*m*r^2*w^2 + 12*a^6*m^2*r^2*w^2 + 2*a^4*cM*r^3*w^2 + 
      (6*I)*a^5*m*r^3*w^2 + 6*a^2*cM^2*r^4*w^2 + (22*I)*a^3*cM*m*r^4*w^2 + 
      18*a^4*m^2*r^4*w^2 + 10*a^2*cM*r^5*w^2 + (6*I)*a^3*m*r^5*w^2 + 
      (4*I)*a*cM*m*r^6*w^2 - 2*cM*r^7*w^2 - (2*I)*a*m*r^7*w^2 - 
      (6*I)*a^8*cM*w^3 + 2*a^9*m*w^3 + (2*I)*a^8*r*w^3 - 
      (18*I)*a^6*cM*r^2*w^3 - 4*a^7*m*r^2*w^3 - (4*I)*a^6*r^3*w^3 - 
      (18*I)*a^4*cM*r^4*w^3 - 12*a^5*m*r^4*w^3 - (12*I)*a^4*r^5*w^3 - 
      (6*I)*a^2*cM*r^6*w^3 - 4*a^3*m*r^6*w^3 - (4*I)*a^2*r^7*w^3 + 
      2*a*m*r^8*w^3 + (2*I)*r^9*w^3)*Derivative[1][fR0][r])/(36*cM*w^3), 
 f04f33a[r] -> (((-20*I)*a^4*m^2 + (80*I)*a^2*cM^2*m^2 + 100*a^3*cM*m^3 - 
      (20*I)*a^4*m^4 + 4*a^3*m*r - 16*a*cM^2*m*r - (100*I)*a^2*cM*m^2*r - 
      96*a^3*m^3*r + 24*a*cM*m*r^2 + (40*I)*a^2*m^2*r^2 - 12*a*m*r^3 + 
      (12*I)*a^4*sss - (48*I)*a^2*cM^2*sss - 60*a^3*cM*m*sss + 
      (28*I)*a^4*m^2*sss - (24*I)*a^2*cM^2*m^2*sss - 30*a^3*cM*m^3*sss + 
      (6*I)*a^4*m^4*sss + (64*I)*a^2*cM*r*sss + 58*a^3*m*r*sss - 
      8*a*cM^2*m*r*sss + (26*I)*a^2*cM*m^2*r*sss + 32*a^3*m^3*r*sss - 
      (28*I)*a^2*r^2*sss + (16*I)*cM^2*r^2*sss + 20*a*cM*m*r^2*sss - 
      (18*I)*a^2*m^2*r^2*sss - (24*I)*cM*r^3*sss - 10*a*m*r^3*sss + 
      (8*I)*r^4*sss - (10*I)*a^4*sss^2 + (16*I)*a^2*cM^2*sss^2 + 
      20*a^3*cM*m*sss^2 - (7*I)*a^4*m^2*sss^2 - (16*I)*a^2*cM*r*sss^2 - 
      22*a^3*m*r*sss^2 + (6*I)*a^2*cM*m^2*r*sss^2 + (12*I)*a^2*r^2*sss^2 - 
      6*a*cM*m*r^2*sss^2 - I*a^2*m^2*r^2*sss^2 + 8*a*m*r^3*sss^2 - 
      (2*I)*r^4*sss^2 + (2*I)*a^4*sss^3 - (4*I)*a^2*cM*r*sss^3 + 
      I*a^2*r^2*sss^3 + (2*I)*cM*r^3*sss^3 - I*r^4*sss^3 - 96*a^4*cM*w + 
      (56*I)*a^5*m*w - (128*I)*a^3*cM^2*m*w - 276*a^4*cM*m^2*w + 
      (92*I)*a^5*m^3*w - (64*I)*a^3*cM^2*m^3*w - 80*a^4*cM*m^4*w + 
      (16*I)*a^5*m^5*w + 128*a^4*r*w + 16*a^2*cM^2*r*w + 
      (264*I)*a^3*cM*m*r*w + 248*a^4*m^2*r*w - 32*a^2*cM^2*m^2*r*w + 
      (168*I)*a^3*cM*m^3*r*w + 96*a^4*m^4*r*w + 8*a^2*cM*r^2*w - 
      (184*I)*a^3*m*r^2*w + (96*I)*a*cM^2*m*r^2*w + 28*a^2*cM*m^2*r^2*w - 
      (68*I)*a^3*m^3*r^2*w - 48*a^2*r^3*w - (168*I)*a*cM*m*r^3*w + 
      56*a^2*m^2*r^3*w - 24*cM*r^4*w + (64*I)*a*m*r^4*w + 16*r^5*w + 
      92*a^4*cM*sss*w - (72*I)*a^5*m*sss*w + (96*I)*a^3*cM^2*m*sss*w + 
      150*a^4*cM*m^2*sss*w - (44*I)*a^5*m^3*sss*w - 100*a^4*r*sss*w + 
      8*a^2*cM^2*r*sss*w - (212*I)*a^3*cM*m*r*sss*w - 166*a^4*m^2*r*sss*w + 
      (16*I)*a^3*cM*m^3*r*sss*w + 16*a^2*cM*r^2*sss*w + 
      (144*I)*a^3*m*r^2*sss*w - (16*I)*a*cM^2*m*r^2*sss*w - 
      42*a^2*cM*m^2*r^2*sss*w - (8*I)*a^3*m^3*r^2*sss*w + 
      (60*I)*a*cM*m*r^3*sss*w + 38*a^2*m^2*r^3*sss*w - 20*cM*r^4*sss*w - 
      (48*I)*a*m*r^4*sss*w + 4*r^5*sss*w - 20*a^4*cM*sss^2*w + 
      (20*I)*a^5*m*sss^2*w + 18*a^4*r*sss^2*w - (24*I)*a^3*cM*m*r*sss^2*w - 
      6*a^2*cM*r^2*sss^2*w + (10*I)*a^3*m*r^2*sss^2*w + 12*a^2*r^3*sss^2*w + 
      (12*I)*a*cM*m*r^3*sss^2*w + 2*cM*r^4*sss^2*w - (10*I)*a*m*r^4*sss^2*w - 
      6*r^5*sss^2*w - (72*I)*a^6*w^2 + (192*I)*a^4*cM^2*w^2 + 
      464*a^5*cM*m*w^2 - (200*I)*a^6*m^2*w^2 + (192*I)*a^4*cM^2*m^2*w^2 + 
      320*a^5*cM*m^3*w^2 - (80*I)*a^6*m^4*w^2 - (604*I)*a^4*cM*r*w^2 - 
      544*a^5*m*r*w^2 + 80*a^3*cM^2*m*r*w^2 - (588*I)*a^4*cM*m^2*r*w^2 - 
      356*a^5*m^3*r*w^2 + (384*I)*a^4*r^2*w^2 + (48*I)*a^2*cM^2*r^2*w^2 - 
      308*a^3*cM*m*r^2*w^2 + (376*I)*a^4*m^2*r^2*w^2 - 
      (96*I)*a^2*cM^2*m^2*r^2*w^2 - 136*a^3*cM*m^3*r^2*w^2 - 
      (8*I)*a^4*m^4*r^2*w^2 + (96*I)*a^2*cM*r^3*w^2 + 264*a^3*m*r^3*w^2 + 
      (176*I)*a^2*cM*m^2*r^3*w^2 + 64*a^3*m^3*r^3*w^2 - (48*I)*a^2*r^4*w^2 - 
      (48*I)*cM^2*r^4*w^2 - 68*a*cM*m*r^4*w^2 - (132*I)*a^2*m^2*r^4*w^2 + 
      (76*I)*cM*r^5*w^2 - 32*a*m*r^5*w^2 - (24*I)*r^6*w^2 + 
      (62*I)*a^6*sss*w^2 - (72*I)*a^4*cM^2*sss*w^2 - 210*a^5*cM*m*sss*w^2 + 
      (96*I)*a^6*m^2*sss*w^2 + (158*I)*a^4*cM*r*sss*w^2 + 
      212*a^5*m*r*sss*w^2 - (48*I)*a^4*cM*m^2*r*sss*w^2 - 
      (104*I)*a^4*r^2*sss*w^2 + (24*I)*a^2*cM^2*r^2*sss*w^2 + 
      102*a^3*cM*m*r^2*sss*w^2 + (30*I)*a^4*m^2*r^2*sss*w^2 - 
      (28*I)*a^2*cM*r^3*sss*w^2 - 2*a^3*m*r^3*sss*w^2 + 
      (24*I)*a^2*cM*m^2*r^3*sss*w^2 - (10*I)*a^2*r^4*sss*w^2 - 
      12*a*cM*m*r^4*sss*w^2 - (30*I)*a^2*m^2*r^4*sss*w^2 + 
      (6*I)*cM*r^5*sss*w^2 - 34*a*m*r^5*sss*w^2 + (12*I)*r^6*sss*w^2 - 
      (13*I)*a^6*sss^2*w^2 + (18*I)*a^4*cM*r*sss^2*w^2 - 
      (6*I)*a^4*r^2*sss^2*w^2 - (18*I)*a^2*cM*r^3*sss^2*w^2 + 
      (9*I)*a^2*r^4*sss^2*w^2 + (2*I)*r^6*sss^2*w^2 - 288*a^6*cM*w^3 + 
      (204*I)*a^7*m*w^3 - (192*I)*a^5*cM^2*m*w^3 - 480*a^6*cM*m^2*w^3 + 
      (160*I)*a^7*m^3*w^3 + 296*a^6*r*w^3 - 48*a^4*cM^2*r*w^3 + 
      (672*I)*a^5*cM*m*r*w^3 + 492*a^6*m^2*r*w^3 + 300*a^4*cM*r^2*w^3 - 
      (416*I)*a^5*m*r^2*w^3 + (192*I)*a^3*cM^2*m*r^2*w^3 + 
      408*a^4*cM*m^2*r^2*w^3 + (32*I)*a^5*m^3*r^2*w^3 + 24*a^4*r^3*w^3 - 
      (392*I)*a^3*cM*m*r^3*w^3 - 84*a^4*m^2*r^3*w^3 - 96*a^2*cM*r^4*w^3 + 
      (44*I)*a^3*m*r^4*w^3 - 24*a^2*cM*m^2*r^4*w^3 - (32*I)*a^3*m^3*r^4*w^3 - 
      72*a^2*r^5*w^3 + (40*I)*a*cM*m*r^5*w^3 - 48*a^2*m^2*r^5*w^3 + 
      36*cM*r^6*w^3 + (40*I)*a*m*r^6*w^3 + 8*r^7*w^3 + 90*a^6*cM*sss*w^3 - 
      (84*I)*a^7*m*sss*w^3 - 78*a^6*r*sss*w^3 + (48*I)*a^5*cM*m*r*sss*w^3 - 
      60*a^4*cM*r^2*sss*w^3 - (36*I)*a^5*m*r^2*sss*w^3 - 54*a^4*r^3*sss*w^3 - 
      (48*I)*a^3*cM*m*r^3*sss*w^3 + 18*a^2*cM*r^4*sss*w^3 + 
      (60*I)*a^3*m*r^4*sss*w^3 + 30*a^2*r^5*sss*w^3 + 
      (12*I)*a*m*r^6*sss*w^3 + 6*r^7*sss*w^3 - (76*I)*a^8*w^4 + 
      (64*I)*a^6*cM^2*w^4 + 320*a^7*cM*m*w^4 - (160*I)*a^8*m^2*w^4 - 
      (252*I)*a^6*cM*r*w^4 - 300*a^7*m*r*w^4 + (108*I)*a^6*r^2*w^4 - 
      (96*I)*a^4*cM^2*r^2*w^4 - 408*a^5*cM*m*r^2*w^4 - 
      (48*I)*a^6*m^2*r^2*w^4 + (216*I)*a^4*cM*r^3*w^4 - 24*a^5*m*r^3*w^4 + 
      (72*I)*a^4*r^4*w^4 + 48*a^3*cM*m*r^4*w^4 + (96*I)*a^4*m^2*r^4*w^4 - 
      (60*I)*a^2*cM*r^5*w^4 + 84*a^3*m*r^5*w^4 + (36*I)*a^2*r^6*w^4 + 
      (24*I)*a^2*m^2*r^6*w^4 + 8*a*m*r^7*w^4 - (12*I)*r^8*w^4 + 
      (26*I)*a^8*sss*w^4 - (16*I)*a^6*cM*r*sss*w^4 + (14*I)*a^6*r^2*sss*w^4 + 
      (24*I)*a^4*cM*r^3*sss*w^4 - (30*I)*a^4*r^4*sss*w^4 - 
      (18*I)*a^2*r^6*sss*w^4 - 80*a^8*cM*w^5 + (80*I)*a^9*m*w^5 + 
      68*a^8*r*w^5 + 136*a^6*cM*r^2*w^5 + (32*I)*a^7*m*r^2*w^5 + 
      44*a^6*r^3*w^5 - 24*a^4*cM*r^4*w^5 - (96*I)*a^5*m*r^4*w^5 - 
      36*a^4*r^5*w^5 - (48*I)*a^3*m*r^6*w^5 - 12*a^2*r^7*w^5 - 
      (16*I)*a^10*w^6 - (8*I)*a^8*r^2*w^6 + (32*I)*a^6*r^4*w^6 + 
      (24*I)*a^4*r^6*w^6)*fR0[r])/(72*cM*w^3) + 
   ((a^2 - 2*cM*r + r^2)*((-20*I)*a^2*cM*m^2 - 20*a^3*m^3 + 4*a*cM*m*r + 
      (16*I)*a^2*m^2*r - 4*a*m*r^2 + (12*I)*a^2*cM*sss + 12*a^3*m*sss + 
      (6*I)*a^2*cM*m^2*sss + 6*a^3*m^3*sss - (10*I)*a^2*r*sss + 
      2*a*cM*m*r*sss - (8*I)*a^2*m^2*r*sss - (4*I)*cM*r^2*sss - 
      2*a*m*r^2*sss + (2*I)*r^3*sss - (4*I)*a^2*cM*sss^2 - 4*a^3*m*sss^2 + 
      (5*I)*a^2*r*sss^2 + 2*a*m*r^2*sss^2 - I*r^3*sss^2 + 24*a^4*w + 
      (32*I)*a^3*cM*m*w + 56*a^4*m^2*w + (16*I)*a^3*cM*m^3*w + 16*a^4*m^4*w - 
      4*a^2*cM*r*w - (52*I)*a^3*m*r*w + 8*a^2*cM*m^2*r*w - 
      (32*I)*a^3*m^3*r*w - 16*a^2*r^2*w - (24*I)*a*cM*m*r^2*w + 
      24*a^2*m^2*r^2*w - 12*cM*r^3*w + (12*I)*a*m*r^3*w + 8*r^4*w - 
      20*a^4*sss*w - (24*I)*a^3*cM*m*sss*w - 30*a^4*m^2*sss*w - 
      2*a^2*cM*r*sss*w + (48*I)*a^3*m*r*sss*w + 4*a^2*r^2*sss*w + 
      (4*I)*a*cM*m*r^2*sss*w + 6*a^2*m^2*r^2*sss*w - 6*cM*r^3*sss*w - 
      (12*I)*a*m*r^3*sss*w + 4*a^4*sss^2*w + 2*a^2*r^2*sss^2*w - 
      2*r^4*sss^2*w - (48*I)*a^4*cM*w^2 - 96*a^5*m*w^2 - 
      (48*I)*a^4*cM*m^2*w^2 - 64*a^5*m^3*w^2 + (128*I)*a^4*r*w^2 - 
      20*a^3*cM*m*r*w^2 + (116*I)*a^4*m^2*r*w^2 - (12*I)*a^2*cM*r^2*w^2 + 
      64*a^3*m*r^2*w^2 + (24*I)*a^2*cM*m^2*r^2*w^2 + 8*a^3*m^3*r^2*w^2 + 
      (4*I)*a^2*r^3*w^2 - 24*a*cM*m*r^3*w^2 - (16*I)*a^2*m^2*r^3*w^2 + 
      (12*I)*cM*r^4*w^2 - 20*a*m*r^4*w^2 - (4*I)*r^5*w^2 + 
      (18*I)*a^4*cM*sss*w^2 + 42*a^5*m*sss*w^2 - (42*I)*a^4*r*sss*w^2 - 
      (6*I)*a^2*cM*r^2*sss*w^2 - 6*a^3*m*r^2*sss*w^2 - 12*a*m*r^4*sss*w^2 + 
      (6*I)*r^5*sss*w^2 + 60*a^6*w^3 + (48*I)*a^5*cM*m*w^3 + 96*a^6*m^2*w^3 + 
      12*a^4*cM*r*w^3 - (136*I)*a^5*m*r*w^3 - 60*a^4*r^2*w^3 - 
      (48*I)*a^3*cM*m*r^2*w^3 - 24*a^4*m^2*r^2*w^3 + 36*a^2*cM*r^3*w^3 + 
      (16*I)*a^3*m*r^3*w^3 - 60*a^2*r^4*w^3 - 24*a^2*m^2*r^4*w^3 + 
      (8*I)*a*m*r^5*w^3 + 12*r^6*w^3 - 18*a^6*sss*w^3 + 18*a^2*r^4*sss*w^3 - 
      (16*I)*a^6*cM*w^4 - 64*a^7*m*w^4 + (52*I)*a^6*r*w^4 + 
      (24*I)*a^4*cM*r^2*w^4 + 24*a^5*m*r^2*w^4 + 48*a^3*m*r^4*w^4 - 
      (12*I)*a^2*r^5*w^4 + 16*a^8*w^5 - 8*a^6*r^2*w^5 - 24*a^4*r^4*w^5)*
     Derivative[1][fR0][r])/(72*cM*w^3), 
 f04f33b[r] -> (((-6*I)*a^4*m + (24*I)*a^2*cM^2*m + 30*a^3*cM*m^2 - 
      (8*I)*a^4*m^3 + (8*I)*a^2*cM^2*m^3 + 10*a^3*cM*m^4 - (2*I)*a^4*m^5 - 
      (36*I)*a^2*cM*m*r - 32*a^3*m^2*r + 8*a*cM^2*m^2*r - 
      (22*I)*a^2*cM*m^3*r - 12*a^3*m^4*r + (20*I)*a^2*m*r^2 - 
      (8*I)*cM^2*m*r^2 - 22*a*cM*m^2*r^2 + (18*I)*a^2*m^3*r^2 + 
      (12*I)*cM*m*r^3 + 16*a*m^2*r^3 - (6*I)*m*r^4 + (7*I)*a^4*m*sss - 
      (16*I)*a^2*cM^2*m*sss - 20*a^3*cM*m^2*sss + (5*I)*a^4*m^3*sss + 
      (22*I)*a^2*cM*m*r*sss + 22*a^3*m^2*r*sss - (2*I)*a^2*cM*m^3*r*sss - 
      (16*I)*a^2*m*r^2*sss + 6*a*cM*m^2*r^2*sss - I*a^2*m^3*r^2*sss + 
      (2*I)*cM*m*r^3*sss - 8*a*m^2*r^3*sss + I*m*r^4*sss - 
      (2*I)*a^4*m*sss^2 + (4*I)*a^2*cM*m*r*sss^2 - I*a^2*m*r^2*sss^2 - 
      (2*I)*cM*m*r^3*sss^2 + I*m*r^4*sss^2 + (20*I)*a^5*w - 
      (80*I)*a^3*cM^2*w - 146*a^4*cM*m*w + (48*I)*a^5*m^2*w - 
      (48*I)*a^3*cM^2*m^2*w - 70*a^4*cM*m^3*w + (16*I)*a^5*m^4*w + 
      (112*I)*a^3*cM*r*w + 148*a^4*m*r*w - 32*a^2*cM^2*m*r*w + 
      (154*I)*a^3*cM*m^2*r*w + 84*a^4*m^3*r*w - (56*I)*a^3*r^2*w + 
      (32*I)*a*cM^2*r^2*w + 80*a^2*cM*m*r^2*w - (122*I)*a^3*m^2*r^2*w + 
      (24*I)*a*cM^2*m^2*r^2*w + 32*a^2*cM*m^3*r^2*w - (2*I)*a^3*m^4*r^2*w - 
      (48*I)*a*cM*r^3*w - 52*a^2*m*r^3*w - (40*I)*a*cM*m^2*r^3*w - 
      24*a^2*m^3*r^3*w + (20*I)*a*r^4*w + 10*cM*m*r^4*w + 
      (16*I)*a*m^2*r^4*w - 8*m*r^5*w - (16*I)*a^5*sss*w + 
      (24*I)*a^3*cM^2*sss*w + 50*a^4*cM*m*sss*w - (20*I)*a^5*m^2*sss*w - 
      (28*I)*a^3*cM*r*sss*w - 50*a^4*m*r*sss*w + (12*I)*a^3*cM*m^2*r*sss*w + 
      (28*I)*a^3*r^2*sss*w - 20*a^2*cM*m*r^2*sss*w - I*a^3*m^2*r^2*sss*w - 
      (4*I)*a*cM*r^3*sss*w + 14*a^2*m*r^3*sss*w - (6*I)*a*cM*m^2*r^3*sss*w - 
      (4*I)*a*r^4*sss*w + 2*cM*m*r^4*sss*w + (7*I)*a*m^2*r^4*sss*w + 
      4*m*r^5*sss*w + (3*I)*a^5*sss^2*w - (6*I)*a^3*cM*r*sss^2*w + 
      (6*I)*a*cM*r^3*sss^2*w - (3*I)*a*r^4*sss^2*w + 124*a^5*cM*w^2 - 
      (74*I)*a^6*m*w^2 + (72*I)*a^4*cM^2*m*w^2 + 150*a^5*cM*m^2*w^2 - 
      (44*I)*a^6*m^3*w^2 - 98*a^5*r*w^2 + 24*a^3*cM^2*r*w^2 - 
      (258*I)*a^4*cM*m*r*w^2 - 166*a^5*m^2*r*w^2 - 56*a^3*cM*r^2*w^2 + 
      (154*I)*a^4*m*r^2*w^2 - (72*I)*a^2*cM^2*m*r^2*w^2 - 
      132*a^3*cM*m^2*r^2*w^2 + (2*I)*a^4*m^3*r^2*w^2 + 20*a^3*r^3*w^2 + 
      (140*I)*a^2*cM*m*r^3*w^2 + 52*a^3*m^2*r^3*w^2 - 36*a*cM*r^4*w^2 - 
      (34*I)*a^2*m*r^4*w^2 + 6*a*cM*m^2*r^4*w^2 + (10*I)*a^2*m^3*r^4*w^2 + 
      22*a*r^5*w^2 - (10*I)*cM*m*r^5*w^2 + 14*a*m^2*r^5*w^2 + 
      (2*I)*m*r^6*w^2 - 30*a^5*cM*sss*w^2 + (25*I)*a^6*m*sss*w^2 + 
      24*a^5*r*sss*w^2 - (18*I)*a^4*cM*m*r*sss*w^2 + 12*a^3*cM*r^2*sss*w^2 + 
      (6*I)*a^4*m*r^2*sss*w^2 + 12*a^3*r^3*sss*w^2 + 
      (18*I)*a^2*cM*m*r^3*sss*w^2 - 6*a*cM*r^4*sss*w^2 - 
      (21*I)*a^2*m*r^4*sss*w^2 - 12*a*r^5*sss*w^2 - (2*I)*m*r^6*sss*w^2 + 
      (34*I)*a^7*w^3 - (32*I)*a^5*cM^2*w^3 - 130*a^6*cM*m*w^3 + 
      (56*I)*a^7*m^2*w^3 + (126*I)*a^5*cM*r*w^3 + 128*a^6*m*r*w^3 - 
      (36*I)*a^5*r^2*w^3 + (48*I)*a^3*cM^2*r^2*w^3 + 168*a^4*cM*m*r^2*w^3 + 
      (6*I)*a^5*m^2*r^2*w^3 - (108*I)*a^3*cM*r^3*w^3 - 6*a^4*m*r^3*w^3 + 
      (6*I)*a^3*r^4*w^3 - 18*a^2*cM*m*r^4*w^3 - (36*I)*a^3*m^2*r^4*w^3 + 
      (30*I)*a*cM*r^5*w^3 - 36*a^2*m*r^5*w^3 - (4*I)*a*r^6*w^3 - 
      (6*I)*a*m^2*r^6*w^3 - 2*m*r^7*w^3 - (10*I)*a^7*sss*w^3 + 
      (8*I)*a^5*cM*r*sss*w^3 - (4*I)*a^5*r^2*sss*w^3 - 
      (12*I)*a^3*cM*r^3*sss*w^3 + (12*I)*a^3*r^4*sss*w^3 + 
      (6*I)*a*r^6*sss*w^3 + 40*a^7*cM*w^4 - (34*I)*a^8*m*w^4 - 34*a^7*r*w^4 - 
      68*a^5*cM*r^2*w^4 - (10*I)*a^6*m*r^2*w^4 - 22*a^5*r^3*w^4 + 
      12*a^3*cM*r^4*w^4 + (42*I)*a^4*m*r^4*w^4 + 18*a^3*r^5*w^4 + 
      (18*I)*a^2*m*r^6*w^4 + 6*a*r^7*w^4 + (8*I)*a^9*w^5 + 
      (4*I)*a^7*r^2*w^5 - (16*I)*a^5*r^4*w^5 - (12*I)*a^3*r^6*w^5)*fR0[r])/
    (36*cM*w^3) - ((a^2 - 2*cM*r + r^2)*((6*I)*a^2*cM*m + 6*a^3*m^2 + 
      (2*I)*a^2*cM*m^3 + 2*a^3*m^4 - (6*I)*a^2*m*r + 2*a*cM*m^2*r - 
      (4*I)*a^2*m^3*r - (2*I)*cM*m*r^2 - 4*a*m^2*r^2 + (2*I)*m*r^3 - 
      (4*I)*a^2*cM*m*sss - 4*a^3*m^2*sss + (5*I)*a^2*m*r*sss + 
      2*a*m^2*r^2*sss - I*m*r^3*sss - (20*I)*a^3*cM*w - 30*a^4*m*w - 
      (12*I)*a^3*cM*m^2*w - 14*a^4*m^3*w + (18*I)*a^3*r*w - 8*a^2*cM*m*r*w + 
      (30*I)*a^3*m^2*r*w + (8*I)*a*cM*r^2*w + 16*a^2*m*r^2*w + 
      (6*I)*a*cM*m^2*r^2*w + 4*a^2*m^3*r^2*w - (6*I)*a*r^3*w - 6*cM*m*r^3*w - 
      (6*I)*a*m^2*r^3*w + 4*m*r^4*w + (6*I)*a^3*cM*sss*w + 10*a^4*m*sss*w - 
      (9*I)*a^3*r*sss*w - 4*a^2*m*r^2*sss*w + (3*I)*a*r^3*sss*w - 
      2*m*r^4*sss*w + 26*a^5*w^2 + (18*I)*a^4*cM*m*w^2 + 30*a^5*m^2*w^2 + 
      6*a^3*cM*r*w^2 - (52*I)*a^4*m*r*w^2 - 8*a^3*r^2*w^2 - 
      (18*I)*a^2*cM*m*r^2*w^2 - 12*a^3*m^2*r^2*w^2 + 18*a*cM*r^3*w^2 + 
      (10*I)*a^2*m*r^3*w^2 - 10*a*r^4*w^2 - 6*a*m^2*r^4*w^2 + 
      (2*I)*m*r^5*w^2 - 6*a^5*sss*w^2 + 6*a*r^4*sss*w^2 - (8*I)*a^5*cM*w^3 - 
      26*a^6*m*w^3 + (26*I)*a^5*r*w^3 + (12*I)*a^3*cM*r^2*w^3 + 
      12*a^4*m*r^2*w^3 + 18*a^2*m*r^4*w^3 - (6*I)*a*r^5*w^3 + 8*a^7*w^4 - 
      4*a^5*r^2*w^4 - 12*a^3*r^4*w^4)*Derivative[1][fR0][r])/(36*cM*w^3), 
 f04f34a[r] -> -((-2*a^6*m^2 + 8*a^4*cM^2*m^2 - (10*I)*a^5*cM*m^3 - 
       4*a^6*m^4 + 8*a^4*cM^2*m^4 - (10*I)*a^5*cM*m^5 - 2*a^6*m^6 - 
       24*a^4*cM*m^2*r + 48*a^2*cM^3*m^2*r + (10*I)*a^5*m^3*r - 
       (60*I)*a^3*cM^2*m^3*r - 24*a^4*cM*m^4*r + (10*I)*a^5*m^5*r + 
       14*a^4*m^2*r^2 - 104*a^2*cM^2*m^2*r^2 + (100*I)*a^3*cM*m^3*r^2 + 
       14*a^4*m^4*r^2 + 84*a^2*cM*m^2*r^3 - (40*I)*a^3*m^3*r^3 - 
       24*a^2*m^2*r^4 + 3*a^6*m^2*sss - 8*a^4*cM^2*m^2*sss + 
       (10*I)*a^5*cM*m^3*sss + 3*a^6*m^4*sss + 16*a^4*cM*m^2*r*sss - 
       (10*I)*a^5*m^3*r*sss - 2*a^4*cM*m^4*r*sss - 13*a^4*m^2*r^2*sss + 
       4*a^2*cM^2*m^2*r^2*sss - (20*I)*a^3*cM*m^3*r^2*sss - 
       3*a^4*m^4*r^2*sss - 10*a^2*cM*m^2*r^3*sss + (20*I)*a^3*m^3*r^3*sss + 
       8*a^2*m^2*r^4*sss - a^6*m^2*sss^2 + 2*a^4*cM*m^2*r*sss^2 + 
       a^4*m^2*r^2*sss^2 - 4*a^2*cM*m^2*r^3*sss^2 + 2*a^2*m^2*r^4*sss^2 - 
       (16*I)*a^6*cM*w + 4*a^7*m*w - 32*a^5*cM^2*m*w + (58*I)*a^6*cM*m^2*w + 
       20*a^7*m^3*w - 24*a^5*cM^2*m^3*w + (40*I)*a^6*cM*m^4*w + 
       10*a^7*m^5*w - (8*I)*a^6*r*w + (64*I)*a^4*cM^2*r*w + 72*a^5*cM*m*r*w - 
       32*a^3*cM^3*m*r*w - (56*I)*a^6*m^2*r*w + (100*I)*a^4*cM^2*m^2*r*w + 
       76*a^5*cM*m^3*r*w - (36*I)*a^6*m^4*r*w - (56*I)*a^4*cM*r^2*w - 
       60*a^5*m*r^2*w + 184*a^3*cM^2*m*r^2*w - (244*I)*a^4*cM*m^2*r^2*w - 
       78*a^5*m^3*r^2*w + 64*a^3*cM^2*m^3*r^2*w - (66*I)*a^4*cM*m^4*r^2*w - 
       8*a^5*m^5*r^2*w + (28*I)*a^4*r^3*w - 204*a^3*cM*m*r^3*w + 
       (146*I)*a^4*m^2*r^3*w + (44*I)*a^2*cM^2*m^2*r^3*w - 
       66*a^3*cM*m^3*r^3*w + (60*I)*a^4*m^4*r^3*w - (40*I)*a^2*cM*r^4*w + 
       76*a^3*m*r^4*w - 24*a*cM^2*m*r^4*w - (54*I)*a^2*cM*m^2*r^4*w + 
       40*a^3*m^3*r^4*w + (32*I)*a^2*r^5*w + 20*a*cM*m*r^5*w - 
       (2*I)*a^2*m^2*r^5*w - 4*a*m*r^6*w - (4*I)*r^7*w + (8*I)*a^6*cM*sss*w - 
       4*a^7*m*sss*w + 8*a^5*cM^2*m*sss*w - (20*I)*a^6*cM*m^2*sss*w - 
       9*a^7*m^3*sss*w + (8*I)*a^6*r*sss*w - (32*I)*a^4*cM^2*r*sss*w - 
       16*a^5*cM*m*r*sss*w + (16*I)*a^6*m^2*r*sss*w + 6*a^5*cM*m^3*r*sss*w + 
       (20*I)*a^4*cM*r^2*sss*w + 28*a^5*m*r^2*sss*w - 56*a^3*cM^2*m*r^2*sss*
        w + (66*I)*a^4*cM*m^2*r^2*sss*w + 15*a^5*m^3*r^2*sss*w - 
       (8*I)*a^4*r^3*sss*w + 50*a^3*cM*m*r^3*sss*w - (43*I)*a^4*m^2*r^3*sss*
        w - 12*a^3*cM*m^3*r^3*sss*w + (16*I)*a^2*cM*r^4*sss*w - 
       16*a^3*m*r^4*sss*w + 24*a*cM^2*m*r^4*sss*w - (16*I)*a^2*cM*m^2*r^4*sss*
        w + 12*a^3*m^3*r^4*sss*w - (16*I)*a^2*r^5*sss*w - 
       18*a*cM*m*r^5*sss*w + I*a^2*m^2*r^5*sss*w + (4*I)*cM*r^6*sss*w + 
       a^7*m*sss^2*w - (2*I)*a^6*r*sss^2*w - 2*a^5*cM*m*r*sss^2*w + 
       (4*I)*a^4*cM*r^2*sss^2*w - 3*a^5*m*r^2*sss^2*w - 
       (3*I)*a^4*r^3*sss^2*w + 8*a^3*cM*m*r^3*sss^2*w + 
       (2*I)*a^2*cM*r^4*sss^2*w - 3*a^3*m*r^4*sss^2*w - 
       2*a*cM*m*r^5*sss^2*w - (2*I)*cM*r^6*sss^2*w + a*m*r^6*sss^2*w + 
       I*r^7*sss^2*w - 4*a^8*w^2 + 32*a^6*cM^2*w^2 - (56*I)*a^7*cM*m*w^2 - 
       28*a^8*m^2*w^2 + 24*a^6*cM^2*m^2*w^2 - (60*I)*a^7*cM*m^3*w^2 - 
       20*a^8*m^4*w^2 + 8*a^6*cM*r*w^2 - 96*a^4*cM^3*r*w^2 + 
       (42*I)*a^7*m*r*w^2 - (8*I)*a^5*cM^2*m*r*w^2 - 70*a^6*cM*m^2*r*w^2 + 
       (46*I)*a^7*m^3*r*w^2 - 24*a^6*r^2*w^2 - 24*a^4*cM^2*r^2*w^2 + 
       (208*I)*a^5*cM*m*r^2*w^2 + 104*a^6*m^2*r^2*w^2 - 
       192*a^4*cM^2*m^2*r^2*w^2 + (214*I)*a^5*cM*m^3*r^2*w^2 + 
       32*a^6*m^4*r^2*w^2 + 60*a^4*cM*r^3*w^2 - (114*I)*a^5*m*r^3*w^2 - 
       (56*I)*a^3*cM^2*m*r^3*w^2 + 214*a^4*cM*m^2*r^3*w^2 - 
       (142*I)*a^5*m^3*r^3*w^2 + 48*a^4*r^4*w^2 + 160*a^2*cM^2*r^4*w^2 + 
       (56*I)*a^3*cM*m*r^4*w^2 - 50*a^4*m^2*r^4*w^2 + 
       72*a^2*cM^2*m^2*r^4*w^2 - (50*I)*a^3*cM*m^3*r^4*w^2 + 
       16*a^4*m^4*r^4*w^2 - 208*a^2*cM*r^5*w^2 - (78*I)*a^3*m*r^5*w^2 - 
       136*a^2*cM*m^2*r^5*w^2 + (4*I)*a^3*m^3*r^5*w^2 + 56*a^2*r^6*w^2 - 
       24*cM^2*r^6*w^2 + (8*I)*a*cM*m*r^6*w^2 + 22*a^2*m^2*r^6*w^2 + 
       28*cM*r^7*w^2 + (30*I)*a*m*r^7*w^2 - 12*r^8*w^2 + 2*a^8*sss*w^2 + 
       (10*I)*a^7*cM*m*sss*w^2 + 9*a^8*m^2*sss*w^2 - 20*a^6*cM*r*sss*w^2 - 
       (7*I)*a^7*m*r*sss*w^2 - 6*a^6*cM*m^2*r*sss*w^2 + 12*a^6*r^2*sss*w^2 + 
       72*a^4*cM^2*r^2*sss*w^2 - (52*I)*a^5*cM*m*r^2*sss*w^2 - 
       21*a^6*m^2*r^2*sss*w^2 - 42*a^4*cM*r^3*sss*w^2 + 
       (3*I)*a^5*m*r^3*sss*w^2 + 24*a^4*cM*m^2*r^3*sss*w^2 - 
       24*a^4*r^4*sss*w^2 - 48*a^2*cM^2*r^4*sss*w^2 + (22*I)*a^3*cM*m*r^4*sss*
        w^2 - 27*a^4*m^2*r^4*sss*w^2 + 72*a^2*cM*r^5*sss*w^2 + 
       (9*I)*a^3*m*r^5*sss*w^2 - 6*a^2*cM*m^2*r^5*sss*w^2 - 
       28*a^2*r^6*sss*w^2 + 3*a^2*m^2*r^6*sss*w^2 - 2*cM*r^7*sss*w^2 - 
       I*a*m*r^7*sss*w^2 + 6*r^8*sss*w^2 + (8*I)*a^8*cM*w^3 + 12*a^9*m*w^3 - 
       8*a^7*cM^2*m*w^3 + (40*I)*a^8*cM*m^2*w^3 + 20*a^9*m^3*w^3 + 
       (4*I)*a^8*r*w^3 - (32*I)*a^6*cM^2*r*w^3 + 8*a^7*cM*m*r*w^3 - 
       (22*I)*a^8*m^2*r*w^3 - (70*I)*a^6*cM*r^2*w^3 - 22*a^7*m*r^2*w^3 + 
       192*a^5*cM^2*m*r^2*w^3 - (246*I)*a^6*cM*m^2*r^2*w^3 - 
       48*a^7*m^3*r^2*w^3 - (18*I)*a^6*r^3*w^3 - (48*I)*a^4*cM^2*r^3*w^3 - 
       234*a^5*cM*m*r^3*w^3 + (96*I)*a^6*m^2*r^3*w^3 + 
       (130*I)*a^4*cM*r^4*w^3 - 54*a^5*m*r^4*w^3 - 168*a^3*cM^2*m*r^4*w^3 + 
       (108*I)*a^4*cM*m^2*r^4*w^3 - 48*a^5*m^3*r^4*w^3 - (18*I)*a^4*r^5*w^3 + 
       288*a^3*cM*m*r^5*w^3 + (6*I)*a^4*m^2*r^5*w^3 + (30*I)*a^2*cM*r^6*w^3 - 
       78*a^3*m*r^6*w^3 + (6*I)*a^2*cM*m^2*r^6*w^3 + (2*I)*a^2*r^7*w^3 + 
       10*a*cM*m*r^7*w^3 - (12*I)*a^2*m^2*r^7*w^3 - (18*I)*cM*r^8*w^3 + 
       22*a*m*r^8*w^3 - (2*I)*r^9*w^3 - 3*a^9*m*sss*w^3 + I*a^8*r*sss*w^3 + 
       2*a^7*cM*m*r*sss*w^3 + (6*I)*a^6*cM*r^2*sss*w^3 + 
       9*a^7*m*r^2*sss*w^3 + (7*I)*a^6*r^3*sss*w^3 - 12*a^5*cM*m*r^3*sss*
        w^3 + 15*a^5*m*r^4*sss*w^3 + (9*I)*a^4*r^5*sss*w^3 + 
       6*a^3*cM*m*r^5*sss*w^3 - (6*I)*a^2*cM*r^6*sss*w^3 + 
       a^3*m*r^6*sss*w^3 + I*a^2*r^7*sss*w^3 - 2*a*m*r^8*sss*w^3 - 
       (2*I)*r^9*sss*w^3 - (10*I)*a^9*cM*m*w^4 - 10*a^10*m^2*w^4 + 
       10*a^8*cM*r*w^4 - 18*a^8*r^2*w^4 - 64*a^6*cM^2*r^2*w^4 + 
       (114*I)*a^7*cM*m*r^2*w^4 + 32*a^8*m^2*r^2*w^4 + 86*a^6*cM*r^3*w^4 - 
       (6*I)*a^7*m*r^3*w^4 + 48*a^6*r^4*w^4 + 96*a^4*cM^2*r^4*w^4 - 
       (66*I)*a^5*cM*m*r^4*w^4 + 48*a^6*m^2*r^4*w^4 - 114*a^4*cM*r^5*w^4 + 
       (6*I)*a^5*m*r^5*w^4 + 64*a^4*r^6*w^4 - (30*I)*a^3*cM*m*r^6*w^4 - 
       30*a^2*cM*r^7*w^4 + (10*I)*a^3*m*r^7*w^4 - 8*a^2*r^8*w^4 - 
       6*a^2*m^2*r^8*w^4 - (2*I)*a*m*r^9*w^4 - 6*r^10*w^4 + 2*a^11*m*w^5 + 
       (2*I)*a^10*r*w^5 - (16*I)*a^8*cM*r^2*w^5 - 8*a^9*m*r^2*w^5 - 
       (8*I)*a^8*r^3*w^5 + (8*I)*a^6*cM*r^4*w^5 - 16*a^7*m*r^4*w^5 - 
       (16*I)*a^6*r^5*w^5 + (24*I)*a^4*cM*r^6*w^5 + 6*a^3*m*r^8*w^5 + 
       (6*I)*a^2*r^9*w^5)*fR0[r])/(36*cM*w^3) + 
   ((a^2 - 2*cM*r + r^2)*(2*a^4*cM*m^2 - (2*I)*a^5*m^3 + 2*a^4*cM*m^4 - 
      (2*I)*a^5*m^5 - 2*a^4*m^2*r + 12*a^2*cM^2*m^2*r - (12*I)*a^3*cM*m^3*r - 
      2*a^4*m^4*r - 20*a^2*cM*m^2*r^2 + (8*I)*a^3*m^3*r^2 + 8*a^2*m^2*r^3 - 
      2*a^4*cM*m^2*sss + (2*I)*a^5*m^3*sss + 2*a^4*m^2*r*sss + 
      4*a^2*cM*m^2*r^2*sss - (4*I)*a^3*m^3*r^2*sss - 4*a^2*m^2*r^3*sss - 
      (4*I)*a^6*w - 8*a^5*cM*m*w + (12*I)*a^6*m^2*w - 6*a^5*cM*m^3*w + 
      (8*I)*a^6*m^4*w + (16*I)*a^4*cM*r*w + 8*a^5*m*r*w - 8*a^3*cM^2*m*r*w + 
      (20*I)*a^4*cM*m^2*r*w + 8*a^5*m^3*r*w - (18*I)*a^4*r^2*w + 
      42*a^3*cM*m*r^2*w - (34*I)*a^4*m^2*r^2*w + 16*a^3*cM*m^3*r^2*w - 
      (10*I)*a^4*m^4*r^2*w + (16*I)*a^2*cM*r^3*w - 24*a^3*m*r^3*w + 
      (26*I)*a^2*cM*m^2*r^3*w - 16*a^3*m^3*r^3*w - (12*I)*a^2*r^4*w - 
      6*a*cM*m*r^4*w - (4*I)*a^2*m^2*r^4*w + 4*a*m*r^5*w + (2*I)*r^6*w + 
      (2*I)*a^6*sss*w + 2*a^5*cM*m*sss*w - (4*I)*a^6*m^2*sss*w - 
      (8*I)*a^4*cM*r*sss*w - 2*a^5*m*r*sss*w + (9*I)*a^4*r^2*sss*w - 
      16*a^3*cM*m*r^2*sss*w + (10*I)*a^4*m^2*r^2*sss*w - 
      (8*I)*a^2*cM*r^3*sss*w + 8*a^3*m*r^3*sss*w + (6*I)*a^2*r^4*sss*w + 
      6*a*cM*m*r^4*sss*w + (2*I)*a^2*m^2*r^4*sss*w - 2*a*m*r^5*sss*w - 
      I*r^6*sss*w + 8*a^6*cM*w^2 - (10*I)*a^7*m*w^2 + 6*a^6*cM*m^2*w^2 - 
      (12*I)*a^7*m^3*w^2 + 4*a^6*r*w^2 - 24*a^4*cM^2*r*w^2 - 
      (6*I)*a^5*cM*m*r*w^2 - 8*a^6*m^2*r*w^2 - 18*a^4*cM*r^2*w^2 + 
      (44*I)*a^5*m*r^2*w^2 - 48*a^4*cM*m^2*r^2*w^2 + (30*I)*a^5*m^3*r^2*w^2 - 
      12*a^4*r^3*w^2 - (36*I)*a^3*cM*m*r^3*w^2 + 32*a^4*m^2*r^3*w^2 + 
      40*a^2*cM*r^4*w^2 + (28*I)*a^3*m*r^4*w^2 + 18*a^2*cM*m^2*r^4*w^2 + 
      (6*I)*a^3*m^3*r^4*w^2 - 12*a^2*r^5*w^2 - (6*I)*a*cM*m*r^5*w^2 - 
      8*a^2*m^2*r^5*w^2 - 6*cM*r^6*w^2 - (14*I)*a*m*r^6*w^2 + 4*r^7*w^2 + 
      (2*I)*a^7*m*sss*w^2 - 2*a^6*r*sss*w^2 + 12*a^4*cM*r^2*sss*w^2 - 
      (6*I)*a^5*m*r^2*sss*w^2 + 6*a^4*r^3*sss*w^2 - 12*a^2*cM*r^4*sss*w^2 - 
      (6*I)*a^3*m*r^4*sss*w^2 + 6*a^2*r^5*sss*w^2 + (2*I)*a*m*r^6*sss*w^2 - 
      2*r^7*sss*w^2 - 2*a^7*cM*m*w^3 + (8*I)*a^8*m^2*w^3 - 
      (2*I)*a^6*cM*r*w^3 - (8*I)*a^6*r^2*w^3 + 48*a^5*cM*m*r^2*w^3 - 
      (30*I)*a^6*m^2*r^2*w^3 - (24*I)*a^4*cM*r^3*w^3 - 6*a^5*m*r^3*w^3 - 
      (18*I)*a^4*r^4*w^3 - 42*a^3*cM*m*r^4*w^3 - (12*I)*a^4*m^2*r^4*w^3 + 
      (18*I)*a^2*cM*r^5*w^3 + 12*a^3*m*r^5*w^3 - (4*I)*a^2*r^6*w^3 + 
      (6*I)*a^2*m^2*r^6*w^3 - 2*a*m*r^7*w^3 + (6*I)*r^8*w^3 - 
      (2*I)*a^9*m*w^4 + 2*a^8*r*w^4 - 16*a^6*cM*r^2*w^4 + 
      (10*I)*a^7*m*r^2*w^4 - 10*a^6*r^3*w^4 + 24*a^4*cM*r^4*w^4 + 
      (6*I)*a^5*m*r^4*w^4 - 6*a^4*r^5*w^4 - (6*I)*a^3*m*r^6*w^4 + 
      6*a^2*r^7*w^4)*Derivative[1][fR0][r])/(36*cM*w^3), 
 f04f34b[r] -> ((4*a^6*m^3 - 16*a^4*cM^2*m^3 + (20*I)*a^5*cM*m^4 + 
      4*a^6*m^5 + 16*a^4*cM*m*r - 64*a^2*cM^3*m*r + (80*I)*a^3*cM^2*m^2*r + 
      40*a^4*cM*m^3*r - (20*I)*a^5*m^4*r - 8*a^4*m*r^2 + 128*a^2*cM^2*m*r^2 - 
      (120*I)*a^3*cM*m^2*r^2 - 28*a^4*m^3*r^2 + 32*a^2*cM^2*m^3*r^2 - 
      (40*I)*a^3*cM*m^4*r^2 - 8*a^4*m^5*r^2 - 96*a^2*cM*m*r^3 + 
      (40*I)*a^3*m^2*r^3 - 48*a^2*cM*m^3*r^3 + (40*I)*a^3*m^4*r^3 + 
      28*a^2*m*r^4 - 16*cM^2*m*r^4 + (20*I)*a*cM*m^2*r^4 + 28*a^2*m^3*r^4 + 
      24*cM*m*r^5 - (20*I)*a*m^2*r^5 - 12*m*r^6 - 2*a^6*m*sss + 
      8*a^4*cM^2*m*sss - (10*I)*a^5*cM*m^2*sss - 4*a^6*m^3*sss - 
      20*a^4*cM*m*r*sss + (10*I)*a^5*m^2*r*sss + 4*a^4*cM*m^3*r*sss + 
      18*a^4*m*r^2*sss - 16*a^2*cM^2*m*r^2*sss + (40*I)*a^3*cM*m^2*r^2*sss + 
      10*a^4*m^3*r^2*sss + 32*a^2*cM*m*r^3*sss - (40*I)*a^3*m^2*r^3*sss - 
      8*a^2*cM*m^3*r^3*sss - 24*a^2*m*r^4*sss + 8*cM^2*m*r^4*sss - 
      (10*I)*a*cM*m^2*r^4*sss + 2*a^2*m^3*r^4*sss - 8*cM*m*r^5*sss + 
      (10*I)*a*m^2*r^5*sss + 4*m*r^6*sss + a^6*m*sss^2 - 2*a^4*cM*m*r*sss^2 - 
      3*a^4*m*r^2*sss^2 + 8*a^2*cM*m*r^3*sss^2 - 3*a^2*m*r^4*sss^2 - 
      2*cM*m*r^5*sss^2 + m*r^6*sss^2 - 12*a^7*w + 48*a^5*cM^2*w - 
      (28*I)*a^6*cM*m*w - 12*a^7*m^2*w + 32*a^5*cM^2*m^2*w - 
      (60*I)*a^6*cM*m^3*w - 16*a^7*m^4*w + 48*a^5*cM*r*w - 96*a^3*cM^3*r*w + 
      (16*I)*a^6*m*r*w - (72*I)*a^4*cM^2*m*r*w - 100*a^5*cM*m^2*r*w + 
      (52*I)*a^6*m^3*r*w - 84*a^5*r^2*w + 48*a^3*cM^2*r^2*w + 
      (128*I)*a^4*cM*m*r^2*w + 104*a^5*m^2*r^2*w - 192*a^3*cM^2*m^2*r^2*w + 
      (220*I)*a^4*cM*m^3*r^2*w + 40*a^5*m^4*r^2*w + 72*a^3*cM*r^3*w - 
      (80*I)*a^4*m*r^3*w - (96*I)*a^2*cM^2*m*r^3*w + 260*a^3*cM*m^2*r^3*w - 
      (184*I)*a^4*m^3*r^3*w - 36*a^3*r^4*w + 48*a*cM^2*r^4*w + 
      (112*I)*a^2*cM*m*r^4*w - 164*a^3*m^2*r^4*w + 64*a*cM^2*m^2*r^4*w - 
      (56*I)*a^2*cM*m^3*r^4*w + 8*a^3*m^4*r^4*w - 72*a*cM*r^5*w + 
      (8*I)*a^2*m*r^5*w - 96*a*cM*m^2*r^5*w + (28*I)*a^2*m^3*r^5*w + 
      36*a*r^6*w + (4*I)*cM*m*r^6*w + 32*a*m^2*r^6*w + (8*I)*m*r^7*w + 
      6*a^7*sss*w + (10*I)*a^6*cM*m*sss*w + 8*a^7*m^2*sss*w - 
      48*a^5*cM*r*sss*w - (4*I)*a^6*m*r*sss*w - 8*a^5*cM*m^2*r*sss*w + 
      42*a^5*r^2*sss*w + 72*a^3*cM^2*r^2*sss*w - (42*I)*a^4*cM*m*r^2*sss*w - 
      24*a^5*m^2*r^2*sss*w - 84*a^3*cM*r^3*sss*w + (12*I)*a^4*m*r^3*sss*w + 
      32*a^3*cM*m^2*r^3*sss*w + 18*a^3*r^4*sss*w - 48*a*cM^2*r^4*sss*w + 
      (18*I)*a^2*cM*m*r^4*sss*w - 24*a^3*m^2*r^4*sss*w + 60*a*cM*r^5*sss*w + 
      (12*I)*a^2*m*r^5*sss*w - 8*a*cM*m^2*r^5*sss*w - 18*a*r^6*sss*w - 
      (2*I)*cM*m*r^6*sss*w + 8*a*m^2*r^6*sss*w - (4*I)*m*r^7*sss*w + 
      (12*I)*a^7*cM*w^2 + 8*a^8*m*w^2 - 16*a^6*cM^2*m*w^2 + 
      (60*I)*a^7*cM*m^2*w^2 + 24*a^8*m^3*w^2 + (24*I)*a^5*cM^2*r*w^2 + 
      56*a^6*cM*m*r*w^2 - (40*I)*a^7*m^2*r*w^2 - (12*I)*a^5*cM*r^2*w^2 - 
      20*a^6*m*r^2*w^2 + 288*a^4*cM^2*m*r^2*w^2 - (352*I)*a^5*cM*m^2*r^2*
       w^2 - 72*a^6*m^3*r^2*w^2 - (24*I)*a^3*cM^2*r^3*w^2 - 
      344*a^4*cM*m*r^3*w^2 + (180*I)*a^5*m^2*r^3*w^2 + 
      (84*I)*a^3*cM*r^4*w^2 + 60*a^4*m*r^4*w^2 - 240*a^2*cM^2*m*r^4*w^2 + 
      (172*I)*a^3*cM*m^2*r^4*w^2 - 48*a^4*m^3*r^4*w^2 + 
      416*a^2*cM*m*r^5*w^2 - (84*I)*a*cM*r^6*w^2 - 68*a^2*m*r^6*w^2 + 
      8*a^2*m^3*r^6*w^2 - (20*I)*a*m^2*r^7*w^2 + 4*m*r^8*w^2 - 
      4*a^8*m*sss*w^2 + 4*a^6*cM*m*r*sss*w^2 + 14*a^6*m*r^2*sss*w^2 - 
      24*a^4*cM*m*r^3*sss*w^2 + 18*a^4*m*r^4*sss*w^2 + 
      12*a^2*cM*m*r^5*sss*w^2 - 2*a^2*m*r^6*sss*w^2 - 2*m*r^8*sss*w^2 - 
      (20*I)*a^8*cM*m*w^3 - 16*a^9*m^2*w^3 + 4*a^7*cM*r*w^3 + 
      (4*I)*a^8*m*r*w^3 - 52*a^7*r^2*w^3 - 128*a^5*cM^2*r^2*w^3 + 
      (204*I)*a^6*cM*m*r^2*w^3 + 56*a^7*m^2*r^2*w^3 + 108*a^5*cM*r^3*w^3 - 
      (20*I)*a^6*m*r^3*w^3 + 44*a^5*r^4*w^3 + 192*a^3*cM^2*r^4*w^3 - 
      (132*I)*a^4*cM*m*r^4*w^3 + 72*a^5*m^2*r^4*w^3 - 276*a^3*cM*r^5*w^3 - 
      (12*I)*a^4*m*r^5*w^3 + 84*a^3*r^6*w^3 - (36*I)*a^2*cM*m*r^6*w^3 - 
      8*a^3*m^2*r^6*w^3 - 60*a*cM*r^7*w^3 + (12*I)*a^2*m*r^7*w^3 - 
      12*a*r^8*w^3 - 8*a*m^2*r^8*w^3 + 4*a^10*m*w^4 + (4*I)*a^9*r*w^4 - 
      (32*I)*a^7*cM*r^2*w^4 - 16*a^8*m*r^2*w^4 - (16*I)*a^7*r^3*w^4 + 
      (16*I)*a^5*cM*r^4*w^4 - 32*a^6*m*r^4*w^4 - (32*I)*a^5*r^5*w^4 + 
      (48*I)*a^3*cM*r^6*w^4 + 12*a^2*m*r^8*w^4 + (12*I)*a*r^9*w^4)*fR0[r])/
    (72*cM*w^3) + ((a^2 - 2*cM*r + r^2)*(2*a^4*cM*m^3 - (2*I)*a^5*m^4 + 
      8*a^2*cM^2*m*r - (8*I)*a^3*cM*m^2*r - 2*a^4*m^3*r - 12*a^2*cM*m*r^2 + 
      (4*I)*a^3*m^2*r^2 - 4*a^2*cM*m^3*r^2 + (4*I)*a^3*m^4*r^2 + 
      4*a^2*m*r^3 + 4*a^2*m^3*r^3 + 2*cM*m*r^4 - (2*I)*a*m^2*r^4 - 2*m*r^5 - 
      a^4*cM*m*sss + I*a^5*m^2*sss + a^4*m*r*sss + 4*a^2*cM*m*r^2*sss - 
      (4*I)*a^3*m^2*r^2*sss - 4*a^2*m*r^3*sss - cM*m*r^4*sss + 
      I*a*m^2*r^4*sss + m*r^5*sss - 6*a^5*cM*w + (2*I)*a^6*m*w - 
      4*a^5*cM*m^2*w + (6*I)*a^6*m^3*w - 6*a^5*r*w + 12*a^3*cM^2*r*w + 
      (10*I)*a^4*cM*m*r*w + 6*a^5*m^2*r*w - (12*I)*a^4*m*r^2*w + 
      24*a^3*cM*m^2*r^2*w - (18*I)*a^4*m^3*r^2*w + (22*I)*a^2*cM*m*r^3*w - 
      24*a^3*m^2*r^3*w - 6*a*cM*r^4*w - 8*a*cM*m^2*r^4*w + 6*a*r^5*w + 
      6*a*m^2*r^5*w + (2*I)*m*r^6*w - I*a^6*m*sss*w + 3*a^5*r*sss*w - 
      6*a^3*cM*r^2*sss*w + (3*I)*a^4*m*r^2*sss*w + 6*a*cM*r^4*sss*w + 
      (3*I)*a^2*m*r^4*sss*w - 3*a*r^5*sss*w - I*m*r^6*sss*w + 
      2*a^6*cM*m*w^2 - (6*I)*a^7*m^2*w^2 - (6*I)*a^5*cM*r*w^2 - 
      2*a^6*m*r*w^2 - 36*a^4*cM*m*r^2*w^2 + (24*I)*a^5*m^2*r^2*w^2 + 
      12*a^4*m*r^3*w^2 + 30*a^2*cM*m*r^4*w^2 + (6*I)*a^3*m^2*r^4*w^2 - 
      (18*I)*a*cM*r^5*w^2 - 6*a^2*m*r^5*w^2 - (4*I)*a*m^2*r^6*w^2 + 
      (2*I)*a^8*m*w^3 - 2*a^7*r*w^3 + 16*a^5*cM*r^2*w^3 - 
      (10*I)*a^6*m*r^2*w^3 + 10*a^5*r^3*w^3 - 24*a^3*cM*r^4*w^3 - 
      (6*I)*a^4*m*r^4*w^3 + 6*a^3*r^5*w^3 + (6*I)*a^2*m*r^6*w^3 - 
      6*a*r^7*w^3)*Derivative[1][fR0][r])/(36*cM*w^3), 
 f04f44a[r] -> -((-4*a^7*cM*m + 16*a^5*cM^3*m - (20*I)*a^6*cM^2*m^2 - 
       12*a^7*cM*m^3 + 32*a^5*cM^3*m^3 - (40*I)*a^6*cM^2*m^4 - 8*a^7*cM*m^5 + 
       4*a^7*m*r - 40*a^5*cM^2*m*r + (40*I)*a^6*cM*m^2*r + 8*a^7*m^3*r - 
       64*a^5*cM^2*m^3*r + (60*I)*a^6*cM*m^4*r + 4*a^7*m^5*r + 
       40*a^5*cM*m*r^2 - 16*a^3*cM^3*m*r^2 - (32*I)*a^6*m^2*r^2 + 
       (68*I)*a^4*cM^2*m^2*r^2 + 108*a^5*cM*m^3*r^2 + 16*a^3*cM^3*m^3*r^2 - 
       (20*I)*a^6*m^4*r^2 - (68*I)*a^4*cM^2*m^4*r^2 - 64*a^5*cM*m^5*r^2 + 
       (12*I)*a^6*m^6*r^2 - 12*a^5*m*r^3 + 24*a^3*cM^2*m*r^3 - 
       (44*I)*a^4*cM*m^2*r^3 - (192*I)*a^2*cM^3*m^2*r^3 - 80*a^5*m^3*r^3 - 
       232*a^3*cM^2*m^3*r^3 + (100*I)*a^4*cM*m^4*r^3 + 52*a^5*m^5*r^3 - 
       12*a^3*cM*m*r^4 + (24*I)*a^4*m^2*r^4 + (336*I)*a^2*cM^2*m^2*r^4 + 
       264*a^3*cM*m^3*r^4 - (8*I)*a^4*m^4*r^4 - 4*a^3*m*r^5 + 
       16*a*cM^2*m*r^5 - (236*I)*a^2*cM*m^2*r^5 - 40*a^3*m^3*r^5 - 
       24*a*cM*m*r^6 + (56*I)*a^2*m^2*r^6 + 12*a*m*r^7 + (8*I)*a^6*cM^2*sss + 
       10*a^7*cM*m*sss - 24*a^5*cM^3*m*sss + (46*I)*a^6*cM^2*m^2*sss + 
       14*a^7*cM*m^3*sss - (24*I)*a^6*cM*r*sss + (16*I)*a^4*cM^3*r*sss - 
       6*a^7*m*r*sss + 76*a^5*cM^2*m*r*sss - (72*I)*a^6*cM*m^2*r*sss - 
       (32*I)*a^4*cM^3*m^2*r*sss - 6*a^7*m^3*r*sss - 16*a^5*cM^2*m^3*r*sss + 
       (16*I)*a^6*r^2*sss - (48*I)*a^4*cM^2*r^2*sss - 96*a^5*cM*m*r^2*sss - 
       24*a^3*cM^3*m*r^2*sss + (26*I)*a^6*m^2*r^2*sss + 
       (126*I)*a^4*cM^2*m^2*r^2*sss + 56*a^5*cM*m^3*r^2*sss - 
       (12*I)*a^6*m^4*r^2*sss + (16*I)*a^4*cM*r^3*sss + 
       (144*I)*a^2*cM^3*r^3*sss + 50*a^5*m*r^3*sss + 172*a^3*cM^2*m*r^3*sss - 
       (126*I)*a^4*cM*m^2*r^3*sss - (16*I)*a^2*cM^3*m^2*r^3*sss - 
       18*a^5*m^3*r^3*sss - 8*a^3*cM^2*m^3*r^3*sss + (12*I)*a^4*cM*m^4*r^3*
        sss - (12*I)*a^4*r^4*sss - (232*I)*a^2*cM^2*r^4*sss - 
       154*a^3*cM*m*r^4*sss - (8*I)*a^4*m^2*r^4*sss + (16*I)*a^2*cM^2*m^2*r^4*
        sss - 42*a^3*cM*m^3*r^4*sss + (136*I)*a^2*cM*r^5*sss - 
       2*a^3*m*r^5*sss + 8*a*cM^2*m*r^5*sss + (30*I)*a^2*cM*m^2*r^5*sss + 
       36*a^3*m^3*r^5*sss - (24*I)*a^2*r^6*sss - (22*I)*a^2*m^2*r^6*sss - 
       10*a*m*r^7*sss + (4*I)*r^8*sss - (12*I)*a^6*cM^2*sss^2 - 
       6*a^7*cM*m*sss^2 + (20*I)*a^6*cM*r*sss^2 + (24*I)*a^4*cM^3*r*sss^2 + 
       2*a^7*m*r*sss^2 + 12*a^5*cM^2*m*r*sss^2 - (8*I)*a^6*r^2*sss^2 - 
       (64*I)*a^4*cM^2*r^2*sss^2 - 16*a^5*cM*m*r^2*sss^2 + 
       (3*I)*a^6*m^2*r^2*sss^2 + (48*I)*a^4*cM*r^3*sss^2 + 
       (24*I)*a^2*cM^3*r^3*sss^2 - 6*a^5*m*r^3*sss^2 + 
       12*a^3*cM^2*m*r^3*sss^2 - (6*I)*a^4*cM*m^2*r^3*sss^2 + 
       (6*I)*a^4*r^4*sss^2 - (36*I)*a^2*cM^2*r^4*sss^2 + 
       10*a^3*cM*m*r^4*sss^2 - (12*I)*a^2*cM*r^5*sss^2 - 6*a^3*m*r^5*sss^2 + 
       (6*I)*a^2*cM*m^2*r^5*sss^2 + (12*I)*a^2*r^6*sss^2 - 
       (8*I)*cM^2*r^6*sss^2 - 4*a*cM*m*r^6*sss^2 - (3*I)*a^2*m^2*r^6*sss^2 + 
       (8*I)*cM*r^7*sss^2 + 2*a*m*r^7*sss^2 - (2*I)*r^8*sss^2 + 16*a^8*cM*w - 
       16*a^6*cM^3*w - (8*I)*a^7*cM^2*m*w + 56*a^8*cM*m^2*w - 
       128*a^6*cM^3*m^2*w + (200*I)*a^7*cM^2*m^3*w + 48*a^8*cM*m^4*w - 
       16*a^8*r*w + 72*a^6*cM^2*r*w - (120*I)*a^7*cM*m*r*w + 
       (224*I)*a^5*cM^3*m*r*w - 40*a^8*m^2*r*w + 328*a^6*cM^2*m^2*r*w - 
       (288*I)*a^7*cM*m^3*r*w - 20*a^8*m^4*r*w - 168*a^6*cM*r^2*w + 
       16*a^4*cM^3*r^2*w + (160*I)*a^7*m*r^2*w - (784*I)*a^5*cM^2*m*r^2*w - 
       476*a^6*cM*m^2*r^2*w - 112*a^4*cM^3*m^2*r^2*w + (92*I)*a^7*m^3*r^2*w + 
       (368*I)*a^5*cM^2*m^3*r^2*w + 256*a^6*cM*m^4*r^2*w - 
       (48*I)*a^7*m^5*r^2*w + 96*a^6*r^3*w + 288*a^4*cM^2*r^3*w + 
       (456*I)*a^5*cM*m*r^3*w + (800*I)*a^3*cM^3*m*r^3*w + 
       232*a^6*m^2*r^3*w + 720*a^4*cM^2*m^2*r^3*w - (368*I)*a^5*cM*m^3*r^3*
        w - 100*a^6*m^4*r^3*w - 424*a^4*cM*r^4*w - (88*I)*a^5*m*r^4*w - 
       (1608*I)*a^3*cM^2*m*r^4*w - 672*a^4*cM*m^2*r^4*w - 
       (32*I)*a^5*m^3*r^4*w - (200*I)*a^3*cM^2*m^3*r^4*w - 
       152*a^4*cM*m^4*r^4*w + 48*a^4*r^5*w - 40*a^2*cM^2*r^5*w + 
       (1160*I)*a^3*cM*m*r^5*w + 56*a^4*m^2*r^5*w + 168*a^2*cM^2*m^2*r^5*w + 
       (112*I)*a^3*cM*m^3*r^5*w + 112*a^4*m^4*r^5*w + 168*a^2*cM*r^6*w - 
       (224*I)*a^3*m*r^6*w - (96*I)*a*cM^2*m*r^6*w - 236*a^2*cM*m^2*r^6*w - 
       (76*I)*a^3*m^3*r^6*w - 64*a^2*r^7*w + (104*I)*a*cM*m*r^7*w - 
       24*a^2*m^2*r^7*w + 24*cM*r^8*w + (24*I)*a*m*r^8*w - 28*a^8*cM*sss*w + 
       24*a^6*cM^3*sss*w - (108*I)*a^7*cM^2*m*sss*w - 50*a^8*cM*m^2*sss*w + 
       12*a^8*r*sss*w - 28*a^6*cM^2*r*sss*w + (180*I)*a^7*cM*m*r*sss*w + 
       (96*I)*a^5*cM^3*m*r*sss*w + 18*a^8*m^2*r*sss*w + 
       64*a^6*cM^2*m^2*r*sss*w + 32*a^6*cM*r^2*sss*w + 
       24*a^4*cM^3*r^2*sss*w - (96*I)*a^7*m*r^2*sss*w - 
       (384*I)*a^5*cM^2*m*r^2*sss*w - 158*a^6*cM*m^2*r^2*sss*w + 
       (24*I)*a^7*m^3*r^2*sss*w - 56*a^6*r^3*sss*w - 176*a^4*cM^2*r^3*sss*w + 
       (316*I)*a^5*cM*m*r^3*sss*w + (96*I)*a^3*cM^3*m*r^3*sss*w - 
       42*a^6*m^2*r^3*sss*w + 72*a^4*cM^2*m^2*r^3*sss*w - 
       (24*I)*a^5*cM*m^3*r^3*sss*w + 252*a^4*cM*r^4*sss*w + 
       (72*I)*a^5*m*r^4*sss*w - (52*I)*a^3*cM^2*m*r^4*sss*w + 
       74*a^4*cM*m^2*r^4*sss*w - 48*a^4*r^5*sss*w - 148*a^2*cM^2*r^5*sss*w - 
       (124*I)*a^3*cM*m*r^5*sss*w - 54*a^4*m^2*r^5*sss*w + 
       8*a^2*cM^2*m^2*r^5*sss*w + (24*I)*a^3*cM*m^3*r^5*sss*w + 
       104*a^2*cM*r^6*sss*w + (144*I)*a^3*m*r^6*sss*w - 
       (64*I)*a*cM^2*m*r^6*sss*w - 34*a^2*cM*m^2*r^6*sss*w - 
       (24*I)*a^3*m^3*r^6*sss*w + 24*a^2*r^7*sss*w + (76*I)*a*cM*m*r^7*sss*
        w + 6*a^2*m^2*r^7*sss*w + 8*cM*r^8*sss*w - (24*I)*a*m*r^8*sss*w + 
       4*r^9*sss*w + 6*a^8*cM*sss^2*w - 2*a^8*r*sss^2*w - 
       12*a^6*cM^2*r*sss^2*w + 22*a^6*cM*r^2*sss^2*w + 4*a^6*r^3*sss^2*w - 
       24*a^4*cM^2*r^3*sss^2*w + 6*a^4*cM*r^4*sss^2*w + 12*a^4*r^5*sss^2*w - 
       12*a^2*cM^2*r^5*sss^2*w - 6*a^2*cM*r^6*sss^2*w + 4*a^2*r^7*sss^2*w + 
       4*cM*r^8*sss^2*w - 2*r^9*sss^2*w + (48*I)*a^10*w^2 - 
       (132*I)*a^8*cM^2*w^2 - 140*a^9*cM*m*w^2 + 160*a^7*cM^3*m*w^2 + 
       (12*I)*a^10*m^2*w^2 - (360*I)*a^8*cM^2*m^2*w^2 - 112*a^9*cM*m^3*w^2 + 
       (360*I)*a^8*cM*r*w^2 + (64*I)*a^6*cM^3*r*w^2 + 128*a^9*m*r*w^2 - 
       392*a^7*cM^2*m*r*w^2 + (456*I)*a^8*cM*m^2*r*w^2 + 40*a^9*m^3*r*w^2 - 
       (160*I)*a^8*r^2*w^2 - (596*I)*a^6*cM^2*r^2*w^2 + 
       456*a^7*cM*m*r^2*w^2 + 192*a^5*cM^3*m*r^2*w^2 - 
       (192*I)*a^8*m^2*r^2*w^2 - (700*I)*a^6*cM^2*m^2*r^2*w^2 - 
       456*a^7*cM*m^3*r^2*w^2 + (72*I)*a^8*m^4*r^2*w^2 + 
       (1012*I)*a^6*cM*r^3*w^2 - 288*a^7*m*r^3*w^2 - 1248*a^5*cM^2*m*r^3*
        w^2 + (676*I)*a^6*cM*m^2*r^3*w^2 - 12*a^7*m^3*r^3*w^2 - 
       (400*I)*a^6*r^4*w^2 - (108*I)*a^4*cM^2*r^4*w^2 + 
       1888*a^5*cM*m*r^4*w^2 + (168*I)*a^6*m^2*r^4*w^2 + 
       (432*I)*a^4*cM^2*m^2*r^4*w^2 + 288*a^5*cM*m^3*r^4*w^2 + 
       (468*I)*a^4*cM*r^5*w^2 - 312*a^5*m*r^5*w^2 - 696*a^3*cM^2*m*r^5*w^2 - 
       (232*I)*a^4*cM*m^2*r^5*w^2 - 216*a^5*m^3*r^5*w^2 - 
       (376*I)*a^4*r^6*w^2 - (236*I)*a^2*cM^2*r^6*w^2 + 
       680*a^3*cM*m*r^6*w^2 + (248*I)*a^4*m^2*r^6*w^2 - 
       (196*I)*a^2*cM^2*m^2*r^6*w^2 - 56*a^3*cM*m^3*r^6*w^2 - 
       (32*I)*a^4*m^4*r^6*w^2 + (300*I)*a^2*cM*r^7*w^2 - 48*a^3*m*r^7*w^2 + 
       (316*I)*a^2*cM*m^2*r^7*w^2 - 4*a^3*m^3*r^7*w^2 - (208*I)*a^2*r^8*w^2 - 
       (48*I)*cM^2*r^8*w^2 + 124*a*cM*m*r^8*w^2 - (84*I)*a^2*m^2*r^8*w^2 + 
       (36*I)*cM*r^9*w^2 + 8*a*m*r^9*w^2 - (24*I)*r^10*w^2 - 
       (12*I)*a^10*sss*w^2 + (62*I)*a^8*cM^2*sss*w^2 + 58*a^9*cM*m*sss*w^2 - 
       (48*I)*a^8*cM*r*sss*w^2 - (64*I)*a^6*cM^3*r*sss*w^2 - 
       18*a^9*m*r*sss*w^2 - 80*a^7*cM^2*m*r*sss*w^2 - (4*I)*a^8*r^2*sss*w^2 + 
       (218*I)*a^6*cM^2*r^2*sss*w^2 + 190*a^7*cM*m*r^2*sss*w^2 - 
       (12*I)*a^8*m^2*r^2*sss*w^2 - (122*I)*a^6*cM*r^3*sss*w^2 - 
       (96*I)*a^4*cM^3*r^3*sss*w^2 + 48*a^7*m*r^3*sss*w^2 - 
       144*a^5*cM^2*m*r^3*sss*w^2 + (12*I)*a^6*cM*m^2*r^3*sss*w^2 - 
       (28*I)*a^6*r^4*sss*w^2 + (138*I)*a^4*cM^2*r^4*sss*w^2 + 
       54*a^5*cM*m*r^4*sss*w^2 - (114*I)*a^4*cM*r^5*sss*w^2 + 
       96*a^5*m*r^5*sss*w^2 - 48*a^3*cM^2*m*r^5*sss*w^2 - 
       (24*I)*a^4*cM*m^2*r^5*sss*w^2 - (4*I)*a^4*r^6*sss*w^2 + 
       (126*I)*a^2*cM^2*r^6*sss*w^2 + 18*a^3*cM*m*r^6*sss*w^2 + 
       (16*I)*a^4*m^2*r^6*sss*w^2 - (214*I)*a^2*cM*r^7*sss*w^2 + 
       16*a^3*m*r^7*sss*w^2 + (4*I)*a^2*cM*m^2*r^7*sss*w^2 + 
       (40*I)*a^2*r^8*sss*w^2 + 16*a*cM*m*r^8*sss*w^2 + 
       (4*I)*a^2*m^2*r^8*sss*w^2 - (14*I)*cM*r^9*sss*w^2 - 
       14*a*m*r^9*sss*w^2 + (8*I)*r^10*sss*w^2 + 96*a^10*cM*w^3 - 
       64*a^8*cM^3*w^3 - (24*I)*a^11*m*w^3 + (280*I)*a^9*cM^2*m*w^3 + 
       128*a^10*cM*m^2*w^3 + 48*a^10*r*w^3 + 128*a^8*cM^2*r*w^3 - 
       (288*I)*a^9*cM*m*r*w^3 - 40*a^10*m^2*r*w^3 - 348*a^8*cM*r^2*w^3 - 
       96*a^6*cM^3*r^2*w^3 + (104*I)*a^9*m*r^2*w^3 + (568*I)*a^7*cM^2*m*r^2*
        w^3 + 472*a^8*cM*m^2*r^2*w^3 - (48*I)*a^9*m^3*r^2*w^3 + 
       184*a^8*r^3*w^3 + 672*a^6*cM^2*r^3*w^3 - (560*I)*a^7*cM*m*r^3*w^3 + 
       128*a^8*m^2*r^3*w^3 - 760*a^6*cM*r^4*w^3 - (160*I)*a^7*m*r^4*w^3 - 
       (72*I)*a^5*cM^2*m*r^4*w^3 - 200*a^6*r^5*w^3 + 96*a^4*cM^2*r^5*w^3 - 
       (432*I)*a^5*cM*m*r^5*w^3 + 216*a^6*m^2*r^5*w^3 + 104*a^4*cM*r^6*w^3 - 
       (96*I)*a^5*m*r^6*w^3 + (504*I)*a^3*cM^2*m*r^6*w^3 + 
       88*a^4*cM*m^2*r^6*w^3 + (64*I)*a^5*m^3*r^6*w^3 - 440*a^4*r^7*w^3 - 
       (640*I)*a^3*cM*m*r^7*w^3 + 8*a^4*m^2*r^7*w^3 + 136*a^2*cM*r^8*w^3 + 
       (184*I)*a^3*m*r^8*w^3 + 32*a^2*cM*m^2*r^8*w^3 + 
       (16*I)*a^3*m^3*r^8*w^3 - 104*a^2*r^9*w^3 - 40*a^2*m^2*r^9*w^3 + 
       36*cM*r^10*w^3 - (8*I)*a*m*r^10*w^3 - 22*a^10*cM*sss*w^3 + 
       6*a^10*r*sss*w^3 + 32*a^8*cM^2*r*sss*w^3 - 88*a^8*cM*r^2*sss*w^3 - 
       18*a^8*r^3*sss*w^3 + 80*a^6*cM^2*r^3*sss*w^3 - 60*a^6*cM*r^4*sss*w^3 - 
       48*a^6*r^5*sss*w^3 + 48*a^4*cM^2*r^5*sss*w^3 - 24*a^4*cM*r^6*sss*w^3 - 
       16*a^4*r^7*sss*w^3 - 30*a^2*cM*r^8*sss*w^3 + 10*a^2*r^9*sss*w^3 + 
       2*r^11*sss*w^3 + (12*I)*a^12*w^4 - (80*I)*a^10*cM^2*w^4 - 
       72*a^11*cM*m*w^4 + (60*I)*a^10*cM*r*w^4 + 20*a^11*m*r*w^4 + 
       (16*I)*a^10*r^2*w^4 - (168*I)*a^8*cM^2*r^2*w^4 - 
       280*a^9*cM*m*r^2*w^4 + (12*I)*a^10*m^2*r^2*w^4 + 
       (152*I)*a^8*cM*r^3*w^4 - 80*a^9*m*r^3*w^4 + (32*I)*a^8*r^4*w^4 - 
       (160*I)*a^6*cM^2*r^4*w^4 - 256*a^7*cM*m*r^4*w^4 + 
       (464*I)*a^6*cM*r^5*w^4 - 160*a^7*m*r^5*w^4 + (48*I)*a^6*r^6*w^4 - 
       (312*I)*a^4*cM^2*r^6*w^4 - 120*a^5*cM*m*r^6*w^4 - 
       (32*I)*a^6*m^2*r^6*w^4 + (312*I)*a^4*cM*r^7*w^4 - (8*I)*a^4*r^8*w^4 - 
       72*a^3*cM*m*r^8*w^4 - (16*I)*a^4*m^2*r^8*w^4 - (60*I)*a^2*cM*r^9*w^4 + 
       60*a^3*m*r^9*w^4 - (40*I)*a^2*r^10*w^4 + (4*I)*a^2*m^2*r^10*w^4 - 
       (12*I)*r^12*w^4 + 16*a^12*cM*w^5 - 4*a^12*r*w^5 + 72*a^10*cM*r^2*w^5 + 
       12*a^10*r^3*w^5 + 120*a^8*cM*r^4*w^5 + 48*a^8*r^5*w^5 + 
       88*a^6*cM*r^6*w^5 + 32*a^6*r^7*w^5 + 24*a^4*cM*r^8*w^5 - 
       12*a^4*r^9*w^5 - 12*a^2*r^11*w^5)*fR0[r])/(72*cM*w^3) + 
   ((a^2 - 2*cM*r + r^2)*(4*a^5*cM^2*m - (4*I)*a^6*cM*m^2 + 8*a^5*cM^2*m^3 - 
      (8*I)*a^6*cM*m^4 - 8*a^5*cM*m*r + (4*I)*a^6*m^2*r - 12*a^5*cM*m^3*r + 
      (4*I)*a^6*m^4*r + 4*a^5*m*r^2 - 4*a^3*cM^2*m*r^2 + 
      (16*I)*a^4*cM*m^2*r^2 + 16*a^5*m^3*r^2 + 4*a^3*cM^2*m^3*r^2 - 
      (16*I)*a^4*cM*m^4*r^2 - 12*a^5*m^5*r^2 + 4*a^3*cM*m*r^3 - 
      (12*I)*a^4*m^2*r^3 - (48*I)*a^2*cM^2*m^2*r^3 - 44*a^3*cM*m^3*r^3 + 
      (4*I)*a^4*m^4*r^3 + (60*I)*a^2*cM*m^2*r^4 + 4*a^3*m^3*r^4 + 
      4*a*cM*m*r^5 - (16*I)*a^2*m^2*r^5 - 4*a*m*r^6 + (2*I)*a^6*cM*sss - 
      6*a^5*cM^2*m*sss + (10*I)*a^6*cM*m^2*sss - (2*I)*a^6*r*sss + 
      (4*I)*a^4*cM^2*r*sss + 16*a^5*cM*m*r*sss - (4*I)*a^6*m^2*r*sss - 
      (8*I)*a^4*cM^2*m^2*r*sss - (12*I)*a^4*cM*r^2*sss - 10*a^5*m*r^2*sss - 
      6*a^3*cM^2*m*r^2*sss + (22*I)*a^4*cM*m^2*r^2*sss + 6*a^5*m^3*r^2*sss + 
      (6*I)*a^4*r^3*sss + (36*I)*a^2*cM^2*r^3*sss + 30*a^3*cM*m*r^3*sss + 
      (4*I)*a^4*m^2*r^3*sss - (4*I)*a^2*cM^2*m^2*r^3*sss - 
      (38*I)*a^2*cM*r^4*sss + 4*a^3*m*r^4*sss - (12*I)*a^2*cM*m^2*r^4*sss - 
      6*a^3*m^3*r^4*sss + (6*I)*a^2*r^5*sss + 2*a*cM*m*r^5*sss + 
      (8*I)*a^2*m^2*r^5*sss + 2*a*m*r^6*sss - (2*I)*r^7*sss - 
      (3*I)*a^6*cM*sss^2 + I*a^6*r*sss^2 + (6*I)*a^4*cM^2*r*sss^2 - 
      (8*I)*a^4*cM*r^2*sss^2 - (3*I)*a^4*r^3*sss^2 + 
      (6*I)*a^2*cM^2*r^3*sss^2 + (5*I)*a^2*cM*r^4*sss^2 - 
      (3*I)*a^2*r^5*sss^2 - (2*I)*cM*r^6*sss^2 + I*r^7*sss^2 - 4*a^6*cM^2*w - 
      (4*I)*a^7*cM*m*w - 32*a^6*cM^2*m^2*w + (40*I)*a^7*cM*m^3*w + 
      28*a^6*cM*r*w - (20*I)*a^7*m*r*w + (56*I)*a^5*cM^2*m*r*w + 
      76*a^6*cM*m^2*r*w - (16*I)*a^7*m^3*r*w - 24*a^6*r^2*w - 
      8*a^4*cM^2*r^2*w - (152*I)*a^5*cM*m*r^2*w - 48*a^6*m^2*r^2*w - 
      52*a^4*cM^2*m^2*r^2*w + (88*I)*a^5*cM*m^3*r^2*w + 36*a^6*m^4*r^2*w + 
      60*a^4*cM*r^3*w + (44*I)*a^5*m*r^3*w + (200*I)*a^3*cM^2*m*r^3*w + 
      132*a^4*cM*m^2*r^3*w + (16*I)*a^5*m^3*r^3*w + 12*a^2*cM^2*r^4*w - 
      (268*I)*a^3*cM*m*r^4*w - 12*a^2*cM^2*m^2*r^4*w - 
      (48*I)*a^3*cM*m^3*r^4*w - 12*a^4*m^4*r^4*w - 76*a^2*cM*r^5*w + 
      (52*I)*a^3*m*r^5*w + 80*a^2*cM*m^2*r^5*w + (32*I)*a^3*m^3*r^5*w + 
      24*a^2*r^6*w - (24*I)*a*cM*m*r^6*w - 12*cM*r^7*w - (12*I)*a*m*r^7*w + 
      6*a^6*cM^2*sss*w - (24*I)*a^7*cM*m*sss*w - 22*a^6*cM*r*sss*w + 
      (12*I)*a^7*m*r*sss*w + (24*I)*a^5*cM^2*m*r*sss*w + 12*a^6*r^2*sss*w + 
      24*a^4*cM^2*r^2*sss*w - (64*I)*a^5*cM*m*r^2*sss*w - 
      6*a^6*m^2*r^2*sss*w - 62*a^4*cM*r^3*sss*w - (36*I)*a^5*m*r^3*sss*w + 
      (24*I)*a^3*cM^2*m*r^3*sss*w + 18*a^2*cM^2*r^4*sss*w + 
      (40*I)*a^3*cM*m*r^4*sss*w - 22*a^2*cM*r^5*sss*w - 
      (36*I)*a^3*m*r^5*sss*w - 12*a^2*r^6*sss*w - (16*I)*a*cM*m*r^6*sss*w + 
      6*a^2*m^2*r^6*sss*w - 6*cM*r^7*sss*w + (12*I)*a*m*r^7*sss*w - 
      (32*I)*a^8*cM*w^2 + 40*a^7*cM^2*m*w^2 - (72*I)*a^8*cM*m^2*w^2 + 
      (92*I)*a^8*r*w^2 + (16*I)*a^6*cM^2*r*w^2 - 140*a^7*cM*m*r*w^2 + 
      (24*I)*a^8*m^2*r*w^2 - (164*I)*a^6*cM*r^2*w^2 + 96*a^7*m*r^2*w^2 + 
      120*a^5*cM^2*m*r^2*w^2 - (184*I)*a^6*cM*m^2*r^2*w^2 - 
      36*a^7*m^3*r^2*w^2 + (200*I)*a^6*r^3*w^2 - 368*a^5*cM*m*r^3*w^2 - 
      (84*I)*a^6*m^2*r^3*w^2 - (76*I)*a^4*cM*r^4*w^2 + 36*a^5*m*r^4*w^2 + 
      72*a^3*cM^2*m*r^4*w^2 + (88*I)*a^4*cM*m^2*r^4*w^2 + 
      24*a^5*m^3*r^4*w^2 + (192*I)*a^4*r^5*w^2 - 52*a^3*cM*m*r^5*w^2 - 
      (72*I)*a^4*m^2*r^5*w^2 - (68*I)*a^2*cM*r^6*w^2 - 40*a^3*m*r^6*w^2 - 
      (40*I)*a^2*cM*m^2*r^6*w^2 + 20*a^3*m^3*r^6*w^2 + (96*I)*a^2*r^7*w^2 + 
      (36*I)*a^2*m^2*r^7*w^2 - (12*I)*cM*r^8*w^2 - 20*a*m*r^8*w^2 + 
      (12*I)*r^9*w^2 + (14*I)*a^8*cM*sss*w^2 - (4*I)*a^8*r*sss*w^2 - 
      (16*I)*a^6*cM^2*r*sss*w^2 + (42*I)*a^6*cM*r^2*sss*w^2 + 
      (14*I)*a^6*r^3*sss*w^2 - (24*I)*a^4*cM^2*r^3*sss*w^2 + 
      (6*I)*a^4*cM*r^4*sss*w^2 + (18*I)*a^4*r^5*sss*w^2 + 
      (18*I)*a^2*cM*r^6*sss*w^2 - (2*I)*a^2*r^7*sss*w^2 - (2*I)*r^9*sss*w^2 - 
      16*a^8*cM^2*w^3 + (56*I)*a^9*cM*m*w^3 + 76*a^8*cM*r*w^3 - 
      (16*I)*a^9*m*r*w^3 - 4*a^8*r^2*w^3 - 72*a^6*cM^2*r^2*w^3 + 
      (168*I)*a^7*cM*m*r^2*w^3 + 12*a^8*m^2*r^2*w^3 + 156*a^6*cM*r^3*w^3 + 
      (80*I)*a^7*m*r^3*w^3 + 80*a^6*r^4*w^3 - 72*a^4*cM^2*r^4*w^3 + 
      (24*I)*a^5*cM*m*r^4*w^3 - 12*a^6*m^2*r^4*w^3 - 36*a^4*cM*r^5*w^3 + 
      (48*I)*a^5*m*r^5*w^3 + 80*a^4*r^6*w^3 + (72*I)*a^3*cM*m*r^6*w^3 - 
      20*a^4*m^2*r^6*w^3 - 36*a^2*cM*r^7*w^3 - (48*I)*a^3*m*r^7*w^3 - 
      16*a^2*r^8*w^3 + 4*a^2*m^2*r^8*w^3 - 12*r^10*w^3 - (16*I)*a^10*cM*w^4 + 
      (4*I)*a^10*r*w^4 - (56*I)*a^8*cM*r^2*w^4 - (16*I)*a^8*r^3*w^4 - 
      (64*I)*a^6*cM*r^4*w^4 - (32*I)*a^6*r^5*w^4 - (24*I)*a^4*cM*r^6*w^4 + 
      (12*I)*a^2*r^9*w^4)*Derivative[1][fR0][r])/(72*cM*w^3), 
 f04f44b[r] -> ((6*a^7*cM*m^2 - 24*a^5*cM^3*m^2 + (30*I)*a^6*cM^2*m^3 + 
      6*a^7*cM*m^4 - (4*I)*a^6*cM*m*r + (16*I)*a^4*cM^3*m*r - 2*a^7*m^2*r + 
      64*a^5*cM^2*m^2*r - (44*I)*a^6*cM*m^3*r - 2*a^7*m^4*r + 
      (4*I)*a^6*m*r^2 - (40*I)*a^4*cM^2*m*r^2 - 64*a^5*cM*m^2*r^2 - 
      24*a^3*cM^3*m^2*r^2 + (8*I)*a^6*m^3*r^2 + (54*I)*a^4*cM^2*m^3*r^2 + 
      36*a^5*cM*m^4*r^2 - (6*I)*a^6*m^5*r^2 + (20*I)*a^4*cM*m*r^3 + 
      (64*I)*a^2*cM^3*m*r^3 + 34*a^5*m^2*r^3 + 84*a^3*cM^2*m^2*r^3 - 
      (42*I)*a^4*cM*m^3*r^3 - 22*a^5*m^4*r^3 - (10*I)*a^4*m*r^4 - 
      (104*I)*a^2*cM^2*m*r^4 - 60*a^3*cM*m^2*r^4 - (14*I)*a^4*m^3*r^4 - 
      (24*I)*a^2*cM^2*m^3*r^4 - 30*a^3*cM*m^4*r^4 + (6*I)*a^4*m^5*r^4 + 
      (60*I)*a^2*cM*m*r^5 - 16*a^3*m^2*r^5 + 8*a*cM^2*m^2*r^5 + 
      (26*I)*a^2*cM*m^3*r^5 + 28*a^3*m^4*r^5 - (8*I)*a^2*m*r^6 + 
      (8*I)*cM^2*m*r^6 - 2*a*cM*m^2*r^6 - (10*I)*a^2*m^3*r^6 - 
      (12*I)*cM*m*r^7 - 4*a*m^2*r^7 + (6*I)*m*r^8 - (12*I)*a^6*cM^2*m*sss - 
      6*a^7*cM*m^2*sss + (18*I)*a^6*cM*m*r*sss + (24*I)*a^4*cM^3*m*r*sss + 
      2*a^7*m^2*r*sss + 12*a^5*cM^2*m^2*r*sss - (6*I)*a^6*m*r^2*sss - 
      (60*I)*a^4*cM^2*m*r^2*sss - 16*a^5*cM*m^2*r^2*sss + 
      (3*I)*a^6*m^3*r^2*sss + (34*I)*a^4*cM*m*r^3*sss + 
      (24*I)*a^2*cM^3*m*r^3*sss - 6*a^5*m^2*r^3*sss + 
      12*a^3*cM^2*m^2*r^3*sss - (6*I)*a^4*cM*m^3*r^3*sss + 
      (9*I)*a^4*m*r^4*sss - (20*I)*a^2*cM^2*m*r^4*sss + 
      10*a^3*cM*m^2*r^4*sss - (22*I)*a^2*cM*m*r^5*sss - 6*a^3*m^2*r^5*sss + 
      (6*I)*a^2*cM*m^3*r^5*sss + (12*I)*a^2*m*r^6*sss - 
      (8*I)*cM^2*m*r^6*sss - 4*a*cM*m^2*r^6*sss - (3*I)*a^2*m^3*r^6*sss + 
      (10*I)*cM*m*r^7*sss + 2*a*m^2*r^7*sss - (3*I)*m*r^8*sss - 
      (16*I)*a^7*cM^2*w - 36*a^8*cM*m*w + 56*a^6*cM^3*m*w - 
      (100*I)*a^7*cM^2*m^2*w - 26*a^8*cM*m^3*w + (40*I)*a^7*cM*r*w - 
      (32*I)*a^5*cM^3*r*w + 8*a^8*m*r*w - 128*a^6*cM^2*m*r*w + 
      (138*I)*a^7*cM*m^2*r*w + 8*a^8*m^3*r*w - (16*I)*a^7*r^2*w + 
      (64*I)*a^5*cM^2*r^2*w + 104*a^6*cM*m*r^2*w + 72*a^4*cM^3*m*r^2*w - 
      (30*I)*a^7*m^2*r^2*w - (212*I)*a^5*cM^2*m^2*r^2*w - 
      116*a^6*cM*m^3*r^2*w + (18*I)*a^7*m^4*r^2*w - (24*I)*a^5*cM*r^3*w - 
      (192*I)*a^3*cM^3*r^3*w - 68*a^6*m*r^3*w - 364*a^4*cM^2*m*r^3*w + 
      (192*I)*a^5*cM*m^2*r^3*w + 12*a^6*m^3*r^3*w + (32*I)*a^5*r^4*w + 
      (320*I)*a^3*cM^2*r^4*w + 342*a^4*cM*m*r^4*w + (60*I)*a^5*m^2*r^4*w + 
      (140*I)*a^3*cM^2*m^2*r^4*w + 110*a^4*cM*m^3*r^4*w - 
      (12*I)*a^5*m^4*r^4*w - (200*I)*a^3*cM*r^5*w + 24*a^4*m*r^5*w - 
      68*a^2*cM^2*m*r^5*w - (114*I)*a^3*cM*m^2*r^5*w - 72*a^4*m^3*r^5*w + 
      (32*I)*a^3*r^6*w - (16*I)*a*cM^2*r^6*w + 24*a^2*cM*m*r^6*w + 
      (54*I)*a^3*m^2*r^6*w - (40*I)*a*cM^2*m^2*r^6*w - 24*a^2*cM*m^3*r^6*w - 
      (10*I)*a^3*m^4*r^6*w + (24*I)*a*cM*r^7*w + 20*a^2*m*r^7*w + 
      (56*I)*a*cM*m^2*r^7*w + 4*a^2*m^3*r^7*w - (16*I)*a*r^8*w + 
      14*cM*m*r^8*w - (16*I)*a*m^2*r^8*w + (16*I)*a^7*cM^2*sss*w + 
      14*a^8*cM*m*sss*w - (28*I)*a^7*cM*r*sss*w - (32*I)*a^5*cM^3*r*sss*w - 
      2*a^8*m*r*sss*w - 28*a^6*cM^2*m*r*sss*w + (8*I)*a^7*r^2*sss*w + 
      (96*I)*a^5*cM^2*r^2*sss*w + 42*a^6*cM*m*r^2*sss*w - 
      (3*I)*a^7*m^2*r^2*sss*w - (68*I)*a^5*cM*r^3*sss*w - 
      (48*I)*a^3*cM^3*r^3*sss*w + 10*a^6*m*r^3*sss*w - 
      48*a^4*cM^2*m*r^3*sss*w + (6*I)*a^5*cM*m^2*r^3*sss*w - 
      (16*I)*a^5*r^4*sss*w + (72*I)*a^3*cM^2*r^4*sss*w + 
      6*a^4*cM*m*r^4*sss*w + (3*I)*a^5*m^2*r^4*sss*w + 
      (12*I)*a^3*cM*r^5*sss*w + 6*a^4*m*r^5*sss*w - 12*a^2*cM^2*m*r^5*sss*w - 
      (12*I)*a^3*cM*m^2*r^5*sss*w - (16*I)*a^3*r^6*sss*w + 
      (24*I)*a*cM^2*r^6*sss*w + 18*a^2*cM*m*r^6*sss*w + 
      (5*I)*a^3*m^2*r^6*sss*w - (28*I)*a*cM*r^7*sss*w - 6*a^2*m*r^7*sss*w + 
      (2*I)*a*cM*m^2*r^7*sss*w + (8*I)*a*r^8*sss*w - I*a*m^2*r^8*sss*w + 
      12*a^9*cM*w^2 - 32*a^7*cM^3*w^2 + (110*I)*a^8*cM^2*m*w^2 + 
      42*a^9*cM*m^2*w^2 + 62*a^9*r*w^2 + 112*a^7*cM^2*r*w^2 - 
      (132*I)*a^8*cM*m*r*w^2 - 12*a^9*m^2*r*w^2 - 296*a^7*cM*r^2*w^2 - 
      48*a^5*cM^3*r^2*w^2 + (48*I)*a^8*m*r^2*w^2 + (242*I)*a^6*cM^2*m*r^2*
       w^2 + 160*a^7*cM*m^2*r^2*w^2 - (18*I)*a^8*m^3*r^2*w^2 + 
      280*a^7*r^3*w^2 + 432*a^5*cM^2*r^3*w^2 - (230*I)*a^6*cM*m*r^3*w^2 + 
      42*a^7*m^2*r^3*w^2 - 668*a^5*cM*r^4*w^2 - (138*I)*a^6*m*r^4*w^2 - 
      (78*I)*a^4*cM^2*m*r^4*w^2 - 48*a^5*cM*m^2*r^4*w^2 + 
      (6*I)*a^6*m^3*r^4*w^2 + 188*a^5*r^5*w^2 + 192*a^3*cM^2*r^5*w^2 - 
      (66*I)*a^4*cM*m*r^5*w^2 + 54*a^5*m^2*r^5*w^2 - 176*a^3*cM*r^6*w^2 - 
      (102*I)*a^4*m*r^6*w^2 + (174*I)*a^2*cM^2*m*r^6*w^2 + 
      40*a^3*cM*m^2*r^6*w^2 + (26*I)*a^4*m^3*r^6*w^2 - 56*a^3*r^7*w^2 - 
      (218*I)*a^2*cM*m*r^7*w^2 - 6*a^3*m^2*r^7*w^2 + 24*a*cM*r^8*w^2 + 
      (82*I)*a^2*m*r^8*w^2 + 6*a*cM*m^2*r^8*w^2 + (2*I)*a^2*m^3*r^8*w^2 - 
      26*a*r^9*w^2 - (10*I)*cM*m*r^9*w^2 - 6*a*m^2*r^9*w^2 - 
      (2*I)*m*r^10*w^2 - 8*a^9*cM*sss*w^2 + 2*a^9*r*sss*w^2 + 
      16*a^7*cM^2*r*sss*w^2 - 32*a^7*cM*r^2*sss*w^2 - 8*a^7*r^3*sss*w^2 + 
      40*a^5*cM^2*r^3*sss*w^2 - 12*a^5*cM*r^4*sss*w^2 - 16*a^5*r^5*sss*w^2 + 
      24*a^3*cM^2*r^5*sss*w^2 - 12*a*cM*r^8*sss*w^2 + 6*a*r^9*sss*w^2 - 
      (40*I)*a^9*cM^2*w^3 - 30*a^10*cM*m*w^3 + (38*I)*a^9*cM*r*w^3 + 
      8*a^10*m*r*w^3 - (20*I)*a^9*r^2*w^3 - (84*I)*a^7*cM^2*r^2*w^3 - 
      116*a^8*cM*m*r^2*w^3 + (6*I)*a^9*m^2*r^2*w^3 + (116*I)*a^7*cM*r^3*w^3 - 
      38*a^8*m*r^3*w^3 - (22*I)*a^7*r^4*w^3 - (80*I)*a^5*cM^2*r^4*w^3 - 
      92*a^6*cM*m*r^4*w^3 + (288*I)*a^5*cM*r^5*w^3 - 64*a^6*m*r^5*w^3 + 
      (24*I)*a^5*r^6*w^3 - (156*I)*a^3*cM^2*r^6*w^3 - 36*a^4*cM*m*r^6*w^3 - 
      (16*I)*a^5*m^2*r^6*w^3 + (180*I)*a^3*cM*r^7*w^3 + 16*a^4*m*r^7*w^3 + 
      (34*I)*a^3*r^8*w^3 - 30*a^2*cM*m*r^8*w^3 - (8*I)*a^3*m^2*r^8*w^3 - 
      (30*I)*a*cM*r^9*w^3 + 32*a^2*m*r^9*w^3 + (8*I)*a*r^10*w^3 + 
      (2*I)*a*m^2*r^10*w^3 - 2*m*r^11*w^3 + 8*a^11*cM*w^4 - 2*a^11*r*w^4 + 
      36*a^9*cM*r^2*w^4 + 6*a^9*r^3*w^4 + 60*a^7*cM*r^4*w^4 + 
      24*a^7*r^5*w^4 + 44*a^5*cM*r^6*w^4 + 16*a^5*r^7*w^4 + 
      12*a^3*cM*r^8*w^4 - 6*a^3*r^9*w^4 - 6*a*r^11*w^4)*fR0[r])/(36*cM*w^3) + 
   ((a^2 - 2*cM*r + r^2)*(6*a^5*cM^2*m^2 - (6*I)*a^6*cM*m^3 - 
      (4*I)*a^4*cM^2*m*r - 12*a^5*cM*m^2*r + (2*I)*a^6*m^3*r + 
      (8*I)*a^4*cM*m*r^2 + 6*a^5*m^2*r^2 + 6*a^3*cM^2*m^2*r^2 - 
      (12*I)*a^4*cM*m^3*r^2 - 6*a^5*m^4*r^2 - (4*I)*a^4*m*r^3 - 
      (16*I)*a^2*cM^2*m*r^3 - 14*a^3*cM*m^2*r^3 - (2*I)*a^4*m^3*r^3 + 
      (18*I)*a^2*cM*m*r^4 - 6*a^3*m^2*r^4 + (6*I)*a^2*cM*m^3*r^4 + 
      6*a^3*m^4*r^4 - (2*I)*a^2*m*r^5 - 2*a*cM*m^2*r^5 - (4*I)*a^2*m^3*r^5 - 
      (2*I)*cM*m*r^6 + (2*I)*m*r^7 + (3*I)*a^6*cM*m*sss - I*a^6*m*r*sss - 
      (6*I)*a^4*cM^2*m*r*sss + (8*I)*a^4*cM*m*r^2*sss + (3*I)*a^4*m*r^3*sss - 
      (6*I)*a^2*cM^2*m*r^3*sss - (5*I)*a^2*cM*m*r^4*sss + 
      (3*I)*a^2*m*r^5*sss + (2*I)*cM*m*r^6*sss - I*m*r^7*sss + 
      (4*I)*a^7*cM*w - 14*a^6*cM^2*m*w + (20*I)*a^7*cM*m^2*w - 
      (2*I)*a^7*r*w + (8*I)*a^5*cM^2*r*w + 40*a^6*cM*m*r*w - 
      (6*I)*a^7*m^2*r*w - (16*I)*a^5*cM*r^2*w - 12*a^6*m*r^2*w - 
      36*a^4*cM^2*m*r^2*w + (50*I)*a^5*cM*m^2*r^2*w + 12*a^6*m^3*r^2*w + 
      (10*I)*a^5*r^3*w + (48*I)*a^3*cM^2*r^3*w + 98*a^4*cM*m*r^3*w + 
      (18*I)*a^5*m^2*r^3*w - (56*I)*a^3*cM*r^4*w + 12*a^4*m*r^4*w - 
      18*a^2*cM^2*m*r^4*w - (32*I)*a^3*cM*m^2*r^4*w - 12*a^4*m^3*r^4*w + 
      (6*I)*a^3*r^5*w + 16*a^2*cM*m*r^5*w + (18*I)*a^3*m^2*r^5*w + 
      (4*I)*a*cM*r^6*w + 4*a^2*m*r^6*w + (10*I)*a*cM*m^2*r^6*w - 
      4*a^2*m^3*r^6*w - (6*I)*a*r^7*w + 6*cM*m*r^7*w - (6*I)*a*m^2*r^7*w - 
      (4*I)*a^7*cM*sss*w + I*a^7*r*sss*w + (8*I)*a^5*cM^2*r*sss*w - 
      (12*I)*a^5*cM*r^2*sss*w - (5*I)*a^5*r^3*sss*w + 
      (12*I)*a^3*cM^2*r^3*sss*w + (6*I)*a^3*cM*r^4*sss*w - 
      (3*I)*a^3*r^5*sss*w - (6*I)*a*cM*r^6*sss*w + (3*I)*a*r^7*sss*w + 
      6*a^9*w^2 + 8*a^7*cM^2*w^2 - (22*I)*a^8*cM*m*w^2 - 46*a^7*cM*r*w^2 + 
      (6*I)*a^8*m*r*w^2 + 24*a^7*r^2*w^2 + 36*a^5*cM^2*r^2*w^2 - 
      (66*I)*a^6*cM*m*r^2*w^2 - 6*a^7*m^2*r^2*w^2 - 110*a^5*cM*r^3*w^2 - 
      (36*I)*a^6*m*r^3*w^2 - 24*a^5*r^4*w^2 + 36*a^3*cM^2*r^4*w^2 + 
      (6*I)*a^4*cM*m*r^4*w^2 + 6*a^5*m^2*r^4*w^2 - 6*a^3*cM*r^5*w^2 - 
      (12*I)*a^4*m*r^5*w^2 - 56*a^3*r^6*w^2 - (30*I)*a^2*cM*m*r^6*w^2 + 
      10*a^3*m^2*r^6*w^2 + 18*a*cM*r^7*w^2 + (28*I)*a^2*m*r^7*w^2 - 
      14*a*r^8*w^2 - 2*a*m^2*r^8*w^2 - (2*I)*m*r^9*w^2 + (8*I)*a^9*cM*w^3 - 
      (2*I)*a^9*r*w^3 + (28*I)*a^7*cM*r^2*w^3 + (8*I)*a^7*r^3*w^3 + 
      (32*I)*a^5*cM*r^4*w^3 + (16*I)*a^5*r^5*w^3 + (12*I)*a^3*cM*r^6*w^3 - 
      (6*I)*a*r^9*w^3)*Derivative[1][fR0][r])/(36*cM*w^3), 
 f05f11a[r] -> (a^3*((-8*I)*a^2*cM^2*sss - 2*a^3*cM*m*sss + 
      (4*I)*a^2*cM*r*sss + (32*I)*cM^3*r*sss + 24*a*cM^2*m*r*sss - 
      (4*I)*a^2*cM*m^2*r*sss - (48*I)*cM^2*r^2*sss - 22*a*cM*m*r^2*sss + 
      (20*I)*cM*r^3*sss + (2*I)*a^2*cM*r*sss^2 - (4*I)*cM^2*r^2*sss^2 + 
      (2*I)*cM*r^3*sss^2 + 16*a^4*cM*w + (12*I)*a^5*m*w - 
      (48*I)*a^3*cM^2*m*w - 12*a^4*cM*m^2*w - 56*a^4*r*w + 48*a^2*cM^2*r*w - 
      (80*I)*a^3*cM*m*r*w + (112*I)*a*cM^3*m*r*w - 12*a^4*m^2*r*w + 
      44*a^2*cM^2*m^2*r*w - (4*I)*a^3*cM*m^3*r*w - 16*a^2*cM*r^2*w + 
      (108*I)*a^3*m*r^2*w - (192*I)*a*cM^2*m*r^2*w - 78*a^2*cM*m^2*r^2*w + 
      (6*I)*a^3*m^3*r^2*w + 20*a^2*r^3*w + (76*I)*a*cM*m*r^3*w + 
      30*a^2*m^2*r^3*w - 40*cM*r^4*w + (12*I)*a*m*r^4*w + 28*r^5*w - 
      6*a^4*cM*sss*w + 22*a^4*r*sss*w - 8*a^2*cM^2*r*sss*w + 
      (14*I)*a^3*cM*m*r*sss*w - 32*a^2*cM*r^2*sss*w - (9*I)*a^3*m*r^2*sss*w - 
      (12*I)*a*cM^2*m*r^2*sss*w + 14*a^2*r^3*sss*w - 16*cM^2*r^3*sss*w + 
      (32*I)*a*cM*m*r^3*sss*w + 34*cM*r^4*sss*w - (9*I)*a*m*r^4*sss*w - 
      8*r^5*sss*w + (12*I)*a^6*w^2 + (48*I)*a^4*cM^2*w^2 + 24*a^5*cM*m*w^2 - 
      (112*I)*a^4*cM*r*w^2 - (112*I)*a^2*cM^3*r*w^2 + 36*a^5*m*r*w^2 - 
      88*a^3*cM^2*m*r*w^2 + (12*I)*a^4*cM*m^2*r*w^2 + (132*I)*a^4*r^2*w^2 + 
      (392*I)*a^2*cM^2*r^2*w^2 + 14*a^3*cM*m*r^2*w^2 - 
      (12*I)*a^4*m^2*r^2*w^2 - (340*I)*a^2*cM*r^3*w^2 - (32*I)*cM^3*r^3*w^2 + 
      96*a^3*m*r^3*w^2 - 44*a*cM^2*m*r^3*w^2 + (48*I)*a^2*cM*m^2*r^3*w^2 - 
      (12*I)*a^2*r^4*w^2 + (24*I)*cM^2*r^4*w^2 + 134*a*cM*m*r^4*w^2 - 
      (36*I)*a^2*m^2*r^4*w^2 + (36*I)*cM*r^5*w^2 - 60*a*m*r^5*w^2 - 
      (36*I)*r^6*w^2 - (10*I)*a^4*cM*r*sss*w^2 - (6*I)*a^4*r^2*sss*w^2 + 
      (12*I)*a^2*cM^2*r^2*sss*w^2 - (2*I)*a^2*cM*r^3*sss*w^2 - 
      (16*I)*cM*r^5*sss*w^2 + (6*I)*r^6*sss*w^2 - 12*a^6*cM*w^3 - 
      24*a^6*r*w^3 + 44*a^4*cM^2*r*w^3 - (12*I)*a^5*cM*m*r*w^3 + 
      64*a^4*cM*r^2*w^3 + (6*I)*a^5*m*r^2*w^3 - 12*a^4*r^3*w^3 + 
      44*a^2*cM^2*r^3*w^3 - (96*I)*a^3*cM*m*r^3*w^3 - 244*a^2*cM*r^4*w^3 + 
      (36*I)*a^3*m*r^4*w^3 + 24*cM^2*r^5*w^3 - (36*I)*a*cM*m*r^5*w^3 + 
      16*cM*r^6*w^3 + (30*I)*a*m*r^6*w^3 - 12*r^7*w^3 + (4*I)*a^6*cM*r*w^4 + 
      (48*I)*a^4*cM*r^3*w^4 + (36*I)*a^2*cM*r^5*w^4 - (8*I)*cM*r^7*w^4)*
     fR0[r])/(36*cM*w^2) - (a^3*(a^2 - 2*cM*r + r^2)*
     ((-I)*a^2*cM*sss + (4*I)*cM^2*r*sss + 2*a*cM*m*r*sss - 
      (3*I)*cM*r^2*sss + 2*a^4*w - (6*I)*a^3*cM*m*w + 6*a^2*cM*r*w - 
      (6*I)*a^3*m*r*w + (14*I)*a*cM^2*m*r*w + 2*a^2*cM*m^2*r*w - 
      11*a^2*r^2*w - (19*I)*a*cM*m*r^2*w - 3*a^2*m^2*r^2*w + 10*cM*r^3*w + 
      (3*I)*a*m*r^3*w - 7*r^4*w - a^4*sss*w + a^2*r^2*sss*w - 
      6*cM*r^3*sss*w + 2*r^4*sss*w + (6*I)*a^4*cM*w^2 - (6*I)*a^4*r*w^2 - 
      (14*I)*a^2*cM^2*r*w^2 - 4*a^3*cM*m*r*w^2 + (32*I)*a^2*cM*r^2*w^2 + 
      3*a^3*m*r^2*w^2 + (12*I)*a^2*r^3*w^2 - (4*I)*cM^2*r^3*w^2 - 
      22*a*cM*m*r^3*w^2 - (4*I)*cM*r^4*w^2 + 15*a*m*r^4*w^2 + (6*I)*r^5*w^2 + 
      2*a^4*cM*r*w^3 + 22*a^2*cM*r^3*w^3 - 4*cM*r^5*w^3)*
     Derivative[1][fR0][r])/(18*cM*w^2), 
 f05f11b[r] -> (a^2*(-2*a^3*cM*m + 8*a*cM^3*m - (10*I)*a^2*cM^2*m^2 - 
      2*a^3*cM*m^3 - 12*a*cM^2*m*r + (10*I)*a^2*cM*m^2*r + 6*a*cM*m*r^2 + 
      (4*I)*a^2*cM^2*sss + 2*a^3*cM*m*sss - (2*I)*a^2*cM*r*sss - 
      (16*I)*cM^3*r*sss - 14*a*cM^2*m*r*sss + (2*I)*a^2*cM*m^2*r*sss + 
      (24*I)*cM^2*r^2*sss + 12*a*cM*m*r^2*sss - (10*I)*cM*r^3*sss - 
      I*a^2*cM*r*sss^2 + (2*I)*cM^2*r^2*sss^2 - I*cM*r^3*sss^2 + 8*a^4*cM*w - 
      8*a^2*cM^3*w + (36*I)*a^3*cM^2*m*w + 10*a^4*cM*m^2*w - 
      20*a^2*cM^2*r*w - (20*I)*a^3*cM*m*r*w - (64*I)*a*cM^3*m*r*w - 
      48*a^2*cM^2*m^2*r*w + (8*I)*a^3*cM*m^3*r*w + 24*a^2*cM*r^2*w + 
      (140*I)*a*cM^2*m*r^2*w + 58*a^2*cM*m^2*r^2*w + 12*cM^2*r^3*w - 
      (92*I)*a*cM*m*r^3*w - 16*cM*r^4*w - 2*a^4*cM*sss*w + 
      14*a^2*cM^2*r*sss*w - (8*I)*a^3*cM*m*r*sss*w - 12*a^2*cM*r^2*sss*w + 
      (8*I)*a*cM^2*m*r^2*sss*w + 10*cM^2*r^3*sss*w - (8*I)*a*cM*m*r^3*sss*w - 
      10*cM*r^4*sss*w - (2*I)*a^6*w^2 - (58*I)*a^4*cM^2*w^2 - 
      22*a^5*cM*m*w^2 + (150*I)*a^4*cM*r*w^2 + (112*I)*a^2*cM^3*r*w^2 + 
      12*a^5*m*r*w^2 + 92*a^3*cM^2*m*r*w^2 - (20*I)*a^4*cM*m^2*r*w^2 - 
      (132*I)*a^4*r^2*w^2 - (372*I)*a^2*cM^2*r^2*w^2 - 50*a^3*cM*m*r^2*w^2 - 
      (6*I)*a^4*m^2*r^2*w^2 + (364*I)*a^2*cM*r^3*w^2 + (32*I)*cM^3*r^3*w^2 - 
      42*a^3*m*r^3*w^2 + 24*a*cM^2*m*r^3*w^2 - (32*I)*a^2*cM*m^2*r^3*w^2 - 
      (78*I)*a^2*r^4*w^2 - (66*I)*cM^2*r^4*w^2 - 76*a*cM*m*r^4*w^2 + 
      (6*I)*a^2*m^2*r^4*w^2 + (46*I)*cM*r^5*w^2 + 6*a*m*r^5*w^2 + 
      (4*I)*r^6*w^2 - (2*I)*a^6*sss*w^2 + (12*I)*a^4*cM*r*sss*w^2 + 
      (3*I)*a^4*r^2*sss*w^2 - (12*I)*a^2*cM^2*r^2*sss*w^2 + 
      (6*I)*a^2*r^4*sss*w^2 + I*r^6*sss*w^2 + 14*a^6*cM*w^3 + 12*a^6*r*w^3 - 
      44*a^4*cM^2*r*w^3 + (16*I)*a^5*cM*m*r*w^3 - 36*a^4*cM*r^2*w^3 - 
      36*a^4*r^3*w^3 - 44*a^2*cM^2*r^3*w^3 + (80*I)*a^3*cM*m*r^3*w^3 + 
      222*a^2*cM*r^4*w^3 - 36*a^2*r^5*w^3 - 24*cM^2*r^5*w^3 + 
      (16*I)*a*cM*m*r^5*w^3 + 8*cM*r^6*w^3 + 12*r^7*w^3 - 
      (4*I)*a^6*cM*r*w^4 + (6*I)*a^6*r^2*w^4 - (48*I)*a^4*cM*r^3*w^4 + 
      (6*I)*a^4*r^4*w^4 - (36*I)*a^2*cM*r^5*w^4 - (6*I)*a^2*r^6*w^4 + 
      (8*I)*cM*r^7*w^4 - (6*I)*r^8*w^4)*fR0[r])/(36*cM*w^3) + 
   (a^2*(a^2 - 2*cM*r + r^2)*(-2*a*cM^2*m + (2*I)*a^2*cM*m^2 + 2*a*cM*m*r - 
      I*a^2*cM*sss + (4*I)*cM^2*r*sss + 2*a*cM*m*r*sss - (3*I)*cM*r^2*sss + 
      2*a^2*cM^2*w - (8*I)*a^3*cM*m*w + (16*I)*a*cM^2*m*r*w + 
      8*a^2*cM*m^2*r*w + 6*cM^2*r^2*w - (24*I)*a*cM*m*r^2*w - 8*cM*r^3*w - 
      2*a^2*cM*r*sss*w - 2*cM*r^3*sss*w + (14*I)*a^4*cM*w^2 - 
      (24*I)*a^4*r*w^2 - (28*I)*a^2*cM^2*r*w^2 - 12*a^3*cM*m*r*w^2 + 
      (66*I)*a^2*cM*r^2*w^2 - 6*a^3*m*r^2*w^2 - (6*I)*a^2*r^3*w^2 - 
      (8*I)*cM^2*r^3*w^2 - 24*a*cM*m*r^3*w^2 + (4*I)*cM*r^4*w^2 + 
      6*a*m*r^4*w^2 + (6*I)*r^5*w^2 + 4*a^4*cM*r*w^3 - 6*a^4*r^2*w^3 + 
      44*a^2*cM*r^3*w^3 - 8*cM*r^5*w^3 + 6*r^6*w^3)*Derivative[1][fR0][r])/
    (36*cM*w^3), f05f12a[r] -> 
  (a^3*(-8*a^3*cM*m + (6*I)*a^4*m^2 - (16*I)*a^2*cM^2*m^2 - 20*a^3*cM*m^3 + 
      (4*I)*a^4*m^4 + 4*a^3*m*r + 32*a*cM^2*m*r + 16*a^3*m^3*r - 
      48*a*cM*m*r^2 + (10*I)*a^2*m^2*r^2 + 20*a*m*r^3 - (2*I)*a^4*sss + 
      12*a^3*cM*m*sss - (5*I)*a^4*m^2*sss + (8*I)*a^2*cM*r*sss - 
      10*a^3*m*r*sss - 24*a*cM^2*m*r*sss + (10*I)*a^2*cM*m^2*r*sss - 
      (4*I)*a^2*r^2*sss - (8*I)*cM^2*r^2*sss + 32*a*cM*m*r^2*sss - 
      (5*I)*a^2*m^2*r^2*sss + (8*I)*cM*r^3*sss - 10*a*m*r^3*sss - 
      (2*I)*r^4*sss + I*a^4*sss^2 - (4*I)*a^2*cM*r*sss^2 + 
      (2*I)*a^2*r^2*sss^2 + (4*I)*cM^2*r^2*sss^2 - (4*I)*cM*r^3*sss^2 + 
      I*r^4*sss^2 - (10*I)*a^5*m*w + 44*a^4*cM*m^2*w - (14*I)*a^5*m^3*w + 
      8*a^4*r*w - 32*a^2*cM^2*r*w + (80*I)*a^3*cM*m*r*w - 20*a^4*m^2*r*w - 
      48*a^2*cM^2*m^2*r*w + (12*I)*a^3*cM*m^3*r*w + 8*a^2*cM*r^2*w + 
      32*cM^3*r^2*w - (50*I)*a^3*m*r^2*w - (16*I)*a*cM^2*m*r^2*w + 
      98*a^2*cM*m^2*r^2*w - (20*I)*a^3*m^3*r^2*w + 16*a^2*r^3*w - 
      16*cM^2*r^3*w + (12*I)*a*cM*m*r^3*w - 50*a^2*m^2*r^3*w - 24*cM*r^4*w - 
      (16*I)*a*m*r^4*w + 8*r^5*w + (7*I)*a^5*m*sss*w - 4*a^4*r*sss*w - 
      (22*I)*a^3*cM*m*r*sss*w + 12*a^2*cM*r^2*sss*w + 
      (17*I)*a^3*m*r^2*sss*w + (16*I)*a*cM^2*m*r^2*sss*w - 8*a^2*r^3*sss*w - 
      8*cM^2*r^3*sss*w - (28*I)*a*cM*m*r^3*sss*w + 12*cM*r^4*sss*w + 
      (10*I)*a*m*r^4*sss*w - 4*r^5*sss*w + (4*I)*a^6*w^2 + 
      (16*I)*a^4*cM^2*w^2 - 28*a^5*cM*m*w^2 + (18*I)*a^6*m^2*w^2 - 
      (80*I)*a^4*cM*r*w^2 + 16*a^5*m*r*w^2 + 96*a^3*cM^2*m*r*w^2 - 
      (36*I)*a^4*cM*m^2*r*w^2 + (26*I)*a^4*r^2*w^2 + 
      (48*I)*a^2*cM^2*r^2*w^2 - 140*a^3*cM*m*r^2*w^2 + 
      (36*I)*a^4*m^2*r^2*w^2 - (44*I)*a^2*cM*r^3*w^2 + 2*a^3*m*r^3*w^2 - 
      48*a*cM^2*m*r^3*w^2 + (16*I)*a^2*r^4*w^2 - (16*I)*cM^2*r^4*w^2 + 
      68*a*cM*m*r^4*w^2 + (18*I)*a^2*m^2*r^4*w^2 + (36*I)*cM*r^5*w^2 - 
      14*a*m*r^5*w^2 - (6*I)*r^6*w^2 - (2*I)*a^6*sss*w^2 + 
      (12*I)*a^4*cM*r*sss*w^2 - (3*I)*a^4*r^2*sss*w^2 - 
      (16*I)*a^2*cM^2*r^2*sss*w^2 + (6*I)*a^2*cM*r^3*sss*w^2 + 
      (8*I)*cM^2*r^4*sss*w^2 - (6*I)*cM*r^5*sss*w^2 + I*r^6*sss*w^2 + 
      4*a^6*cM*w^3 - (10*I)*a^7*m*w^3 - 12*a^6*r*w^3 - 48*a^4*cM^2*r*w^3 + 
      (36*I)*a^5*cM*m*r*w^3 + 42*a^4*cM*r^2*w^3 - (12*I)*a^5*m*r^2*w^3 + 
      24*a^4*r^3*w^3 + 48*a^2*cM^2*r^3*w^3 - 60*a^2*cM*r^4*w^3 - 
      (6*I)*a^3*m*r^4*w^3 + 36*a^2*r^5*w^3 - (12*I)*a*cM*m*r^5*w^3 - 
      2*cM*r^6*w^3 - (4*I)*a*m*r^6*w^3 + (2*I)*a^8*w^4 - 
      (12*I)*a^6*cM*r*w^4 - (4*I)*a^6*r^2*w^4 - (12*I)*a^4*r^4*w^4 + 
      (12*I)*a^2*cM*r^5*w^4 - (4*I)*a^2*r^6*w^4 + (2*I)*r^8*w^4)*fR0[r])/
    (36*cM*(a^2 - 2*cM*r + r^2)*w^2) - 
   (a^3*(-2*a^3*m - (4*I)*a^2*cM*m^2 - 4*a^3*m^3 + 8*a*cM*m*r - 6*a*m*r^2 + 
      3*a^3*m*sss - 6*a*cM*m*r*sss + 3*a*m*r^2*sss + 10*a^4*m^2*w - 
      8*a^2*cM*r*w + (8*I)*a^3*m*r*w - 12*a^2*cM*m^2*r*w + 8*cM^2*r^2*w + 
      (6*I)*a*cM*m*r^2*w + 16*a^2*m^2*r^2*w + (2*I)*a*m*r^3*w + 
      (4*I)*a^4*cM*w^2 - 8*a^5*m*w^2 - (8*I)*a^4*r*w^2 + 24*a^3*cM*m*r*w^2 + 
      (2*I)*a^2*cM*r^2*w^2 - 10*a^3*m*r^2*w^2 - (10*I)*a^2*r^3*w^2 - 
      12*a*cM*m*r^3*w^2 - (2*I)*cM*r^4*w^2 - 2*a*m*r^4*w^2 - (2*I)*r^5*w^2 + 
      2*a^6*w^3 - 12*a^4*cM*r*w^3 - 6*a^4*r^2*w^3 + 12*a^2*cM*r^3*w^3 - 
      6*a^2*r^4*w^3 + 2*r^6*w^3)*Derivative[1][fR0][r])/(36*cM*w^2), 
 f05f12b[r] -> (a^2*(2*a^3*cM*m - 8*a*cM^3*m + (10*I)*a^2*cM^2*m^2 + 
      2*a^3*cM*m^3 + 12*a*cM^2*m*r - (10*I)*a^2*cM*m^2*r - 6*a*cM*m*r^2 - 
      a^3*cM*m*sss + 2*a*cM^2*m*r*sss - a*cM*m*r^2*sss + 6*a^4*cM*w + 
      8*a^2*cM^3*w - (12*I)*a^3*cM^2*m*w - 4*a^4*cM*m^2*w - 8*a^4*r*w - 
      28*a^2*cM^2*r*w - (2*I)*a^3*cM*m*r*w + 16*a^2*cM^2*m^2*r*w - 
      (4*I)*a^3*cM*m^3*r*w + 36*a^2*cM*r^2*w + 8*cM^3*r^2*w - 
      24*a^2*cM*m^2*r^2*w - 16*a^2*r^3*w - 28*cM^2*r^3*w + 
      (14*I)*a*cM*m*r^3*w + 30*cM*r^4*w - 8*r^5*w - 3*a^4*cM*sss*w + 
      4*a^4*r*sss*w + 6*a^2*cM^2*r*sss*w + (4*I)*a^3*cM*m*r*sss*w - 
      14*a^2*cM*r^2*sss*w - (8*I)*a*cM^2*m*r^2*sss*w + 8*a^2*r^3*sss*w + 
      6*cM^2*r^3*sss*w + (4*I)*a*cM*m*r^3*sss*w - 11*cM*r^4*sss*w + 
      4*r^5*sss*w - (4*I)*a^6*w^2 + (2*I)*a^4*cM^2*w^2 + 18*a^5*cM*m*w^2 - 
      (4*I)*a^6*m^2*w^2 + (28*I)*a^4*cM*r*w^2 - 22*a^5*m*r*w^2 - 
      64*a^3*cM^2*m*r*w^2 + (20*I)*a^4*cM*m^2*r*w^2 - 
      (24*I)*a^2*cM^2*r^2*w^2 + 72*a^3*cM*m*r^2*w^2 + (4*I)*a^4*m^2*r^2*w^2 - 
      (8*I)*a^2*cM*r^3*w^2 + 4*a^3*m*r^3*w^2 + 32*a*cM^2*m*r^3*w^2 - 
      (4*I)*a^2*cM*m^2*r^3*w^2 + (12*I)*a^2*r^4*w^2 + (22*I)*cM^2*r^4*w^2 - 
      42*a*cM*m*r^4*w^2 + (8*I)*a^2*m^2*r^4*w^2 - (36*I)*cM*r^5*w^2 + 
      26*a*m*r^5*w^2 + (8*I)*r^6*w^2 + (2*I)*a^6*sss*w^2 - 
      (12*I)*a^4*cM*r*sss*w^2 + (16*I)*a^2*cM^2*r^2*sss*w^2 - 
      (6*I)*a^2*r^4*sss*w^2 - (8*I)*cM^2*r^4*sss*w^2 + 
      (12*I)*cM*r^5*sss*w^2 - (4*I)*r^6*sss*w^2 - 16*a^6*cM*w^3 + 
      (8*I)*a^7*m*w^3 + 22*a^6*r*w^3 + 48*a^4*cM^2*r*w^3 - 
      (28*I)*a^5*cM*m*r*w^3 - 40*a^4*cM*r^2*w^3 - (6*I)*a^5*m*r^2*w^3 - 
      6*a^4*r^3*w^3 - 48*a^2*cM^2*r^3*w^3 + (4*I)*a^3*cM*m*r^3*w^3 + 
      64*a^2*cM*r^4*w^3 - (24*I)*a^3*m*r^4*w^3 - 30*a^2*r^5*w^3 + 
      (8*I)*a*cM*m*r^5*w^3 - 8*cM*r^6*w^3 - (10*I)*a*m*r^6*w^3 - 2*r^7*w^3 - 
      (4*I)*a^8*w^4 + (12*I)*a^6*cM*r*w^4 + (2*I)*a^6*r^2*w^4 + 
      (18*I)*a^4*r^4*w^4 - (12*I)*a^2*cM*r^5*w^4 + (14*I)*a^2*r^6*w^4 + 
      (2*I)*r^8*w^4)*fR0[r])/(36*cM*(a^2 - 2*cM*r + r^2)*w^3) + 
   (a^2*(2*a*cM^2*m - (2*I)*a^2*cM*m^2 - 2*a*cM*m*r - 2*a^4*w - 
      2*a^2*cM^2*w + (2*I)*a^3*cM*m*w + 6*a^2*cM*r*w - 4*a^2*cM*m^2*r*w - 
      4*a^2*r^2*w - 2*cM^2*r^2*w + (6*I)*a*cM*m*r^2*w + 6*cM*r^3*w - 
      2*r^4*w + a^4*sss*w - 2*a^2*cM*r*sss*w + 2*a^2*r^2*sss*w - 
      2*cM*r^3*sss*w + r^4*sss*w - 4*a^5*m*w^2 + 16*a^3*cM*m*r*w^2 - 
      (4*I)*a^2*cM*r^2*w^2 + 4*a^3*m*r^2*w^2 - 8*a*cM*m*r^3*w^2 - 
      (4*I)*cM*r^4*w^2 + 8*a*m*r^4*w^2 + 4*a^6*w^3 - 12*a^4*cM*r*w^3 - 
      6*a^4*r^2*w^3 + 12*a^2*cM*r^3*w^3 - 12*a^2*r^4*w^3 - 2*r^6*w^3)*
     Derivative[1][fR0][r])/(36*cM*w^3), 
 f05f13a[r] -> 
  -(a^2*(8*a^4 - 32*a^2*cM^2 + (24*I)*a^3*cM*m + 16*a^2*cM^2*m^2 - 
       (20*I)*a^3*cM*m^3 - 4*a^4*m^4 + 20*a^2*cM*r + 48*cM^3*r - 
       (24*I)*a^3*m*r - (12*I)*a*cM^2*m*r - 8*a^2*cM*m^2*r + 
       (16*I)*a^3*m^3*r - 72*cM^2*r^2 + (20*I)*a*cM*m*r^2 - 4*a^2*m^2*r^2 + 
       36*cM*r^3 - (8*I)*a*m*r^3 - 8*r^4 - 6*a^4*sss + 8*a^2*cM^2*sss - 
       (2*I)*a^3*cM*m*sss + 2*a^4*m^2*sss + 4*a^2*cM*r*sss - 8*cM^3*r*sss + 
       (4*I)*a^3*m*r*sss - (6*I)*a*cM^2*m*r*sss - 6*a^2*cM*m^2*r*sss - 
       4*a^2*r^2*sss + 8*cM^2*r^2*sss + 2*a^2*m^2*r^2*sss - 4*cM*r^3*sss + 
       (4*I)*a*m*r^3*sss + 2*r^4*sss + a^4*sss^2 - 3*a^2*cM*r*sss^2 + 
       2*a^2*r^2*sss^2 + 2*cM^2*r^2*sss^2 - 3*cM*r^3*sss^2 + r^4*sss^2 + 
       (8*I)*a^4*cM*w - 2*a^5*m*w + 8*a^3*cM^2*m*w + (34*I)*a^4*cM*m^2*w + 
       12*a^5*m^3*w - (24*I)*a^4*r*w - (52*I)*a^2*cM^2*r*w - 
       24*a^3*cM*m*r*w - 48*a*cM^3*m*r*w - (16*I)*a^4*m^2*r*w + 
       (12*I)*a^2*cM^2*m^2*r*w + (72*I)*a^2*cM*r^2*w - 14*a^3*m*r^2*w + 
       56*a*cM^2*m*r^2*w - (20*I)*a^2*cM*m^2*r^2*w + 6*a^3*m^3*r^2*w + 
       (36*I)*cM^2*r^3*w - 4*a*cM*m*r^3*w + (14*I)*a^2*m^2*r^3*w - 
       (64*I)*cM*r^4*w + 12*a*m*r^4*w + (24*I)*r^5*w - (6*I)*a^4*cM*sss*w - 
       a^5*m*sss*w + (12*I)*a^4*r*sss*w + (22*I)*a^2*cM^2*r*sss*w - 
       (32*I)*a^2*cM*r^2*sss*w + 7*a^3*m*r^2*sss*w + 12*a*cM^2*m*r^2*sss*w - 
       (6*I)*cM^2*r^3*sss*w - 18*a*cM*m*r^3*sss*w + (22*I)*cM*r^4*sss*w + 
       8*a*m*r^4*sss*w - (12*I)*r^5*sss*w + 2*a^6*w^2 - 24*a^4*cM^2*w^2 - 
       (8*I)*a^5*cM*m*w^2 - 12*a^6*m^2*w^2 + 56*a^4*cM*r*w^2 + 
       48*a^2*cM^3*r*w^2 + (8*I)*a^5*m*r*w^2 - (24*I)*a^3*cM^2*m*r*w^2 - 
       28*a^4*r^2*w^2 - 48*a^2*cM^2*r^2*w^2 - (40*I)*a^3*cM*m*r^2*w^2 - 
       12*a^4*m^2*r^2*w^2 + 8*a^2*cM*r^3*w^2 + (22*I)*a^3*m*r^3*w^2 - 
       (36*I)*a*cM^2*m*r^3*w^2 - 24*a^2*cM*m^2*r^3*w^2 + 22*a^2*r^4*w^2 + 
       (76*I)*a*cM*m*r^4*w^2 + 12*a^2*m^2*r^4*w^2 - 24*cM*r^5*w^2 - 
       (46*I)*a*m*r^5*w^2 + 4*r^6*w^2 - a^6*sss*w^2 + 6*a^4*cM*r*sss*w^2 - 
       12*a^2*cM^2*r^2*sss*w^2 - 3*a^2*r^4*sss*w^2 + 6*cM*r^5*sss*w^2 - 
       4*r^6*sss*w^2 - (6*I)*a^6*cM*w^3 + 4*a^7*m*w^3 - (8*I)*a^6*r*w^3 + 
       (12*I)*a^4*cM^2*r*w^3 + (60*I)*a^4*cM*r^2*w^3 + 6*a^5*m*r^2*w^3 + 
       (12*I)*a^4*r^3*w^3 + (36*I)*a^2*cM^2*r^3*w^3 + 48*a^3*cM*m*r^3*w^3 - 
       (102*I)*a^2*cM*r^4*w^3 - 12*a^3*m*r^4*w^3 + (24*I)*a^2*r^5*w^3 + 
       24*a*cM*m*r^5*w^3 - 14*a*m*r^6*w^3 + (4*I)*r^7*w^3 - 
       24*a^4*cM*r^3*w^4 - 24*a^2*cM*r^5*w^4)*fR0[r])/(36*cM*w^2) + 
   (a^2*(a^2 - 2*cM*r + r^2)*(-4*a^2*cM + (2*I)*a^3*m + 2*a^2*cM*m^2 - 
      (2*I)*a^3*m^3 + 2*a^2*r + 6*cM^2*r - 6*cM*r^2 + 2*r^3 + a^2*cM*sss - 
      a^2*r*sss - cM^2*r*sss - I*a*cM*m*r*sss + 2*cM*r^2*sss - r^3*sss + 
      (2*I)*a^4*w + a^3*cM*m*w + (4*I)*a^4*m^2*w - (8*I)*a^2*cM*r*w - 
      2*a^3*m*r*w - 6*a*cM^2*m*r*w - (2*I)*a^2*r^2*w + 4*a*cM*m*r^2*w + 
      I*a^2*m^2*r^2*w + (8*I)*cM*r^3*w - 5*a*m*r^3*w - (4*I)*r^4*w - 
      I*a^4*sss*w + (3*I)*a^2*cM*r*sss*w + I*a^2*r^2*sss*w - 
      (3*I)*cM*r^3*sss*w + (2*I)*r^4*sss*w - 3*a^4*cM*w^2 - (2*I)*a^5*m*w^2 + 
      5*a^4*r*w^2 + 6*a^2*cM^2*r*w^2 - 3*a^2*cM*r^2*w^2 - I*a^3*m*r^2*w^2 + 
      a^2*r^3*w^2 - (12*I)*a*cM*m*r^3*w^2 + (7*I)*a*m*r^4*w^2 + 2*r^5*w^2 + 
      (12*I)*a^2*cM*r^3*w^3)*Derivative[1][fR0][r])/(18*cM*w^2), 
 f05f13b[r] -> 
  -(a*((-16*I)*a^4*cM - 2*a^5*m - 8*a^3*cM^2*m + (2*I)*a^4*cM*m^2 + 
       (20*I)*a^4*r + (32*I)*a^2*cM^2*r + 4*a^3*cM*m*r + 32*a*cM^3*m*r - 
       (24*I)*a^2*cM^2*m^2*r - 4*a^3*cM*m^3*r - (56*I)*a^2*cM*r^2 + 
       2*a^3*m*r^2 - 40*a*cM^2*m*r^2 + (22*I)*a^2*cM*m^2*r^2 + 
       (16*I)*a^2*r^3 + 8*a*cM*m*r^3 + (8*I)*cM*r^4 + 4*a*m*r^4 - (4*I)*r^5 + 
       (8*I)*a^4*cM*sss + a^5*m*sss - (10*I)*a^4*r*sss - 
       (16*I)*a^2*cM^2*r*sss + 2*a^3*cM*m*r*sss + (28*I)*a^2*cM*r^2*sss - 
       a^3*m*r^2*sss - 8*a*cM^2*m*r^2*sss - (8*I)*a^2*r^3*sss + 
       8*a*cM*m*r^3*sss - (4*I)*cM*r^4*sss - 2*a*m*r^4*sss + (2*I)*r^5*sss + 
       16*a^4*cM^2*w + (2*I)*a^5*cM*m*w + 2*a^6*m^2*w - 4*a^4*cM*r*w - 
       48*a^2*cM^3*r*w - (14*I)*a^5*m*r*w + (36*I)*a^3*cM^2*m*r*w + 
       8*a^4*cM*m^2*r*w + 48*a^2*cM^2*r^2*w - (2*I)*a^3*cM*m*r^2*w - 
       2*a^4*m^2*r^2*w - 12*a^2*cM*r^3*w - (4*I)*a^3*m*r^3*w + 
       (24*I)*a*cM^2*m*r^3*w + 20*a^2*cM*m^2*r^3*w + 8*cM^2*r^4*w - 
       (52*I)*a*cM*m*r^4*w - 4*a^2*m^2*r^4*w - 8*cM*r^5*w + 
       (10*I)*a*m*r^5*w - 6*a^4*cM*r*sss*w + 12*a^2*cM^2*r^2*sss*w - 
       6*a^2*cM*r^3*sss*w - (4*I)*a^6*cM*w^2 - 4*a^7*m*w^2 + 
       (20*I)*a^6*r*w^2 - (12*I)*a^4*cM^2*r*w^2 - 4*a^5*cM*m*r*w^2 - 
       (26*I)*a^4*cM*r^2*w^2 + 6*a^5*m*r^2*w^2 - (6*I)*a^4*r^3*w^2 - 
       (36*I)*a^2*cM^2*r^3*w^2 - 44*a^3*cM*m*r^3*w^2 + 
       (80*I)*a^2*cM*r^4*w^2 + 12*a^3*m*r^4*w^2 - (24*I)*a^2*r^5*w^2 - 
       16*a*cM*m*r^5*w^2 + (6*I)*cM*r^6*w^2 + 2*a*m*r^6*w^2 + (2*I)*r^7*w^2 + 
       2*a^8*w^3 - 4*a^6*r^2*w^3 + 24*a^4*cM*r^3*w^3 - 12*a^4*r^4*w^3 + 
       24*a^2*cM*r^5*w^3 - 4*a^2*r^6*w^3 + 2*r^8*w^3)*fR0[r])/(36*cM*w^2) + 
   (a*(a^2 - 2*cM*r + r^2)*((-4*I)*a^4 - 2*a^3*cM*m + (8*I)*a^2*cM*r + 
      8*a*cM^2*m*r - (4*I)*a^2*cM*m^2*r - (2*I)*a^2*r^2 - 6*a*cM*m*r^2 - 
      (4*I)*cM*r^3 + (2*I)*r^4 + (2*I)*a^4*sss - (4*I)*a^2*cM*r*sss + 
      I*a^2*r^2*sss + (2*I)*cM*r^3*sss - I*r^4*sss + 4*a^4*cM*w + 
      (2*I)*a^5*m*w - 12*a^2*cM^2*r*w + (4*I)*a^3*cM*m*r*w + 6*a^2*cM*r^2*w - 
      (2*I)*a^3*m*r^2*w + (16*I)*a*cM*m*r^3*w + 2*cM*r^4*w - 
      (4*I)*a*m*r^4*w - (2*I)*a^6*w^2 + (6*I)*a^4*r^2*w^2 - 
      (24*I)*a^2*cM*r^3*w^2 + (6*I)*a^2*r^4*w^2 - (2*I)*r^6*w^2)*
     Derivative[1][fR0][r])/(36*cM*w^2), 
 f05f14a[r] -> (a^2*(6*a^4*cM*m^2 - 24*a^2*cM^3*m^2 + (30*I)*a^3*cM^2*m^3 + 
      6*a^4*cM*m^4 + 36*a^2*cM^2*m^2*r - (30*I)*a^3*cM*m^3*r - 
      18*a^2*cM*m^2*r^2 - (12*I)*a^3*cM^2*m*sss - 6*a^4*cM*m^2*sss + 
      (12*I)*a^3*cM*m*r*sss + (24*I)*a*cM^3*m*r*sss + 12*a^2*cM^2*m^2*r*sss - 
      (36*I)*a*cM^2*m*r^2*sss - 6*a^2*cM*m^2*r^2*sss + 
      (12*I)*a*cM*m*r^3*sss - (32*I)*a^4*cM^2*w - 40*a^5*cM*m*w + 
      24*a^3*cM^3*m*w - (68*I)*a^4*cM^2*m^2*w - 20*a^5*cM*m^3*w + 
      (32*I)*a^4*cM*r*w + (64*I)*a^2*cM^3*r*w + 4*a^5*m*r*w + 
      60*a^3*cM^2*m*r*w + (52*I)*a^4*cM*m^2*r*w + (32*I)*a^2*cM^3*m^2*r*w + 
      24*a^3*cM^2*m^3*r*w - (4*I)*a^4*cM*m^4*r*w - (96*I)*a^2*cM^2*r^2*w - 
      72*a^3*cM*m*r^2*w - (6*I)*a^4*m^2*r^2*w - (76*I)*a^2*cM^2*m^2*r^2*w + 
      12*a^3*cM*m^3*r^2*w - (12*I)*a^4*m^4*r^2*w + (32*I)*a^2*cM*r^3*w + 
      44*a^3*m*r^3*w - 36*a*cM^2*m*r^3*w + (84*I)*a^2*cM*m^2*r^3*w - 
      48*a^3*m^3*r^3*w + 24*a*cM*m*r^4*w - (18*I)*a^2*m^2*r^4*w - 
      8*a*m*r^5*w + (16*I)*a^4*cM^2*sss*w + 14*a^5*cM*m*sss*w - 
      (12*I)*a^4*cM*r*sss*w - (48*I)*a^2*cM^3*r*sss*w - 2*a^5*m*r*sss*w - 
      48*a^3*cM^2*m*r*sss*w + (4*I)*a^4*cM*m^2*r*sss*w + 
      (80*I)*a^2*cM^2*r^2*sss*w + 38*a^3*cM*m*r^2*sss*w + 
      (9*I)*a^4*m^2*r^2*sss*w - (32*I)*a^2*cM*r^3*sss*w - 
      (32*I)*cM^3*r^3*sss*w + 2*a^3*m*r^3*sss*w - 20*a*cM^2*m*r^3*sss*w - 
      (14*I)*a^2*cM*m^2*r^3*sss*w + (48*I)*cM^2*r^4*sss*w + 
      12*a*cM*m*r^4*sss*w + (9*I)*a^2*m^2*r^4*sss*w - (20*I)*cM*r^5*sss*w + 
      4*a*m*r^5*sss*w - (2*I)*a^4*cM*r*sss^2*w + (4*I)*a^2*cM^2*r^2*sss^2*w - 
      (4*I)*a^2*cM*r^3*sss^2*w + (4*I)*cM^2*r^4*sss^2*w - 
      (2*I)*cM*r^5*sss^2*w + 24*a^6*cM*w^2 - (12*I)*a^7*m*w^2 + 
      (94*I)*a^5*cM^2*m*w^2 + 36*a^6*cM*m^2*w^2 + 64*a^6*r*w^2 - 
      144*a^4*cM^2*r*w^2 + (42*I)*a^5*cM*m*r*w^2 - (176*I)*a^3*cM^3*m*r*w^2 + 
      18*a^6*m^2*r*w^2 - 116*a^4*cM^2*m^2*r*w^2 + (20*I)*a^5*cM*m^3*r*w^2 + 
      88*a^4*cM*r^2*w^2 - (114*I)*a^5*m*r^2*w^2 + (460*I)*a^3*cM^2*m*r^2*
       w^2 + 94*a^4*cM*m^2*r^2*w^2 + (24*I)*a^5*m^3*r^2*w^2 - 
      36*a^4*r^3*w^2 - 96*a^2*cM^2*r^3*w^2 - (308*I)*a^3*cM*m*r^3*w^2 - 
      (112*I)*a*cM^3*m*r^3*w^2 + 6*a^4*m^2*r^3*w^2 - 4*a^2*cM^2*m^2*r^3*w^2 + 
      (8*I)*a^3*cM*m^3*r^3*w^2 + 200*a^2*cM*r^4*w^2 + 
      (302*I)*a*cM^2*m*r^4*w^2 + 22*a^2*cM*m^2*r^4*w^2 + 
      (36*I)*a^3*m^3*r^4*w^2 - 120*a^2*r^5*w^2 - (230*I)*a*cM*m*r^5*w^2 + 
      48*a^2*m^2*r^5*w^2 + 40*cM*r^6*w^2 + (54*I)*a*m*r^6*w^2 - 20*r^7*w^2 - 
      26*a^6*r*sss*w^2 + 20*a^4*cM^2*r*sss*w^2 - (14*I)*a^5*cM*m*r*sss*w^2 + 
      42*a^4*cM*r^2*sss*w^2 + (6*I)*a^5*m*r^2*sss*w^2 + 
      (12*I)*a^3*cM^2*m*r^2*sss*w^2 - 24*a^4*r^3*sss*w^2 + 
      20*a^2*cM^2*r^3*sss*w^2 - (40*I)*a^3*cM*m*r^3*sss*w^2 - 
      36*a^2*cM*r^4*sss*w^2 + (12*I)*a*cM^2*m*r^4*sss*w^2 + 
      6*a^2*r^5*sss*w^2 + 24*cM^2*r^5*sss*w^2 - (2*I)*a*cM*m*r^5*sss*w^2 - 
      30*cM*r^6*sss*w^2 - (6*I)*a*m*r^6*sss*w^2 + 4*r^7*sss*w^2 - 
      (12*I)*a^8*w^3 - (56*I)*a^6*cM^2*w^3 - 36*a^7*cM*m*w^3 + 
      (128*I)*a^6*cM*r*w^3 + (144*I)*a^4*cM^3*r*w^3 - 48*a^7*m*r*w^3 + 
      160*a^5*cM^2*m*r*w^3 - (36*I)*a^6*cM*m^2*r*w^3 - (120*I)*a^6*r^2*w^3 - 
      (584*I)*a^4*cM^2*r^2*w^3 - 82*a^5*cM*m*r^2*w^3 - 
      (6*I)*a^6*m^2*r^2*w^3 + (464*I)*a^4*cM*r^3*w^3 + 
      (144*I)*a^2*cM^3*r^3*w^3 - 84*a^5*m*r^3*w^3 + 52*a^3*cM^2*m*r^3*w^3 - 
      (72*I)*a^4*cM*m^2*r^3*w^3 - (232*I)*a^2*cM^2*r^4*w^3 - 
      152*a^3*cM*m*r^4*w^3 - (36*I)*a^4*m^2*r^4*w^3 + (16*I)*a^2*cM*r^5*w^3 + 
      84*a*cM^2*m*r^5*w^3 - (12*I)*a^2*cM*m^2*r^5*w^3 + (120*I)*a^2*r^6*w^3 + 
      (8*I)*cM^2*r^6*w^3 - 154*a*cM*m*r^6*w^3 - (30*I)*a^2*m^2*r^6*w^3 - 
      (32*I)*cM*r^7*w^3 + 36*a*m*r^7*w^3 + (12*I)*r^8*w^3 + 
      (10*I)*a^6*cM*r*sss*w^3 - (12*I)*a^4*cM^2*r^2*sss*w^3 + 
      (24*I)*a^4*cM*r^3*sss*w^3 - (12*I)*a^2*cM^2*r^4*sss*w^3 + 
      (18*I)*a^2*cM*r^5*sss*w^3 + (4*I)*cM*r^7*sss*w^3 + 14*a^8*cM*w^4 + 
      30*a^8*r*w^4 - 68*a^6*cM^2*r*w^4 + (28*I)*a^7*cM*m*r*w^4 - 
      24*a^6*cM*r^2*w^4 - (12*I)*a^7*m*r^2*w^4 + 12*a^6*r^3*w^4 - 
      48*a^4*cM^2*r^3*w^4 + (120*I)*a^5*cM*m*r^3*w^4 + 240*a^4*cM*r^4*w^4 + 
      12*a^4*r^5*w^4 - 108*a^2*cM^2*r^5*w^4 + (60*I)*a^3*cM*m*r^5*w^4 + 
      112*a^2*cM*r^6*w^4 + (16*I)*a^3*m*r^6*w^4 + 28*a^2*r^7*w^4 + 
      (8*I)*a*cM*m*r^7*w^4 - 6*cM*r^8*w^4 + (4*I)*a*m*r^8*w^4 - 2*r^9*w^4 - 
      (8*I)*a^8*cM*r*w^5 + (6*I)*a^8*r^2*w^5 - (56*I)*a^6*cM*r^3*w^5 - 
      (48*I)*a^4*cM*r^5*w^5 - (16*I)*a^4*r^6*w^5 - (8*I)*a^2*r^8*w^5 + 
      (2*I)*r^10*w^5)*fR0[r])/(36*cM*w^3) + 
   (a^2*(a^2 - 2*cM*r + r^2)*(6*a^2*cM^2*m^2 - (6*I)*a^3*cM*m^3 - 
      6*a^2*cM*m^2*r + (3*I)*a^3*cM*m*sss - (6*I)*a*cM^2*m*r*sss + 
      (3*I)*a*cM*m*r^2*sss + (8*I)*a^4*cM*w + 2*a^5*m*w - 6*a^3*cM^2*m*w + 
      (14*I)*a^4*cM*m^2*w - (16*I)*a^2*cM^2*r*w + 4*a^3*cM*m*r*w - 
      (8*I)*a^2*cM^2*m^2*r*w - 4*a^3*cM*m^3*r*w + (8*I)*a^2*cM*r^2*w + 
      10*a^3*m*r^2*w - 18*a*cM^2*m*r^2*w + (14*I)*a^2*cM*m^2*r^2*w - 
      12*a^3*m^3*r^2*w + 12*a*cM*m*r^3*w - 4*a*m*r^4*w - (4*I)*a^4*cM*sss*w - 
      a^5*m*sss*w + (12*I)*a^2*cM^2*r*sss*w + 6*a^3*cM*m*r*sss*w - 
      (10*I)*a^2*cM*r^2*sss*w + a^3*m*r^2*sss*w + (8*I)*cM^2*r^3*sss*w - 
      (6*I)*cM*r^4*sss*w + 2*a*m*r^4*sss*w - 4*a^6*w^2 - 
      (22*I)*a^5*cM*m*w^2 + 32*a^4*cM*r*w^2 - (12*I)*a^5*m*r*w^2 + 
      (44*I)*a^3*cM^2*m*r*w^2 + 16*a^4*cM*m^2*r*w^2 - 54*a^4*r^2*w^2 - 
      (86*I)*a^3*cM*m*r^2*w^2 + 12*a^4*m^2*r^2*w^2 + 76*a^2*cM*r^3*w^2 + 
      (18*I)*a^3*m*r^3*w^2 + (28*I)*a*cM^2*m*r^3*w^2 + 4*a^2*cM*m^2*r^3*w^2 - 
      60*a^2*r^4*w^2 - (52*I)*a*cM*m*r^4*w^2 + 24*a^2*m^2*r^4*w^2 + 
      20*cM*r^5*w^2 + (18*I)*a*m*r^5*w^2 - 10*r^6*w^2 - a^6*sss*w^2 - 
      2*a^4*cM*r*sss*w^2 + 3*a^4*r^2*sss*w^2 - 16*a^2*cM*r^3*sss*w^2 + 
      3*a^2*r^4*sss*w^2 - 2*cM*r^5*sss*w^2 - r^6*sss*w^2 + 
      (14*I)*a^6*cM*w^3 - (12*I)*a^6*r*w^3 - (36*I)*a^4*cM^2*r*w^3 - 
      20*a^5*cM*m*r*w^3 + (98*I)*a^4*cM*r^2*w^3 + 6*a^5*m*r^2*w^3 + 
      (24*I)*a^4*r^3*w^3 - (36*I)*a^2*cM^2*r^3*w^3 - 52*a^3*cM*m*r^3*w^3 + 
      (10*I)*a^2*cM*r^4*w^3 + (36*I)*a^2*r^5*w^3 - 8*a*cM*m*r^5*w^3 - 
      (2*I)*cM*r^6*w^3 - 6*a*m*r^6*w^3 + 8*a^6*cM*r*w^4 - 6*a^6*r^2*w^4 + 
      48*a^4*cM*r^3*w^4 + 6*a^4*r^4*w^4 + 10*a^2*r^6*w^4 - 2*r^8*w^4)*
     Derivative[1][fR0][r])/(36*cM*w^3), 
 f05f14b[r] -> (a*(4*a^5*cM*m - 16*a^3*cM^3*m + (20*I)*a^4*cM^2*m^2 + 
      4*a^5*cM*m^3 + 24*a^3*cM^2*m*r - (20*I)*a^4*cM*m^2*r - 
      10*a^3*cM*m*r^2 - 8*a*cM^3*m*r^2 + (10*I)*a^2*cM^2*m^2*r^2 + 
      2*a^3*cM*m^3*r^2 + 12*a*cM^2*m*r^3 - (10*I)*a^2*cM*m^2*r^3 - 
      6*a*cM*m*r^4 - (8*I)*a^4*cM^2*sss - 4*a^5*cM*m*sss + 
      (6*I)*a^4*cM*r*sss + (24*I)*a^2*cM^3*r*sss + 18*a^3*cM^2*m*r*sss - 
      (2*I)*a^4*cM*m^2*r*sss - (40*I)*a^2*cM^2*r^2*sss - 
      16*a^3*cM*m*r^2*sss + (16*I)*a^2*cM*r^3*sss + (16*I)*cM^3*r^3*sss + 
      14*a*cM^2*m*r^3*sss - (2*I)*a^2*cM*m^2*r^3*sss - (24*I)*cM^2*r^4*sss - 
      12*a*cM*m*r^4*sss + (10*I)*cM*r^5*sss + I*a^4*cM*r*sss^2 - 
      (2*I)*a^2*cM^2*r^2*sss^2 + (2*I)*a^2*cM*r^3*sss^2 - 
      (2*I)*cM^2*r^4*sss^2 + I*cM*r^5*sss^2 - 16*a^6*cM*w + 16*a^4*cM^3*w - 
      (2*I)*a^7*m*w - (64*I)*a^5*cM^2*m*w - 18*a^6*cM*m^2*w + 
      24*a^4*cM^2*r*w + (48*I)*a^5*cM*m*r*w + (96*I)*a^3*cM^3*m*r*w + 
      72*a^4*cM^2*m^2*r*w - (12*I)*a^5*cM*m^3*r*w - 32*a^4*cM*r^2*w + 
      8*a^2*cM^3*r^2*w - (260*I)*a^3*cM^2*m*r^2*w - 100*a^4*cM*m^2*r^2*w - 
      4*a^2*cM^2*r^3*w + (164*I)*a^3*cM*m*r^3*w + (64*I)*a*cM^3*m*r^3*w + 
      16*a^2*cM^2*m^2*r^3*w + (6*I)*a^3*m*r^4*w - (124*I)*a*cM^2*m*r^4*w - 
      22*a^2*cM*m^2*r^4*w - 12*cM^2*r^5*w + (68*I)*a*cM*m*r^5*w + 
      16*cM*r^6*w + (4*I)*a*m*r^6*w + 4*a^6*cM*sss*w + I*a^7*m*sss*w - 
      18*a^4*cM^2*r*sss*w + (6*I)*a^5*cM*m*r*sss*w + 18*a^4*cM*r^2*sss*w - 
      (8*I)*a^3*cM^2*m*r^2*sss*w - 28*a^2*cM^2*r^3*sss*w + 
      (18*I)*a^3*cM*m*r^3*sss*w + 24*a^2*cM*r^4*sss*w - 
      (3*I)*a^3*m*r^4*sss*w - (8*I)*a*cM^2*m*r^4*sss*w - 10*cM^2*r^5*sss*w + 
      (12*I)*a*cM*m*r^5*sss*w + 10*cM*r^6*sss*w - (2*I)*a*m*r^6*sss*w + 
      (10*I)*a^8*w^2 + (76*I)*a^6*cM^2*w^2 + 32*a^7*cM*m*w^2 - 
      (216*I)*a^6*cM*r*w^2 - (144*I)*a^4*cM^3*r*w^2 - 12*a^7*m*r*w^2 - 
      140*a^5*cM^2*m*r*w^2 + (32*I)*a^6*cM*m^2*r*w^2 + (178*I)*a^6*r^2*w^2 + 
      (578*I)*a^4*cM^2*r^2*w^2 + 112*a^5*cM*m*r^2*w^2 + 
      (6*I)*a^6*m^2*r^2*w^2 - (606*I)*a^4*cM*r^3*w^2 - 
      (144*I)*a^2*cM^3*r^3*w^2 + 42*a^5*m*r^3*w^2 - 44*a^3*cM^2*m*r^3*w^2 + 
      (40*I)*a^4*cM*m^2*r^3*w^2 + (174*I)*a^4*r^4*w^2 + 
      (312*I)*a^2*cM^2*r^4*w^2 + 104*a^3*cM*m*r^4*w^2 - 
      (204*I)*a^2*cM*r^5*w^2 + 36*a^3*m*r^5*w^2 - 48*a*cM^2*m*r^5*w^2 + 
      (8*I)*a^2*cM*m^2*r^5*w^2 - (2*I)*a^2*r^6*w^2 + (2*I)*cM^2*r^6*w^2 + 
      72*a*cM*m*r^6*w^2 - (6*I)*a^2*m^2*r^6*w^2 - (6*I)*cM*r^7*w^2 - 
      18*a*m*r^7*w^2 - (8*I)*r^8*w^2 + I*a^8*sss*w^2 - 
      (10*I)*a^6*cM*r*sss*w^2 - (2*I)*a^6*r^2*sss*w^2 + 
      (12*I)*a^4*cM^2*r^2*sss*w^2 - (12*I)*a^4*cM*r^3*sss*w^2 - 
      (6*I)*a^4*r^4*sss*w^2 + (12*I)*a^2*cM^2*r^4*sss*w^2 - 
      (6*I)*a^2*cM*r^5*sss*w^2 - (2*I)*a^2*r^6*sss*w^2 - 
      (4*I)*cM*r^7*sss*w^2 + I*r^8*sss*w^2 - 18*a^8*cM*w^3 - 12*a^8*r*w^3 + 
      68*a^6*cM^2*r*w^3 - (28*I)*a^7*cM*m*r*w^3 + 14*a^6*cM*r^2*w^3 + 
      48*a^6*r^3*w^3 + 48*a^4*cM^2*r^3*w^3 - (96*I)*a^5*cM*m*r^3*w^3 - 
      270*a^4*cM*r^4*w^3 - (12*I)*a^5*m*r^4*w^3 + 48*a^4*r^5*w^3 + 
      108*a^2*cM^2*r^5*w^3 - (36*I)*a^3*cM*m*r^5*w^3 - 134*a^2*cM*r^6*w^3 - 
      (4*I)*a^3*m*r^6*w^3 - 16*a^2*r^7*w^3 - (8*I)*a*cM*m*r^7*w^3 + 
      8*cM*r^8*w^3 + (8*I)*a*m*r^8*w^3 - 4*r^9*w^3 + (8*I)*a^8*cM*r*w^4 - 
      (6*I)*a^8*r^2*w^4 + (56*I)*a^6*cM*r^3*w^4 + (48*I)*a^4*cM*r^5*w^4 + 
      (16*I)*a^4*r^6*w^4 + (8*I)*a^2*r^8*w^4 - (2*I)*r^10*w^4)*fR0[r])/
    (36*cM*w^3) - (a*(a^2 - 2*cM*r + r^2)*(-4*a^3*cM^2*m + (4*I)*a^4*cM*m^2 + 
      4*a^3*cM*m*r - 2*a*cM^2*m*r^2 + (2*I)*a^2*cM*m^2*r^2 + 2*a*cM*m*r^3 - 
      (2*I)*a^4*cM*sss + (6*I)*a^2*cM^2*r*sss + 2*a^3*cM*m*r*sss - 
      (5*I)*a^2*cM*r^2*sss + (4*I)*cM^2*r^3*sss + 2*a*cM*m*r^3*sss - 
      (3*I)*cM*r^4*sss + 4*a^4*cM^2*w - (14*I)*a^5*cM*m*w - 4*a^4*cM*r*w + 
      (24*I)*a^3*cM^2*m*r*w + 12*a^4*cM*m^2*r*w + 14*a^2*cM^2*r^2*w - 
      (46*I)*a^3*cM*m*r^2*w - 12*a^2*cM*r^3*w + (16*I)*a*cM^2*m*r^3*w + 
      6*cM^2*r^4*w - (20*I)*a*cM*m*r^4*w - 8*cM*r^5*w - 2*a^4*cM*r*sss*w - 
      4*a^2*cM*r^3*sss*w - 2*cM*r^5*sss*w + (18*I)*a^6*cM*w^2 - 
      (30*I)*a^6*r*w^2 - (36*I)*a^4*cM^2*r*w^2 - 20*a^5*cM*m*r*w^2 + 
      (104*I)*a^4*cM*r^2*w^2 - 6*a^5*m*r^2*w^2 - (18*I)*a^4*r^3*w^2 - 
      (36*I)*a^2*cM^2*r^3*w^2 - 28*a^3*cM*m*r^3*w^2 + (34*I)*a^2*cM*r^4*w^2 + 
      (18*I)*a^2*r^5*w^2 - 8*a*cM*m*r^5*w^2 - (4*I)*cM*r^6*w^2 + 
      6*a*m*r^6*w^2 + (6*I)*r^7*w^2 + 8*a^6*cM*r*w^3 - 6*a^6*r^2*w^3 + 
      48*a^4*cM*r^3*w^3 + 6*a^4*r^4*w^3 + 10*a^2*r^6*w^3 - 2*r^8*w^3)*
     Derivative[1][fR0][r])/(36*cM*w^3), 
 f05f22a[r] -> (a^3*((-2*I)*a^2*sss + (4*I)*cM*r*sss - (2*I)*r^2*sss + 
      I*a^2*sss^2 - (2*I)*cM*r*sss^2 + I*r^2*sss^2 - 8*a^2*cM*w + 
      (4*I)*a^3*m*w + (8*I)*a*cM^2*m*w + 10*a^2*cM*m^2*w - (2*I)*a^3*m^3*w + 
      12*a^2*r*w - (4*I)*a*cM*m*r*w - 6*a^2*m^2*r*w - (8*I)*a*m*r^2*w - 
      4*r^3*w + (5*I)*a^3*m*sss*w - 2*a^2*r*sss*w - (10*I)*a*cM*m*r*sss*w + 
      4*cM*r^2*sss*w + (5*I)*a*m*r^2*sss*w - 2*r^3*sss*w + (20*I)*a^4*w^2 - 
      (8*I)*a^2*cM^2*w^2 - 20*a^3*cM*m*w^2 + (6*I)*a^4*m^2*w^2 - 
      (28*I)*a^2*cM*r*w^2 + 10*a^3*m*r*w^2 - (12*I)*a^2*r^2*w^2 - 
      (16*I)*cM^2*r^2*w^2 + 14*a*cM*m*r^2*w^2 + (52*I)*cM*r^3*w^2 - 
      20*a*m*r^3*w^2 - (8*I)*r^4*w^2 - (5*I)*a^4*sss*w^2 + 
      (10*I)*a^2*cM*r*sss*w^2 - I*a^2*r^2*sss*w^2 - (8*I)*cM*r^3*sss*w^2 + 
      (4*I)*r^4*sss*w^2 + 10*a^4*cM*w^3 - (6*I)*a^5*m*w^3 - 4*a^4*r*w^3 - 
      14*a^2*cM*r^2*w^3 + 4*a^2*r^3*w^3 + 12*cM*r^4*w^3 + (6*I)*a*m*r^4*w^3 + 
      8*r^5*w^3 + (2*I)*a^6*w^4 - (6*I)*a^2*r^4*w^4 - (4*I)*r^6*w^4)*fR0[r])/
    (36*cM*(a^2 - 2*cM*r + r^2)*w^2) - 
   (a^3*(-a^2 + I*a*cM*m + a^2*m^2 + I*a*m*r + r^2 - I*a^2*cM*w - 2*a^3*m*w + 
      I*a^2*r*w - (2*I)*cM*r^2*w + a*m*r^2*w - (2*I)*r^3*w + a^4*w^2 - 
      a^2*r^2*w^2 - 2*r^4*w^2)*Derivative[1][fR0][r])/(18*cM*w), 
 f05f22b[r] -> (a^2*(-4*a^3*cM*m + 16*a*cM^3*m - (4*I)*a^4*m^2 - 
      (4*I)*a^2*cM^2*m^2 + 16*a^3*cM*m^3 - (4*I)*a^4*m^4 + 4*a^3*m*r - 
      40*a*cM^2*m*r + (16*I)*a^2*cM*m^2*r - 16*a^3*m^3*r + 36*a*cM*m*r^2 - 
      (8*I)*a^2*m^2*r^2 - 12*a*m*r^3 + (2*I)*a^4*sss - 6*a^3*cM*m*sss + 
      (4*I)*a^4*m^2*sss - (8*I)*a^2*cM*r*sss + 6*a^3*m*r*sss + 
      12*a*cM^2*m*r*sss - (8*I)*a^2*cM*m^2*r*sss + (4*I)*a^2*r^2*sss + 
      (8*I)*cM^2*r^2*sss - 18*a*cM*m*r^2*sss + (4*I)*a^2*m^2*r^2*sss - 
      (8*I)*cM*r^3*sss + 6*a*m*r^3*sss + (2*I)*r^4*sss - I*a^4*sss^2 + 
      (4*I)*a^2*cM*r*sss^2 - (2*I)*a^2*r^2*sss^2 - (4*I)*cM^2*r^2*sss^2 + 
      (4*I)*cM*r^3*sss^2 - I*r^4*sss^2 - 16*a^2*cM^3*w + (20*I)*a^5*m*w + 
      (8*I)*a^3*cM^2*m*w - 48*a^4*cM*m^2*w + (16*I)*a^5*m^3*w + 8*a^4*r*w + 
      40*a^2*cM^2*r*w - (64*I)*a^3*cM*m*r*w + 36*a^4*m^2*r*w - 
      56*a^2*cM*r^2*w + (32*I)*a^3*m*r^2*w + (24*I)*a*cM^2*m*r^2*w - 
      24*a^2*cM*m^2*r^2*w + (16*I)*a^3*m^3*r^2*w + 16*a^2*r^3*w + 
      24*cM^2*r^3*w - (32*I)*a*cM*m*r^3*w + 36*a^2*m^2*r^3*w - 24*cM*r^4*w + 
      (12*I)*a*m*r^4*w + 8*r^5*w + 6*a^4*cM*sss*w - (12*I)*a^5*m*sss*w - 
      4*a^4*r*sss*w - 12*a^2*cM^2*r*sss*w + (32*I)*a^3*cM*m*r*sss*w + 
      16*a^2*cM*r^2*sss*w - (24*I)*a^3*m*r^2*sss*w - 
      (16*I)*a*cM^2*m*r^2*sss*w - 8*a^2*r^3*sss*w - 4*cM^2*r^3*sss*w + 
      (32*I)*a*cM*m*r^3*sss*w + 10*cM*r^4*sss*w - (12*I)*a*m*r^4*sss*w - 
      4*r^5*sss*w - (40*I)*a^6*w^2 + (12*I)*a^4*cM^2*w^2 + 68*a^5*cM*m*w^2 - 
      (28*I)*a^6*m^2*w^2 + (80*I)*a^4*cM*r*w^2 - (32*I)*a^2*cM^3*r*w^2 - 
      52*a^5*m*r*w^2 - 40*a^3*cM^2*m*r*w^2 + (8*I)*a^4*cM*m^2*r*w^2 - 
      (24*I)*a^4*r^2*w^2 + (56*I)*a^2*cM^2*r^2*w^2 + 100*a^3*cM*m*r^2*w^2 - 
      (44*I)*a^4*m^2*r^2*w^2 - (80*I)*a^2*cM*r^3*w^2 - (64*I)*cM^3*r^3*w^2 - 
      44*a^3*m*r^3*w^2 + 48*a*cM^2*m*r^3*w^2 - (16*I)*a^2*cM*m^2*r^3*w^2 + 
      (24*I)*a^2*r^4*w^2 + (124*I)*cM^2*r^4*w^2 - 88*a*cM*m*r^4*w^2 - 
      (16*I)*a^2*m^2*r^4*w^2 - (64*I)*cM*r^5*w^2 + 8*a*m*r^5*w^2 + 
      (8*I)*r^6*w^2 + (14*I)*a^6*sss*w^2 - (48*I)*a^4*cM*r*sss*w^2 + 
      (24*I)*a^4*r^2*sss*w^2 + (40*I)*a^2*cM^2*r^2*sss*w^2 - 
      (24*I)*a^2*cM*r^3*sss*w^2 + (6*I)*a^2*r^4*sss*w^2 - 
      (32*I)*cM^2*r^4*sss*w^2 + (24*I)*cM*r^5*sss*w^2 - (4*I)*r^6*sss*w^2 - 
      36*a^6*cM*w^3 + (24*I)*a^7*m*w^3 + 20*a^6*r*w^3 + 40*a^4*cM^2*r*w^3 - 
      (16*I)*a^5*cM*m*r*w^3 - 48*a^4*cM*r^2*w^3 + (48*I)*a^5*m*r^2*w^3 + 
      36*a^4*r^3*w^3 - 56*a^2*cM^2*r^3*w^3 + (16*I)*a^3*cM*m*r^3*w^3 - 
      12*a^2*cM*r^4*w^3 + (24*I)*a^3*m*r^4*w^3 + 12*a^2*r^5*w^3 + 
      48*cM^2*r^5*w^3 + (32*I)*a*cM*m*r^5*w^3 - 4*r^7*w^3 - (8*I)*a^8*w^4 + 
      (8*I)*a^6*cM*r*w^4 - (20*I)*a^6*r^2*w^4 - (12*I)*a^4*r^4*w^4 - 
      (24*I)*a^2*cM*r^5*w^4 + (4*I)*a^2*r^6*w^4 - (16*I)*cM*r^7*w^4 + 
      (4*I)*r^8*w^4)*fR0[r])/(72*cM*(a^2 - 2*cM*r + r^2)^2*w^3) + 
   (a^2*(-2*a*cM^2*m - 2*a^3*m^3 + 4*a*cM*m*r - 2*a*m*r^2 + a^3*m*sss - 
      2*a*cM*m*r*sss + a*m*r^2*sss + 2*a^4*w + 2*a^2*cM^2*w + 6*a^4*m^2*w - 
      10*a^2*cM*r*w + 4*a^2*r^2*w + 6*cM^2*r^2*w + 6*a^2*m^2*r^2*w - 
      6*cM*r^3*w + 2*r^4*w - a^4*sss*w + 2*a^2*cM*r*sss*w - 2*a^2*r^2*sss*w + 
      2*cM*r^3*sss*w - r^4*sss*w - (2*I)*a^4*cM*w^2 - 8*a^5*m*w^2 + 
      (6*I)*a^4*r*w^2 + (4*I)*a^2*cM^2*r*w^2 + 4*a^3*cM*m*r*w^2 - 
      (18*I)*a^2*cM*r^2*w^2 - 10*a^3*m*r^2*w^2 + (6*I)*a^2*r^3*w^2 + 
      (8*I)*cM^2*r^3*w^2 - 8*a*cM*m*r^3*w^2 - (4*I)*cM*r^4*w^2 - 
      2*a*m*r^4*w^2 + 4*a^6*w^3 - 4*a^4*cM*r*w^3 + 6*a^4*r^2*w^3 + 
      4*a^2*cM*r^3*w^3 + 8*cM*r^5*w^3 - 2*r^6*w^3)*Derivative[1][fR0][r])/
    (36*cM*(a^2 - 2*cM*r + r^2)*w^3), 
 f05f23a[r] -> -(a^2*(2*a^3*m - 8*a*cM^2*m + (10*I)*a^2*cM*m^2 + 2*a^3*m^3 + 
       12*a*cM*m*r - (10*I)*a^2*m^2*r - 6*a*m*r^2 - (4*I)*a^2*cM*sss - 
       3*a^3*m*sss + 4*a*cM^2*m*sss - (5*I)*a^2*cM*m^2*sss - a^3*m^3*sss + 
       (4*I)*a^2*r*sss + (8*I)*cM^2*r*sss - 2*a*cM*m*r*sss + 
       (5*I)*a^2*m^2*r*sss - (12*I)*cM*r^2*sss + a*m*r^2*sss + 
       (4*I)*r^3*sss + (2*I)*a^2*cM*sss^2 + a^3*m*sss^2 - (2*I)*a^2*r*sss^2 - 
       (4*I)*cM^2*r*sss^2 - 2*a*cM*m*r*sss^2 + (6*I)*cM*r^2*sss^2 + 
       a*m*r^2*sss^2 - (2*I)*r^3*sss^2 - 8*a^4*w + 8*a^2*cM^2*w - 
       (36*I)*a^3*cM*m*w - 12*a^4*m^2*w + 8*a^2*cM^2*m^2*w - 
       (10*I)*a^3*cM*m^3*w - 2*a^4*m^4*w + 4*a^2*cM*r*w + (36*I)*a^3*m*r*w + 
       (16*I)*a*cM^2*m*r*w - 24*a^2*cM*m^2*r*w + (14*I)*a^3*m^3*r*w - 
       (36*I)*a*cM*m*r^2*w + 16*a^2*m^2*r^2*w - 12*cM*r^3*w + 
       (20*I)*a*m*r^3*w + 8*r^4*w + 6*a^4*sss*w - 4*a^2*cM^2*sss*w + 
       (22*I)*a^3*cM*m*sss*w + 7*a^4*m^2*sss*w - 6*a^2*cM*r*sss*w - 
       (22*I)*a^3*m*r*sss*w - (24*I)*a*cM^2*m*r*sss*w - 
       8*a^2*cM*m^2*r*sss*w + 4*a^2*r^2*sss*w + (46*I)*a*cM*m*r^2*sss*w + 
       7*a^2*m^2*r^2*sss*w + 2*cM*r^3*sss*w - (22*I)*a*m*r^3*sss*w - 
       2*r^4*sss*w - a^4*sss^2*w + 2*a^2*cM*r*sss^2*w - 2*a^2*r^2*sss^2*w + 
       2*cM*r^3*sss^2*w - r^4*sss^2*w + (50*I)*a^4*cM*w^2 + 22*a^5*m*w^2 + 
       16*a^3*cM^2*m*w^2 + (14*I)*a^4*cM*m^2*w^2 + 6*a^5*m^3*w^2 - 
       (52*I)*a^4*r*w^2 - (56*I)*a^2*cM^2*r*w^2 - 26*a^3*cM*m*r*w^2 - 
       (22*I)*a^4*m^2*r*w^2 - (48*I)*a^2*cM^2*m^2*r*w^2 - 
       12*a^3*cM*m^3*r*w^2 + (108*I)*a^2*cM*r^2*w^2 - (16*I)*cM^3*r^2*w^2 + 
       20*a^3*m*r^2*w^2 - 4*a*cM^2*m*r^2*w^2 + (84*I)*a^2*cM*m^2*r^2*w^2 + 
       12*a^3*m^3*r^2*w^2 - (48*I)*a^2*r^3*w^2 + (32*I)*cM^2*r^3*w^2 + 
       22*a*cM*m*r^3*w^2 - (52*I)*a^2*m^2*r^3*w^2 - (22*I)*cM*r^4*w^2 - 
       26*a*m*r^4*w^2 + (4*I)*r^5*w^2 - (9*I)*a^4*cM*sss*w^2 - 
       5*a^5*m*sss*w^2 + (10*I)*a^4*r*sss*w^2 + (8*I)*a^2*cM^2*r*sss*w^2 + 
       4*a^3*cM*m*r*sss*w^2 - (18*I)*a^2*cM*r^2*sss*w^2 - 
       10*a^3*m*r^2*sss*w^2 + (8*I)*a^2*r^3*sss*w^2 - 
       (12*I)*cM^2*r^3*sss*w^2 + 4*a*cM*m*r^3*sss*w^2 + 
       (15*I)*cM*r^4*sss*w^2 - 5*a*m*r^4*sss*w^2 - (2*I)*r^5*sss*w^2 + 
       12*a^6*w^3 - 24*a^4*cM^2*w^3 + (2*I)*a^5*cM*m*w^3 - 6*a^6*m^2*w^3 - 
       54*a^4*cM*r*w^3 + (28*I)*a^5*m*r*w^3 + (96*I)*a^3*cM^2*m*r*w^3 + 
       36*a^4*cM*m^2*r*w^3 + 28*a^4*r^2*w^3 + 84*a^2*cM^2*r^2*w^3 - 
       (116*I)*a^3*cM*m*r^2*w^3 - 12*a^4*m^2*r^2*w^3 - 100*a^2*cM*r^3*w^3 + 
       (20*I)*a^3*m*r^3*w^3 - (48*I)*a*cM^2*m*r^3*w^3 + 20*a^2*r^4*w^3 + 
       12*cM^2*r^4*w^3 + (74*I)*a*cM*m*r^4*w^3 - 6*a^2*m^2*r^4*w^3 + 
       2*cM*r^5*w^3 - (8*I)*a*m*r^5*w^3 + 4*r^6*w^3 - a^6*sss*w^3 + 
       4*a^4*cM*r*sss*w^3 - 3*a^4*r^2*sss*w^3 + 8*a^2*cM*r^3*sss*w^3 - 
       3*a^2*r^4*sss*w^3 + 4*cM*r^5*sss*w^3 - r^6*sss*w^3 - 
       (6*I)*a^6*cM*w^4 + 2*a^7*m*w^4 - (20*I)*a^6*r*w^4 - 
       (48*I)*a^4*cM^2*r*w^4 - 36*a^5*cM*m*r*w^4 + (32*I)*a^4*cM*r^2*w^4 - 
       12*a^5*m*r^2*w^4 + (6*I)*a^4*r^3*w^4 + (48*I)*a^2*cM^2*r^3*w^4 - 
       (62*I)*a^2*cM*r^4*w^4 - 18*a^3*m*r^4*w^4 + (24*I)*a^2*r^5*w^4 + 
       12*a*cM*m*r^5*w^4 - (4*I)*cM*r^6*w^4 - 4*a*m*r^6*w^4 - (2*I)*r^7*w^4 + 
       12*a^6*cM*r*w^5 + 12*a^6*r^2*w^5 + 24*a^4*r^4*w^5 - 
       12*a^2*cM*r^5*w^5 + 12*a^2*r^6*w^5)*fR0[r])/
    (36*cM*(a^2 - 2*cM*r + r^2)*w^3) + 
   (a^2*(-4*a*cM*m + (4*I)*a^2*m^2 + 4*a*m*r - (2*I)*a^2*sss + 2*a*cM*m*sss - 
      (2*I)*a^2*m^2*sss + (4*I)*cM*r*sss - 2*a*m*r*sss - (2*I)*r^2*sss + 
      I*a^2*sss^2 - (2*I)*cM*r*sss^2 + I*r^2*sss^2 + 4*a^2*cM*w - 
      (16*I)*a^3*m*w + 4*a^2*cM*m^2*w - (4*I)*a^3*m^3*w - 8*a^2*r*w + 
      (8*I)*a*cM*m*r*w - 12*a^2*m^2*r*w + 12*cM*r^2*w - (8*I)*a*m*r^2*w - 
      8*r^3*w - 2*a^2*cM*sss*w + (10*I)*a^3*m*sss*w + 4*a^2*r*sss*w - 
      (12*I)*a*cM*m*r*sss*w - 6*cM*r^2*sss*w + (10*I)*a*m*r^2*sss*w + 
      4*r^3*sss*w + (24*I)*a^4*w^2 + 8*a^3*cM*m*w^2 + (8*I)*a^4*m^2*w^2 - 
      (28*I)*a^2*cM*r*w^2 + 12*a^3*m*r*w^2 - (24*I)*a^2*cM*m^2*r*w^2 + 
      (20*I)*a^2*r^2*w^2 - (8*I)*cM^2*r^2*w^2 - 12*a*cM*m*r^2*w^2 + 
      (20*I)*a^2*m^2*r^2*w^2 + (12*I)*cM*r^3*w^2 + 24*a*m*r^3*w^2 - 
      (4*I)*r^4*w^2 - (4*I)*a^4*sss*w^2 + (4*I)*a^2*cM*r*sss*w^2 - 
      (2*I)*a^2*r^2*sss*w^2 - (8*I)*cM*r^3*sss*w^2 + (2*I)*r^4*sss*w^2 - 
      12*a^4*cM*w^3 - (4*I)*a^5*m*w^3 - 4*a^4*r*w^3 + (48*I)*a^3*cM*m*r*w^3 + 
      4*a^2*cM*r^2*w^3 + (4*I)*a^3*m*r^2*w^3 - 8*a^2*r^3*w^3 - 
      (24*I)*a*cM*m*r^3*w^3 - 8*cM*r^4*w^3 + (8*I)*a*m*r^4*w^3 - 4*r^5*w^3 - 
      (24*I)*a^4*cM*r*w^4 - (24*I)*a^4*r^2*w^4 + (24*I)*a^2*cM*r^3*w^4 - 
      (24*I)*a^2*r^4*w^4)*Derivative[1][fR0][r])/(72*cM*w^3), 
 f05f23b[r] -> -(a*((-8*I)*a^4*cM - 8*a^3*cM^2*m + (2*I)*a^4*cM*m^2 + 
       (12*I)*a^4*r + 4*a^3*cM*m*r + (16*I)*a^2*cM^2*m^2*r + 4*a^3*cM*m^3*r - 
       (8*I)*a^2*cM*r^2 + (32*I)*cM^3*r^2 + 6*a^3*m*r^2 + 16*a*cM^2*m*r^2 - 
       (18*I)*a^2*cM*m^2*r^2 - (64*I)*cM^2*r^3 - 24*a*cM*m*r^3 + 
       (48*I)*cM*r^4 + 6*a*m*r^4 - (12*I)*r^5 + (4*I)*a^4*cM*sss - 
       (6*I)*a^4*r*sss - (8*I)*a^2*cM^2*r*sss + (12*I)*a^2*cM*r^2*sss - 
       3*a^3*m*r^2*sss + (8*I)*cM^2*r^3*sss + 6*a*cM*m*r^3*sss - 
       (16*I)*cM*r^4*sss - 3*a*m*r^4*sss + (6*I)*r^5*sss - 6*a^6*w + 
       8*a^4*cM^2*w + (12*I)*a^5*cM*m*w + 4*a^6*m^2*w + 36*a^4*cM*r*w - 
       (26*I)*a^5*m*r*w - (64*I)*a^3*cM^2*m*r*w - 20*a^4*cM*m^2*r*w - 
       40*a^4*r^2*w - 64*a^2*cM^2*r^2*w + (68*I)*a^3*cM*m*r^2*w - 
       4*a^4*m^2*r^2*w + 108*a^2*cM*r^3*w + (2*I)*a^3*m*r^3*w + 
       (32*I)*a*cM^2*m*r^3*w + 4*a^2*cM*m^2*r^3*w - 38*a^2*r^4*w - 
       24*cM^2*r^4*w - (52*I)*a*cM*m*r^4*w - 8*a^2*m^2*r^4*w + 24*cM*r^5*w + 
       (28*I)*a*m*r^5*w - 4*r^6*w + 3*a^4*r^2*sss*w - 6*a^2*cM*r^3*sss*w + 
       6*a^2*r^4*sss*w - 6*cM*r^5*sss*w + 3*r^6*sss*w - (14*I)*a^6*cM*w^2 - 
       8*a^7*m*w^2 + (26*I)*a^6*r*w^2 + (48*I)*a^4*cM^2*r*w^2 + 
       28*a^5*cM*m*r*w^2 - (42*I)*a^4*cM*r^2*w^2 + 6*a^5*m*r^2*w^2 - 
       (48*I)*a^2*cM^2*r^3*w^2 - 4*a^3*cM*m*r^3*w^2 + (66*I)*a^2*cM*r^4*w^2 + 
       24*a^3*m*r^4*w^2 - (30*I)*a^2*r^5*w^2 - 8*a*cM*m*r^5*w^2 - 
       (2*I)*cM*r^6*w^2 + 10*a*m*r^6*w^2 - (4*I)*r^7*w^2 + 4*a^8*w^3 - 
       12*a^6*cM*r*w^3 - 2*a^6*r^2*w^3 - 18*a^4*r^4*w^3 + 12*a^2*cM*r^5*w^3 - 
       14*a^2*r^6*w^3 - 2*r^8*w^3)*fR0[r])/(36*cM*(a^2 - 2*cM*r + r^2)*w^2) + 
   (a*((-2*I)*a^4 - 2*a^3*cM*m + (4*I)*a^2*cM*m^2*r + (2*I)*a^2*r^2 + 
      (8*I)*cM^2*r^2 + 2*a*cM*m*r^2 - (12*I)*cM*r^3 + (4*I)*r^4 + I*a^4*sss - 
      (2*I)*a^2*cM*r*sss - I*a^2*r^2*sss + (4*I)*cM*r^3*sss - (2*I)*r^4*sss + 
      2*a^4*cM*w + (4*I)*a^5*m*w + 4*a^4*r*w - (16*I)*a^3*cM*m*r*w - 
      8*a^2*cM*r^2*w - (4*I)*a^3*m*r^2*w + 2*a^2*r^3*w + (8*I)*a*cM*m*r^3*w + 
      2*cM*r^4*w - (8*I)*a*m*r^4*w - 2*r^5*w - (4*I)*a^6*w^2 + 
      (12*I)*a^4*cM*r*w^2 + (6*I)*a^4*r^2*w^2 - (12*I)*a^2*cM*r^3*w^2 + 
      (12*I)*a^2*r^4*w^2 + (2*I)*r^6*w^2)*Derivative[1][fR0][r])/(36*cM*w^2), 
 f05f24a[r] -> (a^2*(-6*a^4*cM*m^2 + 24*a^2*cM^3*m^2 - (6*I)*a^5*m^3 - 
      (6*I)*a^3*cM^2*m^3 + 24*a^4*cM*m^4 - (6*I)*a^5*m^5 + 6*a^4*m^2*r - 
      60*a^2*cM^2*m^2*r + (24*I)*a^3*cM*m^3*r - 24*a^4*m^4*r + 
      54*a^2*cM*m^2*r^2 - (12*I)*a^3*m^3*r^2 - 18*a^2*m^2*r^3 - 
      9*a^4*cM*m^2*sss + (6*I)*a^5*m^3*sss + 9*a^4*m^2*r*sss + 
      18*a^2*cM^2*m^2*r*sss - (12*I)*a^3*cM*m^3*r*sss - 
      27*a^2*cM*m^2*r^2*sss + (6*I)*a^3*m^3*r^2*sss + 9*a^2*m^2*r^3*sss - 
      (8*I)*a^6*w - 10*a^5*cM*m*w - 24*a^3*cM^3*m*w + (26*I)*a^6*m^2*w + 
      (28*I)*a^4*cM^2*m^2*w - 52*a^5*cM*m^3*w + (20*I)*a^6*m^4*w + 
      (32*I)*a^4*cM*r*w + 8*a^5*m*r*w + 100*a^3*cM^2*m*r*w - 
      (104*I)*a^4*cM*m^2*r*w + 38*a^5*m^3*r*w - (16*I)*a^4*r^2*w - 
      (32*I)*a^2*cM^2*r^2*w - 64*a^3*cM*m*r^2*w - 72*a*cM^3*m*r^2*w + 
      (36*I)*a^4*m^2*r^2*w + (60*I)*a^2*cM^2*m^2*r^2*w - 
      16*a^3*cM*m^3*r^2*w + (20*I)*a^4*m^4*r^2*w + (32*I)*a^2*cM*r^3*w + 
      76*a*cM^2*m*r^3*w - (56*I)*a^2*cM*m^2*r^3*w + 38*a^3*m^3*r^3*w - 
      (8*I)*a^2*r^4*w - 6*a*cM*m*r^4*w + (10*I)*a^2*m^2*r^4*w - 8*a*m*r^5*w + 
      (8*I)*a^6*sss*w - 3*a^5*cM*m*sss*w - (5*I)*a^6*m^2*sss*w - 
      (32*I)*a^4*cM*r*sss*w + 4*a^5*m*r*sss*w + 6*a^3*cM^2*m*r*sss*w + 
      (6*I)*a^4*cM*m^2*r*sss*w + (14*I)*a^4*r^2*sss*w + 
      (32*I)*a^2*cM^2*r^2*sss*w - 20*a^3*cM*m*r^2*sss*w - 
      (10*I)*a^4*m^2*r^2*sss*w + (8*I)*a^2*cM^2*m^2*r^2*sss*w - 
      (24*I)*a^2*cM*r^3*sss*w + 8*a^3*m*r^3*sss*w + 18*a*cM^2*m*r^3*sss*w + 
      (6*I)*a^2*cM*m^2*r^3*sss*w + (4*I)*a^2*r^4*sss*w - 
      (8*I)*cM^2*r^4*sss*w - 17*a*cM*m*r^4*sss*w - (5*I)*a^2*m^2*r^4*sss*w + 
      (8*I)*cM*r^5*sss*w + 4*a*m*r^5*sss*w - (2*I)*r^6*sss*w - 
      (2*I)*a^6*sss^2*w + (8*I)*a^4*cM*r*sss^2*w - (3*I)*a^4*r^2*sss^2*w - 
      (8*I)*a^2*cM^2*r^2*sss^2*w + (4*I)*a^2*cM*r^3*sss^2*w + 
      (4*I)*cM^2*r^4*sss^2*w - (4*I)*cM*r^5*sss^2*w + I*r^6*sss^2*w - 
      (6*I)*a^7*m*w^2 - (6*I)*a^5*cM^2*m*w^2 + 28*a^6*cM*m^2*w^2 - 
      (22*I)*a^7*m^3*w^2 - 8*a^6*r*w^2 + 32*a^4*cM^2*r*w^2 - 
      (40*I)*a^5*cM*m*r*w^2 - 16*a^6*m^2*r*w^2 + 48*a^4*cM^2*m^2*r*w^2 - 
      (12*I)*a^5*cM*m^3*r*w^2 - 8*a^4*cM*r^2*w^2 - 32*a^2*cM^3*r^2*w^2 + 
      (24*I)*a^5*m*r^2*w^2 + (12*I)*a^3*cM^2*m*r^2*w^2 - 
      70*a^4*cM*m^2*r^2*w^2 - (38*I)*a^5*m^3*r^2*w^2 - 24*a^4*r^3*w^2 + 
      48*a^2*cM^2*r^3*w^2 - (36*I)*a^3*cM*m*r^3*w^2 - 2*a^4*m^2*r^3*w^2 + 
      48*a^2*cM^2*m^2*r^3*w^2 - (12*I)*a^3*cM*m^3*r^3*w^2 + 
      16*a^2*cM*r^4*w^2 - 32*cM^3*r^4*w^2 + (42*I)*a^3*m*r^4*w^2 - 
      (6*I)*a*cM^2*m*r^4*w^2 - 98*a^2*cM*m^2*r^4*w^2 - 
      (16*I)*a^3*m^3*r^4*w^2 - 24*a^2*r^5*w^2 + 16*cM^2*r^5*w^2 + 
      (4*I)*a*cM*m*r^5*w^2 + 14*a^2*m^2*r^5*w^2 + 24*cM*r^6*w^2 + 
      (12*I)*a*m*r^6*w^2 - 8*r^7*w^2 - (5*I)*a^7*m*sss*w^2 + 
      4*a^6*r*sss*w^2 + (26*I)*a^5*cM*m*r*sss*w^2 - 12*a^4*cM*r^2*sss*w^2 - 
      (6*I)*a^5*m*r^2*sss*w^2 - (32*I)*a^3*cM^2*m*r^2*sss*w^2 + 
      12*a^4*r^3*sss*w^2 + 8*a^2*cM^2*r^3*sss*w^2 + (10*I)*a^3*cM*m*r^3*sss*
       w^2 - 24*a^2*cM*r^4*sss*w^2 + (3*I)*a^3*m*r^4*sss*w^2 + 
      (16*I)*a*cM^2*m*r^4*sss*w^2 + 12*a^2*r^5*sss*w^2 + 8*cM^2*r^5*sss*w^2 - 
      (16*I)*a*cM*m*r^5*sss*w^2 - 12*cM*r^6*sss*w^2 + (4*I)*a*m*r^6*sss*w^2 + 
      4*r^7*sss*w^2 - (14*I)*a^8*w^3 - (16*I)*a^6*cM^2*w^3 + 4*a^7*cM*m*w^3 + 
      (6*I)*a^8*m^2*w^3 + (120*I)*a^6*cM*r*w^3 - 10*a^7*m*r*w^3 - 
      96*a^5*cM^2*m*r*w^3 + (36*I)*a^6*cM*m^2*r*w^3 - (10*I)*a^6*r^2*w^3 - 
      (104*I)*a^4*cM^2*r^2*w^3 + 132*a^5*cM*m*r^2*w^3 + 
      (18*I)*a^6*m^2*r^2*w^3 + (4*I)*a^4*cM*r^3*w^3 - 48*a^3*cM^2*m*r^3*w^3 + 
      (36*I)*a^4*cM*m^2*r^3*w^3 + (18*I)*a^4*r^4*w^3 + 
      (128*I)*a^2*cM^2*r^4*w^3 + 72*a^3*cM*m*r^4*w^3 + 
      (18*I)*a^4*m^2*r^4*w^3 - (112*I)*a^2*cM*r^5*w^3 + 30*a^3*m*r^5*w^3 + 
      48*a*cM^2*m*r^5*w^3 + (10*I)*a^2*r^6*w^3 - (24*I)*cM^2*r^6*w^3 - 
      56*a*cM*m*r^6*w^3 + (6*I)*a^2*m^2*r^6*w^3 + (4*I)*cM*r^7*w^3 + 
      20*a*m*r^7*w^3 - (4*I)*r^8*w^3 + (4*I)*a^8*sss*w^3 - 
      (20*I)*a^6*cM*r*sss*w^3 + I*a^6*r^2*sss*w^3 + (24*I)*a^4*cM^2*r^2*sss*
       w^3 + (6*I)*a^4*cM*r^3*sss*w^3 - (9*I)*a^4*r^4*sss*w^3 - 
      (24*I)*a^2*cM^2*r^4*sss*w^3 + (24*I)*a^2*cM*r^5*sss*w^3 - 
      (5*I)*a^2*r^6*sss*w^3 - (2*I)*cM*r^7*sss*w^3 + I*r^8*sss*w^3 - 
      4*a^8*cM*w^4 + (4*I)*a^9*m*w^4 + 12*a^8*r*w^4 + 48*a^6*cM^2*r*w^4 - 
      (36*I)*a^7*cM*m*r*w^4 - 46*a^6*cM*r^2*w^4 - (2*I)*a^7*m*r^2*w^4 - 
      12*a^6*r^3*w^4 - (36*I)*a^5*cM*m*r^3*w^4 + 18*a^4*cM*r^4*w^4 - 
      (18*I)*a^5*m*r^4*w^4 - 60*a^4*r^5*w^4 - 48*a^2*cM^2*r^5*w^4 + 
      (12*I)*a^3*cM*m*r^5*w^4 + 62*a^2*cM*r^6*w^4 - (14*I)*a^3*m*r^6*w^4 - 
      36*a^2*r^7*w^4 + (12*I)*a*cM*m*r^7*w^4 + 2*cM*r^8*w^4 - 
      (2*I)*a*m*r^8*w^4 - (2*I)*a^10*w^5 + (12*I)*a^8*cM*r*w^5 + 
      (2*I)*a^8*r^2*w^5 + (12*I)*a^6*cM*r^3*w^5 + (16*I)*a^6*r^4*w^5 - 
      (12*I)*a^4*cM*r^5*w^5 + (16*I)*a^4*r^6*w^5 - (12*I)*a^2*cM*r^7*w^5 + 
      (2*I)*a^2*r^8*w^5 - (2*I)*r^10*w^5)*fR0[r])/(36*cM*(a^2 - 2*cM*r + r^2)*
     w^3) + (a^2*(-6*a^2*cM^2*m^2 - 6*a^4*m^4 + 12*a^2*cM*m^2*r - 
      6*a^2*m^2*r^2 + 3*a^4*m^2*sss - 6*a^2*cM*m^2*r*sss + 
      3*a^2*m^2*r^2*sss + 4*a^5*m*w + 6*a^3*cM^2*m*w - (4*I)*a^4*cM*m^2*w + 
      14*a^5*m^3*w - 22*a^3*cM*m*r*w + 4*a^3*m*r^2*w + 18*a*cM^2*m*r^2*w - 
      (4*I)*a^2*cM*m^2*r^2*w + 14*a^3*m^3*r^2*w - 10*a*cM*m*r^3*w - 
      8*a^6*m^2*w^2 - 8*a^4*cM*r*w^2 + (8*I)*a^5*m*r*w^2 - 
      12*a^4*cM*m^2*r*w^2 + 8*a^2*cM^2*r^2*w^2 + (6*I)*a^3*cM*m*r^2*w^2 - 
      10*a^4*m^2*r^2*w^2 - 8*a^2*cM*r^3*w^2 + (10*I)*a^3*m*r^3*w^2 - 
      12*a^2*cM*m^2*r^3*w^2 + 8*cM^2*r^4*w^2 + (6*I)*a*cM*m*r^4*w^2 - 
      2*a^2*m^2*r^4*w^2 + (2*I)*a*m*r^5*w^2 + (4*I)*a^6*cM*w^3 - 
      2*a^7*m*w^3 - (8*I)*a^6*r*w^3 + 24*a^5*cM*m*r*w^3 + 
      (6*I)*a^4*cM*r^2*w^3 - (18*I)*a^4*r^3*w^3 + 12*a^3*cM*m*r^3*w^3 + 
      6*a^3*m*r^4*w^3 - (12*I)*a^2*r^5*w^3 - 12*a*cM*m*r^5*w^3 - 
      (2*I)*cM*r^6*w^3 + 4*a*m*r^6*w^3 - (2*I)*r^7*w^3 + 2*a^8*w^4 - 
      12*a^6*cM*r*w^4 - 4*a^6*r^2*w^4 - 12*a^4*r^4*w^4 + 12*a^2*cM*r^5*w^4 - 
      4*a^2*r^6*w^4 + 2*r^8*w^4)*Derivative[1][fR0][r])/(36*cM*w^3), 
 f05f24b[r] -> (a*(-4*a^5*cM*m + 16*a^3*cM^3*m - (2*I)*a^6*m^2 - 
      (12*I)*a^4*cM^2*m^2 + 6*a^5*cM*m^3 - (2*I)*a^6*m^4 + 2*a^5*m*r - 
      32*a^3*cM^2*m*r + (18*I)*a^4*cM*m^2*r - 8*a^5*m^3*r + 26*a^3*cM*m*r^2 - 
      8*a*cM^3*m*r^2 - (6*I)*a^2*cM^2*m^2*r^2 - 18*a^3*cM*m^3*r^2 + 
      (4*I)*a^4*m^4*r^2 - 10*a^3*m*r^3 + 28*a*cM^2*m*r^3 - 
      (6*I)*a^2*cM*m^2*r^3 + 16*a^3*m^3*r^3 - 30*a*cM*m*r^4 + 
      (8*I)*a^2*m^2*r^4 + 12*a*m*r^5 - 2*a^5*cM*m*sss + (2*I)*a^6*m^2*sss + 
      3*a^5*m*r*sss + 4*a^3*cM^2*m*r*sss - (4*I)*a^4*cM*m^2*r*sss - 
      a^3*cM*m*r^2*sss - (2*I)*a^4*m^2*r^2*sss - 3*a^3*m*r^3*sss - 
      14*a*cM^2*m*r^3*sss + (8*I)*a^2*cM*m^2*r^3*sss + 19*a*cM*m*r^4*sss - 
      (4*I)*a^2*m^2*r^4*sss - 6*a*m*r^5*sss - 12*a^6*cM*w - 16*a^4*cM^3*w + 
      (8*I)*a^7*m*w + (16*I)*a^5*cM^2*m*w - 20*a^6*cM*m^2*w + 
      (8*I)*a^7*m^3*w + 12*a^6*r*w + 72*a^4*cM^2*r*w - (22*I)*a^5*cM*m*r*w + 
      18*a^6*m^2*r*w - 16*a^4*cM^2*m^2*r*w + (4*I)*a^5*cM*m^3*r*w - 
      70*a^4*cM*r^2*w - 24*a^2*cM^3*r^2*w - (4*I)*a^5*m*r^2*w + 
      (8*I)*a^3*cM^2*m*r^2*w + 64*a^4*cM*m^2*r^2*w - (8*I)*a^5*m^3*r^2*w + 
      24*a^4*r^3*w + 4*a^2*cM^2*r^3*w + (28*I)*a^3*cM*m*r^3*w - 
      18*a^4*m^2*r^3*w - 16*a^2*cM^2*m^2*r^3*w + (4*I)*a^3*cM*m^3*r^3*w - 
      4*a^2*cM*r^4*w + 40*cM^3*r^4*w - (20*I)*a^3*m*r^4*w - 
      (8*I)*a*cM^2*m*r^4*w + 48*a^2*cM*m^2*r^4*w - (16*I)*a^3*m^3*r^4*w + 
      12*a^2*r^5*w - 44*cM^2*r^5*w + (2*I)*a*cM*m*r^5*w - 36*a^2*m^2*r^5*w + 
      6*cM*r^6*w - (8*I)*a*m*r^6*w + 6*a^6*cM*sss*w - (2*I)*a^7*m*sss*w - 
      6*a^6*r*sss*w - 12*a^4*cM^2*r*sss*w - (4*I)*a^5*cM*m*r*sss*w + 
      19*a^4*cM*r^2*sss*w + (16*I)*a^3*cM^2*m*r^2*sss*w - 12*a^4*r^3*sss*w - 
      2*a^2*cM^2*r^3*sss*w - (8*I)*a^3*cM*m*r^3*sss*w + 14*a^2*cM*r^4*sss*w + 
      (6*I)*a^3*m*r^4*sss*w - (8*I)*a*cM^2*m*r^4*sss*w - 6*a^2*r^5*sss*w - 
      2*cM^2*r^5*sss*w - (4*I)*a*cM*m*r^5*sss*w + cM*r^6*sss*w + 
      (4*I)*a*m*r^6*sss*w + (4*I)*a^8*w^2 - (4*I)*a^6*cM^2*w^2 + 
      6*a^7*cM*m*w^2 - (8*I)*a^8*m^2*w^2 - (36*I)*a^6*cM*r*w^2 + 
      10*a^7*m*r*w^2 + 64*a^5*cM^2*m*r*w^2 - (20*I)*a^6*cM*m^2*r*w^2 - 
      (8*I)*a^6*r^2*w^2 + (46*I)*a^4*cM^2*r^2*w^2 - 114*a^5*cM*m*r^2*w^2 + 
      (36*I)*a^4*cM*r^3*w^2 + 18*a^5*m*r^3*w^2 + 32*a^3*cM^2*m*r^3*w^2 - 
      (16*I)*a^4*cM*m^2*r^3*w^2 - (24*I)*a^4*r^4*w^2 - 
      (88*I)*a^2*cM^2*r^4*w^2 - 78*a^3*cM*m*r^4*w^2 + 
      (24*I)*a^4*m^2*r^4*w^2 + (60*I)*a^2*cM*r^5*w^2 + 6*a^3*m*r^5*w^2 - 
      32*a*cM^2*m*r^5*w^2 + (4*I)*a^2*cM*m^2*r^5*w^2 - (8*I)*a^2*r^6*w^2 + 
      (30*I)*cM^2*r^6*w^2 + 42*a*cM*m*r^6*w^2 + (16*I)*a^2*m^2*r^6*w^2 - 
      (12*I)*cM*r^7*w^2 - 2*a*m*r^7*w^2 + (4*I)*r^8*w^2 - (2*I)*a^8*sss*w^2 + 
      (16*I)*a^6*cM*r*sss*w^2 + (4*I)*a^6*r^2*sss*w^2 - 
      (24*I)*a^4*cM^2*r^2*sss*w^2 - (12*I)*a^4*cM*r^3*sss*w^2 + 
      (12*I)*a^4*r^4*sss*w^2 + (24*I)*a^2*cM^2*r^4*sss*w^2 - 
      (24*I)*a^2*cM*r^5*sss*w^2 + (4*I)*a^2*r^6*sss*w^2 + 
      (4*I)*cM*r^7*sss*w^2 - (2*I)*r^8*sss*w^2 + 8*a^8*cM*w^3 - 
      20*a^8*r*w^3 - 48*a^6*cM^2*r*w^3 + (28*I)*a^7*cM*m*r*w^3 + 
      60*a^6*cM*r^2*w^3 + (6*I)*a^7*m*r^2*w^3 - 14*a^6*r^3*w^3 + 
      (24*I)*a^5*cM*m*r^3*w^3 + (6*I)*a^5*m*r^4*w^3 + 30*a^4*r^5*w^3 + 
      48*a^2*cM^2*r^5*w^3 - (12*I)*a^3*cM*m*r^5*w^3 - 52*a^2*cM*r^6*w^3 - 
      (6*I)*a^3*m*r^6*w^3 + 22*a^2*r^7*w^3 - (8*I)*a*cM*m*r^7*w^3 - 
      (6*I)*a*m*r^8*w^3 - 2*r^9*w^3 + (2*I)*a^10*w^4 - (12*I)*a^8*cM*r*w^4 - 
      (2*I)*a^8*r^2*w^4 - (12*I)*a^6*cM*r^3*w^4 - (16*I)*a^6*r^4*w^4 + 
      (12*I)*a^4*cM*r^5*w^4 - (16*I)*a^4*r^6*w^4 + (12*I)*a^2*cM*r^7*w^4 - 
      (2*I)*a^2*r^8*w^4 + (2*I)*r^10*w^4)*fR0[r])/(36*cM*(a^2 - 2*cM*r + r^2)*
     w^3) - (a*(4*a^3*cM^2*m - (2*I)*a^4*cM*m^2 + 2*a^5*m^3 - 6*a^3*cM*m*r + 
      2*a^3*m*r^2 - 2*a*cM^2*m*r^2 - (2*I)*a^2*cM*m^2*r^2 - 4*a^3*m^3*r^2 + 
      6*a*cM*m*r^3 - 4*a*m*r^4 - a^5*m*sss + 2*a^3*cM*m*r*sss + 
      a^3*m*r^2*sss - 4*a*cM*m*r^3*sss + 2*a*m*r^4*sss - 4*a^6*w - 
      4*a^4*cM^2*w + (2*I)*a^5*cM*m*w - 6*a^6*m^2*w + 16*a^4*cM*r*w - 
      4*a^4*cM*m^2*r*w - 6*a^4*r^2*w - 6*a^2*cM^2*r^2*w + 
      (8*I)*a^3*cM*m*r^2*w + 6*a^4*m^2*r^2*w - 2*a^2*cM*r^3*w - 
      4*a^2*cM*m^2*r^3*w + 10*cM^2*r^4*w + (6*I)*a*cM*m*r^4*w + 
      12*a^2*m^2*r^4*w - 6*cM*r^5*w + 2*r^6*w + 2*a^6*sss*w - 
      4*a^4*cM*r*sss*w + 3*a^4*r^2*sss*w - 2*a^2*cM*r^3*sss*w + 
      2*cM*r^5*sss*w - r^6*sss*w + 2*a^7*m*w^2 + 16*a^5*cM*m*r*w^2 - 
      (4*I)*a^4*cM*r^2*w^2 + 8*a^3*cM*m*r^3*w^2 - (8*I)*a^2*cM*r^4*w^2 - 
      6*a^3*m*r^4*w^2 - 8*a*cM*m*r^5*w^2 - (4*I)*cM*r^6*w^2 - 4*a*m*r^6*w^2 + 
      2*a^8*w^3 - 12*a^6*cM*r*w^3 - 4*a^6*r^2*w^3 - 12*a^4*r^4*w^3 + 
      12*a^2*cM*r^5*w^3 - 4*a^2*r^6*w^3 + 2*r^8*w^3)*Derivative[1][fR0][r])/
    (36*cM*w^3), f05f33a[r] -> 
  (a*((4*I)*a^3*m - (16*I)*a*cM^2*m - 20*a^2*cM*m^2 + (4*I)*a^3*m^3 + 
      (24*I)*a*cM*m*r + 20*a^2*m^2*r - (12*I)*a*m*r^2 - (4*I)*a^3*m*sss + 
      (8*I)*a*cM^2*m*sss + 10*a^2*cM*m^2*sss - (2*I)*a^3*m^3*sss - 
      (8*I)*a*cM*m*r*sss - 10*a^2*m^2*r*sss + (4*I)*a*m*r^2*sss + 
      I*a^3*m*sss^2 - (2*I)*a*cM*m*r*sss^2 + I*a*m*r^2*sss^2 + 
      36*a^3*cM*m*w - (16*I)*a^4*m^2*w + (16*I)*a^2*cM^2*m^2*w + 
      20*a^3*cM*m^3*w - (4*I)*a^4*m^4*w - 32*a^3*m*r*w - 
      (56*I)*a^2*cM*m^2*r*w - 28*a^3*m^3*r*w - 4*a*cM*m*r^2*w + 
      (40*I)*a^2*m^2*r^2*w - (2*I)*a^4*sss*w + (8*I)*a^2*cM^2*sss*w + 
      (4*I)*a^4*m^2*sss*w - (4*I)*a^2*cM*r*sss*w - (4*I)*a^2*cM*m^2*r*sss*w - 
      (4*I)*a^2*r^2*sss*w - (8*I)*cM^2*r^2*sss*w + (4*I)*a^2*m^2*r^2*sss*w + 
      (12*I)*cM*r^3*sss*w - (2*I)*r^4*sss*w + I*a^4*sss^2*w - 
      (2*I)*a^2*cM*r*sss^2*w + (2*I)*a^2*r^2*sss^2*w - (2*I)*cM*r^3*sss^2*w + 
      I*r^4*sss^2*w + 24*a^4*cM*w^2 + (8*I)*a^3*cM^2*m*w^2 - 
      10*a^4*cM*m^2*w^2 + (6*I)*a^5*m^3*w^2 - 36*a^4*r*w^2 + 
      (4*I)*a^3*cM*m*r*w^2 + 10*a^4*m^2*r*w^2 + (20*I)*a^3*m*r^2*w^2 - 
      (32*I)*a*cM^2*m*r^2*w^2 + 28*a^2*cM*m^2*r^2*w^2 + 12*a^2*r^3*w^2 + 
      (32*I)*a*cM*m*r^3*w^2 - 8*a^2*m^2*r^3*w^2 - (16*I)*a*m*r^4*w^2 - 
      10*a^4*cM*sss*w^2 + (3*I)*a^5*m*sss*w^2 + 8*a^4*r*sss*w^2 - 
      (2*I)*a^3*cM*m*r*sss*w^2 - 16*a^2*cM*r^2*sss*w^2 + 
      (9*I)*a^3*m*r^2*sss*w^2 + 10*a^2*r^3*sss*w^2 - 
      (8*I)*a*cM*m*r^3*sss*w^2 + 6*cM*r^4*sss*w^2 + (6*I)*a*m*r^4*sss*w^2 + 
      2*r^5*sss*w^2 + (12*I)*a^6*w^3 - (24*I)*a^4*cM^2*w^3 - 
      40*a^5*cM*m*w^3 + (6*I)*a^6*m^2*w^3 + (36*I)*a^4*cM*r*w^3 + 
      30*a^5*m*r*w^3 + (24*I)*a^4*r^2*w^3 + (72*I)*a^2*cM^2*r^2*w^3 - 
      28*a^3*cM*m*r^2*w^3 + (18*I)*a^4*m^2*r^2*w^3 - (132*I)*a^2*cM*r^3*w^3 + 
      30*a^3*m*r^3*w^3 + (12*I)*a^2*r^4*w^3 + 24*a*cM*m*r^4*w^3 + 
      (12*I)*a^2*m^2*r^4*w^3 - (5*I)*a^6*sss*w^3 + (6*I)*a^4*cM*r*sss*w^3 - 
      (12*I)*a^4*r^2*sss*w^3 + (6*I)*a^2*cM*r^3*sss*w^3 - 
      (9*I)*a^2*r^4*sss*w^3 - (2*I)*r^6*sss*w^3 + 30*a^6*cM*w^4 - 
      (14*I)*a^7*m*w^4 - 12*a^6*r*w^4 - (36*I)*a^5*m*r^2*w^4 - 
      24*a^4*r^3*w^4 - 30*a^2*cM*r^4*w^4 - (30*I)*a^3*m*r^4*w^4 - 
      12*a^2*r^5*w^4 - (8*I)*a*m*r^6*w^4 + (6*I)*a^8*w^5 + 
      (18*I)*a^6*r^2*w^5 + (18*I)*a^4*r^4*w^5 + (6*I)*a^2*r^6*w^5)*fR0[r])/
    (36*cM*w^3) - (a*(a^2 - 2*cM*r + r^2)*((-2*I)*a*cM*m - 2*a^2*m^2 + 
      (2*I)*a*m*r + I*a*cM*m*sss + a^2*m^2*sss - I*a*m*r*sss + 4*a^3*m*w + 
      (2*I)*a^2*cM*m^2*w + 2*a^3*m^3*w - (6*I)*a^2*m^2*r*w + I*a^2*cM*sss*w - 
      I*cM*r^2*sss*w + 3*a^4*w^2 + I*a^3*cM*m*w^2 - a^4*m^2*w^2 + 
      I*a^3*m*r*w^2 - 3*a^2*r^2*w^2 - (4*I)*a*cM*m*r^2*w^2 + 
      2*a^2*m^2*r^2*w^2 + (4*I)*a*m*r^3*w^2 - a^4*sss*w^2 - 
      2*a^2*r^2*sss*w^2 - r^4*sss*w^2 - (3*I)*a^4*cM*w^3 - 4*a^5*m*w^3 + 
      (3*I)*a^4*r*w^3 + (9*I)*a^2*cM*r^2*w^3 - 8*a^3*m*r^2*w^3 + 
      (3*I)*a^2*r^3*w^3 - 4*a*m*r^4*w^3 + 3*a^6*w^4 + 6*a^4*r^2*w^4 + 
      3*a^2*r^4*w^4)*Derivative[1][fR0][r])/(18*cM*w^3), 
 f05f33b[r] -> (((-4*I)*a^4*m^2 + (16*I)*a^2*cM^2*m^2 + 20*a^3*cM*m^3 - 
      (4*I)*a^4*m^4 + 4*a^3*m*r - 16*a*cM^2*m*r - (4*I)*a^2*cM*m^2*r - 
      16*a^3*m^3*r + 24*a*cM*m*r^2 - (8*I)*a^2*m^2*r^2 - 12*a*m*r^3 + 
      (2*I)*a^4*sss - (8*I)*a^2*cM^2*sss - 10*a^3*cM*m*sss + 
      (4*I)*a^4*m^2*sss + (4*I)*a^2*cM*r*sss + 6*a^3*m*r*sss - 
      (4*I)*a^2*cM*m^2*r*sss + (4*I)*a^2*r^2*sss + (8*I)*cM^2*r^2*sss - 
      2*a*cM*m*r^2*sss + (4*I)*a^2*m^2*r^2*sss - (12*I)*cM*r^3*sss + 
      6*a*m*r^3*sss + (2*I)*r^4*sss - I*a^4*sss^2 + (2*I)*a^2*cM*r*sss^2 - 
      (2*I)*a^2*r^2*sss^2 + (2*I)*cM*r^3*sss^2 - I*r^4*sss^2 - 16*a^4*cM*w + 
      (12*I)*a^5*m*w - (32*I)*a^3*cM^2*m*w - 60*a^4*cM*m^2*w + 
      (16*I)*a^5*m^3*w + 8*a^4*r*w + 16*a^2*cM^2*r*w + (8*I)*a^3*cM*m*r*w + 
      36*a^4*m^2*r*w - 8*a^2*cM*r^2*w + (16*I)*a^3*m*r^2*w + 
      (32*I)*a*cM^2*m*r^2*w - 20*a^2*cM*m^2*r^2*w + (16*I)*a^3*m^3*r^2*w + 
      16*a^2*r^3*w - (40*I)*a*cM*m*r^3*w + 36*a^2*m^2*r^3*w - 24*cM*r^4*w + 
      (4*I)*a*m*r^4*w + 8*r^5*w + 10*a^4*cM*sss*w - (8*I)*a^5*m*sss*w - 
      4*a^4*r*sss*w + (8*I)*a^3*cM*m*r*sss*w + 8*a^2*cM*r^2*sss*w - 
      (16*I)*a^3*m*r^2*sss*w - 8*a^2*r^3*sss*w + (8*I)*a*cM*m*r^3*sss*w - 
      2*cM*r^4*sss*w - (8*I)*a*m*r^4*sss*w - 4*r^5*sss*w - (4*I)*a^6*w^2 + 
      40*a^5*cM*m*w^2 - (20*I)*a^6*m^2*w^2 + (84*I)*a^4*cM*r*w^2 + 
      12*a^5*m*r*w^2 - (128*I)*a^4*r^2*w^2 - (96*I)*a^2*cM^2*r^2*w^2 + 
      88*a^3*cM*m*r^2*w^2 - (64*I)*a^4*m^2*r^2*w^2 + (152*I)*a^2*cM*r^3*w^2 - 
      120*a^3*m*r^3*w^2 - (28*I)*a^2*r^4*w^2 - 24*a*cM*m*r^4*w^2 - 
      (20*I)*a^2*m^2*r^4*w^2 + (20*I)*cM*r^5*w^2 - 12*a*m*r^5*w^2 + 
      (2*I)*a^6*sss*w^2 + (18*I)*a^4*r^2*sss*w^2 - (24*I)*a^2*cM*r^3*sss*
       w^2 + (18*I)*a^2*r^4*sss*w^2 + (2*I)*r^6*sss*w^2 + (8*I)*a^7*m*w^3 - 
      20*a^6*r*w^3 - 72*a^4*cM*r^2*w^3 + (72*I)*a^5*m*r^2*w^3 + 
      12*a^4*r^3*w^3 + 72*a^2*cM*r^4*w^3 + (72*I)*a^3*m*r^4*w^3 + 
      36*a^2*r^5*w^3 + (8*I)*a*m*r^6*w^3 + 4*r^7*w^3 - (24*I)*a^6*r^2*w^4 - 
      (48*I)*a^4*r^4*w^4 - (24*I)*a^2*r^6*w^4)*fR0[r])/(72*cM*w^3) - 
   ((a^2 - 2*cM*r + r^2)*((2*I)*a^2*cM*m^2 + 2*a^3*m^3 - 2*a*cM*m*r + 
      2*a*m*r^2 - I*a^2*cM*sss - a^3*m*sss + I*cM*r^2*sss - a*m*r^2*sss - 
      2*a^4*w - (4*I)*a^3*cM*m*w - 6*a^4*m^2*w + 2*a^2*cM*r*w - 4*a^2*r^2*w + 
      (4*I)*a*cM*m*r^2*w - 6*a^2*m^2*r^2*w + 6*cM*r^3*w - 2*r^4*w + 
      a^4*sss*w + 2*a^2*r^2*sss*w + r^4*sss*w + 4*a^5*m*w^2 + 
      (10*I)*a^4*r*w^2 - (12*I)*a^2*cM*r^2*w^2 + 20*a^3*m*r^2*w^2 - 
      (4*I)*a^2*r^3*w^2 + 4*a*m*r^4*w^2 - (2*I)*r^5*w^2 - 12*a^4*r^2*w^3 - 
      12*a^2*r^4*w^3)*Derivative[1][fR0][r])/(36*cM*w^3), 
 f05f34a[r] -> -(a*(-4*a^5*m + 16*a^3*cM^2*m - (20*I)*a^4*cM*m^2 + 
       4*a^5*m^3 - 32*a^3*cM^2*m^3 + (40*I)*a^4*cM*m^4 + 8*a^5*m^5 - 
       16*a^3*cM*m*r - 32*a*cM^3*m*r + (20*I)*a^4*m^2*r + 
       (40*I)*a^2*cM^2*m^2*r + 56*a^3*cM*m^3*r - (40*I)*a^4*m^4*r + 
       4*a^3*m*r^2 + 80*a*cM^2*m*r^2 - (80*I)*a^2*cM*m^2*r^2 - 
       32*a^3*m^3*r^2 - 72*a*cM*m*r^3 + (40*I)*a^2*m^2*r^3 + 24*a*m*r^4 + 
       8*a^3*cM^2*m*sss - (10*I)*a^4*cM*m^2*sss - 6*a^5*m^3*sss - 
       16*a^3*cM*m*r*sss - 16*a*cM^3*m*r*sss + (10*I)*a^4*m^2*r*sss + 
       (20*I)*a^2*cM^2*m^2*r*sss + 12*a^3*cM*m^3*r*sss + 16*a^3*m*r^2*sss + 
       16*a*cM^2*m*r^2*sss - (20*I)*a^2*m^2*r^3*sss - 8*a*m*r^4*sss + 
       a^5*m*sss^2 - 4*a^3*cM*m*r*sss^2 - a^3*m*r^2*sss^2 + 
       4*a*cM^2*m*r^2*sss^2 + 2*a*cM*m*r^3*sss^2 - 2*a*m*r^4*sss^2 - 
       32*a^6*w + 128*a^4*cM^2*w - (44*I)*a^5*cM*m*w - 8*a^6*m^2*w + 
       32*a^4*cM^2*m^2*w - (64*I)*a^5*cM*m^3*w - 20*a^6*m^4*w - 
       104*a^4*cM*r*w - 224*a^2*cM^3*r*w + (56*I)*a^5*m*r*w - 
       (16*I)*a^3*cM^2*m*r*w - 64*a^4*cM*m^2*r*w - 96*a^2*cM^3*m^2*r*w + 
       (44*I)*a^5*m^3*r*w + (88*I)*a^3*cM^2*m^3*r*w + 16*a^4*cM*m^4*r*w + 
       32*a^4*r^2*w + 400*a^2*cM^2*r^2*w + (76*I)*a^3*cM*m*r^2*w + 
       84*a^4*m^2*r^2*w + 32*a^2*cM^2*m^2*r^2*w - (20*I)*a^3*cM*m^3*r^2*w - 
       8*a^4*m^4*r^2*w - 264*a^2*cM*r^3*w - (72*I)*a^3*m*r^3*w - 
       (56*I)*a*cM^2*m*r^3*w + 104*a^2*cM*m^2*r^3*w - (40*I)*a^3*m^3*r^3*w + 
       64*a^2*r^4*w + (88*I)*a*cM*m*r^4*w - 76*a^2*m^2*r^4*w - 
       (32*I)*a*m*r^5*w + 24*a^6*sss*w - 32*a^4*cM^2*sss*w + 
       (18*I)*a^5*cM*m*sss*w + 8*a^6*m^2*sss*w - 8*a^4*cM*r*sss*w + 
       48*a^2*cM^3*r*sss*w - (20*I)*a^5*m*r*sss*w - (16*I)*a^3*cM^2*m*r*sss*
        w - 24*a^4*cM*m^2*r*sss*w - 4*a^4*r^2*sss*w - 64*a^2*cM^2*r^2*sss*w - 
       (6*I)*a^3*cM*m*r^2*sss*w - 2*a^4*m^2*r^2*sss*w + 
       24*a^2*cM^2*m^2*r^2*sss*w + 64*a^2*cM*r^3*sss*w - 
       (4*I)*a^3*m*r^3*sss*w - (12*I)*a*cM^2*m*r^3*sss*w - 
       24*a^2*cM*m^2*r^3*sss*w - 32*a^2*r^4*sss*w - 16*cM^2*r^4*sss*w + 
       (24*I)*a*cM*m*r^4*sss*w - 10*a^2*m^2*r^4*sss*w + 24*cM*r^5*sss*w + 
       (16*I)*a*m*r^5*sss*w - 4*r^6*sss*w - 4*a^6*sss^2*w + 
       14*a^4*cM*r*sss^2*w - 6*a^4*r^2*sss^2*w - 12*a^2*cM^2*r^2*sss^2*w + 
       10*a^2*cM*r^3*sss^2*w - 4*cM*r^5*sss^2*w + 2*r^6*sss^2*w + 
       8*a^7*m*w^2 - 48*a^5*cM^2*m*w^2 + (4*I)*a^6*cM*m^2*w^2 + 
       8*a^7*m^3*w^2 + (64*I)*a^6*r*w^2 + (104*I)*a^4*cM^2*r*w^2 + 
       88*a^5*cM*m*r*w^2 + 288*a^3*cM^3*m*r*w^2 + (8*I)*a^6*m^2*r*w^2 - 
       (288*I)*a^4*cM^2*m^2*r*w^2 - 64*a^5*cM*m^3*r*w^2 - 
       (192*I)*a^4*cM*r^2*w^2 + 4*a^5*m*r^2*w^2 - 336*a^3*cM^2*m*r^2*w^2 + 
       (188*I)*a^4*cM*m^2*r^2*w^2 + 28*a^5*m^3*r^2*w^2 - (48*I)*a^4*r^3*w^2 - 
       (136*I)*a^2*cM^2*r^3*w^2 + 40*a^3*cM*m*r^3*w^2 - 
       (68*I)*a^4*m^2*r^3*w^2 - (72*I)*a^2*cM^2*m^2*r^3*w^2 - 
       64*a^3*cM*m^3*r^3*w^2 + (336*I)*a^2*cM*r^4*w^2 - 88*a^3*m*r^4*w^2 - 
       48*a*cM^2*m*r^4*w^2 + (136*I)*a^2*cM*m^2*r^4*w^2 - 4*a^3*m^3*r^4*w^2 - 
       (96*I)*a^2*r^5*w^2 + 96*a*cM*m*r^5*w^2 + (44*I)*a^2*m^2*r^5*w^2 - 
       (48*I)*cM*r^6*w^2 + 12*a*m*r^6*w^2 + (16*I)*r^7*w^2 + 
       (8*I)*a^6*cM*sss*w^2 - 4*a^7*m*sss*w^2 - (32*I)*a^6*r*sss*w^2 - 
       (36*I)*a^4*cM^2*r*sss*w^2 + 36*a^5*cM*m*r*sss*w^2 + 
       (84*I)*a^4*cM*r^2*sss*w^2 - 30*a^5*m*r^2*sss*w^2 - 
       72*a^3*cM^2*m*r^2*sss*w^2 + (24*I)*a^4*r^3*sss*w^2 + 
       (36*I)*a^2*cM^2*r^3*sss*w^2 + 108*a^3*cM*m*r^3*sss*w^2 - 
       (120*I)*a^2*cM*r^4*sss*w^2 - 12*a^3*m*r^4*sss*w^2 + 
       (48*I)*a^2*r^5*sss*w^2 - (4*I)*cM*r^6*sss*w^2 + 14*a*m*r^6*sss*w^2 - 
       (8*I)*r^7*sss*w^2 - 4*a^8*w^3 + 48*a^6*cM^2*w^3 + 
       (24*I)*a^7*cM*m*w^3 + 16*a^8*m^2*w^3 - 128*a^6*cM*r*w^3 - 
       192*a^4*cM^3*r*w^3 - (36*I)*a^7*m*r*w^3 + (312*I)*a^5*cM^2*m*r*w^3 + 
       96*a^6*cM*m^2*r*w^3 + 36*a^6*r^2*w^3 + 288*a^4*cM^2*r^2*w^3 - 
       (156*I)*a^5*cM*m*r^2*w^3 - 48*a^6*m^2*r^2*w^3 - 104*a^4*cM*r^3*w^3 + 
       (108*I)*a^5*m*r^3*w^3 + (216*I)*a^3*cM^2*m*r^3*w^3 + 
       240*a^4*cM*m^2*r^3*w^3 - 12*a^4*r^4*w^3 - 48*a^2*cM^2*r^4*w^3 - 
       (408*I)*a^3*cM*m*r^4*w^3 - 48*a^4*m^2*r^4*w^3 + 176*a^2*cM*r^5*w^3 + 
       (108*I)*a^3*m*r^5*w^3 + 48*a^2*cM*m^2*r^5*w^3 - 52*a^2*r^6*w^3 - 
       (36*I)*a*cM*m*r^6*w^3 + 16*a^2*m^2*r^6*w^3 - 40*cM*r^7*w^3 - 
       (36*I)*a*m*r^7*w^3 + 2*a^8*sss*w^3 - 24*a^6*cM*r*sss*w^3 + 
       14*a^6*r^2*sss*w^3 + 48*a^4*cM^2*r^2*sss*w^3 - 48*a^4*cM*r^3*sss*w^3 + 
       18*a^4*r^4*sss*w^3 - 24*a^2*cM*r^5*sss*w^3 + 2*a^2*r^6*sss*w^3 - 
       4*r^8*sss*w^3 - (4*I)*a^8*cM*w^4 - 16*a^9*m*w^4 + (24*I)*a^8*r*w^4 - 
       (112*I)*a^6*cM^2*r*w^4 - 64*a^7*cM*m*r*w^4 - (12*I)*a^6*cM*r^2*w^4 + 
       44*a^7*m*r^2*w^4 - (96*I)*a^6*r^3*w^4 - (144*I)*a^4*cM^2*r^3*w^4 - 
       288*a^5*cM*m*r^3*w^4 + (324*I)*a^4*cM*r^4*w^4 + 84*a^5*m*r^4*w^4 - 
       (96*I)*a^4*r^5*w^4 - 144*a^3*cM*m*r^5*w^4 + (12*I)*a^2*cM*r^6*w^4 + 
       12*a^3*m*r^6*w^4 + (32*I)*a^2*r^7*w^4 - 12*a*m*r^8*w^4 + 
       (8*I)*r^9*w^4 + 4*a^10*w^5 + 16*a^8*cM*r*w^5 - 16*a^8*r^2*w^5 + 
       112*a^6*cM*r^3*w^5 - 32*a^6*r^4*w^5 + 96*a^4*cM*r^5*w^5 + 
       12*a^2*r^8*w^5)*fR0[r])/(72*cM*w^3) + 
   (a*(a^2 - 2*cM*r + r^2)*(2*a^3*cM*m - (2*I)*a^4*m^2 - 4*a^3*cM*m^3 + 
      (4*I)*a^4*m^4 - 2*a^3*m*r - 4*a*cM^2*m*r + (4*I)*a^2*cM*m^2*r + 
      4*a^3*m^3*r + 8*a*cM*m*r^2 - (4*I)*a^2*m^2*r^2 - 4*a*m*r^3 + 
      a^3*cM*m*sss - I*a^4*m^2*sss - a^3*m*r*sss - 2*a*cM^2*m*r*sss + 
      (2*I)*a^2*cM*m^2*r*sss + (2*I)*a^2*m^2*r^2*sss + 2*a*m*r^3*sss + 
      16*a^4*cM*w - (2*I)*a^5*m*w + 4*a^4*cM*m^2*w - (6*I)*a^5*m^3*w - 
      12*a^4*r*w - 28*a^2*cM^2*r*w - (8*I)*a^3*cM*m*r*w - 6*a^4*m^2*r*w - 
      12*a^2*cM^2*m^2*r*w + (8*I)*a^3*cM*m^3*r*w + 36*a^2*cM*r^2*w + 
      (14*I)*a^3*m*r^2*w - 2*a^2*cM*m^2*r^2*w - 12*a^2*r^3*w - 
      (8*I)*a*cM*m*r^3*w + 12*a^2*m^2*r^3*w + (4*I)*a*m*r^4*w - 
      4*a^4*cM*sss*w + I*a^5*m*sss*w + 6*a^4*r*sss*w + 6*a^2*cM^2*r*sss*w - 
      12*a^2*cM*r^2*sss*w - I*a^3*m*r^2*sss*w + 6*a^2*r^3*sss*w - 
      (6*I)*a*cM*m*r^3*sss*w - 2*cM*r^4*sss*w - (2*I)*a*m*r^4*sss*w - 
      (4*I)*a^6*w^2 - 6*a^5*cM*m*w^2 - (2*I)*a^6*m^2*w^2 + 
      (20*I)*a^4*cM*r*w^2 + 10*a^5*m*r*w^2 + 36*a^3*cM^2*m*r*w^2 - 
      (24*I)*a^4*cM*m^2*r*w^2 + (12*I)*a^4*r^2*w^2 - 24*a^3*cM*m*r^2*w^2 + 
      (8*I)*a^4*m^2*r^2*w^2 - (40*I)*a^2*cM*r^3*w^2 + 14*a^3*m*r^3*w^2 - 
      (24*I)*a^2*cM*m^2*r^3*w^2 + (12*I)*a^2*r^4*w^2 - 6*a*cM*m*r^4*w^2 - 
      (2*I)*a^2*m^2*r^4*w^2 + (12*I)*cM*r^5*w^2 - 8*a*m*r^5*w^2 - 
      (4*I)*r^6*w^2 + (2*I)*a^6*sss*w^2 - (6*I)*a^4*cM*r*sss*w^2 - 
      (6*I)*a^4*r^2*sss*w^2 + (18*I)*a^2*cM*r^3*sss*w^2 - 
      (6*I)*a^2*r^4*sss*w^2 + (2*I)*r^6*sss*w^2 + 6*a^6*cM*w^3 + 
      (6*I)*a^7*m*w^3 - 14*a^6*r*w^3 - 24*a^4*cM^2*r*w^3 + 
      (24*I)*a^5*cM*m*r*w^3 + 24*a^4*cM*r^2*w^3 - (18*I)*a^5*m*r^2*w^3 - 
      12*a^4*r^3*w^3 + (72*I)*a^3*cM*m*r^3*w^3 - 6*a^2*cM*r^4*w^3 - 
      (18*I)*a^3*m*r^4*w^3 + 6*a^2*r^5*w^3 + (6*I)*a*m*r^6*w^3 + 4*r^7*w^3 - 
      (2*I)*a^8*w^4 - (8*I)*a^6*cM*r*w^4 + (10*I)*a^6*r^2*w^4 - 
      (48*I)*a^4*cM*r^3*w^4 + (6*I)*a^4*r^4*w^4 - (6*I)*a^2*r^6*w^4)*
     Derivative[1][fR0][r])/(36*cM*w^3), 
 f05f34b[r] -> (a*(4*a^3*cM*m^2*r - 16*a*cM^3*m^2*r + (20*I)*a^2*cM^2*m^3*r + 
      4*a^3*cM*m^4*r + 24*a*cM^2*m^2*r^2 - (20*I)*a^2*cM*m^3*r^2 - 
      12*a*cM*m^2*r^3 - 2*a^3*cM*m^2*r*sss + 4*a*cM^2*m^2*r^2*sss - 
      2*a*cM*m^2*r^3*sss - (24*I)*a^5*cM*w - 2*a^6*m*w - 16*a^4*cM^2*m*w + 
      (4*I)*a^5*cM*m^2*w + (36*I)*a^5*r*w + (48*I)*a^3*cM^2*r*w - 
      4*a^4*cM*m*r*w + 96*a^2*cM^3*m*r*w - (108*I)*a^3*cM^2*m^2*r*w - 
      24*a^4*cM*m^3*r*w - (96*I)*a^3*cM*r^2*w + 6*a^4*m*r^2*w - 
      120*a^2*cM^2*m*r^2*w + (90*I)*a^3*cM*m^2*r^2*w + (24*I)*a^3*r^3*w + 
      32*a^2*cM*m*r^3*w - (12*I)*a*cM^2*m^2*r^3*w - 12*a^2*cM*m^3*r^3*w + 
      (24*I)*a*cM*r^4*w + 6*a^2*m*r^4*w - 8*cM^2*m*r^4*w + 
      (26*I)*a*cM*m^2*r^4*w - (12*I)*a*r^5*w + 12*cM*m*r^5*w - 2*m*r^6*w + 
      (12*I)*a^5*cM*sss*w + a^6*m*sss*w - (18*I)*a^5*r*sss*w - 
      (24*I)*a^3*cM^2*r*sss*w + 10*a^4*cM*m*r*sss*w + 
      (48*I)*a^3*cM*r^2*sss*w - 3*a^4*m*r^2*sss*w - 24*a^2*cM^2*m*r^2*sss*w - 
      (12*I)*a^3*r^3*sss*w + 20*a^2*cM*m*r^3*sss*w - (12*I)*a*cM*r^4*sss*w - 
      3*a^2*m*r^4*sss*w + (6*I)*a*r^5*sss*w - 2*cM*m*r^5*sss*w + 
      m*r^6*sss*w + 24*a^5*cM^2*w^2 - (2*I)*a^6*cM*m*w^2 + 2*a^7*m^2*w^2 - 
      96*a^3*cM^3*r*w^2 - (20*I)*a^6*m*r*w^2 + (144*I)*a^4*cM^2*m*r*w^2 + 
      44*a^5*cM*m^2*r*w^2 + 96*a^3*cM^2*r^2*w^2 - (58*I)*a^4*cM*m*r^2*w^2 - 
      6*a^5*m^2*r^2*w^2 - 24*a^3*cM*r^3*w^2 + (6*I)*a^4*m*r^3*w^2 + 
      (72*I)*a^2*cM^2*m*r^3*w^2 + 76*a^3*cM*m^2*r^3*w^2 + 24*a*cM^2*r^4*w^2 - 
      (158*I)*a^2*cM*m*r^4*w^2 - 6*a^3*m^2*r^4*w^2 - 24*a*cM*r^5*w^2 + 
      (24*I)*a^2*m*r^5*w^2 + 8*a*cM*m^2*r^5*w^2 - (6*I)*cM*m*r^6*w^2 + 
      2*a*m^2*r^6*w^2 - (2*I)*m*r^7*w^2 - 12*a^5*cM*r*sss*w^2 + 
      24*a^3*cM^2*r^2*sss*w^2 - 12*a^3*cM*r^3*sss*w^2 - (2*I)*a^7*cM*w^3 - 
      4*a^8*m*w^3 + (26*I)*a^7*r*w^3 - (56*I)*a^5*cM^2*r*w^3 - 
      32*a^6*cM*m*r*w^3 - (18*I)*a^5*cM*r^2*w^3 + 14*a^6*m*r^2*w^3 - 
      (22*I)*a^5*r^3*w^3 - (72*I)*a^3*cM^2*r^3*w^3 - 120*a^4*cM*m*r^3*w^3 + 
      (162*I)*a^3*cM*r^4*w^3 + 18*a^4*m*r^4*w^3 - (42*I)*a^3*r^5*w^3 - 
      48*a^2*cM*m*r^5*w^3 + (18*I)*a*cM*r^6*w^3 - 2*a^2*m*r^6*w^3 + 
      (6*I)*a*r^7*w^3 - 2*m*r^8*w^3 + 2*a^9*w^4 + 8*a^7*cM*r*w^4 - 
      8*a^7*r^2*w^4 + 56*a^5*cM*r^3*w^4 - 16*a^5*r^4*w^4 + 
      48*a^3*cM*r^5*w^4 + 6*a*r^8*w^4)*fR0[r])/(36*cM*w^3) + 
   (a*(a^2 - 2*cM*r + r^2)*(4*a*cM^2*m^2*r - (4*I)*a^2*cM*m^3*r - 
      4*a*cM*m^2*r^2 + (6*I)*a^5*w + 4*a^4*cM*m*w - (12*I)*a^3*cM*r*w - 
      24*a^2*cM^2*m*r*w + (20*I)*a^3*cM*m^2*r*w + 18*a^2*cM*m*r^2*w + 
      (12*I)*a*cM*r^3*w + (8*I)*a*cM*m^2*r^3*w - (6*I)*a*r^4*w + 
      2*cM*m*r^4*w - (3*I)*a^5*sss*w + (6*I)*a^3*cM*r*sss*w - 
      (6*I)*a*cM*r^3*sss*w + (3*I)*a*r^4*sss*w - 6*a^5*cM*w^2 - 
      (2*I)*a^6*m*w^2 + 24*a^3*cM^2*r*w^2 - (24*I)*a^4*cM*m*r*w^2 - 
      12*a^3*cM*r^2*w^2 + (6*I)*a^4*m*r^2*w^2 - (48*I)*a^2*cM*m*r^3*w^2 - 
      6*a*cM*r^4*w^2 + (6*I)*a^2*m*r^4*w^2 - (2*I)*m*r^6*w^2 + 
      (2*I)*a^7*w^3 + (8*I)*a^5*cM*r*w^3 - (10*I)*a^5*r^2*w^3 + 
      (48*I)*a^3*cM*r^3*w^3 - (6*I)*a^3*r^4*w^3 + (6*I)*a*r^6*w^3)*
     Derivative[1][fR0][r])/(36*cM*w^3), 
 f05f44a[r] -> (a*((-2*I)*a^7*m + (8*I)*a^5*cM^2*m - 2*a^6*cM*m^2 + 
      48*a^4*cM^3*m^2 - (4*I)*a^7*m^3 - (52*I)*a^5*cM^2*m^3 - 2*a^6*cM*m^4 - 
      (2*I)*a^7*m^5 - (8*I)*a^5*cM*m*r - (16*I)*a^3*cM^3*m*r - 4*a^6*m^2*r - 
      116*a^4*cM^2*m^2*r + (86*I)*a^5*cM*m^3*r - (16*I)*a^3*cM^3*m^3*r - 
      4*a^6*m^4*r - 20*a^4*cM^2*m^4*r + (4*I)*a^5*cM*m^5*r + 
      (48*I)*a^3*cM^2*m*r^2 + 116*a^4*cM*m^2*r^2 + 24*a^2*cM^3*m^2*r^2 - 
      (14*I)*a^5*m^3*r^2 - (70*I)*a^3*cM^2*m^3*r^2 - 66*a^4*cM*m^4*r^2 + 
      (16*I)*a^5*m^5*r^2 - (40*I)*a^3*cM*m*r^3 - (32*I)*a*cM^3*m*r^3 - 
      60*a^4*m^2*r^3 - 28*a^2*cM^2*m^2*r^3 + (62*I)*a^3*cM*m^3*r^3 + 
      68*a^4*m^4*r^3 + (14*I)*a^3*m*r^4 + (64*I)*a*cM^2*m*r^4 + 
      6*a^2*cM*m^2*r^4 + (8*I)*a^3*m^3*r^4 - (48*I)*a*cM*m*r^5 + 
      16*a^2*m^2*r^5 + (12*I)*a*m*r^6 + (3*I)*a^7*m*sss + 
      (16*I)*a^5*cM^2*m*sss + 2*a^6*cM*m^2*sss + (3*I)*a^7*m^3*sss - 
      (32*I)*a^5*cM*m*r*sss - (32*I)*a^3*cM^3*m*r*sss + 4*a^6*m^2*r*sss - 
      4*a^4*cM^2*m^2*r*sss - (8*I)*a^5*cM*m^3*r*sss + (8*I)*a^5*m*r^2*sss + 
      (96*I)*a^3*cM^2*m*r^2*sss + 20*a^4*cM*m^2*r^2*sss - 
      (9*I)*a^5*m^3*r^2*sss + (4*I)*a^3*cM^2*m^3*r^2*sss - 
      (52*I)*a^3*cM*m*r^3*sss - (56*I)*a*cM^3*m*r^3*sss - 4*a^4*m^2*r^3*sss - 
      52*a^2*cM^2*m^2*r^3*sss + (22*I)*a^3*cM*m^3*r^3*sss - 
      (5*I)*a^3*m*r^4*sss + (60*I)*a*cM^2*m*r^4*sss + 42*a^2*cM*m^2*r^4*sss - 
      (12*I)*a^3*m^3*r^4*sss + (4*I)*a*cM*m*r^5*sss - 8*a^2*m^2*r^5*sss - 
      (10*I)*a*m*r^6*sss - I*a^7*m*sss^2 + (4*I)*a^5*cM*m*r*sss^2 - 
      (4*I)*a^3*cM^2*m*r^2*sss^2 - (4*I)*a^3*cM*m*r^3*sss^2 + 
      (3*I)*a^3*m*r^4*sss^2 + (8*I)*a*cM^2*m*r^4*sss^2 - 
      (8*I)*a*cM*m*r^5*sss^2 + (2*I)*a*m*r^6*sss^2 + (8*I)*a^8*w + 
      (32*I)*a^6*cM^2*w + 22*a^7*cM*m*w - 48*a^5*cM^3*m*w + 
      (20*I)*a^8*m^2*w + (112*I)*a^6*cM^2*m^2*w + (10*I)*a^8*m^4*w - 
      (64*I)*a^6*cM*r*w - (64*I)*a^4*cM^3*r*w + 16*a^7*m*r*w + 
      20*a^5*cM^2*m*r*w - (168*I)*a^6*cM*m^2*r*w - (16*I)*a^4*cM^3*m^2*r*w + 
      16*a^7*m^3*r*w + 32*a^5*cM^2*m^3*r*w - (12*I)*a^6*cM*m^4*r*w + 
      (224*I)*a^4*cM^2*r^2*w + 32*a^5*cM*m*r^2*w - 24*a^3*cM^3*m*r^2*w + 
      (28*I)*a^6*m^2*r^2*w + (308*I)*a^4*cM^2*m^2*r^2*w + 
      170*a^5*cM*m^3*r^2*w - (34*I)*a^6*m^4*r^2*w - (96*I)*a^4*cM*r^3*w - 
      (192*I)*a^2*cM^3*r^3*w + 16*a^5*m*r^3*w - 32*a^3*cM^2*m*r^3*w - 
      (200*I)*a^4*cM*m^2*r^3*w - (128*I)*a^2*cM^3*m^2*r^3*w - 
      40*a^5*m^3*r^3*w - 68*a^3*cM^2*m^3*r^3*w - (24*I)*a^4*r^4*w + 
      (224*I)*a^2*cM^2*r^4*w - 18*a^3*cM*m*r^4*w - (40*I)*a^4*m^2*r^4*w + 
      (116*I)*a^2*cM^2*m^2*r^4*w + 74*a^3*cM*m^3*r^4*w - 
      (44*I)*a^4*m^4*r^4*w - (32*I)*a^2*cM*r^5*w - 16*a^3*m*r^5*w + 
      28*a*cM^2*m*r^5*w + (16*I)*a^2*cM*m^2*r^5*w - 56*a^3*m^3*r^5*w - 
      (16*I)*a^2*r^6*w + 20*a*cM*m*r^6*w - (48*I)*a^2*m^2*r^6*w - 
      16*a*m*r^7*w - (6*I)*a^8*sss*w - (16*I)*a^6*cM^2*sss*w - 
      6*a^7*cM*m*sss*w - (9*I)*a^8*m^2*sss*w + (36*I)*a^6*cM*r*sss*w + 
      (48*I)*a^4*cM^3*r*sss*w - 4*a^7*m*r*sss*w + 32*a^5*cM^2*m*r*sss*w + 
      (20*I)*a^6*cM*m^2*r*sss*w + (4*I)*a^6*r^2*sss*w - 
      (152*I)*a^4*cM^2*r^2*sss*w - 68*a^5*cM*m*r^2*sss*w - 
      (12*I)*a^4*cM^2*m^2*r^2*sss*w + (36*I)*a^4*cM*r^3*sss*w + 
      (144*I)*a^2*cM^3*r^3*sss*w + 140*a^3*cM^2*m*r^3*sss*w - 
      (32*I)*a^4*cM*m^2*r^3*sss*w + (24*I)*a^4*r^4*sss*w - 
      (144*I)*a^2*cM^2*r^4*sss*w - 106*a^3*cM*m*r^4*sss*w + 
      (27*I)*a^4*m^2*r^4*sss*w + (24*I)*a^2*cM^2*m^2*r^4*sss*w + 
      (12*I)*a^2*cM*r^5*sss*w + 12*a^3*m*r^5*sss*w + 36*a*cM^2*m*r^5*sss*w - 
      (52*I)*a^2*cM*m^2*r^5*sss*w + (12*I)*a^2*r^6*sss*w - 
      (8*I)*cM^2*r^6*sss*w - 44*a*cM*m*r^6*sss*w + (18*I)*a^2*m^2*r^6*sss*w + 
      (12*I)*cM*r^7*sss*w + 8*a*m*r^7*sss*w - (2*I)*r^8*sss*w + 
      I*a^8*sss^2*w - (2*I)*a^6*cM*r*sss^2*w - (2*I)*a^6*r^2*sss^2*w + 
      (18*I)*a^4*cM*r^3*sss^2*w - (6*I)*a^4*r^4*sss^2*w - 
      (24*I)*a^2*cM^2*r^4*sss^2*w + (18*I)*a^2*cM*r^5*sss^2*w - 
      (2*I)*a^2*r^6*sss^2*w - (2*I)*cM*r^7*sss^2*w + I*r^8*sss^2*w - 
      16*a^8*cM*w^2 - (16*I)*a^9*m*w^2 - (116*I)*a^7*cM^2*m*w^2 - 
      (20*I)*a^9*m^3*w^2 - 92*a^8*r*w^2 + 144*a^6*cM^2*r*w^2 + 
      (46*I)*a^7*cM*m*r*w^2 + (192*I)*a^5*cM^3*m*r*w^2 - 48*a^8*m^2*r*w^2 + 
      68*a^6*cM^2*m^2*r*w^2 + (4*I)*a^7*cM*m^3*r*w^2 - 168*a^6*cM*r^2*w^2 + 
      (114*I)*a^7*m*r^2*w^2 - (830*I)*a^5*cM^2*m*r^2*w^2 - 
      296*a^6*cM*m^2*r^2*w^2 + (18*I)*a^7*m^3*r^2*w^2 + 52*a^6*r^3*w^2 + 
      416*a^4*cM^2*r^3*w^2 + (510*I)*a^5*cM*m*r^3*w^2 + 
      (480*I)*a^3*cM^3*m*r^3*w^2 + 6*a^6*m^2*r^3*w^2 + 
      212*a^4*cM^2*m^2*r^3*w^2 - (16*I)*a^5*cM*m^3*r^3*w^2 - 
      624*a^4*cM*r^4*w^2 + (84*I)*a^5*m*r^4*w^2 - (1024*I)*a^3*cM^2*m*r^4*
       w^2 - 328*a^4*cM*m^2*r^4*w^2 + (84*I)*a^5*m^3*r^4*w^2 + 
      300*a^4*r^5*w^2 + 176*a^2*cM^2*r^5*w^2 + (666*I)*a^3*cM*m*r^5*w^2 + 
      72*a^4*m^2*r^5*w^2 + 96*a^2*cM^2*m^2*r^5*w^2 - 
      (44*I)*a^3*cM*m^3*r^5*w^2 - 328*a^2*cM*r^6*w^2 - (70*I)*a^3*m*r^6*w^2 - 
      (70*I)*a*cM^2*m*r^6*w^2 - 104*a^2*cM*m^2*r^6*w^2 + 
      (46*I)*a^3*m^3*r^6*w^2 + 172*a^2*r^7*w^2 + (58*I)*a*cM*m*r^7*w^2 + 
      18*a^2*m^2*r^7*w^2 - 48*cM*r^8*w^2 - (24*I)*a*m*r^8*w^2 + 16*r^9*w^2 - 
      4*a^8*cM*sss*w^2 + (9*I)*a^9*m*sss*w^2 + 34*a^8*r*sss*w^2 - 
      12*a^6*cM^2*r*sss*w^2 - (10*I)*a^7*cM*m*r*sss*w^2 - 
      46*a^6*cM*r^2*sss*w^2 - (12*I)*a^7*m*r^2*sss*w^2 + 40*a^6*r^3*sss*w^2 - 
      72*a^4*cM^2*r^3*sss*w^2 + (102*I)*a^5*cM*m*r^3*sss*w^2 + 
      78*a^4*cM*r^4*sss*w^2 - (48*I)*a^5*m*r^4*sss*w^2 - 
      (72*I)*a^3*cM^2*m*r^4*sss*w^2 - 24*a^4*r^5*sss*w^2 - 
      108*a^2*cM^2*r^5*sss*w^2 + (114*I)*a^3*cM*m*r^5*sss*w^2 + 
      134*a^2*cM*r^6*sss*w^2 - (24*I)*a^3*m*r^6*sss*w^2 - 
      32*a^2*r^7*sss*w^2 + (2*I)*a*cM*m*r^7*sss*w^2 + 14*cM*r^8*sss*w^2 + 
      (3*I)*a*m*r^8*sss*w^2 - 2*r^9*sss*w^2 + (24*I)*a^10*w^3 + 
      (56*I)*a^8*cM^2*w^3 + 8*a^9*cM*m*w^3 + (20*I)*a^10*m^2*w^3 - 
      (156*I)*a^8*cM*r*w^3 - (160*I)*a^6*cM^3*r*w^3 + 76*a^9*m*r*w^3 - 
      152*a^7*cM^2*m*r*w^3 + (20*I)*a^8*cM*m^2*r*w^3 + (112*I)*a^8*r^2*w^3 + 
      (792*I)*a^6*cM^2*r^2*w^3 + 204*a^7*cM*m*r^2*w^3 - 
      (4*I)*a^8*m^2*r^2*w^3 - (588*I)*a^6*cM*r^3*w^3 - 
      (384*I)*a^4*cM^3*r^3*w^3 + 112*a^7*m*r^3*w^3 - 264*a^5*cM^2*m*r^3*w^3 + 
      (96*I)*a^6*cM*m^2*r^3*w^3 - (32*I)*a^6*r^4*w^3 + 
      (744*I)*a^4*cM^2*r^4*w^3 + 516*a^5*cM*m*r^4*w^3 - 
      (96*I)*a^6*m^2*r^4*w^3 - (204*I)*a^4*cM*r^5*w^3 - 108*a^5*m*r^5*w^3 - 
      360*a^3*cM^2*m*r^5*w^3 + (156*I)*a^4*cM*m^2*r^5*w^3 - 
      (224*I)*a^4*r^6*w^3 - (24*I)*a^2*cM^2*r^6*w^3 + 544*a^3*cM*m*r^6*w^3 - 
      (80*I)*a^4*m^2*r^6*w^3 + (108*I)*a^2*cM*r^7*w^3 - 148*a^3*m*r^7*w^3 + 
      (40*I)*a^2*cM*m^2*r^7*w^3 - (104*I)*a^2*r^8*w^3 + 24*a*cM*m*r^8*w^3 - 
      (8*I)*a^2*m^2*r^8*w^3 + (40*I)*cM*r^9*w^3 - 4*a*m*r^9*w^3 - 
      (3*I)*a^10*sss*w^3 - (2*I)*a^8*cM*r*sss*w^3 + (6*I)*a^8*r^2*sss*w^3 + 
      (8*I)*a^6*cM^2*r^2*sss*w^3 - (62*I)*a^6*cM*r^3*sss*w^3 + 
      (24*I)*a^6*r^4*sss*w^3 + (48*I)*a^4*cM^2*r^4*sss*w^3 - 
      (78*I)*a^4*cM*r^5*sss*w^3 + (16*I)*a^4*r^6*sss*w^3 - 
      (18*I)*a^2*cM*r^7*sss*w^3 - I*a^2*r^8*sss*w^3 - (2*I)*r^10*sss*w^3 - 
      6*a^10*cM*w^4 - (10*I)*a^11*m*w^4 - 40*a^10*r*w^4 + 72*a^8*cM^2*r*w^4 - 
      (24*I)*a^9*cM*m*r*w^4 - 12*a^8*cM*r^2*w^4 + (10*I)*a^9*m*r^2*w^4 - 
      32*a^8*r^3*w^4 + 120*a^6*cM^2*r^3*w^4 - (144*I)*a^7*cM*m*r^3*w^4 - 
      372*a^6*cM*r^4*w^4 + (80*I)*a^7*m*r^4*w^4 + 32*a^6*r^5*w^4 + 
      288*a^4*cM^2*r^5*w^4 - (216*I)*a^5*cM*m*r^5*w^4 - 372*a^4*cM*r^6*w^4 + 
      (80*I)*a^5*m*r^6*w^4 + 8*a^4*r^7*w^4 - (96*I)*a^3*cM*m*r^7*w^4 - 
      6*a^2*cM*r^8*w^4 + (10*I)*a^3*m*r^8*w^4 - 8*a^2*r^9*w^4 - 
      (10*I)*a*m*r^10*w^4 + 8*r^11*w^4 + (2*I)*a^12*w^5 + 
      (8*I)*a^10*cM*r*w^5 - (6*I)*a^10*r^2*w^5 + (64*I)*a^8*cM*r^3*w^5 - 
      (24*I)*a^8*r^4*w^5 + (104*I)*a^6*cM*r^5*w^5 - (16*I)*a^6*r^6*w^5 + 
      (48*I)*a^4*cM*r^7*w^5 + (6*I)*a^4*r^8*w^5 + (6*I)*a^2*r^10*w^5)*fR0[r])/
    (36*cM*w^3) - (a*(a^2 - 2*cM*r + r^2)*((2*I)*a^5*cM*m + 2*a^6*m^2 + 
      12*a^4*cM^2*m^2 - (10*I)*a^5*cM*m^3 + 2*a^6*m^4 - (2*I)*a^5*m*r - 
      (4*I)*a^3*cM^2*m*r - 22*a^4*cM*m^2*r + (4*I)*a^5*m^3*r - 
      (4*I)*a^3*cM^2*m^3*r - 4*a^4*cM*m^4*r + (10*I)*a^3*cM*m*r^2 + 
      12*a^4*m^2*r^2 + 6*a^2*cM^2*m^2*r^2 - (18*I)*a^3*cM*m^3*r^2 - 
      16*a^4*m^4*r^2 - (6*I)*a^3*m*r^3 - (8*I)*a*cM^2*m*r^3 - 
      2*a^2*cM*m^2*r^3 + (4*I)*a^3*m^3*r^3 + (12*I)*a*cM*m*r^4 - 
      8*a^2*m^2*r^4 - (4*I)*a*m*r^5 + (4*I)*a^5*cM*m*sss - 2*a^6*m^2*sss - 
      I*a^5*m*r*sss - (8*I)*a^3*cM^2*m*r*sss + 4*a^4*cM*m^2*r*sss + 
      (13*I)*a^3*cM*m*r^2*sss + 2*a^4*m^2*r^2*sss + I*a^3*m*r^3*sss - 
      (14*I)*a*cM^2*m*r^3*sss - 8*a^2*cM*m^2*r^3*sss + (3*I)*a*cM*m*r^4*sss + 
      4*a^2*m^2*r^4*sss + (2*I)*a*m*r^5*sss + (8*I)*a^6*cM*w - 8*a^7*m*w - 
      12*a^5*cM^2*m*w + (22*I)*a^6*cM*m^2*w - 8*a^7*m^3*w - 
      (16*I)*a^4*cM^2*r*w + 38*a^5*cM*m*r*w - (6*I)*a^6*m^2*r*w - 
      (4*I)*a^4*cM^2*m^2*r*w + 8*a^5*cM*m^3*r*w + (32*I)*a^4*cM*r^2*w - 
      8*a^5*m*r^2*w - 42*a^3*cM^2*m*r^2*w + (70*I)*a^4*cM*m^2*r^2*w + 
      20*a^5*m^3*r^2*w - (48*I)*a^2*cM^2*r^3*w + 42*a^3*cM*m*r^3*w + 
      (6*I)*a^4*m^2*r^3*w - (32*I)*a^2*cM^2*m^2*r^3*w - 4*a^3*cM*m^3*r^3*w + 
      (24*I)*a^2*cM*r^4*w + 8*a^3*m*r^4*w - 18*a*cM^2*m*r^4*w + 
      (12*I)*a^2*cM*m^2*r^4*w + 28*a^3*m^3*r^4*w - 8*a*cM*m*r^5*w + 
      (12*I)*a^2*m^2*r^5*w + 8*a*m*r^6*w - (4*I)*a^6*cM*sss*w + 
      2*a^7*m*sss*w + (12*I)*a^4*cM^2*r*sss*w - (22*I)*a^4*cM*r^2*sss*w + 
      (36*I)*a^2*cM^2*r^3*sss*w + 12*a^3*cM*m*r^3*sss*w - 
      (20*I)*a^2*cM*r^4*sss*w - 6*a^3*m*r^4*sss*w + 12*a*cM*m*r^5*sss*w - 
      (2*I)*cM*r^6*sss*w - 4*a*m*r^6*sss*w - 2*a^8*w^2 - 
      (26*I)*a^7*cM*m*w^2 + 12*a^8*m^2*w^2 + 32*a^6*cM*r*w^2 - 
      (12*I)*a^7*m*r*w^2 + (48*I)*a^5*cM^2*m*r*w^2 + 4*a^6*cM*m^2*r*w^2 - 
      86*a^6*r^2*w^2 - (164*I)*a^5*cM*m*r^2*w^2 - 6*a^6*m^2*r^2*w^2 + 
      160*a^4*cM*r^3*w^2 + (18*I)*a^5*m*r^3*w^2 + (120*I)*a^3*cM^2*m*r^3*
       w^2 + 20*a^4*cM*m^2*r^3*w^2 - 150*a^4*r^4*w^2 - 
      (166*I)*a^3*cM*m*r^4*w^2 - 36*a^4*m^2*r^4*w^2 + 104*a^2*cM*r^5*w^2 + 
      (36*I)*a^3*m*r^5*w^2 + 40*a^2*cM*m^2*r^5*w^2 - 74*a^2*r^6*w^2 - 
      (4*I)*a*cM*m*r^6*w^2 - 18*a^2*m^2*r^6*w^2 + 24*cM*r^7*w^2 + 
      (6*I)*a*m*r^7*w^2 - 8*r^8*w^2 - 2*a^8*sss*w^2 + 4*a^6*r^2*sss*w^2 - 
      24*a^4*cM*r^3*sss*w^2 + 12*a^4*r^4*sss*w^2 - 24*a^2*cM*r^5*sss*w^2 + 
      4*a^2*r^6*sss*w^2 - 2*r^8*sss*w^2 + (14*I)*a^8*cM*w^3 - 8*a^9*m*w^3 - 
      (10*I)*a^8*r*w^3 - (40*I)*a^6*cM^2*r*w^3 - 16*a^7*cM*m*r*w^3 + 
      (138*I)*a^6*cM*r^2*w^3 + 10*a^7*m*r^2*w^3 + (26*I)*a^6*r^3*w^3 - 
      (96*I)*a^4*cM^2*r^3*w^3 - 72*a^5*cM*m*r^3*w^3 + (78*I)*a^4*cM*r^4*w^3 + 
      54*a^5*m*r^4*w^3 + (54*I)*a^4*r^5*w^3 - 96*a^3*cM*m*r^5*w^3 - 
      (6*I)*a^2*cM*r^6*w^3 + 26*a^3*m*r^6*w^3 + (10*I)*a^2*r^7*w^3 - 
      10*a*m*r^8*w^3 - (8*I)*r^9*w^3 + 2*a^10*w^4 + 8*a^8*cM*r*w^4 - 
      8*a^8*r^2*w^4 + 56*a^6*cM*r^3*w^4 - 16*a^6*r^4*w^4 + 
      48*a^4*cM*r^5*w^4 + 6*a^2*r^8*w^4)*Derivative[1][fR0][r])/(36*cM*w^3), 
 f05f44b[r] -> ((-12*a^7*cM*m + 48*a^5*cM^3*m - (4*I)*a^8*m^2 - 
      (44*I)*a^6*cM^2*m^2 + 8*a^7*cM*m^3 - (4*I)*a^8*m^4 + 4*a^7*m*r - 
      88*a^5*cM^2*m*r + (64*I)*a^6*cM*m^2*r - (32*I)*a^4*cM^3*m^2*r - 
      16*a^7*m^3*r - 40*a^5*cM^2*m^3*r + (8*I)*a^6*cM*m^4*r + 
      48*a^5*cM*m*r^2 + 48*a^3*cM^3*m*r^2 + (8*I)*a^6*m^2*r^2 - 
      (76*I)*a^4*cM^2*m^2*r^2 - 52*a^5*cM*m^3*r^2 + (16*I)*a^6*m^4*r^2 - 
      28*a^5*m*r^3 - 8*a^3*cM^2*m*r^3 + (36*I)*a^4*cM*m^2*r^3 + 
      (64*I)*a^2*cM^3*m^2*r^3 + 64*a^5*m^3*r^3 + 80*a^3*cM^2*m^3*r^3 - 
      (16*I)*a^4*cM*m^4*r^3 - 60*a^3*cM*m*r^4 + (28*I)*a^4*m^2*r^4 - 
      (80*I)*a^2*cM^2*m^2*r^4 - 60*a^3*cM*m^3*r^4 - (4*I)*a^4*m^4*r^4 + 
      52*a^3*m*r^5 - 16*a*cM^2*m*r^5 + (44*I)*a^2*cM*m^2*r^5 - 
      16*a^3*m^3*r^5 + 24*a*cM*m*r^6 - (8*I)*a^2*m^2*r^6 - 12*a*m*r^7 + 
      (2*I)*a^8*sss + (16*I)*a^6*cM^2*sss + 2*a^7*cM*m*sss + 
      (4*I)*a^8*m^2*sss - (20*I)*a^6*cM*r*sss - (48*I)*a^4*cM^3*r*sss + 
      6*a^7*m*r*sss - 24*a^5*cM^2*m*r*sss - (8*I)*a^6*cM*m^2*r*sss - 
      (4*I)*a^6*r^2*sss + (136*I)*a^4*cM^2*r^2*sss + 62*a^5*cM*m*r^2*sss - 
      (12*I)*a^6*m^2*r^2*sss + (8*I)*a^4*cM^2*m^2*r^2*sss - 
      (52*I)*a^4*cM*r^3*sss - (144*I)*a^2*cM^3*r^3*sss - 18*a^5*m*r^3*sss - 
      144*a^3*cM^2*m*r^3*sss + (44*I)*a^4*cM*m^2*r^3*sss - 
      (12*I)*a^4*r^4*sss + (176*I)*a^2*cM^2*r^4*sss + 130*a^3*cM*m*r^4*sss - 
      (12*I)*a^4*m^2*r^4*sss - (16*I)*a^2*cM^2*m^2*r^4*sss - 
      (44*I)*a^2*cM*r^5*sss - 18*a^3*m*r^5*sss + (4*I)*a^2*cM*m^2*r^5*sss - 
      (4*I)*a^2*r^6*sss + (8*I)*cM^2*r^6*sss - 2*a*cM*m*r^6*sss + 
      (4*I)*a^2*m^2*r^6*sss - (12*I)*cM*r^7*sss + 6*a*m*r^7*sss + 
      (2*I)*r^8*sss - I*a^8*sss^2 + (2*I)*a^6*cM*r*sss^2 + 
      (2*I)*a^6*r^2*sss^2 - (18*I)*a^4*cM*r^3*sss^2 + (6*I)*a^4*r^4*sss^2 + 
      (24*I)*a^2*cM^2*r^4*sss^2 - (18*I)*a^2*cM*r^5*sss^2 + 
      (2*I)*a^2*r^6*sss^2 + (2*I)*cM*r^7*sss^2 - I*r^8*sss^2 + 32*a^8*cM*w - 
      48*a^6*cM^3*w + (20*I)*a^9*m*w + (152*I)*a^7*cM^2*m*w - 
      8*a^8*cM*m^2*w + (16*I)*a^9*m^3*w + 8*a^8*r*w - 8*a^6*cM^2*r*w - 
      (168*I)*a^7*cM*m*r*w - (192*I)*a^5*cM^3*m*r*w + 36*a^8*m^2*r*w - 
      72*a^6*cM^2*m^2*r*w + 104*a^6*cM*r^2*w - 48*a^4*cM^3*r^2*w - 
      (48*I)*a^7*m*r^2*w + (896*I)*a^5*cM^2*m*r^2*w + 428*a^6*cM*m^2*r^2*w - 
      (48*I)*a^7*m^3*r^2*w - 16*a^6*r^3*w - 208*a^4*cM^2*r^3*w - 
      (424*I)*a^5*cM*m*r^3*w - (576*I)*a^3*cM^3*m*r^3*w - 108*a^6*m^2*r^3*w - 
      360*a^4*cM^2*m^2*r^3*w + (48*I)*a^5*cM*m^3*r^3*w + 232*a^4*cM*r^4*w - 
      (96*I)*a^5*m*r^4*w + (1000*I)*a^3*cM^2*m*r^4*w + 376*a^4*cM*m^2*r^4*w - 
      (48*I)*a^5*m^3*r^4*w - 48*a^4*r^5*w + 88*a^2*cM^2*r^5*w - 
      (536*I)*a^3*cM*m*r^5*w - 108*a^4*m^2*r^5*w - 48*a^2*cM^2*m^2*r^5*w + 
      (48*I)*a^3*cM*m^3*r^5*w - 56*a^2*cM*r^6*w - (16*I)*a^3*m*r^6*w + 
      (64*I)*a*cM^2*m*r^6*w + 84*a^2*cM*m^2*r^6*w + (16*I)*a^3*m^3*r^6*w - 
      16*a^2*r^7*w - (88*I)*a*cM*m*r^7*w + 36*a^2*m^2*r^7*w - 24*cM*r^8*w + 
      (12*I)*a*m*r^8*w + 8*r^9*w - 2*a^8*cM*sss*w - (12*I)*a^9*m*sss*w - 
      4*a^8*r*sss*w + 24*a^6*cM^2*r*sss*w + (16*I)*a^7*cM*m*r*sss*w - 
      68*a^6*cM*r^2*sss*w + (24*I)*a^7*m*r^2*sss*w + 8*a^6*r^3*sss*w + 
      168*a^4*cM^2*r^3*sss*w - (144*I)*a^5*cM*m*r^3*sss*w - 
      156*a^4*cM*r^4*sss*w + (72*I)*a^5*m*r^4*sss*w + 
      (96*I)*a^3*cM^2*m*r^4*sss*w + 24*a^4*r^5*sss*w + 
      96*a^2*cM^2*r^5*sss*w - (144*I)*a^3*cM*m*r^5*sss*w - 
      92*a^2*cM*r^6*sss*w + (24*I)*a^3*m*r^6*sss*w + 8*a^2*r^7*sss*w + 
      (16*I)*a*cM*m*r^7*sss*w - 2*cM*r^8*sss*w - (12*I)*a*m*r^8*sss*w - 
      4*r^9*sss*w - (44*I)*a^10*w^2 - (172*I)*a^8*cM^2*w^2 - 
      24*a^9*cM*m*w^2 - (24*I)*a^10*m^2*w^2 + (576*I)*a^8*cM*r*w^2 + 
      (320*I)*a^6*cM^3*r*w^2 + 256*a^7*cM^2*m*r*w^2 - 
      (40*I)*a^8*cM*m^2*r*w^2 - (424*I)*a^8*r^2*w^2 - 
      (1668*I)*a^6*cM^2*r^2*w^2 - 504*a^7*cM*m*r^2*w^2 + 
      (36*I)*a^8*m^2*r^2*w^2 + (1708*I)*a^6*cM*r^3*w^2 + 
      (768*I)*a^4*cM^3*r^3*w^2 - 60*a^7*m*r^3*w^2 + 480*a^5*cM^2*m*r^3*w^2 - 
      (144*I)*a^6*cM*m^2*r^3*w^2 - (512*I)*a^6*r^4*w^2 - 
      (1572*I)*a^4*cM^2*r^4*w^2 - 672*a^5*cM*m*r^4*w^2 + 
      (156*I)*a^6*m^2*r^4*w^2 + (972*I)*a^4*cM*r^5*w^2 + 60*a^5*m*r^5*w^2 + 
      432*a^3*cM^2*m*r^5*w^2 - (216*I)*a^4*cM*m^2*r^5*w^2 - 
      (88*I)*a^4*r^6*w^2 - (108*I)*a^2*cM^2*r^6*w^2 - 640*a^3*cM*m*r^6*w^2 + 
      (68*I)*a^4*m^2*r^6*w^2 + (180*I)*a^2*cM*r^7*w^2 + 100*a^3*m*r^7*w^2 - 
      (32*I)*a^2*cM*m^2*r^7*w^2 + (44*I)*a^2*r^8*w^2 - 48*a*cM*m*r^8*w^2 - 
      (28*I)*a^2*m^2*r^8*w^2 + (20*I)*cM*r^9*w^2 - 20*a*m*r^9*w^2 + 
      (4*I)*a^10*sss*w^2 + (4*I)*a^8*cM*r*sss*w^2 - (10*I)*a^8*r^2*sss*w^2 - 
      (16*I)*a^6*cM^2*r^2*sss*w^2 + (100*I)*a^6*cM*r^3*sss*w^2 - 
      (32*I)*a^6*r^4*sss*w^2 - (96*I)*a^4*cM^2*r^4*sss*w^2 + 
      (108*I)*a^4*cM*r^5*sss*w^2 - (16*I)*a^4*r^6*sss*w^2 + 
      (12*I)*a^2*cM*r^7*sss*w^2 + (4*I)*a^2*r^8*sss*w^2 + 
      (2*I)*r^10*sss*w^2 + 24*a^10*cM*w^3 + (16*I)*a^11*m*w^3 + 
      28*a^10*r*w^3 - 144*a^8*cM^2*r*w^3 + (48*I)*a^9*cM*m*r*w^3 + 
      72*a^8*cM*r^2*w^3 - (16*I)*a^9*m*r^2*w^3 - 100*a^8*r^3*w^3 - 
      240*a^6*cM^2*r^3*w^3 + (240*I)*a^7*cM*m*r^3*w^3 + 816*a^6*cM*r^4*w^3 - 
      (128*I)*a^7*m*r^4*w^3 - 224*a^6*r^5*w^3 - 576*a^4*cM^2*r^5*w^3 + 
      (336*I)*a^5*cM*m*r^5*w^3 + 792*a^4*cM*r^6*w^3 - (128*I)*a^5*m*r^6*w^3 - 
      32*a^4*r^7*w^3 + (144*I)*a^3*cM*m*r^7*w^3 + 24*a^2*cM*r^8*w^3 - 
      (16*I)*a^3*m*r^8*w^3 + 68*a^2*r^9*w^3 + (16*I)*a*m*r^10*w^3 + 
      4*r^11*w^3 - (4*I)*a^12*w^4 - (16*I)*a^10*cM*r*w^4 + 
      (12*I)*a^10*r^2*w^4 - (128*I)*a^8*cM*r^3*w^4 + (48*I)*a^8*r^4*w^4 - 
      (208*I)*a^6*cM*r^5*w^4 + (32*I)*a^6*r^6*w^4 - (96*I)*a^4*cM*r^7*w^4 - 
      (12*I)*a^4*r^8*w^4 - (12*I)*a^2*r^10*w^4)*fR0[r])/(72*cM*w^3) + 
   ((a^2 - 2*cM*r + r^2)*(-6*a^5*cM^2*m + (4*I)*a^6*cM*m^2 - 2*a^7*m^3 + 
      8*a^5*cM*m*r + (4*I)*a^4*cM^2*m^2*r + 4*a^5*cM*m^3*r - 2*a^5*m*r^2 - 
      6*a^3*cM^2*m*r^2 + (10*I)*a^4*cM*m^2*r^2 + 8*a^5*m^3*r^2 - 
      2*a^3*cM*m*r^3 - (8*I)*a^2*cM^2*m^2*r^3 - 8*a^3*cM*m^3*r^3 + 
      8*a^3*m*r^4 + (6*I)*a^2*cM*m^2*r^4 - 2*a^3*m^3*r^4 + 2*a*cM*m*r^5 - 
      2*a*m*r^6 - (2*I)*a^6*cM*sss + a^7*m*sss + (6*I)*a^4*cM^2*r*sss - 
      (11*I)*a^4*cM*r^2*sss - 3*a^5*m*r^2*sss + (18*I)*a^2*cM^2*r^3*sss + 
      12*a^3*cM*m*r^3*sss - (10*I)*a^2*cM*r^4*sss - 3*a^3*m*r^4*sss - 
      I*cM*r^6*sss + a*m*r^6*sss + 2*a^8*w + 6*a^6*cM^2*w - 
      (16*I)*a^7*cM*m*w + 6*a^8*m^2*w - 14*a^6*cM*r*w + 
      (24*I)*a^5*cM^2*m*r*w + 4*a^6*cM*m^2*r*w - 4*a^6*r^2*w + 
      24*a^4*cM^2*r^2*w - (88*I)*a^5*cM*m*r^2*w - 18*a^6*m^2*r^2*w + 
      2*a^4*cM*r^3*w + (72*I)*a^3*cM^2*m*r^3*w + 20*a^4*cM*m^2*r^3*w - 
      12*a^4*r^4*w + 18*a^2*cM^2*r^4*w - (80*I)*a^3*cM*m*r^4*w - 
      18*a^4*m^2*r^4*w - 14*a^2*cM*r^5*w + 16*a^2*cM*m^2*r^5*w - 
      4*a^2*r^6*w - (8*I)*a*cM*m*r^6*w + 6*a^2*m^2*r^6*w - 6*cM*r^7*w + 
      2*r^8*w - a^8*sss*w + 2*a^6*r^2*sss*w - 12*a^4*cM*r^3*sss*w + 
      6*a^4*r^4*sss*w - 12*a^2*cM*r^5*sss*w + 2*a^2*r^6*sss*w - r^8*sss*w + 
      (20*I)*a^8*cM*w^2 - 6*a^9*m*w^2 - (36*I)*a^8*r*w^2 - 
      (40*I)*a^6*cM^2*r*w^2 - 16*a^7*cM*m*r*w^2 + (156*I)*a^6*cM*r^2*w^2 + 
      6*a^7*m*r^2*w^2 - (30*I)*a^6*r^3*w^2 - (96*I)*a^4*cM^2*r^3*w^2 - 
      48*a^5*cM*m*r^3*w^2 + (96*I)*a^4*cM*r^4*w^2 + 42*a^5*m*r^4*w^2 + 
      (30*I)*a^4*r^5*w^2 - 72*a^3*cM*m*r^5*w^2 + 22*a^3*m*r^6*w^2 + 
      (26*I)*a^2*r^7*w^2 - 8*a*m*r^8*w^2 + (2*I)*r^9*w^2 + 2*a^10*w^3 + 
      8*a^8*cM*r*w^3 - 8*a^8*r^2*w^3 + 56*a^6*cM*r^3*w^3 - 16*a^6*r^4*w^3 + 
      48*a^4*cM*r^5*w^3 + 6*a^2*r^8*w^3)*Derivative[1][fR0][r])/(36*cM*w^3), 
 f06f11a[r] -> (a^4*((16*I)*a^4 - (32*I)*a^2*cM^2 - 76*a^3*cM*m + 
      16*a*cM^3*m + (12*I)*a^4*m^2 - (4*I)*a^2*cM^2*m^2 + 16*a^3*cM*m^3 - 
      (4*I)*a^4*m^4 - (16*I)*a^2*cM*r + 72*a^3*m*r + 8*a*cM^2*m*r + 
      (20*I)*a^2*cM*m^2*r - 12*a^3*m^3*r + (48*I)*a^2*r^2 - 140*a*cM*m*r^2 + 
      (4*I)*a^2*m^2*r^2 + (16*I)*cM*r^3 + 120*a*m*r^3 - (32*I)*r^4 - 
      (6*I)*a^4*sss - 6*a^3*cM*m*sss + (4*I)*a^4*m^2*sss + 
      (44*I)*a^2*cM*r*sss - (16*I)*cM^3*r*sss + 10*a^3*m*r*sss - 
      8*a*cM^2*m*r*sss - (4*I)*a^2*cM*m^2*r*sss - (52*I)*a^2*r^2*sss + 
      34*a*cM*m*r^2*sss - (4*I)*a^2*m^2*r^2*sss + (44*I)*cM*r^3*sss - 
      30*a*m*r^3*sss - (14*I)*r^4*sss - I*a^4*sss^2 + (2*I)*a^2*cM*r*sss^2 + 
      (2*I)*a^2*r^2*sss^2 - (6*I)*cM*r^3*sss^2 + (3*I)*r^4*sss^2 - 
      56*a^4*cM*w - 16*a^2*cM^3*w - (12*I)*a^5*m*w + (8*I)*a^3*cM^2*m*w - 
      48*a^4*cM*m^2*w + (16*I)*a^5*m^3*w + 112*a^4*r*w + 280*a^2*cM^2*r*w + 
      (16*I)*a^3*cM*m*r*w + 32*a^4*m^2*r*w - 448*a^2*cM*r^2*w - 
      (112*I)*a^3*m*r^2*w - (104*I)*a*cM^2*m*r^2*w + 104*a^2*cM*m^2*r^2*w - 
      (16*I)*a^3*m^3*r^2*w + 192*a^2*r^3*w + 88*cM^2*r^3*w + 
      (208*I)*a*cM*m*r^3*w - 96*a^2*m^2*r^3*w - 104*cM*r^4*w - 
      (132*I)*a*m*r^4*w - 48*r^5*w + 6*a^4*cM*sss*w - (8*I)*a^5*m*sss*w + 
      8*a^2*cM^2*r*sss*w + (8*I)*a^3*cM*m*r*sss*w - 48*a^2*cM*r^2*sss*w + 
      (16*I)*a^3*m*r^2*sss*w + 8*cM^2*r^3*sss*w - (24*I)*a*cM*m*r^3*sss*w + 
      26*cM*r^4*sss*w + (24*I)*a*m*r^4*sss*w - (4*I)*a^4*cM^2*w^2 + 
      48*a^5*cM*m*w^2 - (24*I)*a^6*m^2*w^2 - (36*I)*a^4*cM*r*w^2 - 
      28*a^5*m*r*w^2 + (96*I)*a^4*r^2*w^2 + (104*I)*a^2*cM^2*r^2*w^2 - 
      208*a^3*cM*m*r^2*w^2 + (48*I)*a^4*m^2*r^2*w^2 - (88*I)*a^2*cM*r^3*w^2 + 
      136*a^3*m*r^3*w^2 - (40*I)*a^2*r^4*w^2 - (84*I)*cM^2*r^4*w^2 + 
      72*a*cM*m*r^4*w^2 + (32*I)*a^2*m^2*r^4*w^2 + (156*I)*cM*r^5*w^2 - 
      36*a*m*r^5*w^2 + (24*I)*r^6*w^2 + (4*I)*a^6*sss*w^2 - 
      (4*I)*a^4*cM*r*sss*w^2 - (12*I)*a^4*r^2*sss*w^2 + 
      (24*I)*a^2*cM*r^3*sss*w^2 - (16*I)*a^2*r^4*sss*w^2 - 
      (12*I)*cM*r^5*sss*w^2 - 16*a^6*cM*w^3 + (16*I)*a^7*m*w^3 + 
      8*a^6*r*w^3 + 104*a^4*cM*r^2*w^3 - (48*I)*a^5*m*r^2*w^3 - 
      40*a^4*r^3*w^3 - 72*a^2*cM*r^4*w^3 - (64*I)*a^3*m*r^4*w^3 - 
      24*a^2*r^5*w^3 + 48*cM*r^6*w^3 + 24*r^7*w^3 - (4*I)*a^8*w^4 + 
      (16*I)*a^6*r^2*w^4 + (32*I)*a^4*r^4*w^4 - (12*I)*r^8*w^4)*fR0[r])/
    (72*cM*w) + (a^4*(a^2 - 2*cM*r + r^2)*((4*I)*a^2*cM + 8*a^3*m - 
      2*a*cM^2*m - 2*a^3*m^3 - 2*a*cM*m*r - (2*I)*a^2*m^2*r + (4*I)*cM*r^2 + 
      12*a*m*r^2 - (8*I)*r^3 + a^3*m*sss - (3*I)*a^2*r*sss + 
      (2*I)*cM^2*r*sss - 3*a*m*r^2*sss + I*r^3*sss + 10*a^4*w + 
      2*a^2*cM^2*w + 6*a^4*m^2*w - 40*a^2*cM*r*w + 8*a^2*r^2*w + 
      6*cM^2*r^2*w - 10*a^2*m^2*r^2*w - 18*r^4*w - a^4*sss*w + 
      2*a^2*r^2*sss*w + 3*r^4*sss*w - 6*a^5*m*w^2 + (2*I)*a^4*r*w^2 + 
      20*a^3*m*r^2*w^2 - (12*I)*a^2*r^3*w^2 + (12*I)*cM*r^4*w^2 + 
      6*a*m*r^4*w^2 + (6*I)*r^5*w^2 + 2*a^6*w^3 - 10*a^4*r^2*w^3 - 
      6*a^2*r^4*w^3 + 6*r^6*w^3)*Derivative[1][fR0][r])/(36*cM*w), 
 f06f11b[r] -> (a^3*((-8*I)*a^2*cM^2 - 8*a*cM^3*m + (10*I)*a^2*cM^2*m^2 + 
      2*a^3*cM*m^3 + (48*I)*cM^3*r + 56*a*cM^2*m*r - (18*I)*a^2*cM*m^2*r - 
      (72*I)*cM^2*r^2 - 48*a*cM*m*r^2 + (32*I)*cM*r^3 - (4*I)*a^2*cM^2*sss - 
      2*a^3*cM*m*sss + (8*I)*a^2*cM*r*sss + (8*I)*cM^3*r*sss + 
      4*a*cM^2*m*r*sss - (20*I)*cM^2*r^2*sss - 2*a*cM*m*r^2*sss + 
      (8*I)*cM*r^3*sss + 26*a^4*cM*w + 8*a^2*cM^3*w - (4*I)*a^5*m*w - 
      (12*I)*a^3*cM^2*m*w + 4*a^4*cM*m^2*w - (2*I)*a^5*m^3*w - 30*a^4*r*w - 
      136*a^2*cM^2*r*w + (36*I)*a^3*cM*m*r*w - 6*a^4*m^2*r*w + 
      220*a^2*cM*r^2*w - (16*I)*a^3*m*r^2*w + (20*I)*a*cM^2*m*r^2*w - 
      28*a^2*cM*m^2*r^2*w + (6*I)*a^3*m^3*r^2*w - 108*a^2*r^3*w - 
      64*cM^2*r^3*w - (28*I)*a*cM*m*r^3*w + 18*a^2*m^2*r^3*w + 98*cM*r^4*w + 
      (36*I)*a*m*r^4*w - 14*r^5*w + 2*a^4*cM*sss*w + I*a^5*m*sss*w - 
      4*a^4*r*sss*w - 4*a^2*cM^2*r*sss*w - (2*I)*a^3*cM*m*r*sss*w + 
      12*a^2*cM*r^2*sss*w - (2*I)*a^3*m*r^2*sss*w - 4*cM^2*r^3*sss*w + 
      (6*I)*a*cM*m*r^3*sss*w - 6*cM*r^4*sss*w - (3*I)*a*m*r^4*sss*w + 
      4*r^5*sss*w - (2*I)*a^6*w^2 + (2*I)*a^4*cM^2*w^2 - 14*a^5*cM*m*w^2 + 
      (6*I)*a^6*m^2*w^2 + (22*I)*a^4*cM*r*w^2 + 10*a^5*m*r*w^2 - 
      (34*I)*a^4*r^2*w^2 - (52*I)*a^2*cM^2*r^2*w^2 + 80*a^3*cM*m*r^2*w^2 - 
      (20*I)*a^4*m^2*r^2*w^2 + (28*I)*a^2*cM*r^3*w^2 - 60*a^3*m*r^3*w^2 + 
      (54*I)*a^2*r^4*w^2 + (42*I)*cM^2*r^4*w^2 - 22*a*cM*m*r^4*w^2 - 
      (6*I)*a^2*m^2*r^4*w^2 - (98*I)*cM*r^5*w^2 + 30*a*m*r^5*w^2 + 
      (6*I)*r^6*w^2 - I*a^6*sss*w^2 + (2*I)*a^4*cM*r*sss*w^2 + 
      (5*I)*a^4*r^2*sss*w^2 - (12*I)*a^2*cM*r^3*sss*w^2 + 
      (3*I)*a^2*r^4*sss*w^2 + (6*I)*cM*r^5*sss*w^2 - (3*I)*r^6*sss*w^2 + 
      8*a^6*cM*w^3 - (6*I)*a^7*m*w^3 - 4*a^6*r*w^3 - 52*a^4*cM*r^2*w^3 + 
      (22*I)*a^5*m*r^2*w^3 + 20*a^4*r^3*w^3 + 36*a^2*cM*r^4*w^3 + 
      (22*I)*a^3*m*r^4*w^3 + 12*a^2*r^5*w^3 - 24*cM*r^6*w^3 - 
      (6*I)*a*m*r^6*w^3 - 12*r^7*w^3 + (2*I)*a^8*w^4 - (8*I)*a^6*r^2*w^4 - 
      (16*I)*a^4*r^4*w^4 + (6*I)*r^8*w^4)*fR0[r])/(36*cM*w^2) - 
   (a^3*(a^2 - 2*cM*r + r^2)*((-2*I)*a^2*cM - 2*a*cM^2*m + (2*I)*a^2*cM*m^2 + 
      (12*I)*cM^2*r + 10*a*cM*m*r - (10*I)*cM*r^2 - I*a^2*cM*sss + 
      (2*I)*cM^2*r*sss - I*cM*r^2*sss + 8*a^4*w + 2*a^2*cM^2*w - 
      (2*I)*a^3*cM*m*w + 2*a^4*m^2*w - 36*a^2*cM*r*w + (2*I)*a^3*m*r*w + 
      24*a^2*r^2*w + 6*cM^2*r^2*w - (2*I)*a*cM*m*r^2*w - 6*a^2*m^2*r^2*w - 
      20*cM*r^3*w - (6*I)*a*m*r^3*w - 4*a^5*m*w^2 + (2*I)*a^4*r*w^2 + 
      16*a^3*m*r^2*w^2 - (12*I)*a^2*r^3*w^2 + (12*I)*cM*r^4*w^2 + 
      (6*I)*r^5*w^2 + 2*a^6*w^3 - 10*a^4*r^2*w^3 - 6*a^2*r^4*w^3 + 6*r^6*w^3)*
     Derivative[1][fR0][r])/(36*cM*w^2), 
 f06f12a[r] -> (a^4*((2*I)*a^3*m - (8*I)*a*cM^2*m - 10*a^2*cM*m^2 + 
      (2*I)*a^3*m^3 + (12*I)*a*cM*m*r + 10*a^2*m^2*r - (6*I)*a*m*r^2 + 
      4*a^2*cM*sss - (3*I)*a^3*m*sss + (4*I)*a*cM^2*m*sss + 
      5*a^2*cM*m^2*sss - I*a^3*m^3*sss - 4*a^2*r*sss - 8*cM^2*r*sss - 
      (2*I)*a*cM*m*r*sss - 5*a^2*m^2*r*sss + 12*cM*r^2*sss + I*a*m*r^2*sss - 
      4*r^3*sss - 2*a^2*cM*sss^2 + I*a^3*m*sss^2 + 2*a^2*r*sss^2 + 
      4*cM^2*r*sss^2 - (2*I)*a*cM*m*r*sss^2 - 6*cM*r^2*sss^2 + 
      I*a*m*r^2*sss^2 + 2*r^3*sss^2 - (4*I)*a^4*w + (8*I)*a^2*cM^2*w + 
      22*a^3*cM*m*w - 8*a*cM^3*m*w - (10*I)*a^4*m^2*w + 
      (26*I)*a^2*cM^2*m^2*w + 22*a^3*cM*m^3*w - (4*I)*a^4*m^4*w + 
      (4*I)*a^2*cM*r*w - 10*a^3*m*r*w + 4*a*cM^2*m*r*w - 
      (24*I)*a^2*cM*m^2*r*w - 18*a^3*m^3*r*w - (8*I)*a^2*r^2*w - 
      (16*I)*cM^2*r^2*w + 10*a*cM*m*r^2*w - (4*I)*a^2*m^2*r^2*w + 
      (20*I)*cM*r^3*w - 18*a*m*r^3*w - (4*I)*r^4*w + (4*I)*a^4*sss*w - 
      (4*I)*a^2*cM^2*sss*w - 19*a^3*cM*m*sss*w + (7*I)*a^4*m^2*sss*w - 
      (6*I)*a^2*cM*r*sss*w + 13*a^3*m*r*sss*w + 18*a*cM^2*m*r*sss*w - 
      (8*I)*a^2*cM*m^2*r*sss*w + (8*I)*a^2*r^2*sss*w + (8*I)*cM^2*r^2*sss*w - 
      25*a*cM*m*r^2*sss*w + (7*I)*a^2*m^2*r^2*sss*w - (14*I)*cM*r^3*sss*w + 
      13*a*m*r^3*sss*w + (4*I)*r^4*sss*w - I*a^4*sss^2*w + 
      (2*I)*a^2*cM*r*sss^2*w - (2*I)*a^2*r^2*sss^2*w + (2*I)*cM*r^3*sss^2*w - 
      I*r^4*sss^2*w - 44*a^4*cM*w^2 + 8*a^2*cM^3*w^2 + (22*I)*a^5*m*w^2 - 
      (52*I)*a^3*cM^2*m*w^2 - 66*a^4*cM*m^2*w^2 + (16*I)*a^5*m^3*w^2 + 
      36*a^4*r*w^2 + 44*a^2*cM^2*r*w^2 + (38*I)*a^3*cM*m*r*w^2 + 
      44*a^4*m^2*r*w^2 - 76*a^2*cM*r^2*w^2 + 40*cM^3*r^2*w^2 - 
      (6*I)*a^3*m*r^2*w^2 - (32*I)*a*cM^2*m*r^2*w^2 - 6*a^2*cM*m^2*r^2*w^2 + 
      (8*I)*a^3*m^3*r^2*w^2 + 16*a^2*r^3*w^2 - 100*cM^2*r^3*w^2 + 
      (50*I)*a*cM*m*r^3*w^2 + 4*a^2*m^2*r^3*w^2 + 96*cM*r^4*w^2 + 
      (4*I)*a*m*r^4*w^2 - 20*r^5*w^2 + 14*a^4*cM*sss*w^2 - 
      (11*I)*a^5*m*sss*w^2 - 10*a^4*r*sss*w^2 - 18*a^2*cM^2*r*sss*w^2 + 
      (16*I)*a^3*cM*m*r*sss*w^2 + 26*a^2*cM*r^2*sss*w^2 - 
      (14*I)*a^3*m*r^2*sss*w^2 - 4*a^2*r^3*sss*w^2 + 6*cM^2*r^3*sss*w^2 - 
      20*cM*r^4*sss*w^2 - (3*I)*a*m*r^4*sss*w^2 + 6*r^5*sss*w^2 - 
      (14*I)*a^6*w^3 + (26*I)*a^4*cM^2*w^3 + 66*a^5*cM*m*w^3 - 
      (24*I)*a^6*m^2*w^3 - (14*I)*a^4*cM*r*w^3 - 34*a^5*m*r*w^3 + 
      (2*I)*a^4*r^2*w^3 + (32*I)*a^2*cM^2*r^2*w^3 + 12*a^3*cM*m*r^2*w^3 - 
      (24*I)*a^4*m^2*r^2*w^3 - (40*I)*a^2*cM*r^3*w^3 - 12*a^3*m*r^3*w^3 + 
      (14*I)*a^2*r^4*w^3 + (6*I)*cM^2*r^4*w^3 - 6*a*cM*m*r^4*w^3 - 
      (26*I)*cM*r^5*w^3 + 22*a*m*r^5*w^3 - (2*I)*r^6*w^3 + 
      (5*I)*a^6*sss*w^3 - (8*I)*a^4*cM*r*sss*w^3 + (7*I)*a^4*r^2*sss*w^3 - 
      I*a^2*r^4*sss*w^3 + (8*I)*cM*r^5*sss*w^3 - (3*I)*r^6*sss*w^3 - 
      22*a^6*cM*w^4 + (16*I)*a^7*m*w^4 + 8*a^6*r*w^4 - 6*a^4*cM*r^2*w^4 + 
      (24*I)*a^5*m*r^2*w^4 + 8*a^4*r^3*w^4 + 6*a^2*cM*r^4*w^4 - 
      8*a^2*r^5*w^4 - 10*cM*r^6*w^4 - (8*I)*a*m*r^6*w^4 - 8*r^7*w^4 - 
      (4*I)*a^8*w^5 - (8*I)*a^6*r^2*w^5 + (8*I)*a^2*r^6*w^5 + (4*I)*r^8*w^5)*
     fR0[r])/(36*cM*(a^2 - 2*cM*r + r^2)*w^2) + 
   (a^4*((4*I)*a*cM*m + 4*a^2*m^2 - (4*I)*a*m*r - 2*a^2*sss - 
      (2*I)*a*cM*m*sss - 2*a^2*m^2*sss + 4*cM*r*sss + (2*I)*a*m*r*sss - 
      2*r^2*sss + a^2*sss^2 - 2*cM*r*sss^2 + r^2*sss^2 - (4*I)*a^2*cM*w - 
      8*a^3*m*w + 4*a*cM^2*m*w - (12*I)*a^2*cM*m^2*w - 8*a^3*m^3*w + 
      (4*I)*a^2*m^2*r*w + (4*I)*cM*r^2*w - 12*a*m*r^2*w + 
      (2*I)*a^2*cM*sss*w + 8*a^3*m*sss*w - 8*a*cM*m*r*sss*w - 
      (2*I)*cM*r^2*sss*w + 8*a*m*r^2*sss*w + 20*a^4*w^2 - 4*a^2*cM^2*w^2 + 
      (24*I)*a^3*cM*m*w^2 + 24*a^4*m^2*w^2 - 24*a^2*cM*r*w^2 - 
      (12*I)*a^3*m*r*w^2 + 12*a^2*r^2*w^2 - 20*cM^2*r^2*w^2 + 
      (16*I)*a*cM*m*r^2*w^2 + 8*a^2*m^2*r^2*w^2 + 40*cM*r^3*w^2 + 
      (4*I)*a*m*r^3*w^2 - 8*r^4*w^2 - 6*a^4*sss*w^2 + 8*a^2*cM*r*sss*w^2 - 
      4*a^2*r^2*sss*w^2 - 8*cM*r^3*sss*w^2 + 2*r^4*sss*w^2 - 
      (12*I)*a^4*cM*w^3 - 24*a^5*m*w^3 + (8*I)*a^4*r*w^3 - 
      (16*I)*a^2*cM*r^2*w^3 - 16*a^3*m*r^2*w^3 - (4*I)*cM*r^4*w^3 + 
      8*a*m*r^4*w^3 - (8*I)*r^5*w^3 + 8*a^6*w^4 + 8*a^4*r^2*w^4 - 
      8*a^2*r^4*w^4 - 8*r^6*w^4)*Derivative[1][fR0][r])/(72*cM*w^2), 
 f06f12b[r] -> (a^3*((-2*I)*a^4 - 2*a^3*cM*m + 8*a*cM^3*m + (2*I)*a^4*m^2 - 
      (18*I)*a^2*cM^2*m^2 - 12*a^3*cM*m^3 + (2*I)*a^4*m^4 - 4*a^3*m*r - 
      4*a*cM^2*m*r + (12*I)*a^2*cM*m^2*r + 8*a^3*m^3*r + (4*I)*a^2*r^2 + 
      (8*I)*cM^2*r^2 - 2*a*cM*m*r^2 + (4*I)*a^2*m^2*r^2 - (16*I)*cM*r^3 + 
      4*a*m*r^3 + (6*I)*r^4 + I*a^4*sss + 5*a^3*cM*m*sss - 
      (2*I)*a^4*m^2*sss - 2*a^3*m*r*sss - 10*a*cM^2*m*r*sss + 
      (4*I)*a^2*cM*m^2*r*sss - (2*I)*a^2*r^2*sss - (4*I)*cM^2*r^2*sss + 
      9*a*cM*m*r^2*sss - (2*I)*a^2*m^2*r^2*sss + (8*I)*cM*r^3*sss - 
      2*a*m*r^3*sss - (3*I)*r^4*sss + 18*a^4*cM*w - 8*a^2*cM^3*w - 
      (10*I)*a^5*m*w + (44*I)*a^3*cM^2*m*w + 46*a^4*cM*m^2*w - 
      (10*I)*a^5*m^3*w - 16*a^4*r*w - 12*a^2*cM^2*r*w - (34*I)*a^3*cM*m*r*w - 
      30*a^4*m^2*r*w + 28*a^2*cM*r^2*w - 40*cM^3*r^2*w + (16*I)*a^3*m*r^2*w + 
      (24*I)*a*cM^2*m*r^2*w - 2*a^2*cM*m^2*r^2*w - (2*I)*a^3*m^3*r^2*w + 
      84*cM^2*r^3*w - (34*I)*a*cM*m*r^3*w + 10*a^2*m^2*r^3*w - 70*cM*r^4*w - 
      (6*I)*a*m*r^4*w + 16*r^5*w - 9*a^4*cM*sss*w + (6*I)*a^5*m*sss*w + 
      8*a^4*r*sss*w + 18*a^2*cM^2*r*sss*w - (12*I)*a^3*cM*m*r*sss*w - 
      22*a^2*cM*r^2*sss*w + (4*I)*a^3*m*r^2*sss*w - 6*cM^2*r^3*sss*w + 
      (4*I)*a*cM*m*r^3*sss*w + 19*cM*r^4*sss*w - (2*I)*a*m*r^4*sss*w - 
      8*r^5*sss*w + (8*I)*a^6*w^2 - (26*I)*a^4*cM^2*w^2 - 56*a^5*cM*m*w^2 + 
      (18*I)*a^6*m^2*w^2 + (22*I)*a^4*cM*r*w^2 + 30*a^5*m*r*w^2 - 
      (14*I)*a^4*r^2*w^2 - (32*I)*a^2*cM^2*r^2*w^2 - 4*a^3*cM*m*r^2*w^2 + 
      (12*I)*a^4*m^2*r^2*w^2 + (44*I)*a^2*cM*r^3*w^2 + 4*a^3*m*r^3*w^2 - 
      (20*I)*a^2*r^4*w^2 - (6*I)*cM^2*r^4*w^2 + 4*a*cM*m*r^4*w^2 - 
      (6*I)*a^2*m^2*r^4*w^2 + (22*I)*cM*r^5*w^2 - 26*a*m*r^5*w^2 + 
      (2*I)*r^6*w^2 - (4*I)*a^6*sss*w^2 + (8*I)*a^4*cM*r*sss*w^2 - 
      (4*I)*a^4*r^2*sss*w^2 + (4*I)*a^2*r^4*sss*w^2 - (8*I)*cM*r^5*sss*w^2 + 
      (4*I)*r^6*sss*w^2 + 22*a^6*cM*w^3 - (14*I)*a^7*m*w^3 - 8*a^6*r*w^3 + 
      6*a^4*cM*r^2*w^3 - (18*I)*a^5*m*r^2*w^3 - 8*a^4*r^3*w^3 - 
      6*a^2*cM*r^4*w^3 + (6*I)*a^3*m*r^4*w^3 + 8*a^2*r^5*w^3 + 
      10*cM*r^6*w^3 + (10*I)*a*m*r^6*w^3 + 8*r^7*w^3 + (4*I)*a^8*w^4 + 
      (8*I)*a^6*r^2*w^4 - (8*I)*a^2*r^6*w^4 - (4*I)*r^8*w^4)*fR0[r])/
    (36*cM*(a^2 - 2*cM*r + r^2)*w^2) - 
   (a^3*(2*a*cM^2*m - (4*I)*a^2*cM*m^2 - 2*a^3*m^3 - (2*I)*a^2*r + 
      (4*I)*cM*r^2 - 2*a*m*r^2 - (2*I)*r^3 + a^3*m*sss + I*a^2*r*sss - 
      2*a*cM*m*r*sss - (2*I)*cM*r^2*sss + a*m*r^2*sss + I*r^3*sss + 4*a^4*w - 
      2*a^2*cM^2*w + (10*I)*a^3*cM*m*w + 8*a^4*m^2*w - 4*a^2*cM*r*w - 
      (4*I)*a^3*m*r*w - 10*cM^2*r^2*w + (6*I)*a*cM*m*r^2*w + 16*cM*r^3*w + 
      (4*I)*a*m*r^3*w - 4*r^4*w - 2*a^4*sss*w + 4*a^2*cM*r*sss*w - 
      4*cM*r^3*sss*w + 2*r^4*sss*w - (6*I)*a^4*cM*w^2 - 10*a^5*m*w^2 + 
      (4*I)*a^4*r*w^2 - (8*I)*a^2*cM*r^2*w^2 - 4*a^3*m*r^2*w^2 - 
      (2*I)*cM*r^4*w^2 + 6*a*m*r^4*w^2 - (4*I)*r^5*w^2 + 4*a^6*w^3 + 
      4*a^4*r^2*w^3 - 4*a^2*r^4*w^3 - 4*r^6*w^3)*Derivative[1][fR0][r])/
    (36*cM*w^2), f06f13a[r] -> 
  -(a^3*((8*I)*a^2*cM - 2*a^3*m + 16*a*cM^2*m - (20*I)*a^2*cM*m^2 - 
       4*a^3*m^3 - (12*I)*a^2*r - 8*a*cM*m*r + (16*I)*a^2*m^2*r - 6*a*m*r^2 + 
       (4*I)*r^3 - (4*I)*a^2*cM*sss + 3*a^3*m*sss - 8*a*cM^2*m*sss + 
       (10*I)*a^2*cM*m^2*sss + 2*a^3*m^3*sss + (8*I)*a^2*r*sss - 
       (8*I)*a^2*m^2*r*sss - (4*I)*cM*r^2*sss + 5*a*m*r^2*sss - a^3*m*sss^2 - 
       I*a^2*r*sss^2 + 2*a*cM*m*r*sss^2 + (2*I)*cM*r^2*sss^2 - 
       a*m*r^2*sss^2 - I*r^3*sss^2 + 8*a^4*w - 40*a^2*cM^2*w + 
       (62*I)*a^3*cM*m*w + 22*a^4*m^2*w - 24*a^2*cM^2*m^2*w + 
       (30*I)*a^3*cM*m^3*w + 6*a^4*m^4*w + 60*a^2*cM*r*w - 32*cM^3*r*w - 
       (42*I)*a^3*m*r*w + (48*I)*a*cM^2*m*r*w + 38*a^2*cM*m^2*r*w - 
       (28*I)*a^3*m^3*r*w - 40*a^2*r^2*w + 56*cM^2*r^2*w - 
       (82*I)*a*cM*m*r^2*w - 8*a^2*m^2*r^2*w - 28*cM*r^3*w + 
       (30*I)*a*m*r^3*w + 16*r^4*w - 8*a^4*sss*w + 16*a^2*cM^2*sss*w - 
       (30*I)*a^3*cM*m*sss*w - 11*a^4*m^2*sss*w - 18*a^2*cM*r*sss*w + 
       (21*I)*a^3*m*r*sss*w + 6*a^2*cM*m^2*r*sss*w + 20*a^2*r^2*sss*w + 
       8*cM^2*r^2*sss*w + (20*I)*a*cM*m*r^2*sss*w - 3*a^2*m^2*r^2*sss*w - 
       14*cM*r^3*sss*w - (19*I)*a*m*r^3*sss*w - 4*r^4*sss*w + 2*a^4*sss^2*w - 
       4*a^2*cM*r*sss^2*w + 4*cM*r^3*sss^2*w - 2*r^4*sss^2*w - 
       (74*I)*a^4*cM*w^2 - 40*a^5*m*w^2 + 48*a^3*cM^2*m*w^2 - 
       (90*I)*a^4*cM*m^2*w^2 - 24*a^5*m^3*w^2 + (34*I)*a^4*r*w^2 + 
       (16*I)*a^2*cM^2*r*w^2 - 84*a^3*cM*m*r*w^2 + (72*I)*a^4*m^2*r*w^2 + 
       42*a^3*m*r^2*w^2 + (54*I)*a^2*cM*m^2*r^2*w^2 + (12*I)*a^2*r^3*w^2 - 
       (24*I)*cM^2*r^3*w^2 - 16*a*cM*m*r^3*w^2 - (48*I)*a^2*m^2*r^3*w^2 + 
       (42*I)*cM*r^4*w^2 - 14*a*m*r^4*w^2 - (22*I)*r^5*w^2 + 
       (20*I)*a^4*cM*sss*w^2 + 16*a^5*m*sss*w^2 - (7*I)*a^4*r*sss*w^2 - 
       12*a^3*cM*m*r*sss*w^2 - (22*I)*a^2*cM*r^2*sss*w^2 + 
       4*a^3*m*r^2*sss*w^2 + (2*I)*a^2*r^3*sss*w^2 + 12*a*cM*m*r^3*sss*w^2 + 
       (6*I)*cM*r^4*sss*w^2 - 12*a*m*r^4*sss*w^2 + (9*I)*r^5*sss*w^2 + 
       22*a^6*w^3 - 24*a^4*cM^2*w^3 + (90*I)*a^5*cM*m*w^3 + 36*a^6*m^2*w^3 + 
       46*a^4*cM*r*w^3 - (60*I)*a^5*m*r*w^3 - 26*a^4*r^2*w^3 - 
       (108*I)*a^3*cM*m*r^2*w^3 - 8*a^2*cM*r^3*w^3 + (56*I)*a^3*m*r^3*w^3 + 
       30*a^2*r^4*w^3 + 8*cM^2*r^4*w^3 + (30*I)*a*cM*m*r^4*w^3 - 
       16*a^2*m^2*r^4*w^3 + 2*cM*r^5*w^3 + (16*I)*a*m*r^5*w^3 - 2*r^6*w^3 - 
       7*a^6*sss*w^3 + 6*a^4*cM*r*sss*w^3 - a^4*r^2*sss*w^3 - 
       12*a^2*cM*r^3*sss*w^3 + 9*a^2*r^4*sss*w^3 + 2*cM*r^5*sss*w^3 + 
       3*r^6*sss*w^3 - (30*I)*a^6*cM*w^4 - 24*a^7*m*w^4 + (16*I)*a^6*r*w^4 + 
       (54*I)*a^4*cM*r^2*w^4 - (8*I)*a^4*r^3*w^4 - (30*I)*a^2*cM*r^4*w^4 + 
       32*a^3*m*r^4*w^4 - (24*I)*a^2*r^5*w^4 + (6*I)*cM*r^6*w^4 + 
       8*a*m*r^6*w^4 + 6*a^8*w^5 - 16*a^4*r^4*w^5 - 8*a^2*r^6*w^5 + 
       2*r^8*w^5)*fR0[r])/(36*cM*w^2) + 
   (a^3*(a^2 - 2*cM*r + r^2)*((2*I)*a^2 + 4*a*cM*m - (4*I)*a^2*m^2 - 
      (2*I)*r^2 - I*a^2*sss - 2*a*cM*m*sss + (2*I)*a^2*m^2*sss + I*r^2*sss - 
      10*a^2*cM*w + (12*I)*a^3*m*w - 6*a^2*cM*m^2*w + (6*I)*a^3*m^3*w + 
      8*a^2*r*w - 8*cM^2*r*w + (10*I)*a*cM*m*r*w + 4*a^2*m^2*r*w + 
      10*cM*r^2*w - (2*I)*a*m*r^2*w - 8*r^3*w + 4*a^2*cM*sss*w - 
      (6*I)*a^3*m*sss*w - 4*a^2*r*sss*w + (2*I)*a*m*r^2*sss*w + 4*r^3*sss*w - 
      (16*I)*a^4*w^2 + 12*a^3*cM*m*w^2 - (18*I)*a^4*m^2*w^2 + 
      (6*I)*a^2*cM*r*w^2 - 14*a^3*m*r*w^2 - (10*I)*a^2*r^2*w^2 + 
      (6*I)*a^2*m^2*r^2*w^2 - (10*I)*cM*r^3*w^2 + 10*a*m*r^3*w^2 + 
      (6*I)*r^4*w^2 + (4*I)*a^4*sss*w^2 - (4*I)*r^4*sss*w^2 - 6*a^4*cM*w^3 + 
      (18*I)*a^5*m*w^3 + 10*a^4*r*w^3 - (12*I)*a^3*m*r^2*w^3 - 
      12*a^2*r^3*w^3 + 2*cM*r^4*w^3 - (10*I)*a*m*r^4*w^3 - 2*r^5*w^3 - 
      (6*I)*a^6*w^4 + (6*I)*a^4*r^2*w^4 + (10*I)*a^2*r^4*w^4 - (2*I)*r^6*w^4)*
     Derivative[1][fR0][r])/(36*cM*w^2), 
 f06f13b[r] -> (a^2*(2*a^4 - 8*a^2*cM^2 + (10*I)*a^3*cM*m + 4*a^4*m^2 - 
      8*a^2*cM^2*m^2 + (10*I)*a^3*cM*m^3 + 2*a^4*m^4 + 32*a^2*cM*r - 
      16*cM^3*r - (12*I)*a^3*m*r + (12*I)*a*cM^2*m*r + 6*a^2*cM*m^2*r - 
      (8*I)*a^3*m^3*r - 28*a^2*r^2 + 16*cM^2*r^2 - (30*I)*a*cM*m*r^2 - 
      2*a^2*m^2*r^2 + (20*I)*a*m*r^3 + 2*r^4 - 3*a^4*sss + 8*a^2*cM^2*sss - 
      (10*I)*a^3*cM*m*sss - 3*a^4*m^2*sss - 16*a^2*cM*r*sss + 
      (10*I)*a^3*m*r*sss + 2*a^2*cM*m^2*r*sss + 14*a^2*r^2*sss + 
      4*cM^2*r^2*sss + (10*I)*a*cM*m*r^2*sss + a^2*m^2*r^2*sss - 
      8*cM*r^3*sss - (10*I)*a*m*r^3*sss + r^4*sss + a^4*sss^2 - 
      2*a^2*cM*r*sss^2 + 2*cM*r^3*sss^2 - r^4*sss^2 - (18*I)*a^4*cM*w - 
      14*a^5*m*w + 32*a^3*cM^2*m*w - (50*I)*a^4*cM*m^2*w - 12*a^5*m^3*w + 
      (8*I)*a^4*r*w + (4*I)*a^2*cM^2*r*w - 48*a^3*cM*m*r*w + 
      (42*I)*a^4*m^2*r*w + (20*I)*a^2*cM*r^2*w + 40*a^3*m*r^2*w + 
      (34*I)*a^2*cM*m^2*r^2*w + 4*a^3*m^3*r^2*w - (12*I)*cM^2*r^3*w - 
      (38*I)*a^2*m^2*r^3*w + (6*I)*cM*r^4*w - 10*a*m*r^4*w - (8*I)*r^5*w + 
      (10*I)*a^4*cM*sss*w + 8*a^5*m*sss*w - (4*I)*a^4*r*sss*w - 
      8*a^3*cM*m*r*sss*w - (12*I)*a^2*cM*r^2*sss*w + 8*a*cM*m*r^3*sss*w + 
      (2*I)*cM*r^4*sss*w - 8*a*m*r^4*sss*w + (4*I)*r^5*sss*w + 10*a^6*w^2 - 
      24*a^4*cM^2*w^2 + (70*I)*a^5*cM*m*w^2 + 24*a^6*m^2*w^2 + 
      50*a^4*cM*r*w^2 - (50*I)*a^5*m*r*w^2 - 48*a^4*r^2*w^2 - 
      (88*I)*a^3*cM*m*r^2*w^2 - 8*a^4*m^2*r^2*w^2 - 12*a^2*cM*r^3*w^2 + 
      (60*I)*a^3*m*r^3*w^2 + 22*a^2*r^4*w^2 + 8*cM^2*r^4*w^2 + 
      (22*I)*a*cM*m*r^4*w^2 - 12*a^2*m^2*r^4*w^2 - 6*cM*r^5*w^2 + 
      (10*I)*a*m*r^5*w^2 - 5*a^6*sss*w^2 + 6*a^4*cM*r*sss*w^2 + 
      a^4*r^2*sss*w^2 - 12*a^2*cM*r^3*sss*w^2 + 7*a^2*r^4*sss*w^2 + 
      2*cM*r^5*sss*w^2 + r^6*sss*w^2 - (30*I)*a^6*cM*w^3 - 20*a^7*m*w^3 + 
      (16*I)*a^6*r*w^3 + (54*I)*a^4*cM*r^2*w^3 + 4*a^5*m*r^2*w^3 - 
      (8*I)*a^4*r^3*w^3 - (30*I)*a^2*cM*r^4*w^3 + 28*a^3*m*r^4*w^3 - 
      (24*I)*a^2*r^5*w^3 + (6*I)*cM*r^6*w^3 + 4*a*m*r^6*w^3 + 6*a^8*w^4 - 
      16*a^4*r^4*w^4 - 8*a^2*r^6*w^4 + 2*r^8*w^4)*fR0[r])/(36*cM*w^2) + 
   (a^2*(a^2 - 2*cM*r + r^2)*(2*a^2*cM - (2*I)*a^3*m + 2*a^2*cM*m^2 - 
      (2*I)*a^3*m^3 - 6*a^2*r + 4*cM^2*r - (2*I)*a*cM*m*r - 2*cM*r^2 + 
      (4*I)*a*m*r^2 + 2*r^3 - 2*a^2*cM*sss + (2*I)*a^3*m*sss + 3*a^2*r*sss - 
      (2*I)*a*m*r^2*sss - r^3*sss + (4*I)*a^4*w - 8*a^3*cM*m*w + 
      (10*I)*a^4*m^2*w - (2*I)*a^2*cM*r*w + 8*a^3*m*r*w - 
      (6*I)*a^2*m^2*r^2*w + (2*I)*cM*r^3*w - 8*a*m*r^3*w - (4*I)*r^4*w - 
      (2*I)*a^4*sss*w + (2*I)*r^4*sss*w + 6*a^4*cM*w^2 - (14*I)*a^5*m*w^2 - 
      10*a^4*r*w^2 + (12*I)*a^3*m*r^2*w^2 + 12*a^2*r^3*w^2 - 2*cM*r^4*w^2 + 
      (6*I)*a*m*r^4*w^2 + 2*r^5*w^2 + (6*I)*a^6*w^3 - (6*I)*a^4*r^2*w^3 - 
      (10*I)*a^2*r^4*w^3 + (2*I)*r^6*w^3)*Derivative[1][fR0][r])/(36*cM*w^2), 
 f06f14a[r] -> (a^3*(-4*a^3*cM*m + 16*a*cM^3*m - (20*I)*a^2*cM^2*m^2 - 
      4*a^3*cM*m^3 - 24*a*cM^2*m*r + (20*I)*a^2*cM*m^2*r + 12*a*cM*m*r^2 + 
      (8*I)*a^2*cM^2*sss + 2*a^3*cM*m*sss + 8*a*cM^3*m*sss - 
      (10*I)*a^2*cM^2*m^2*sss - 2*a^3*cM*m^3*sss - (8*I)*a^2*cM*r*sss - 
      (16*I)*cM^3*r*sss - 20*a*cM^2*m*r*sss + (10*I)*a^2*cM*m^2*r*sss + 
      (24*I)*cM^2*r^2*sss + 10*a*cM*m*r^2*sss - (8*I)*cM*r^3*sss + 
      (4*I)*a^2*cM^2*sss^2 + 2*a^3*cM*m*sss^2 - (4*I)*a^2*cM*r*sss^2 - 
      (8*I)*cM^3*r*sss^2 - 4*a*cM^2*m*r*sss^2 + (12*I)*cM^2*r^2*sss^2 + 
      2*a*cM*m*r^2*sss^2 - (4*I)*cM*r^3*sss^2 + 16*a^4*cM*w - 16*a^2*cM^3*w + 
      (12*I)*a^5*m*w + (72*I)*a^3*cM^2*m*w + 12*a^4*cM*m^2*w + 
      32*a^2*cM^3*m^2*w + (4*I)*a^5*m^3*w - (56*I)*a^3*cM^2*m^3*w - 
      28*a^4*cM*m^4*w + (4*I)*a^5*m^5*w - 8*a^2*cM^2*r*w - 
      (56*I)*a^3*cM*m*r*w - (160*I)*a*cM^3*m*r*w + 4*a^4*m^2*r*w - 
      168*a^2*cM^2*m^2*r*w + (68*I)*a^3*cM*m^3*r*w + 16*a^4*m^4*r*w - 
      (24*I)*a^3*m*r^2*w + (312*I)*a*cM^2*m*r^2*w + 204*a^2*cM*m^2*r^2*w - 
      (8*I)*a^3*m^3*r^2*w + 24*cM^2*r^3*w - (184*I)*a*cM*m*r^3*w - 
      60*a^2*m^2*r^3*w - 16*cM*r^4*w + (28*I)*a*m*r^4*w + 4*a^4*cM*sss*w - 
      8*a^2*cM^3*sss*w - (8*I)*a^5*m*sss*w + (44*I)*a^3*cM^2*m*sss*w + 
      24*a^4*cM*m^2*sss*w - (4*I)*a^5*m^3*sss*w + 4*a^2*cM^2*r*sss*w - 
      (40*I)*a^3*cM*m*r*sss*w - (32*I)*a*cM^3*m*r*sss*w - 
      10*a^4*m^2*r*sss*w - 16*a^2*cM^2*m^2*r*sss*w + 
      (4*I)*a^3*cM*m^3*r*sss*w - 8*a^2*cM*r^2*sss*w + 
      (16*I)*a^3*m*r^2*sss*w + (52*I)*a*cM^2*m*r^2*sss*w - 
      16*a^2*cM*m^2*r^2*sss*w + (4*I)*a^3*m^3*r^2*sss*w + 20*cM^2*r^3*sss*w - 
      (24*I)*a*cM*m*r^3*sss*w + 30*a^2*m^2*r^3*sss*w - 12*cM*r^4*sss*w - 
      (8*I)*a*m*r^4*sss*w - 2*a^4*cM*sss^2*w + I*a^5*m*sss^2*w + 
      4*a^2*cM^2*r*sss^2*w - (2*I)*a^3*cM*m*r*sss^2*w - 
      4*a^2*cM*r^2*sss^2*w - (2*I)*a^3*m*r^2*sss^2*w + 4*cM^2*r^3*sss^2*w + 
      (6*I)*a*cM*m*r^3*sss^2*w - 2*cM*r^4*sss^2*w - (3*I)*a*m*r^4*sss^2*w - 
      (64*I)*a^6*w^2 + (92*I)*a^4*cM^2*w^2 + 132*a^5*cM*m*w^2 - 
      80*a^3*cM^3*m*w^2 - (40*I)*a^6*m^2*w^2 + (172*I)*a^4*cM^2*m^2*w^2 + 
      96*a^5*cM*m^3*w^2 - (16*I)*a^6*m^4*w^2 + (4*I)*a^4*cM*r*w^2 - 
      (64*I)*a^2*cM^3*r*w^2 - 124*a^5*m*r*w^2 + 160*a^3*cM^2*m*r*w^2 - 
      (148*I)*a^4*cM*m^2*r*w^2 - 40*a^5*m^3*r*w^2 - (56*I)*a^4*r^2*w^2 + 
      (120*I)*a^2*cM^2*r^2*w^2 + 48*a^3*cM*m*r^2*w^2 - 16*a*cM^3*m*r^2*w^2 + 
      (20*I)*a^4*m^2*r^2*w^2 - (44*I)*a^2*cM^2*m^2*r^2*w^2 - 
      88*a^3*cM*m^3*r^2*w^2 + (16*I)*a^4*m^4*r^2*w^2 - 
      (88*I)*a^2*cM*r^3*w^2 - 176*a^3*m*r^3*w^2 + 192*a*cM^2*m*r^3*w^2 - 
      (84*I)*a^2*cM*m^2*r^3*w^2 + 104*a^3*m^3*r^3*w^2 + (48*I)*a^2*r^4*w^2 - 
      (4*I)*cM^2*r^4*w^2 - 196*a*cM*m*r^4*w^2 + (12*I)*a^2*m^2*r^4*w^2 - 
      (28*I)*cM*r^5*w^2 + 12*a*m*r^5*w^2 + (40*I)*r^6*w^2 + 
      (20*I)*a^6*sss*w^2 - (34*I)*a^4*cM^2*sss*w^2 - 36*a^5*cM*m*sss*w^2 + 
      (8*I)*a^6*m^2*sss*w^2 - (46*I)*a^4*cM*r*sss*w^2 + 
      (48*I)*a^2*cM^3*r*sss*w^2 + 40*a^3*cM^2*m*r*sss*w^2 - 
      (8*I)*a^4*cM*m^2*r*sss*w^2 + (64*I)*a^4*r^2*sss*w^2 - 
      (20*I)*a^2*cM^2*r^2*sss*w^2 - 4*a^3*cM*m*r^2*sss*w^2 - 
      (16*I)*a^4*m^2*r^2*sss*w^2 - (60*I)*a^2*cM*r^3*sss*w^2 + 
      (16*I)*cM^3*r^3*sss*w^2 + 24*a*cM^2*m*r^3*sss*w^2 + 
      (24*I)*a^2*cM*m^2*r^3*sss*w^2 + (36*I)*a^2*r^4*sss*w^2 - 
      (66*I)*cM^2*r^4*sss*w^2 - 48*a*cM*m*r^4*sss*w^2 - 
      (24*I)*a^2*m^2*r^4*sss*w^2 + (50*I)*cM*r^5*sss*w^2 - 
      (8*I)*r^6*sss*w^2 - 8*a^6*cM*w^3 + 48*a^4*cM^3*w^3 + (56*I)*a^7*m*w^3 - 
      (176*I)*a^5*cM^2*m*w^3 - 120*a^6*cM*m^2*w^3 + (24*I)*a^7*m^3*w^3 - 
      160*a^6*r*w^3 - 280*a^4*cM^2*r*w^3 + (36*I)*a^5*cM*m*r*w^3 + 
      28*a^6*m^2*r*w^3 + 584*a^4*cM*r^2*w^3 + 16*a^2*cM^3*r^2*w^3 + 
      (104*I)*a^5*m*r^2*w^3 + (192*I)*a^3*cM^2*m*r^2*w^3 + 
      160*a^4*cM*m^2*r^2*w^3 - (48*I)*a^5*m^3*r^2*w^3 - 208*a^4*r^3*w^3 - 
      400*a^2*cM^2*r^3*w^3 - (64*I)*a^3*cM*m*r^3*w^3 - 136*a^4*m^2*r^3*w^3 + 
      376*a^2*cM*r^4*w^3 + (160*I)*a^3*m*r^4*w^3 - (144*I)*a*cM^2*m*r^4*w^3 - 
      144*a^2*cM*m^2*r^4*w^3 - (32*I)*a^3*m^3*r^4*w^3 - 24*cM^2*r^5*w^3 + 
      (236*I)*a*cM*m*r^5*w^3 + 36*a^2*m^2*r^5*w^3 + 40*cM*r^6*w^3 - 
      (48*I)*a*m*r^6*w^3 + 48*r^7*w^3 + 14*a^6*cM*sss*w^3 - 
      (4*I)*a^7*m*sss*w^3 - 24*a^4*cM^2*r*sss*w^3 + (4*I)*a^5*cM*m*r*sss*
       w^3 + 34*a^4*cM*r^2*sss*w^3 + (12*I)*a^5*m*r^2*sss*w^3 - 
      32*a^2*cM^2*r^3*sss*w^3 - (24*I)*a^3*cM*m*r^3*sss*w^3 + 
      26*a^2*cM*r^4*sss*w^3 + (16*I)*a^3*m*r^4*sss*w^3 - 8*cM^2*r^5*sss*w^3 + 
      (12*I)*a*cM*m*r^5*sss*w^3 + 6*cM*r^6*sss*w^3 - (20*I)*a^8*w^4 + 
      (60*I)*a^6*cM^2*w^4 + 64*a^7*cM*m*w^4 - (16*I)*a^8*m^2*w^4 + 
      (44*I)*a^6*cM*r*w^4 - (104*I)*a^6*r^2*w^4 - (148*I)*a^4*cM^2*r^2*w^4 - 
      56*a^5*cM*m*r^2*w^4 + (48*I)*a^6*m^2*r^2*w^4 + (28*I)*a^4*cM*r^3*w^4 + 
      16*a^5*m*r^3*w^4 - (24*I)*a^4*r^4*w^4 + (228*I)*a^2*cM^2*r^4*w^4 + 
      216*a^3*cM*m*r^4*w^4 + (64*I)*a^4*m^2*r^4*w^4 - 
      (364*I)*a^2*cM*r^5*w^4 - 8*a^3*m*r^5*w^4 + (24*I)*a^2*r^6*w^4 + 
      (20*I)*cM^2*r^6*w^4 + 16*a*cM*m*r^6*w^4 - (28*I)*cM*r^7*w^4 - 
      24*a*m*r^7*w^4 - (36*I)*r^8*w^4 - 12*a^8*cM*w^5 + (4*I)*a^9*m*w^5 - 
      4*a^8*r*w^5 - 16*a^6*cM*r^2*w^5 - (16*I)*a^7*m*r^2*w^5 + 
      16*a^6*r^3*w^5 - 72*a^4*cM*r^4*w^5 - (32*I)*a^5*m*r^4*w^5 + 
      32*a^4*r^5*w^5 - 64*a^2*cM*r^6*w^5 + 4*cM*r^8*w^5 + 
      (12*I)*a*m*r^8*w^5 - 12*r^9*w^5)*fR0[r])/(72*cM*w^3) - 
   (a^3*(a^2 - 2*cM*r + r^2)*(4*a*cM^2*m - (4*I)*a^2*cM*m^2 - 4*a*cM*m*r + 
      (2*I)*a^2*cM*sss + 2*a*cM^2*m*sss - (2*I)*a^2*cM*m^2*sss - 
      (4*I)*cM^2*r*sss - 2*a*cM*m*r*sss + (2*I)*cM*r^2*sss + I*a^2*cM*sss^2 - 
      (2*I)*cM^2*r*sss^2 + I*cM*r^2*sss^2 - 4*a^2*cM^2*w + 
      (16*I)*a^3*cM*m*w + 8*a^2*cM^2*m^2*w - (12*I)*a^3*cM*m^3*w - 
      4*a^4*m^4*w + 8*a^2*cM*r*w + (8*I)*a^3*m*r*w - (40*I)*a*cM^2*m*r*w - 
      28*a^2*cM*m^2*r*w - 12*cM^2*r^2*w + (40*I)*a*cM*m*r^2*w + 
      12*a^2*m^2*r^2*w + 8*cM*r^3*w - (8*I)*a*m*r^3*w - 2*a^2*cM^2*sss*w + 
      (10*I)*a^3*cM*m*sss*w + 2*a^4*m^2*sss*w + 4*a^2*cM*r*sss*w - 
      (4*I)*a^3*m*r*sss*w - (8*I)*a*cM^2*m*r*sss*w - 6*cM^2*r^2*sss*w + 
      (6*I)*a*cM*m*r^2*sss*w - 6*a^2*m^2*r^2*sss*w + 4*cM*r^3*sss*w + 
      (4*I)*a*m*r^3*sss*w + (24*I)*a^4*cM*w^2 + 20*a^5*m*w^2 - 
      20*a^3*cM^2*m*w^2 + (36*I)*a^4*cM*m^2*w^2 + 12*a^5*m^3*w^2 - 
      (28*I)*a^4*r*w^2 - (16*I)*a^2*cM^2*r*w^2 + 48*a^3*cM*m*r*w^2 - 
      (4*I)*a^4*m^2*r*w^2 + (56*I)*a^2*cM*r^2*w^2 + 12*a^3*m*r^2*w^2 - 
      28*a*cM^2*m*r^2*w^2 + (4*I)*a^2*cM*m^2*r^2*w^2 - 20*a^3*m^3*r^2*w^2 - 
      (48*I)*a^2*r^3*w^2 + 88*a*cM*m*r^3*w^2 + (12*I)*a^2*m^2*r^3*w^2 + 
      (16*I)*cM*r^4*w^2 - 24*a*m*r^4*w^2 - (20*I)*r^5*w^2 - 
      (8*I)*a^4*cM*sss*w^2 - 2*a^5*m*sss*w^2 - (4*I)*a^4*r*sss*w^2 + 
      (12*I)*a^2*cM^2*r*sss*w^2 - (4*I)*a^2*cM*r^2*sss*w^2 + 
      4*a^3*m*r^2*sss*w^2 + (4*I)*cM^2*r^3*sss*w^2 - (12*I)*cM*r^4*sss*w^2 + 
      6*a*m*r^4*sss*w^2 + (4*I)*r^5*sss*w^2 + 16*a^6*w^3 + 12*a^4*cM^2*w^3 - 
      (36*I)*a^5*cM*m*w^3 - 12*a^6*m^2*w^3 - 104*a^4*cM*r*w^3 - 
      8*a^4*r^2*w^3 + 40*a^2*cM^2*r^2*w^3 - (8*I)*a^3*cM*m*r^2*w^3 + 
      40*a^4*m^2*r^2*w^3 - 48*a^2*cM*r^3*w^3 - (16*I)*a^3*m*r^3*w^3 - 
      48*a^2*r^4*w^3 + 12*cM^2*r^4*w^3 - (44*I)*a*cM*m*r^4*w^3 + 
      12*a^2*m^2*r^4*w^3 - 8*cM*r^5*w^3 + (24*I)*a*m*r^5*w^3 - 24*r^6*w^3 + 
      (12*I)*a^6*cM*w^4 + 4*a^7*m*w^4 + (4*I)*a^6*r*w^4 + 
      (4*I)*a^4*cM*r^2*w^4 - 20*a^5*m*r^2*w^4 - (20*I)*a^4*r^3*w^4 + 
      (68*I)*a^2*cM*r^4*w^4 - 12*a^3*m*r^4*w^4 - (12*I)*a^2*r^5*w^4 - 
      (4*I)*cM*r^6*w^4 + 12*a*m*r^6*w^4 + (12*I)*r^7*w^4)*
     Derivative[1][fR0][r])/(72*cM*w^3), 
 f06f14b[r] -> (a^2*(2*a^4*cM*m^2 - 8*a^2*cM^3*m^2 + (10*I)*a^3*cM^2*m^3 + 
      2*a^4*cM*m^4 + 12*a^2*cM^2*m^2*r - (10*I)*a^3*cM*m^3*r - 
      6*a^2*cM*m^2*r^2 - (4*I)*a^3*cM^2*m*sss - 2*a^4*cM*m^2*sss + 
      (4*I)*a^3*cM*m*r*sss + (8*I)*a*cM^3*m*r*sss + 4*a^2*cM^2*m^2*r*sss - 
      (12*I)*a*cM^2*m*r^2*sss - 2*a^2*cM*m^2*r^2*sss + (4*I)*a*cM*m*r^3*sss + 
      (8*I)*a^4*cM^2*w - 4*a^5*cM*m*w + 32*a^3*cM^3*m*w - 
      (58*I)*a^4*cM^2*m^2*w - 22*a^5*cM*m^3*w + (2*I)*a^6*m^4*w - 
      (48*I)*a^2*cM^3*r*w - 12*a^5*m*r*w - 76*a^3*cM^2*m*r*w + 
      (58*I)*a^4*cM*m^2*r*w + 8*a^5*m^3*r*w + (80*I)*a^2*cM^2*r^2*w + 
      44*a^3*cM*m*r^2*w + 8*a*cM^3*m*r^2*w + (2*I)*a^4*m^2*r^2*w - 
      (14*I)*a^2*cM^2*m^2*r^2*w + 18*a^3*cM*m^3*r^2*w - (6*I)*a^4*m^4*r^2*w - 
      (32*I)*a^2*cM*r^3*w - (48*I)*cM^3*r^3*w + 24*a^3*m*r^3*w - 
      52*a*cM^2*m*r^3*w + (34*I)*a^2*cM*m^2*r^3*w - 24*a^3*m^3*r^3*w + 
      (72*I)*cM^2*r^4*w + 32*a*cM*m*r^4*w - (6*I)*a^2*m^2*r^4*w - 
      (32*I)*cM*r^5*w + 4*a*m*r^5*w + (12*I)*a^4*cM^2*sss*w + 
      8*a^5*cM*m*sss*w - I*a^6*m^2*sss*w - (16*I)*a^4*cM*r*sss*w - 
      (24*I)*a^2*cM^3*r*sss*w + 2*a^5*m*r*sss*w - 16*a^3*cM^2*m*r*sss*w + 
      (2*I)*a^4*cM*m^2*r*sss*w + (48*I)*a^2*cM^2*r^2*sss*w + 
      8*a^3*cM*m*r^2*sss*w + (2*I)*a^4*m^2*r^2*sss*w - 
      (24*I)*a^2*cM*r^3*sss*w - (8*I)*cM^3*r^3*sss*w - 8*a*cM^2*m*r^3*sss*w - 
      (6*I)*a^2*cM*m^2*r^3*sss*w + (20*I)*cM^2*r^4*sss*w + 
      8*a*cM*m*r^4*sss*w + (3*I)*a^2*m^2*r^4*sss*w - (8*I)*cM*r^5*sss*w - 
      2*a*m*r^5*sss*w - 34*a^6*cM*w^2 - 24*a^4*cM^3*w^2 + (2*I)*a^7*m*w^2 + 
      (78*I)*a^5*cM^2*m*w^2 + 44*a^6*cM*m^2*w^2 - (6*I)*a^7*m^3*w^2 + 
      70*a^6*r*w^2 + 160*a^4*cM^2*r*w^2 - (66*I)*a^5*cM*m*r*w^2 - 
      12*a^6*m^2*r*w^2 - 310*a^4*cM*r^2*w^2 - 8*a^2*cM^3*r^2*w^2 + 
      (28*I)*a^5*m*r^2*w^2 - (28*I)*a^3*cM^2*m*r^2*w^2 - 
      52*a^4*cM*m^2*r^2*w^2 + (20*I)*a^5*m^3*r^2*w^2 + 154*a^4*r^3*w^2 + 
      208*a^2*cM^2*r^3*w^2 - (24*I)*a^3*cM*m*r^3*w^2 + 64*a^4*m^2*r^3*w^2 - 
      294*a^2*cM*r^4*w^2 - (54*I)*a^3*m*r^4*w^2 + (38*I)*a*cM^2*m*r^4*w^2 + 
      52*a^2*cM*m^2*r^4*w^2 + (6*I)*a^3*m^3*r^4*w^2 + 82*a^2*r^5*w^2 + 
      48*cM^2*r^5*w^2 - (38*I)*a*cM*m*r^5*w^2 - 24*a^2*m^2*r^5*w^2 - 
      50*cM*r^6*w^2 - 2*r^7*w^2 - 6*a^6*cM*sss*w^2 + I*a^7*m*sss*w^2 + 
      2*a^6*r*sss*w^2 + 12*a^4*cM^2*r*sss*w^2 - (2*I)*a^5*cM*m*r*sss*w^2 - 
      18*a^4*cM*r^2*sss*w^2 - (5*I)*a^5*m*r^2*sss*w^2 + 2*a^4*r^3*sss*w^2 + 
      16*a^2*cM^2*r^3*sss*w^2 + (12*I)*a^3*cM*m*r^3*sss*w^2 - 
      10*a^2*cM*r^4*sss*w^2 - (3*I)*a^3*m*r^4*sss*w^2 - 2*a^2*r^5*sss*w^2 + 
      4*cM^2*r^5*sss*w^2 - (6*I)*a*cM*m*r^5*sss*w^2 + 2*cM*r^6*sss*w^2 + 
      (3*I)*a*m*r^6*sss*w^2 - 2*r^7*sss*w^2 + (4*I)*a^8*w^3 - 
      (30*I)*a^6*cM^2*w^3 - 30*a^7*cM*m*w^3 + (6*I)*a^8*m^2*w^3 - 
      (22*I)*a^6*cM*r*w^3 + 2*a^7*m*r*w^3 + (16*I)*a^6*r^2*w^3 + 
      (74*I)*a^4*cM^2*r^2*w^3 + 26*a^5*cM*m*r^2*w^3 - 
      (22*I)*a^6*m^2*r^2*w^3 + (10*I)*a^4*cM*r^3*w^3 - 10*a^5*m*r^3*w^3 - 
      (48*I)*a^4*r^4*w^3 - (114*I)*a^2*cM^2*r^4*w^3 - 102*a^3*cM*m*r^4*w^3 - 
      (22*I)*a^4*m^2*r^4*w^3 + (206*I)*a^2*cM*r^5*w^3 - 6*a^3*m*r^5*w^3 - 
      (48*I)*a^2*r^6*w^3 - (10*I)*cM^2*r^6*w^3 + 2*a*cM*m*r^6*w^3 + 
      (6*I)*a^2*m^2*r^6*w^3 + (14*I)*cM*r^7*w^3 + 6*a*m*r^7*w^3 + 
      (12*I)*r^8*w^3 + 6*a^8*cM*w^4 - (2*I)*a^9*m*w^4 + 2*a^8*r*w^4 + 
      8*a^6*cM*r^2*w^4 + (8*I)*a^7*m*r^2*w^4 - 8*a^6*r^3*w^4 + 
      36*a^4*cM*r^4*w^4 + (16*I)*a^5*m*r^4*w^4 - 16*a^4*r^5*w^4 + 
      32*a^2*cM*r^6*w^4 - 2*cM*r^8*w^4 - (6*I)*a*m*r^8*w^4 + 6*r^9*w^4)*
     fR0[r])/(36*cM*w^3) + (a^2*(a^2 - 2*cM*r + r^2)*
     (2*a^2*cM^2*m^2 - (2*I)*a^3*cM*m^3 - 2*a^2*cM*m^2*r + I*a^3*cM*m*sss - 
      (2*I)*a*cM^2*m*r*sss + I*a*cM*m*r^2*sss - (2*I)*a^4*cM*w - 2*a^5*m*w - 
      8*a^3*cM^2*m*w + (12*I)*a^4*cM*m^2*w + 2*a^5*m^3*w + 
      (12*I)*a^2*cM^2*r*w + 18*a^3*cM*m*r*w - (12*I)*a^2*cM*r^2*w + 
      6*a^3*m*r^2*w - 8*a*cM^2*m*r^2*w + (4*I)*a^2*cM*m^2*r^2*w - 
      6*a^3*m^3*r^2*w + (12*I)*cM^2*r^3*w + 10*a*cM*m*r^3*w - 
      (10*I)*cM*r^4*w - (3*I)*a^4*cM*sss*w + (6*I)*a^2*cM^2*r*sss*w - 
      (4*I)*a^2*cM*r^2*sss*w + (2*I)*cM^2*r^3*sss*w - I*cM*r^4*sss*w + 
      14*a^6*w^2 + 6*a^4*cM^2*w^2 - (16*I)*a^5*cM*m*w^2 - 4*a^6*m^2*w^2 - 
      52*a^4*cM*r*w^2 + (2*I)*a^5*m*r*w^2 + 26*a^4*r^2*w^2 + 
      20*a^2*cM^2*r^2*w^2 - (8*I)*a^3*cM*m*r^2*w^2 + 16*a^4*m^2*r^2*w^2 - 
      48*a^2*cM*r^3*w^2 - (12*I)*a^3*m*r^3*w^2 + 6*a^2*r^4*w^2 + 
      6*cM^2*r^4*w^2 - (12*I)*a*cM*m*r^4*w^2 - 4*cM*r^5*w^2 + 
      (6*I)*a*m*r^5*w^2 - 6*r^6*w^2 + (6*I)*a^6*cM*w^3 + 2*a^7*m*w^3 + 
      (2*I)*a^6*r*w^3 + (2*I)*a^4*cM*r^2*w^3 - 10*a^5*m*r^2*w^3 - 
      (10*I)*a^4*r^3*w^3 + (34*I)*a^2*cM*r^4*w^3 - 6*a^3*m*r^4*w^3 - 
      (6*I)*a^2*r^5*w^3 - (2*I)*cM*r^6*w^3 + 6*a*m*r^6*w^3 + (6*I)*r^7*w^3)*
     Derivative[1][fR0][r])/(36*cM*w^3), 
 f06f22a[r] -> (a^4*((16*I)*a^2*cM^2 + 18*a^3*cM*m + 8*a*cM^3*m - 
      (6*I)*a^4*m^2 - (2*I)*a^2*cM^2*m^2 + 8*a^3*cM*m^3 - (2*I)*a^4*m^4 - 
      (32*I)*a^2*cM*r - (32*I)*cM^3*r - 18*a^3*m*r - 60*a*cM^2*m*r + 
      (16*I)*a^2*cM*m^2*r - 8*a^3*m^3*r + (16*I)*a^2*r^2 + (80*I)*cM^2*r^2 + 
      78*a*cM*m*r^2 - (8*I)*a^2*m^2*r^2 - (64*I)*cM*r^3 - 26*a*m*r^3 + 
      (16*I)*r^4 + (2*I)*a^4*sss - (4*I)*a^2*cM^2*sss - 8*a^3*cM*m*sss + 
      (3*I)*a^4*m^2*sss + (8*I)*cM^3*r*sss + 8*a^3*m*r*sss + 
      16*a*cM^2*m*r*sss - (6*I)*a^2*cM*m^2*r*sss - (12*I)*cM^2*r^2*sss - 
      24*a*cM*m*r^2*sss + (3*I)*a^2*m^2*r^2*sss + (8*I)*cM*r^3*sss + 
      8*a*m*r^3*sss - (2*I)*r^4*sss - I*a^4*sss^2 + (4*I)*a^2*cM*r*sss^2 - 
      (2*I)*a^2*r^2*sss^2 - (4*I)*cM^2*r^2*sss^2 + (4*I)*cM*r^3*sss^2 - 
      I*r^4*sss^2 - 28*a^4*cM*w - 8*a^2*cM^3*w + (4*I)*a^5*m*w + 
      (4*I)*a^3*cM^2*m*w - 24*a^4*cM*m^2*w + (8*I)*a^5*m^3*w + 24*a^4*r*w + 
      76*a^2*cM^2*r*w + (28*I)*a^3*cM*m*r*w + 22*a^4*m^2*r*w - 
      92*a^2*cM*r^2*w - (16*I)*a^3*m*r^2*w - (84*I)*a*cM^2*m*r^2*w - 
      20*a^2*cM*m^2*r^2*w + (8*I)*a^3*m^3*r^2*w + 32*a^2*r^3*w + 
      4*cM^2*r^3*w + (84*I)*a*cM*m*r^3*w + 22*a^2*m^2*r^3*w - 16*cM*r^4*w - 
      (20*I)*a*m*r^4*w + 8*r^5*w + 8*a^4*cM*sss*w - (6*I)*a^5*m*sss*w - 
      6*a^4*r*sss*w - 16*a^2*cM^2*r*sss*w + (12*I)*a^3*cM*m*r*sss*w + 
      24*a^2*cM*r^2*sss*w - (12*I)*a^3*m*r^2*sss*w - 12*a^2*r^3*sss*w - 
      8*cM^2*r^3*sss*w + (12*I)*a*cM*m*r^3*sss*w + 16*cM*r^4*sss*w - 
      (6*I)*a*m*r^4*sss*w - 6*r^5*sss*w + (2*I)*a^6*w^2 - 
      (2*I)*a^4*cM^2*w^2 + 24*a^5*cM*m*w^2 - (12*I)*a^6*m^2*w^2 - 
      (44*I)*a^4*cM*r*w^2 - 20*a^5*m*r*w^2 - (4*I)*a^4*r^2*w^2 + 
      (84*I)*a^2*cM^2*r^2*w^2 + 40*a^3*cM*m*r^2*w^2 - 
      (24*I)*a^4*m^2*r^2*w^2 - 40*a^3*m*r^3*w^2 - (14*I)*a^2*r^4*w^2 - 
      (58*I)*cM^2*r^4*w^2 + 16*a*cM*m*r^4*w^2 - (12*I)*a^2*m^2*r^4*w^2 + 
      (44*I)*cM*r^5*w^2 - 20*a*m*r^5*w^2 - (8*I)*r^6*w^2 + 
      (3*I)*a^6*sss*w^2 - (6*I)*a^4*cM*r*sss*w^2 + (9*I)*a^4*r^2*sss*w^2 - 
      (12*I)*a^2*cM*r^3*sss*w^2 + (9*I)*a^2*r^4*sss*w^2 - 
      (6*I)*cM*r^5*sss*w^2 + (3*I)*r^6*sss*w^2 - 8*a^6*cM*w^3 + 
      (8*I)*a^7*m*w^3 + 6*a^6*r*w^3 - 20*a^4*cM*r^2*w^3 + 
      (24*I)*a^5*m*r^2*w^3 + 18*a^4*r^3*w^3 - 16*a^2*cM*r^4*w^3 + 
      (24*I)*a^3*m*r^4*w^3 + 18*a^2*r^5*w^3 - 4*cM*r^6*w^3 + 
      (8*I)*a*m*r^6*w^3 + 6*r^7*w^3 - (2*I)*a^8*w^4 - (8*I)*a^6*r^2*w^4 - 
      (12*I)*a^4*r^4*w^4 - (8*I)*a^2*r^6*w^4 - (2*I)*r^8*w^4)*fR0[r])/
    (36*cM*(a^2 - 2*cM*r + r^2)^2*w) + 
   (a^4*((-4*I)*a^2*cM - 4*a^3*m - 2*a*cM^2*m - 2*a^3*m^3 + (4*I)*a^2*r + 
      (8*I)*cM^2*r + 12*a*cM*m*r - (12*I)*cM*r^2 - 6*a*m*r^2 + (4*I)*r^3 + 
      I*a^2*cM*sss + 2*a^3*m*sss - I*a^2*r*sss - (2*I)*cM^2*r*sss - 
      4*a*cM*m*r*sss + (3*I)*cM*r^2*sss + 2*a*m*r^2*sss - I*r^3*sss + 
      8*a^4*w + 2*a^2*cM^2*w + 6*a^4*m^2*w - 22*a^2*cM*r*w - 
      (4*I)*a^3*m*r*w + 12*a^2*r^2*w + 6*cM^2*r^2*w + (8*I)*a*cM*m*r^2*w + 
      6*a^2*m^2*r^2*w - 10*cM*r^3*w - (4*I)*a*m*r^3*w + 4*r^4*w - 
      2*a^4*sss*w + 4*a^2*cM*r*sss*w - 4*a^2*r^2*sss*w + 4*cM*r^3*sss*w - 
      2*r^4*sss*w - 6*a^5*m*w^2 + (4*I)*a^4*r*w^2 - (8*I)*a^2*cM*r^2*w^2 - 
      12*a^3*m*r^2*w^2 + (8*I)*a^2*r^3*w^2 - (8*I)*cM*r^4*w^2 - 
      6*a*m*r^4*w^2 + (4*I)*r^5*w^2 + 2*a^6*w^3 + 6*a^4*r^2*w^3 + 
      6*a^2*r^4*w^3 + 2*r^6*w^3)*Derivative[1][fR0][r])/
    (36*cM*(a^2 - 2*cM*r + r^2)*w), 
 f06f22b[r] -> (a^3*((-8*I)*a^2*cM^2 - 8*a^3*cM*m - 8*a*cM^3*m + 
      (4*I)*a^4*m^2 + (2*I)*a^2*cM^2*m^2 - 8*a^3*cM*m^3 + (2*I)*a^4*m^4 + 
      (16*I)*a^2*cM*r + (16*I)*cM^3*r + 8*a^3*m*r + 40*a*cM^2*m*r - 
      (12*I)*a^2*cM*m^2*r + 8*a^3*m^3*r - (8*I)*a^2*r^2 - (40*I)*cM^2*r^2 - 
      48*a*cM*m*r^2 + (6*I)*a^2*m^2*r^2 + (32*I)*cM*r^3 + 16*a*m*r^3 - 
      (8*I)*r^4 - (2*I)*a^4*sss + (4*I)*a^2*cM^2*sss + 8*a^3*cM*m*sss - 
      (3*I)*a^4*m^2*sss - (8*I)*cM^3*r*sss - 8*a^3*m*r*sss - 
      16*a*cM^2*m*r*sss + (6*I)*a^2*cM*m^2*r*sss + (12*I)*cM^2*r^2*sss + 
      24*a*cM*m*r^2*sss - (3*I)*a^2*m^2*r^2*sss - (8*I)*cM*r^3*sss - 
      8*a*m*r^3*sss + (2*I)*r^4*sss + I*a^4*sss^2 - (4*I)*a^2*cM*r*sss^2 + 
      (2*I)*a^2*r^2*sss^2 + (4*I)*cM^2*r^2*sss^2 - (4*I)*cM*r^3*sss^2 + 
      I*r^4*sss^2 + 18*a^4*cM*w + 8*a^2*cM^3*w - (6*I)*a^5*m*w - 
      (4*I)*a^3*cM^2*m*w + 24*a^4*cM*m^2*w - (8*I)*a^5*m^3*w - 20*a^4*r*w - 
      56*a^2*cM^2*r*w - (12*I)*a^3*cM*m*r*w - 22*a^4*m^2*r*w + 
      76*a^2*cM*r^2*w + (12*I)*a^3*m*r^2*w + (60*I)*a*cM^2*m*r^2*w + 
      20*a^2*cM*m^2*r^2*w - (8*I)*a^3*m^3*r^2*w - 24*a^2*r^3*w - 
      8*cM^2*r^3*w - (68*I)*a*cM*m*r^3*w - 22*a^2*m^2*r^3*w + 10*cM*r^4*w + 
      (18*I)*a*m*r^4*w - 4*r^5*w - 8*a^4*cM*sss*w + (6*I)*a^5*m*sss*w + 
      6*a^4*r*sss*w + 16*a^2*cM^2*r*sss*w - (12*I)*a^3*cM*m*r*sss*w - 
      24*a^2*cM*r^2*sss*w + (12*I)*a^3*m*r^2*sss*w + 12*a^2*r^3*sss*w + 
      8*cM^2*r^3*sss*w - (12*I)*a*cM*m*r^3*sss*w - 16*cM*r^4*sss*w + 
      (6*I)*a*m*r^4*sss*w + 6*r^5*sss*w - (4*I)*a^6*w^2 + 
      (2*I)*a^4*cM^2*w^2 - 24*a^5*cM*m*w^2 + (12*I)*a^6*m^2*w^2 + 
      (48*I)*a^4*cM*r*w^2 + 20*a^5*m*r*w^2 - (2*I)*a^4*r^2*w^2 - 
      (84*I)*a^2*cM^2*r^2*w^2 - 40*a^3*cM*m*r^2*w^2 + 
      (24*I)*a^4*m^2*r^2*w^2 + (8*I)*a^2*cM*r^3*w^2 + 40*a^3*m*r^3*w^2 + 
      (8*I)*a^2*r^4*w^2 + (58*I)*cM^2*r^4*w^2 - 16*a*cM*m*r^4*w^2 + 
      (12*I)*a^2*m^2*r^4*w^2 - (40*I)*cM*r^5*w^2 + 20*a*m*r^5*w^2 + 
      (6*I)*r^6*w^2 - (3*I)*a^6*sss*w^2 + (6*I)*a^4*cM*r*sss*w^2 - 
      (9*I)*a^4*r^2*sss*w^2 + (12*I)*a^2*cM*r^3*sss*w^2 - 
      (9*I)*a^2*r^4*sss*w^2 + (6*I)*cM*r^5*sss*w^2 - (3*I)*r^6*sss*w^2 + 
      8*a^6*cM*w^3 - (8*I)*a^7*m*w^3 - 6*a^6*r*w^3 + 20*a^4*cM*r^2*w^3 - 
      (24*I)*a^5*m*r^2*w^3 - 18*a^4*r^3*w^3 + 16*a^2*cM*r^4*w^3 - 
      (24*I)*a^3*m*r^4*w^3 - 18*a^2*r^5*w^3 + 4*cM*r^6*w^3 - 
      (8*I)*a*m*r^6*w^3 - 6*r^7*w^3 + (2*I)*a^8*w^4 + (8*I)*a^6*r^2*w^4 + 
      (12*I)*a^4*r^4*w^4 + (8*I)*a^2*r^6*w^4 + (2*I)*r^8*w^4)*fR0[r])/
    (36*cM*(a^2 - 2*cM*r + r^2)^2*w^2) - 
   (a^3*((-2*I)*a^2*cM - 2*a^3*m - 2*a*cM^2*m - 2*a^3*m^3 + (2*I)*a^2*r + 
      (4*I)*cM^2*r + 8*a*cM*m*r - (6*I)*cM*r^2 - 4*a*m*r^2 + (2*I)*r^3 + 
      I*a^2*cM*sss + 2*a^3*m*sss - I*a^2*r*sss - (2*I)*cM^2*r*sss - 
      4*a*cM*m*r*sss + (3*I)*cM*r^2*sss + 2*a*m*r^2*sss - I*r^3*sss + 
      6*a^4*w + 2*a^2*cM^2*w + 6*a^4*m^2*w - 18*a^2*cM*r*w - 
      (4*I)*a^3*m*r*w + 8*a^2*r^2*w + 6*cM^2*r^2*w + (8*I)*a*cM*m*r^2*w + 
      6*a^2*m^2*r^2*w - 6*cM*r^3*w - (4*I)*a*m*r^3*w + 2*r^4*w - 
      2*a^4*sss*w + 4*a^2*cM*r*sss*w - 4*a^2*r^2*sss*w + 4*cM*r^3*sss*w - 
      2*r^4*sss*w - 6*a^5*m*w^2 + (4*I)*a^4*r*w^2 - (8*I)*a^2*cM*r^2*w^2 - 
      12*a^3*m*r^2*w^2 + (8*I)*a^2*r^3*w^2 - (8*I)*cM*r^4*w^2 - 
      6*a*m*r^4*w^2 + (4*I)*r^5*w^2 + 2*a^6*w^3 + 6*a^4*r^2*w^3 + 
      6*a^2*r^4*w^3 + 2*r^6*w^3)*Derivative[1][fR0][r])/
    (36*cM*(a^2 - 2*cM*r + r^2)*w^2), 
 f06f23a[r] -> -(a^3*(-4*a^3*m + 16*a*cM^2*m - (20*I)*a^2*cM*m^2 - 
       4*a^3*m^3 - 24*a*cM*m*r + (20*I)*a^2*m^2*r + 12*a*m*r^2 + 
       (8*I)*a^2*cM*sss + 6*a^3*m*sss - 8*a*cM^2*m*sss + 
       (10*I)*a^2*cM*m^2*sss + 2*a^3*m^3*sss - (8*I)*a^2*r*sss - 
       (16*I)*cM^2*r*sss + 4*a*cM*m*r*sss - (10*I)*a^2*m^2*r*sss + 
       (24*I)*cM*r^2*sss - 2*a*m*r^2*sss - (8*I)*r^3*sss - 
       (4*I)*a^2*cM*sss^2 - 2*a^3*m*sss^2 + (4*I)*a^2*r*sss^2 + 
       (8*I)*cM^2*r*sss^2 + 4*a*cM*m*r*sss^2 - (12*I)*cM*r^2*sss^2 - 
       2*a*m*r^2*sss^2 + (4*I)*r^3*sss^2 + 16*a^4*w - 16*a^2*cM^2*w + 
       (32*I)*a^3*cM*m*w + 16*a^4*m^2*w - 24*a^2*cM^2*m^2*w + 
       (30*I)*a^3*cM*m^3*w + 6*a^4*m^4*w - 8*a^2*cM*r*w - (26*I)*a^3*m*r*w + 
       (24*I)*a*cM^2*m*r*w + 50*a^2*cM*m^2*r*w - (32*I)*a^3*m^3*r*w - 
       (12*I)*a*cM*m*r^2*w - 18*a^2*m^2*r^2*w + 24*cM*r^3*w - 
       (18*I)*a*m*r^3*w - 16*r^4*w - 12*a^4*sss*w + 8*a^2*cM^2*sss*w - 
       (32*I)*a^3*cM*m*sss*w - 12*a^4*m^2*sss*w + 16*a^2*cM*r*sss*w + 
       (28*I)*a^3*m*r*sss*w + (24*I)*a*cM^2*m*r*sss*w + 
       12*a^2*cM*m^2*r*sss*w - 12*a^2*r^2*sss*w - 8*cM^2*r^2*sss*w - 
       (48*I)*a*cM*m*r^2*sss*w - 12*a^2*m^2*r^2*sss*w + 8*cM*r^3*sss*w + 
       (28*I)*a*m*r^3*sss*w + 2*a^4*sss^2*w - 4*a^2*cM*r*sss^2*w + 
       4*a^2*r^2*sss^2*w - 4*cM*r^3*sss^2*w + 2*r^4*sss^2*w - 
       (44*I)*a^4*cM*w^2 - 46*a^5*m*w^2 + 48*a^3*cM^2*m*w^2 - 
       (90*I)*a^4*cM*m^2*w^2 - 24*a^5*m^3*w^2 + (40*I)*a^4*r*w^2 + 
       (32*I)*a^2*cM^2*r*w^2 - 22*a^3*cM*m*r*w^2 + (80*I)*a^4*m^2*r*w^2 - 
       (76*I)*a^2*cM*r^2*w^2 + (16*I)*cM^3*r^2*w^2 - 6*a^3*m*r^2*w^2 - 
       36*a*cM^2*m*r^2*w^2 - (18*I)*a^2*cM*m^2*r^2*w^2 - 16*a^3*m^3*r^2*w^2 + 
       (40*I)*a^2*r^3*w^2 - (40*I)*cM^2*r^3*w^2 + 6*a*cM*m*r^3*w^2 + 
       (40*I)*a^2*m^2*r^3*w^2 + (32*I)*cM*r^4*w^2 + 8*a*m*r^4*w^2 + 
       (22*I)*a^4*cM*sss*w^2 + 18*a^5*m*sss*w^2 - (19*I)*a^4*r*sss*w^2 - 
       (24*I)*a^2*cM^2*r*sss*w^2 - 24*a^3*cM*m*r*sss*w^2 + 
       (48*I)*a^2*cM*r^2*sss*w^2 + 28*a^3*m*r^2*sss*w^2 - 
       (22*I)*a^2*r^3*sss*w^2 + (4*I)*cM^2*r^3*sss*w^2 - 
       8*a*cM*m*r^3*sss*w^2 - (6*I)*cM*r^4*sss*w^2 + 10*a*m*r^4*sss*w^2 - 
       (3*I)*r^5*sss*w^2 + 34*a^6*w^3 - 24*a^4*cM^2*w^3 + 
       (90*I)*a^5*cM*m*w^3 + 36*a^6*m^2*w^3 - 28*a^4*cM*r*w^3 - 
       (64*I)*a^5*m*r*w^3 + 32*a^4*r^2*w^3 + 36*a^2*cM^2*r^2*w^3 + 
       (36*I)*a^3*cM*m*r^2*w^3 + 48*a^4*m^2*r^2*w^3 - 12*a^2*cM*r^3*w^3 - 
       (72*I)*a^3*m*r^3*w^3 - 6*a^2*r^4*w^3 - 12*cM^2*r^4*w^3 - 
       (6*I)*a*cM*m*r^4*w^3 + 12*a^2*m^2*r^4*w^3 + 16*cM*r^5*w^3 - 
       (8*I)*a*m*r^5*w^3 - 4*r^6*w^3 - 8*a^6*sss*w^3 + 12*a^4*cM*r*sss*w^3 - 
       16*a^4*r^2*sss*w^3 + 8*a^2*cM*r^3*sss*w^3 - 8*a^2*r^4*sss*w^3 - 
       4*cM*r^5*sss*w^3 - (30*I)*a^6*cM*w^4 - 24*a^7*m*w^4 + 
       (16*I)*a^6*r*w^4 - (18*I)*a^4*cM*r^2*w^4 - 48*a^5*m*r^2*w^4 + 
       (32*I)*a^4*r^3*w^4 + (6*I)*a^2*cM*r^4*w^4 - 24*a^3*m*r^4*w^4 + 
       (16*I)*a^2*r^5*w^4 - (6*I)*cM*r^6*w^4 + 6*a^8*w^5 + 16*a^6*r^2*w^5 + 
       12*a^4*r^4*w^5 - 2*r^8*w^5)*fR0[r])/(36*cM*(a^2 - 2*cM*r + r^2)*w^2) + 
   (a^3*(4*a*cM*m - (4*I)*a^2*m^2 - 4*a*m*r + (2*I)*a^2*sss - 2*a*cM*m*sss + 
      (2*I)*a^2*m^2*sss - (4*I)*cM*r*sss + 2*a*m*r*sss + (2*I)*r^2*sss - 
      I*a^2*sss^2 + (2*I)*cM*r*sss^2 - I*r^2*sss^2 - 4*a^2*cM*w + 
      (6*I)*a^3*m*w - 6*a^2*cM*m^2*w + (6*I)*a^3*m^3*w + 8*a^2*r*w + 
      (6*I)*a*cM*m*r*w + 8*a^2*m^2*r*w - 12*cM*r^2*w + (4*I)*a*m*r^2*w + 
      8*r^3*w + 2*a^2*cM*sss*w - (7*I)*a^3*m*sss*w - 3*a^2*r*sss*w + 
      (6*I)*a*cM*m*r*sss*w + 4*cM*r^2*sss*w - (7*I)*a*m*r^2*sss*w - 
      3*r^3*sss*w - (10*I)*a^4*w^2 + 12*a^3*cM*m*w^2 - (18*I)*a^4*m^2*w^2 + 
      (8*I)*a^2*cM*r*w^2 - 18*a^3*m*r*w^2 - (10*I)*a^2*r^2*w^2 + 
      (4*I)*cM^2*r^2*w^2 + 8*a*cM*m*r^2*w^2 - (10*I)*a^2*m^2*r^2*w^2 - 
      (8*I)*cM*r^3*w^2 - 10*a*m*r^3*w^2 + (5*I)*a^4*sss*w^2 - 
      (6*I)*a^2*cM*r*sss*w^2 + (6*I)*a^2*r^2*sss*w^2 + (2*I)*cM*r^3*sss*w^2 + 
      I*r^4*sss*w^2 - 6*a^4*cM*w^3 + (18*I)*a^5*m*w^3 + 10*a^4*r*w^3 - 
      8*a^2*cM*r^2*w^3 + (20*I)*a^3*m*r^2*w^3 + 12*a^2*r^3*w^3 - 
      2*cM*r^4*w^3 + (2*I)*a*m*r^4*w^3 + 2*r^5*w^3 - (6*I)*a^6*w^4 - 
      (10*I)*a^4*r^2*w^4 - (2*I)*a^2*r^4*w^4 + (2*I)*r^6*w^4)*
     Derivative[1][fR0][r])/(36*cM*w^2), 
 f06f23b[r] -> (a^2*(-2*a^3*m + 8*a*cM^2*m - (10*I)*a^2*cM*m^2 - 2*a^3*m^3 - 
      12*a*cM*m*r + (10*I)*a^2*m^2*r + 6*a*m*r^2 + (4*I)*a^2*cM*sss + 
      3*a^3*m*sss - 4*a*cM^2*m*sss + (5*I)*a^2*cM*m^2*sss + a^3*m^3*sss - 
      (4*I)*a^2*r*sss - (8*I)*cM^2*r*sss + 2*a*cM*m*r*sss - 
      (5*I)*a^2*m^2*r*sss + (12*I)*cM*r^2*sss - a*m*r^2*sss - (4*I)*r^3*sss - 
      (2*I)*a^2*cM*sss^2 - a^3*m*sss^2 + (2*I)*a^2*r*sss^2 + 
      (4*I)*cM^2*r*sss^2 + 2*a*cM*m*r*sss^2 - (6*I)*cM*r^2*sss^2 - 
      a*m*r^2*sss^2 + (2*I)*r^3*sss^2 + 8*a^4*w - 8*a^2*cM^2*w + 
      (20*I)*a^3*cM*m*w + 10*a^4*m^2*w - 16*a^2*cM^2*m^2*w + 
      (20*I)*a^3*cM*m^3*w + 4*a^4*m^4*w - 4*a^2*cM*r*w - (18*I)*a^3*m*r*w + 
      (8*I)*a*cM^2*m*r*w + 34*a^2*cM*m^2*r*w - (22*I)*a^3*m^3*r*w - 
      16*a^2*m^2*r^2*w + 12*cM*r^3*w - (10*I)*a*m*r^3*w - 8*r^4*w - 
      6*a^4*sss*w + 4*a^2*cM^2*sss*w - (18*I)*a^3*cM*m*sss*w - 
      7*a^4*m^2*sss*w + 6*a^2*cM*r*sss*w + (17*I)*a^3*m*r*sss*w + 
      (16*I)*a*cM^2*m*r*sss*w + 8*a^2*cM*m^2*r*sss*w - 4*a^2*r^2*sss*w - 
      (32*I)*a*cM*m*r^2*sss*w - 7*a^2*m^2*r^2*sss*w - 2*cM*r^3*sss*w + 
      (17*I)*a*m*r^3*sss*w + 2*r^4*sss*w + a^4*sss^2*w - 2*a^2*cM*r*sss^2*w + 
      2*a^2*r^2*sss^2*w - 2*cM*r^3*sss^2*w + r^4*sss^2*w - 
      (18*I)*a^4*cM*w^2 - 30*a^5*m*w^2 + 40*a^3*cM^2*m*w^2 - 
      (70*I)*a^4*cM*m^2*w^2 - 18*a^5*m^3*w^2 + (18*I)*a^4*r*w^2 - 
      38*a^3*cM*m*r*w^2 + (66*I)*a^4*m^2*r*w^2 - (24*I)*a^2*cM*r^2*w^2 + 
      (16*I)*cM^3*r^2*w^2 + 12*a^3*m*r^2*w^2 - 20*a*cM^2*m*r^2*w^2 - 
      (10*I)*a^2*cM*m^2*r^2*w^2 - 10*a^3*m^3*r^2*w^2 + (20*I)*a^2*r^3*w^2 - 
      (24*I)*cM^2*r^3*w^2 + 2*a*cM*m*r^3*w^2 + (26*I)*a^2*m^2*r^3*w^2 + 
      (10*I)*cM*r^4*w^2 + 10*a*m*r^4*w^2 + (2*I)*r^5*w^2 + 
      (17*I)*a^4*cM*sss*w^2 + 13*a^5*m*sss*w^2 - (17*I)*a^4*r*sss*w^2 - 
      (24*I)*a^2*cM^2*r*sss*w^2 - 20*a^3*cM*m*r*sss*w^2 + 
      (44*I)*a^2*cM*r^2*sss*w^2 + 18*a^3*m*r^2*sss*w^2 - 
      (18*I)*a^2*r^3*sss*w^2 + (4*I)*cM^2*r^3*sss*w^2 - 
      4*a*cM*m*r^3*sss*w^2 - (5*I)*cM*r^4*sss*w^2 + 5*a*m*r^4*sss*w^2 - 
      I*r^5*sss*w^2 + 28*a^6*w^3 - 24*a^4*cM^2*w^3 + (80*I)*a^5*cM*m*w^3 + 
      30*a^6*m^2*w^3 - 20*a^4*cM*r*w^3 - (60*I)*a^5*m*r*w^3 + 
      20*a^4*r^2*w^3 + 36*a^2*cM^2*r^2*w^3 + (28*I)*a^3*cM*m*r^2*w^3 + 
      36*a^4*m^2*r^2*w^3 - 8*a^2*cM*r^3*w^3 - (64*I)*a^3*m*r^3*w^3 - 
      12*a^2*r^4*w^3 - 12*cM^2*r^4*w^3 - (4*I)*a*cM*m*r^4*w^3 + 
      6*a^2*m^2*r^4*w^3 + 12*cM*r^5*w^3 - (4*I)*a*m*r^5*w^3 - 4*r^6*w^3 - 
      7*a^6*sss*w^3 + 12*a^4*cM*r*sss*w^3 - 13*a^4*r^2*sss*w^3 + 
      8*a^2*cM*r^3*sss*w^3 - 5*a^2*r^4*sss*w^3 - 4*cM*r^5*sss*w^3 + 
      r^6*sss*w^3 - (30*I)*a^6*cM*w^4 - 22*a^7*m*w^4 + (16*I)*a^6*r*w^4 - 
      (18*I)*a^4*cM*r^2*w^4 - 42*a^5*m*r^2*w^4 + (32*I)*a^4*r^3*w^4 + 
      (6*I)*a^2*cM*r^4*w^4 - 18*a^3*m*r^4*w^4 + (16*I)*a^2*r^5*w^4 - 
      (6*I)*cM*r^6*w^4 + 2*a*m*r^6*w^4 + 6*a^8*w^5 + 16*a^6*r^2*w^5 + 
      12*a^4*r^4*w^5 - 2*r^8*w^5)*fR0[r])/(36*cM*(a^2 - 2*cM*r + r^2)*w^3) + 
   (a^2*(-4*a*cM*m + (4*I)*a^2*m^2 + 4*a*m*r - (2*I)*a^2*sss + 2*a*cM*m*sss - 
      (2*I)*a^2*m^2*sss + (4*I)*cM*r*sss - 2*a*m*r*sss - (2*I)*r^2*sss + 
      I*a^2*sss^2 - (2*I)*cM*r*sss^2 + I*r^2*sss^2 + 4*a^2*cM*w - 
      (8*I)*a^3*m*w + 8*a^2*cM*m^2*w - (8*I)*a^3*m^3*w - 8*a^2*r*w - 
      (4*I)*a*cM*m*r*w - 12*a^2*m^2*r*w + 12*cM*r^2*w - (4*I)*a*m*r^2*w - 
      8*r^3*w - 2*a^2*cM*sss*w + (8*I)*a^3*m*sss*w + 4*a^2*r*sss*w - 
      (8*I)*a*cM*m*r*sss*w - 6*cM*r^2*sss*w + (8*I)*a*m*r^2*sss*w + 
      4*r^3*sss*w + (8*I)*a^4*w^2 - 20*a^3*cM*m*w^2 + (28*I)*a^4*m^2*w^2 + 
      32*a^3*m*r*w^2 + (8*I)*a^2*r^2*w^2 - (8*I)*cM^2*r^2*w^2 - 
      12*a*cM*m*r^2*w^2 + (12*I)*a^2*m^2*r^2*w^2 + (8*I)*cM*r^3*w^2 + 
      16*a*m*r^3*w^2 - (8*I)*a^4*sss*w^2 + (12*I)*a^2*cM*r*sss*w^2 - 
      (8*I)*a^2*r^2*sss*w^2 - (4*I)*cM*r^3*sss*w^2 + 12*a^4*cM*w^3 - 
      (32*I)*a^5*m*w^3 - 20*a^4*r*w^3 + 16*a^2*cM*r^2*w^3 - 
      (32*I)*a^3*m*r^2*w^3 - 24*a^2*r^3*w^3 + 4*cM*r^4*w^3 - 4*r^5*w^3 + 
      (12*I)*a^6*w^4 + (20*I)*a^4*r^2*w^4 + (4*I)*a^2*r^4*w^4 - 
      (4*I)*r^6*w^4)*Derivative[1][fR0][r])/(72*cM*w^3), 
 f06f24a[r] -> (a^3*(4*a^3*cM*m - 16*a*cM^3*m + (4*I)*a^4*m^2 + 
      (4*I)*a^2*cM^2*m^2 - 16*a^3*cM*m^3 + (4*I)*a^4*m^4 - 4*a^3*m*r + 
      40*a*cM^2*m*r - (16*I)*a^2*cM*m^2*r + 16*a^3*m^3*r - 36*a*cM*m*r^2 + 
      (8*I)*a^2*m^2*r^2 + 12*a*m*r^3 + 8*a^3*cM*m*sss - 8*a*cM^3*m*sss - 
      (2*I)*a^4*m^2*sss + (2*I)*a^2*cM^2*m^2*sss - 8*a^3*cM*m^3*sss + 
      (2*I)*a^4*m^4*sss - 8*a^3*m*r*sss + 8*a*cM^2*m*r*sss + 
      8*a^3*m^3*r*sss + 3*a^3*cM*m*sss^2 - (2*I)*a^4*m^2*sss^2 - 
      3*a^3*m*r*sss^2 - 6*a*cM^2*m*r*sss^2 + (4*I)*a^2*cM*m^2*r*sss^2 + 
      9*a*cM*m*r^2*sss^2 - (2*I)*a^2*m^2*r^2*sss^2 - 3*a*m*r^3*sss^2 + 
      12*a^4*cM*w + 16*a^2*cM^3*w - (8*I)*a^5*m*w + (8*I)*a^3*cM^2*m*w + 
      76*a^4*cM*m^2*w - 32*a^2*cM^3*m^2*w - (12*I)*a^5*m^3*w + 
      (8*I)*a^3*cM^2*m^3*w - 32*a^4*cM*m^4*w + (8*I)*a^5*m^5*w - 8*a^4*r*w - 
      88*a^2*cM^2*r*w - (24*I)*a^3*cM*m*r*w - 64*a^4*m^2*r*w + 
      80*a^2*cM^2*m^2*r*w - (32*I)*a^3*cM*m^3*r*w + 32*a^4*m^4*r*w + 
      80*a^2*cM*r^2*w + 48*cM^3*r^2*w + (8*I)*a^3*m*r^2*w + 
      (56*I)*a*cM^2*m*r^2*w - 28*a^2*cM*m^2*r^2*w - (4*I)*a^3*m^3*r^2*w - 
      16*a^2*r^3*w - 72*cM^2*r^3*w - (56*I)*a*cM*m*r^3*w - 32*a^2*m^2*r^3*w + 
      36*cM*r^4*w + (16*I)*a*m*r^4*w - 8*r^5*w - 8*a^4*cM*sss*w + 
      8*a^2*cM^3*sss*w - (8*I)*a^5*m*sss*w - (12*I)*a^3*cM^2*m*sss*w + 
      26*a^4*cM*m^2*sss*w - (14*I)*a^5*m^3*sss*w + 8*a^4*r*sss*w - 
      16*a^2*cM^2*r*sss*w + (68*I)*a^3*cM*m*r*sss*w - 20*a^4*m^2*r*sss*w - 
      24*a^2*cM^2*m^2*r*sss*w + (16*I)*a^3*cM*m^3*r*sss*w - 
      8*a^2*cM*r^2*sss*w + 24*cM^3*r^2*sss*w - (20*I)*a^3*m*r^2*sss*w - 
      (68*I)*a*cM^2*m*r^2*sss*w + 38*a^2*cM*m^2*r^2*sss*w - 
      (14*I)*a^3*m^3*r^2*sss*w + 16*a^2*r^3*sss*w - 16*cM^2*r^3*sss*w + 
      (52*I)*a*cM*m*r^3*sss*w - 20*a^2*m^2*r^3*sss*w - 16*cM*r^4*sss*w - 
      (12*I)*a*m*r^4*sss*w + 8*r^5*sss*w + a^4*cM*sss^2*w + 
      (2*I)*a^5*m*sss^2*w - 2*a^4*r*sss^2*w - 2*a^2*cM^2*r*sss^2*w - 
      (4*I)*a^3*cM*m*r*sss^2*w + 8*a^2*cM*r^2*sss^2*w + 
      (4*I)*a^3*m*r^2*sss^2*w - 4*a^2*r^3*sss^2*w - 6*cM^2*r^3*sss^2*w - 
      (4*I)*a*cM*m*r^3*sss^2*w + 7*cM*r^4*sss^2*w + (2*I)*a*m*r^4*sss^2*w - 
      2*r^5*sss^2*w - (12*I)*a^4*cM^2*w^2 - 76*a^5*cM*m*w^2 + 
      80*a^3*cM^3*m*w^2 - (24*I)*a^6*m^2*w^2 - (76*I)*a^4*cM^2*m^2*w^2 + 
      84*a^5*cM*m^3*w^2 - (32*I)*a^6*m^4*w^2 + (40*I)*a^4*cM*r*w^2 + 
      36*a^5*m*r*w^2 - 264*a^3*cM^2*m*r*w^2 + (288*I)*a^4*cM*m^2*r*w^2 - 
      68*a^5*m^3*r*w^2 + (32*I)*a^4*r^2*w^2 - (56*I)*a^2*cM^2*r^2*w^2 + 
      128*a^3*cM*m*r^2*w^2 + 80*a*cM^3*m*r^2*w^2 - (36*I)*a^4*m^2*r^2*w^2 - 
      (172*I)*a^2*cM^2*m^2*r^2*w^2 - 28*a^3*cM*m^3*r^2*w^2 - 
      (16*I)*a^4*m^4*r^2*w^2 - (96*I)*a^2*cM*r^3*w^2 + 40*a^3*m*r^3*w^2 - 
      72*a*cM^2*m*r^3*w^2 + (160*I)*a^2*cM*m^2*r^3*w^2 - 4*a^3*m^3*r^3*w^2 + 
      (64*I)*a^2*r^4*w^2 + (132*I)*cM^2*r^4*w^2 - 20*a*cM*m*r^4*w^2 + 
      (4*I)*a^2*m^2*r^4*w^2 - (136*I)*cM*r^5*w^2 + 68*a*m*r^5*w^2 + 
      (32*I)*r^6*w^2 + (10*I)*a^4*cM^2*sss*w^2 - 10*a^5*cM*m*sss*w^2 + 
      (22*I)*a^6*m^2*sss*w^2 - (20*I)*a^4*cM*r*sss*w^2 + 6*a^5*m*r*sss*w^2 + 
      12*a^3*cM^2*m*r*sss*w^2 - (32*I)*a^4*cM*m^2*r*sss*w^2 - 
      (16*I)*a^4*r^2*sss*w^2 + (20*I)*a^2*cM^2*r^2*sss*w^2 + 
      8*a^3*cM*m*r^2*sss*w^2 + (28*I)*a^4*m^2*r^2*sss*w^2 + 
      (32*I)*a^2*cM*r^3*sss*w^2 - 12*a^3*m*r^3*sss*w^2 - 
      52*a*cM^2*m*r^3*sss*w^2 - (32*I)*a^2*r^4*sss*w^2 - 
      (30*I)*cM^2*r^4*sss*w^2 + 66*a*cM*m*r^4*sss*w^2 + 
      (6*I)*a^2*m^2*r^4*sss*w^2 + (52*I)*cM*r^5*sss*w^2 - 
      18*a*m*r^5*sss*w^2 - (16*I)*r^6*sss*w^2 + 80*a^6*cM*w^3 - 
      48*a^4*cM^3*w^3 + (52*I)*a^7*m*w^3 + (128*I)*a^5*cM^2*m*w^3 - 
      60*a^6*cM*m^2*w^3 + (48*I)*a^7*m^3*w^3 - 60*a^6*r*w^3 + 
      88*a^4*cM^2*r*w^3 - (460*I)*a^5*cM*m*r*w^3 + 32*a^6*m^2*r*w^3 + 
      128*a^4*cM*r^2*w^3 - 160*a^2*cM^3*r^2*w^3 + (48*I)*a^5*m*r^2*w^3 + 
      (408*I)*a^3*cM^2*m*r^2*w^3 + 96*a^4*cM*m^2*r^2*w^3 + 
      (48*I)*a^5*m^3*r^2*w^3 - 100*a^4*r^3*w^3 + 80*a^2*cM^2*r^3*w^3 - 
      (208*I)*a^3*cM*m*r^3*w^3 + 48*a^2*cM*r^4*w^3 + 16*cM^3*r^4*w^3 - 
      (92*I)*a^3*m*r^4*w^3 - (136*I)*a*cM^2*m*r^4*w^3 + 
      60*a^2*cM*m^2*r^4*w^3 - 20*a^2*r^5*w^3 + 56*cM^2*r^5*w^3 + 
      (124*I)*a*cM*m*r^5*w^3 - 32*a^2*m^2*r^5*w^3 - 128*cM*r^6*w^3 - 
      (88*I)*a*m*r^6*w^3 + 20*r^7*w^3 - 8*a^6*cM*sss*w^3 - 
      (10*I)*a^7*m*sss*w^3 + 10*a^6*r*sss*w^3 + 12*a^4*cM^2*r*sss*w^3 + 
      (16*I)*a^5*cM*m*r*sss*w^3 - 48*a^4*cM*r^2*sss*w^3 - 
      (14*I)*a^5*m*r^2*sss*w^3 + 14*a^4*r^3*sss*w^3 + 
      40*a^2*cM^2*r^3*sss*w^3 - 24*a^2*cM*r^4*sss*w^3 + 
      (2*I)*a^3*m*r^4*sss*w^3 - 2*a^2*r^5*sss*w^3 - 4*cM^2*r^5*sss*w^3 - 
      (16*I)*a*cM*m*r^5*sss*w^3 + 16*cM*r^6*sss*w^3 + (6*I)*a*m*r^6*sss*w^3 - 
      6*r^7*sss*w^3 - (20*I)*a^8*w^4 - (60*I)*a^6*cM^2*w^4 - 4*a^7*cM*m*w^4 - 
      (32*I)*a^8*m^2*w^4 + (204*I)*a^6*cM*r*w^4 + 12*a^7*m*r*w^4 + 
      (8*I)*a^6*r^2*w^4 - (236*I)*a^4*cM^2*r^2*w^4 - 108*a^5*cM*m*r^2*w^4 - 
      (48*I)*a^6*m^2*r^2*w^4 + (28*I)*a^4*cM*r^3*w^4 + 20*a^5*m*r^3*w^4 + 
      (88*I)*a^4*r^4*w^4 + (124*I)*a^2*cM^2*r^4*w^4 - 108*a^3*cM*m*r^4*w^4 - 
      (140*I)*a^2*cM*r^5*w^4 + 4*a^3*m*r^5*w^4 + (72*I)*a^2*r^6*w^4 + 
      (12*I)*cM^2*r^6*w^4 - 4*a*cM*m*r^6*w^4 + (16*I)*a^2*m^2*r^6*w^4 + 
      (36*I)*cM*r^7*w^4 - 4*a*m*r^7*w^4 + (12*I)*r^8*w^4 + 12*a^8*cM*w^5 + 
      (8*I)*a^9*m*w^5 - 8*a^8*r*w^5 + 40*a^6*cM*r^2*w^5 + 
      (16*I)*a^7*m*r^2*w^5 - 16*a^6*r^3*w^5 + 48*a^4*cM*r^4*w^5 + 
      24*a^2*cM*r^6*w^5 - (16*I)*a^3*m*r^6*w^5 + 16*a^2*r^7*w^5 + 
      4*cM*r^8*w^5 - (8*I)*a*m*r^8*w^5 + 8*r^9*w^5)*fR0[r])/
    (72*cM*(a^2 - 2*cM*r + r^2)*w^3) - 
   (a^3*(-4*a*cM^2*m - 4*a^3*m^3 + 8*a*cM*m*r - 4*a*m*r^2 + 2*a^3*m*sss - 
      2*a*cM^2*m*sss - 2*a^3*m^3*sss + a^3*m*sss^2 - 2*a*cM*m*r*sss^2 + 
      a*m*r^2*sss^2 + 4*a^4*w + 4*a^2*cM^2*w + (4*I)*a^3*cM*m*w + 
      16*a^4*m^2*w - 8*a^2*cM^2*m^2*w - 8*a^4*m^4*w - 20*a^2*cM*r*w - 
      (4*I)*a^3*m*r*w + 16*a^2*cM*m^2*r*w + 8*a^2*r^2*w + 12*cM^2*r^2*w + 
      (4*I)*a*cM*m*r^2*w + 8*a^2*m^2*r^2*w - 12*cM*r^3*w - (4*I)*a*m*r^3*w + 
      4*r^4*w - 2*a^4*sss*w + 2*a^2*cM^2*sss*w - (2*I)*a^3*cM*m*sss*w + 
      8*a^4*m^2*sss*w - 2*a^2*cM*r*sss*w + (2*I)*a^3*m*r*sss*w - 
      8*a^2*cM*m^2*r*sss*w - 4*a^2*r^2*sss*w + 6*cM^2*r^2*sss*w - 
      (2*I)*a*cM*m*r^2*sss*w + 8*a^2*m^2*r^2*sss*w + 2*cM*r^3*sss*w + 
      (2*I)*a*m*r^3*sss*w - 2*r^4*sss*w - (4*I)*a^4*cM*w^2 - 12*a^5*m*w^2 + 
      20*a^3*cM^2*m*w^2 - (12*I)*a^4*cM*m^2*w^2 + 24*a^5*m^3*w^2 - 
      56*a^3*cM*m*r*w^2 + (4*I)*a^4*m^2*r*w^2 - 20*a^3*m*r^2*w^2 + 
      20*a*cM^2*m*r^2*w^2 - (12*I)*a^2*cM*m^2*r^2*w^2 + 8*a^3*m^3*r^2*w^2 - 
      8*a*cM*m*r^3*w^2 + (4*I)*a^2*m^2*r^3*w^2 + (4*I)*cM*r^4*w^2 - 
      24*a*m*r^4*w^2 + (2*I)*a^4*cM*sss*w^2 - 6*a^5*m*sss*w^2 + 
      8*a^3*cM*m*r*sss*w^2 - 4*a^3*m*r^2*sss*w^2 - 8*a*cM*m*r^3*sss*w^2 - 
      (2*I)*cM*r^4*sss*w^2 + 2*a*m*r^4*sss*w^2 + 16*a^6*w^3 - 
      12*a^4*cM^2*w^3 + (24*I)*a^5*cM*m*w^3 - 24*a^6*m^2*w^3 + 
      16*a^4*cM*r*w^3 - (12*I)*a^5*m*r*w^3 + 36*a^4*r^2*w^3 - 
      40*a^2*cM^2*r^2*w^3 + (40*I)*a^3*cM*m*r^2*w^3 - 16*a^4*m^2*r^2*w^3 - 
      (8*I)*a^3*m*r^3*w^3 + 24*a^2*r^4*w^3 + 4*cM^2*r^4*w^3 + 
      (16*I)*a*cM*m*r^4*w^3 + 8*a^2*m^2*r^4*w^3 + 16*cM*r^5*w^3 + 
      (4*I)*a*m*r^5*w^3 + 4*r^6*w^3 - (12*I)*a^6*cM*w^4 + 8*a^7*m*w^4 + 
      (8*I)*a^6*r*w^4 - (28*I)*a^4*cM*r^2*w^4 + 8*a^5*m*r^2*w^4 + 
      (8*I)*a^4*r^3*w^4 - (20*I)*a^2*cM*r^4*w^4 - 8*a^3*m*r^4*w^4 - 
      (8*I)*a^2*r^5*w^4 - (4*I)*cM*r^6*w^4 - 8*a*m*r^6*w^4 - (8*I)*r^7*w^4)*
     Derivative[1][fR0][r])/(72*cM*w^3), 
 f06f24b[r] -> (a^2*(-2*a^4*cM*m^2 + 8*a^2*cM^3*m^2 - (2*I)*a^5*m^3 - 
      (2*I)*a^3*cM^2*m^3 + 8*a^4*cM*m^4 - (2*I)*a^5*m^5 + 2*a^4*m^2*r - 
      20*a^2*cM^2*m^2*r + (8*I)*a^3*cM*m^3*r - 8*a^4*m^4*r + 
      18*a^2*cM*m^2*r^2 - (4*I)*a^3*m^3*r^2 - 6*a^2*m^2*r^3 - 
      3*a^4*cM*m^2*sss + (2*I)*a^5*m^3*sss + 3*a^4*m^2*r*sss + 
      6*a^2*cM^2*m^2*r*sss - (4*I)*a^3*cM*m^3*r*sss - 9*a^2*cM*m^2*r^2*sss + 
      (2*I)*a^3*m^3*r^2*sss + 3*a^2*m^2*r^3*sss + (2*I)*a^6*w - 
      32*a^3*cM^3*m*w + (14*I)*a^6*m^2*w + (26*I)*a^4*cM^2*m^2*w - 
      28*a^5*cM*m^3*w + (10*I)*a^6*m^4*w + 4*a^5*m*r*w + 88*a^3*cM^2*m*r*w - 
      (68*I)*a^4*cM*m^2*r*w + 26*a^5*m^3*r*w - (6*I)*a^4*r^2*w - 
      (8*I)*a^2*cM^2*r^2*w - 76*a^3*cM*m*r^2*w - 16*a*cM^3*m*r^2*w + 
      (18*I)*a^4*m^2*r^2*w + (34*I)*a^2*cM^2*m^2*r^2*w + 
      16*a^3*cM*m^3*r^2*w + (2*I)*a^4*m^4*r^2*w + (32*I)*a^2*cM*r^3*w + 
      24*a^3*m*r^3*w - (20*I)*a^2*cM*m^2*r^3*w - 6*a^3*m^3*r^3*w - 
      (18*I)*a^2*r^4*w - (24*I)*cM^2*r^4*w + 20*a*cM*m*r^4*w - 
      (4*I)*a^2*m^2*r^4*w + (32*I)*cM*r^5*w - 12*a*m*r^5*w - (10*I)*r^6*w - 
      I*a^6*sss*w + 4*a^5*cM*m*sss*w - (6*I)*a^6*m^2*sss*w - 
      6*a^5*m*r*sss*w - 8*a^3*cM^2*m*r*sss*w + (12*I)*a^4*cM*m^2*r*sss*w + 
      (3*I)*a^4*r^2*sss*w + (4*I)*a^2*cM^2*r^2*sss*w + 6*a^3*cM*m*r^2*sss*w - 
      (4*I)*a^4*m^2*r^2*sss*w - (16*I)*a^2*cM*r^3*sss*w + 
      20*a*cM^2*m*r^3*sss*w - (4*I)*a^2*cM*m^2*r^3*sss*w + 
      (9*I)*a^2*r^4*sss*w + (12*I)*cM^2*r^4*sss*w - 22*a*cM*m*r^4*sss*w + 
      (2*I)*a^2*m^2*r^4*sss*w - (16*I)*cM*r^5*sss*w + 6*a*m*r^5*sss*w + 
      (5*I)*r^6*sss*w - 6*a^6*cM*w^2 + 24*a^4*cM^3*w^2 - (30*I)*a^7*m*w^2 - 
      (54*I)*a^5*cM^2*m*w^2 + 26*a^6*cM*m^2*w^2 - (18*I)*a^7*m^3*w^2 + 
      8*a^6*r*w^2 - 76*a^4*cM^2*r*w^2 + (170*I)*a^5*cM*m*r*w^2 - 
      18*a^6*m^2*r*w^2 + 22*a^4*cM*r^2*w^2 + 80*a^2*cM^3*r^2*w^2 - 
      (46*I)*a^5*m*r^2*w^2 - (144*I)*a^3*cM^2*m*r^2*w^2 - 
      44*a^4*cM*m^2*r^2*w^2 - (12*I)*a^5*m^3*r^2*w^2 + 8*a^4*r^3*w^2 - 
      56*a^2*cM^2*r^3*w^2 + (60*I)*a^3*cM*m*r^3*w^2 - 4*a^4*m^2*r^3*w^2 - 
      2*a^2*cM*r^4*w^2 - 8*cM^3*r^4*w^2 + (14*I)*a^3*m*r^4*w^2 + 
      (46*I)*a*cM^2*m*r^4*w^2 - 22*a^2*cM*m^2*r^4*w^2 + 
      (6*I)*a^3*m^3*r^4*w^2 - 8*a^2*r^5*w^2 - 12*cM^2*r^5*w^2 - 
      (46*I)*a*cM*m*r^5*w^2 + 14*a^2*m^2*r^5*w^2 + 34*cM*r^6*w^2 + 
      (30*I)*a*m*r^6*w^2 - 8*r^7*w^2 + 3*a^6*cM*sss*w^2 + 
      (4*I)*a^7*m*sss*w^2 - 4*a^6*r*sss*w^2 - 6*a^4*cM^2*r*sss*w^2 - 
      (8*I)*a^5*cM*m*r*sss*w^2 + 21*a^4*cM*r^2*sss*w^2 + 
      (4*I)*a^5*m*r^2*sss*w^2 - 4*a^4*r^3*sss*w^2 - 20*a^2*cM^2*r^3*sss*w^2 + 
      9*a^2*cM*r^4*sss*w^2 - (4*I)*a^3*m*r^4*sss*w^2 + 4*a^2*r^5*sss*w^2 + 
      2*cM^2*r^5*sss*w^2 + (8*I)*a*cM*m*r^5*sss*w^2 - 9*cM*r^6*sss*w^2 - 
      (4*I)*a*m*r^6*sss*w^2 + 4*r^7*sss*w^2 + (18*I)*a^8*w^3 + 
      (30*I)*a^6*cM^2*w^3 + (14*I)*a^8*m^2*w^3 - (110*I)*a^6*cM*r*w^3 - 
      4*a^7*m*r*w^3 + (22*I)*a^6*r^2*w^3 + (118*I)*a^4*cM^2*r^2*w^3 + 
      48*a^5*cM*m*r^2*w^3 + (18*I)*a^6*m^2*r^2*w^3 - (26*I)*a^4*cM*r^3*w^3 - 
      4*a^5*m*r^3*w^3 - (14*I)*a^4*r^4*w^3 - (62*I)*a^2*cM^2*r^4*w^3 + 
      48*a^3*cM*m*r^4*w^3 - (6*I)*a^4*m^2*r^4*w^3 + (70*I)*a^2*cM*r^5*w^3 + 
      4*a^3*m*r^5*w^3 - (22*I)*a^2*r^6*w^3 - (6*I)*cM^2*r^6*w^3 - 
      (10*I)*a^2*m^2*r^6*w^3 - (14*I)*cM*r^7*w^3 + 4*a*m*r^7*w^3 - 
      (4*I)*r^8*w^3 - 6*a^8*cM*w^4 - (4*I)*a^9*m*w^4 + 4*a^8*r*w^4 - 
      20*a^6*cM*r^2*w^4 - (8*I)*a^7*m*r^2*w^4 + 8*a^6*r^3*w^4 - 
      24*a^4*cM*r^4*w^4 - 12*a^2*cM*r^6*w^4 + (8*I)*a^3*m*r^6*w^4 - 
      8*a^2*r^7*w^4 - 2*cM*r^8*w^4 + (4*I)*a*m*r^8*w^4 - 4*r^9*w^4)*fR0[r])/
    (36*cM*(a^2 - 2*cM*r + r^2)*w^3) + 
   (a^2*(-2*a^2*cM^2*m^2 - 2*a^4*m^4 + 4*a^2*cM*m^2*r - 2*a^2*m^2*r^2 + 
      a^4*m^2*sss - 2*a^2*cM*m^2*r*sss + a^2*m^2*r^2*sss + 2*a^5*m*w + 
      8*a^3*cM^2*m*w - (4*I)*a^4*cM*m^2*w + 8*a^5*m^3*w - (2*I)*a^4*r*w - 
      18*a^3*cM*m*r*w + (4*I)*a^2*cM*r^2*w + 6*a^3*m*r^2*w + 
      4*a*cM^2*m*r^2*w - (4*I)*a^2*cM*m^2*r^2*w - (4*I)*a^2*r^3*w + 
      2*a*cM*m*r^3*w + (4*I)*cM*r^4*w - 4*a*m*r^4*w - (2*I)*r^5*w - 
      2*a^5*m*sss*w + I*a^4*r*sss*w + 4*a^3*cM*m*r*sss*w - 
      (2*I)*a^2*cM*r^2*sss*w + (2*I)*a^2*r^3*sss*w - 4*a*cM*m*r^3*sss*w - 
      (2*I)*cM*r^4*sss*w + 2*a*m*r^4*sss*w + I*r^5*sss*w - 6*a^4*cM^2*w^2 + 
      (10*I)*a^5*cM*m*w^2 - 10*a^6*m^2*w^2 + 16*a^4*cM*r*w^2 - 
      (4*I)*a^5*m*r*w^2 - 20*a^2*cM^2*r^2*w^2 + (16*I)*a^3*cM*m*r^2*w^2 - 
      4*a^4*m^2*r^2*w^2 + 4*a^2*cM*r^3*w^2 + 2*cM^2*r^4*w^2 + 
      (6*I)*a*cM*m*r^4*w^2 + 6*a^2*m^2*r^4*w^2 + 4*cM*r^5*w^2 + 
      (4*I)*a*m*r^5*w^2 - (6*I)*a^6*cM*w^3 + 4*a^7*m*w^3 + (4*I)*a^6*r*w^3 - 
      (14*I)*a^4*cM*r^2*w^3 + 4*a^5*m*r^2*w^3 + (4*I)*a^4*r^3*w^3 - 
      (10*I)*a^2*cM*r^4*w^3 - 4*a^3*m*r^4*w^3 - (4*I)*a^2*r^5*w^3 - 
      (2*I)*cM*r^6*w^3 - 4*a*m*r^6*w^3 - (4*I)*r^7*w^3)*
     Derivative[1][fR0][r])/(36*cM*w^3), 
 f06f33a[r] -> (a^2*((-4*I)*a^2*sss + (16*I)*cM^2*sss + 20*a*cM*m*sss - 
      (4*I)*a^2*m^2*sss - (24*I)*cM*r*sss - 20*a*m*r*sss + (12*I)*r^2*sss + 
      (4*I)*a^2*sss^2 - (8*I)*cM^2*sss^2 - 10*a*cM*m*sss^2 + 
      (2*I)*a^2*m^2*sss^2 + (8*I)*cM*r*sss^2 + 10*a*m*r*sss^2 - 
      (4*I)*r^2*sss^2 - I*a^2*sss^3 + (2*I)*cM*r*sss^3 - I*r^2*sss^3 + 
      32*a^2*cM*w - (8*I)*a^3*m*w - 48*a^2*r*w - (64*I)*a*cM*m*r*w - 
      16*a^2*m^2*r*w + (72*I)*a*m*r^2*w + 16*r^3*w - 36*a^2*cM*sss*w + 
      (24*I)*a^3*m*sss*w - (48*I)*a*cM^2*m*sss*w - 60*a^2*cM*m^2*sss*w + 
      (12*I)*a^3*m^3*sss*w + 40*a^2*r*sss*w + (104*I)*a*cM*m*r*sss*w + 
      68*a^2*m^2*r*sss*w - 12*cM*r^2*sss*w - (64*I)*a*m*r^2*sss*w + 
      8*r^3*sss*w + 10*a^2*cM*sss^2*w - (10*I)*a^3*m*sss^2*w - 
      8*a^2*r*sss^2*w + (12*I)*a*cM*m*r*sss^2*w + 6*cM*r^2*sss^2*w - 
      (10*I)*a*m*r^2*sss^2*w - 8*r^3*sss^2*w + (56*I)*a^4*w^2 - 
      (192*I)*a^2*cM^2*w^2 - 272*a^3*cM*m*w^2 + (80*I)*a^4*m^2*w^2 - 
      (96*I)*a^2*cM^2*m^2*w^2 - 120*a^3*cM*m^3*w^2 + (24*I)*a^4*m^4*w^2 + 
      (416*I)*a^2*cM*r*w^2 + 340*a^3*m*r*w^2 - 16*a*cM^2*m*r*w^2 + 
      (228*I)*a^2*cM*m^2*r*w^2 + 140*a^3*m^3*r*w^2 - (248*I)*a^2*r^2*w^2 - 
      (32*I)*cM^2*r^2*w^2 + 112*a*cM*m*r^2*w^2 - (188*I)*a^2*m^2*r^2*w^2 + 
      (16*I)*cM*r^3*w^2 - 100*a*m*r^3*w^2 - (16*I)*r^4*w^2 - 
      (50*I)*a^4*sss*w^2 + (72*I)*a^2*cM^2*sss*w^2 + 150*a^3*cM*m*sss*w^2 - 
      (54*I)*a^4*m^2*sss*w^2 - (100*I)*a^2*cM*r*sss*w^2 - 
      142*a^3*m*r*sss*w^2 + (24*I)*a^2*cM*m^2*r*sss*w^2 + 
      (56*I)*a^2*r^2*sss*w^2 - (8*I)*cM^2*r^2*sss*w^2 - 
      18*a*cM*m*r^2*sss*w^2 - (30*I)*a^2*m^2*r^2*sss*w^2 + 
      (4*I)*cM*r^3*sss*w^2 - 22*a*m*r^3*sss*w^2 + (10*I)*r^4*sss*w^2 + 
      (11*I)*a^4*sss^2*w^2 - (18*I)*a^2*cM*r*sss^2*w^2 + 
      (10*I)*a^2*r^2*sss^2*w^2 + (6*I)*cM*r^3*sss^2*w^2 - I*r^4*sss^2*w^2 + 
      288*a^4*cM*w^3 - (164*I)*a^5*m*w^3 + (192*I)*a^3*cM^2*m*w^3 + 
      360*a^4*cM*m^2*w^3 - (96*I)*a^5*m^3*w^3 - 216*a^4*r*w^3 + 
      16*a^2*cM^2*r*w^3 - (488*I)*a^3*cM*m*r*w^3 - 356*a^4*m^2*r*w^3 - 
      144*a^2*cM*r^2*w^3 + (272*I)*a^3*m*r^2*w^3 - (64*I)*a*cM^2*m*r^2*w^3 - 
      104*a^2*cM*m^2*r^2*w^3 - (32*I)*a^3*m^3*r^2*w^3 - 64*a^2*r^3*w^3 + 
      (136*I)*a*cM*m*r^3*w^3 - 4*a^2*m^2*r^3*w^3 + 32*cM*r^4*w^3 + 
      (20*I)*a*m*r^4*w^3 + 24*r^5*w^3 - 90*a^4*cM*sss*w^3 + 
      (72*I)*a^5*m*sss*w^3 + 60*a^4*r*sss*w^3 - (48*I)*a^3*cM*m*r*sss*w^3 + 
      16*a^2*cM*r^2*sss*w^3 + (64*I)*a^3*m*r^2*sss*w^3 + 56*a^2*r^3*sss*w^3 + 
      (16*I)*a*cM*m*r^3*sss*w^3 - 6*cM*r^4*sss*w^3 - (8*I)*a*m*r^4*sss*w^3 - 
      4*r^5*sss*w^3 + (84*I)*a^6*w^4 - (96*I)*a^4*cM^2*w^4 - 
      360*a^5*cM*m*w^4 + (144*I)*a^6*m^2*w^4 + (260*I)*a^4*cM*r*w^4 + 
      292*a^5*m*r*w^4 - (56*I)*a^4*r^2*w^4 + (64*I)*a^2*cM^2*r^2*w^4 + 
      208*a^3*cM*m*r^2*w^4 + (96*I)*a^4*m^2*r^2*w^4 - 
      (152*I)*a^2*cM*r^3*w^4 + 72*a^3*m*r^3*w^4 - (4*I)*a^2*r^4*w^4 - 
      16*a*cM*m*r^4*w^4 - (8*I)*a^2*m^2*r^4*w^4 + (20*I)*cM*r^5*w^4 - 
      20*a*m*r^5*w^4 - (24*I)*r^6*w^4 - (30*I)*a^6*sss*w^4 + 
      (24*I)*a^4*cM*r*sss*w^4 - (34*I)*a^4*r^2*sss*w^4 - 
      (16*I)*a^2*cM*r^3*sss*w^4 + (2*I)*a^2*r^4*sss*w^4 + (6*I)*r^6*sss*w^4 + 
      120*a^6*cM*w^5 - (96*I)*a^7*m*w^5 - 76*a^6*r*w^5 - 104*a^4*cM*r^2*w^5 - 
      (96*I)*a^5*m*r^2*w^5 - 68*a^4*r^3*w^5 + 16*a^2*cM*r^4*w^5 + 
      (16*I)*a^3*m*r^4*w^5 + 12*a^2*r^5*w^5 + (16*I)*a*m*r^6*w^5 + 
      4*r^7*w^5 + (24*I)*a^8*w^6 + (32*I)*a^6*r^2*w^6 - (8*I)*a^4*r^4*w^6 - 
      (16*I)*a^2*r^6*w^6)*fR0[r])/(72*cM*w^3) - 
   (a^2*(a^2 - 2*cM*r + r^2)*((2*I)*cM*sss + 2*a*m*sss - (2*I)*r*sss - 
      I*cM*sss^2 - a*m*sss^2 + I*r*sss^2 + 4*a^2*w - (8*I)*a*m*r*w - 
      4*r^2*w - 4*a^2*sss*w - (6*I)*a*cM*m*sss*w - 6*a^2*m^2*sss*w + 
      (10*I)*a*m*r*sss*w + a^2*sss^2*w + r^2*sss^2*w - (24*I)*a^2*cM*w^2 - 
      28*a^3*m*w^2 - (12*I)*a^2*cM*m^2*w^2 - 12*a^3*m^3*w^2 + 
      (40*I)*a^2*r*w^2 - 2*a*cM*m*r*w^2 + (22*I)*a^2*m^2*r*w^2 - 
      (4*I)*cM*r^2*w^2 + 18*a*m*r^2*w^2 + (4*I)*r^3*w^2 + 
      (9*I)*a^2*cM*sss*w^2 + 15*a^3*m*sss*w^2 - (14*I)*a^2*r*sss*w^2 - 
      I*cM*r^2*sss*w^2 + 3*a*m*r^2*sss*w^2 - (2*I)*r^3*sss*w^2 + 30*a^4*w^3 + 
      (24*I)*a^3*cM*m*w^3 + 36*a^4*m^2*w^3 + 2*a^2*cM*r*w^3 - 
      (48*I)*a^3*m*r*w^3 - (8*I)*a*cM*m*r^2*w^3 + 4*a^2*m^2*r^2*w^3 + 
      6*cM*r^3*w^3 - 14*r^4*w^3 - 9*a^4*sss*w^3 - 6*a^2*r^2*sss*w^3 + 
      3*r^4*sss*w^3 - (12*I)*a^4*cM*w^4 - 36*a^5*m*w^4 + (26*I)*a^4*r*w^4 + 
      (8*I)*a^2*cM*r^2*w^4 - 8*a^3*m*r^2*w^4 + (4*I)*a^2*r^3*w^4 + 
      8*a*m*r^4*w^4 - (2*I)*r^5*w^4 + 12*a^6*w^5 + 4*a^4*r^2*w^5 - 
      8*a^2*r^4*w^5)*Derivative[1][fR0][r])/(36*cM*w^3), 
 f06f33b[r] -> (a*((4*I)*a^3*m - (16*I)*a*cM^2*m - 20*a^2*cM*m^2 + 
      (4*I)*a^3*m^3 + (24*I)*a*cM*m*r + 20*a^2*m^2*r - (12*I)*a*m*r^2 - 
      (4*I)*a^3*m*sss + (8*I)*a*cM^2*m*sss + 10*a^2*cM*m^2*sss - 
      (2*I)*a^3*m^3*sss - (8*I)*a*cM*m*r*sss - 10*a^2*m^2*r*sss + 
      (4*I)*a*m*r^2*sss + I*a^3*m*sss^2 - (2*I)*a*cM*m*r*sss^2 + 
      I*a*m*r^2*sss^2 - (16*I)*a^4*w + (64*I)*a^2*cM^2*w + 108*a^3*cM*m*w - 
      (32*I)*a^4*m^2*w + (24*I)*a^2*cM^2*m^2*w + 30*a^3*cM*m^3*w - 
      (6*I)*a^4*m^4*w - (88*I)*a^2*cM*r*w - 100*a^3*m*r*w + 8*a*cM^2*m*r*w - 
      (62*I)*a^2*cM*m^2*r*w - 36*a^3*m^3*r*w + (40*I)*a^2*r^2*w - 
      (16*I)*cM^2*r^2*w - 20*a*cM*m*r^2*w + (38*I)*a^2*m^2*r^2*w + 
      (24*I)*cM*r^3*w + 4*a*m*r^3*w - (8*I)*r^4*w + (14*I)*a^4*sss*w - 
      (24*I)*a^2*cM^2*sss*w - 40*a^3*cM*m*sss*w + (13*I)*a^4*m^2*sss*w + 
      (24*I)*a^2*cM*r*sss*w + 38*a^3*m*r*sss*w - (6*I)*a^2*cM*m^2*r*sss*w - 
      (16*I)*a^2*r^2*sss*w + 4*a*cM*m*r^2*sss*w + (5*I)*a^2*m^2*r^2*sss*w - 
      2*a*m*r^3*sss*w + (2*I)*r^4*sss*w - (3*I)*a^4*sss^2*w + 
      (6*I)*a^2*cM*r*sss^2*w - (2*I)*a^2*r^2*sss^2*w - (2*I)*cM*r^3*sss^2*w + 
      I*r^4*sss^2*w - 104*a^4*cM*w^2 + (62*I)*a^5*m*w^2 - 
      (72*I)*a^3*cM^2*m*w^2 - 120*a^4*cM*m^2*w^2 + (30*I)*a^5*m^3*w^2 + 
      74*a^4*r*w^2 - 8*a^2*cM^2*r*w^2 + (192*I)*a^3*cM*m*r*w^2 + 
      128*a^4*m^2*r*w^2 + 24*a^2*cM*r^2*w^2 - (96*I)*a^3*m*r^2*w^2 + 
      (24*I)*a*cM^2*m*r^2*w^2 + 36*a^2*cM*m^2*r^2*w^2 + 
      (6*I)*a^3*m^3*r^2*w^2 + 4*a^2*r^3*w^2 - (48*I)*a*cM*m*r^3*w^2 - 
      8*a^2*m^2*r^3*w^2 + 16*cM*r^4*w^2 + (18*I)*a*m*r^4*w^2 - 6*r^5*w^2 + 
      30*a^4*cM*sss*w^2 - (23*I)*a^5*m*sss*w^2 - 20*a^4*r*sss*w^2 + 
      (18*I)*a^3*cM*m*r*sss*w^2 - (18*I)*a^3*m*r^2*sss*w^2 - 
      16*a^2*r^3*sss*w^2 - (6*I)*a*cM*m*r^3*sss*w^2 + 2*cM*r^4*sss*w^2 + 
      (5*I)*a*m*r^4*sss*w^2 + 4*r^5*sss*w^2 - (34*I)*a^6*w^3 + 
      (48*I)*a^4*cM^2*w^3 + 150*a^5*cM*m*w^3 - (54*I)*a^6*m^2*w^3 - 
      (130*I)*a^4*cM*r*w^3 - 130*a^5*m*r*w^3 + (32*I)*a^4*r^2*w^3 - 
      (32*I)*a^2*cM^2*r^2*w^3 - 88*a^3*cM*m*r^2*w^3 - 
      (28*I)*a^4*m^2*r^2*w^3 + (76*I)*a^2*cM*r^3*w^3 - 20*a^3*m*r^3*w^3 - 
      (14*I)*a^2*r^4*w^3 + 6*a*cM*m*r^4*w^3 + (6*I)*a^2*m^2*r^4*w^3 - 
      (10*I)*cM*r^5*w^3 + 10*a*m*r^5*w^3 + (12*I)*a^6*sss*w^3 - 
      (12*I)*a^4*cM*r*sss*w^3 + (12*I)*a^4*r^2*sss*w^3 + 
      (8*I)*a^2*cM*r^3*sss*w^3 - (2*I)*a^2*r^4*sss*w^3 - (2*I)*r^6*sss*w^3 - 
      60*a^6*cM*w^4 + (42*I)*a^7*m*w^4 + 38*a^6*r*w^4 + 52*a^4*cM*r^2*w^4 + 
      (38*I)*a^5*m*r^2*w^4 + 34*a^4*r^3*w^4 - 8*a^2*cM*r^4*w^4 - 
      (10*I)*a^3*m*r^4*w^4 - 6*a^2*r^5*w^4 - (6*I)*a*m*r^6*w^4 - 2*r^7*w^4 - 
      (12*I)*a^8*w^5 - (16*I)*a^6*r^2*w^5 + (4*I)*a^4*r^4*w^5 + 
      (8*I)*a^2*r^6*w^5)*fR0[r])/(36*cM*w^3) + 
   (a*(a^2 - 2*cM*r + r^2)*((4*I)*a*cM*m + 4*a^2*m^2 - (4*I)*a*m*r - 
      (2*I)*a*cM*m*sss - 2*a^2*m^2*sss + (2*I)*a*m*r*sss - (16*I)*a^2*cM*w - 
      22*a^3*m*w - (6*I)*a^2*cM*m^2*w - 6*a^3*m^3*w + (14*I)*a^2*r*w - 
      2*a*cM*m*r*w + (12*I)*a^2*m^2*r*w + (4*I)*cM*r^2*w - (2*I)*r^3*w + 
      (6*I)*a^2*cM*sss*w + 8*a^3*m*sss*w - (7*I)*a^2*r*sss*w + I*r^3*sss*w + 
      22*a^4*w^2 + (18*I)*a^3*cM*m*w^2 + 24*a^4*m^2*w^2 + 2*a^2*cM*r*w^2 - 
      (38*I)*a^3*m*r*w^2 + 4*a^2*r^2*w^2 - (6*I)*a*cM*m*r^2*w^2 + 
      6*cM*r^3*w^2 + (2*I)*a*m*r^3*w^2 - 2*r^4*w^2 - 6*a^4*sss*w^2 - 
      4*a^2*r^2*sss*w^2 + 2*r^4*sss*w^2 - (12*I)*a^4*cM*w^3 - 30*a^5*m*w^3 + 
      (26*I)*a^4*r*w^3 + (8*I)*a^2*cM*r^2*w^3 - 4*a^3*m*r^2*w^3 + 
      (4*I)*a^2*r^3*w^3 + 6*a*m*r^4*w^3 - (2*I)*r^5*w^3 + 12*a^6*w^4 + 
      4*a^4*r^2*w^4 - 8*a^2*r^4*w^4)*Derivative[1][fR0][r])/(36*cM*w^3), 
 f06f34a[r] -> (a^2*(-4*a^4*m^2 + 16*a^2*cM^2*m^2 - (20*I)*a^3*cM*m^3 - 
      4*a^4*m^4 - 24*a^2*cM*m^2*r + (20*I)*a^3*m^3*r + 12*a^2*m^2*r^2 + 
      4*a^4*m^2*sss - 8*a^2*cM^2*m^2*sss + (10*I)*a^3*cM*m^3*sss + 
      2*a^4*m^4*sss + 8*a^2*cM*m^2*r*sss - (10*I)*a^3*m^3*r*sss - 
      4*a^2*m^2*r^2*sss - a^4*m^2*sss^2 + 2*a^2*cM*m^2*r*sss^2 - 
      a^2*m^2*r^2*sss^2 - (8*I)*a^4*cM*w + 8*a^5*m*w - 40*a^3*cM^2*m*w + 
      (86*I)*a^4*cM*m^2*w + 28*a^5*m^3*w - 24*a^3*cM^2*m^3*w + 
      (30*I)*a^4*cM*m^4*w + 6*a^5*m^5*w - (4*I)*a^4*r*w + 
      (32*I)*a^2*cM^2*r*w + 80*a^3*cM*m*r*w - 16*a*cM^3*m*r*w - 
      (78*I)*a^4*m^2*r*w - (4*I)*a^2*cM^2*m^2*r*w + 42*a^3*cM*m^3*r*w - 
      (32*I)*a^4*m^4*r*w - (24*I)*a^2*cM*r^2*w - 56*a^3*m*r^2*w + 
      80*a*cM^2*m*r^2*w - (42*I)*a^2*cM*m^2*r^2*w - 26*a^3*m^3*r^2*w + 
      (8*I)*a^2*r^3*w - 72*a*cM*m*r^3*w + (30*I)*a^2*m^2*r^3*w - 
      (16*I)*cM*r^4*w + 16*a*m*r^4*w + (12*I)*r^5*w + (4*I)*a^4*cM*sss*w - 
      8*a^5*m*sss*w + 16*a^3*cM^2*m*sss*w - (30*I)*a^4*cM*m^2*sss*w - 
      11*a^5*m^3*sss*w + (4*I)*a^4*r*sss*w - (16*I)*a^2*cM^2*r*sss*w - 
      20*a^3*cM*m*r*sss*w + (25*I)*a^4*m^2*r*sss*w + 6*a^3*cM*m^3*r*sss*w + 
      (8*I)*a^2*cM*r^2*sss*w + 20*a^3*m*r^2*sss*w - 28*a*cM^2*m*r^2*sss*w + 
      (24*I)*a^2*cM*m^2*r^2*sss*w - 3*a^3*m^3*r^2*sss*w + 
      24*a*cM*m*r^3*sss*w - (15*I)*a^2*m^2*r^3*sss*w + (4*I)*cM*r^4*sss*w - 
      4*a*m*r^4*sss*w - (4*I)*r^5*sss*w + 2*a^5*m*sss^2*w - I*a^4*r*sss^2*w - 
      4*a^3*cM*m*r*sss^2*w + (2*I)*a^2*cM*r^2*sss^2*w - 
      (2*I)*a^2*r^3*sss^2*w + 4*a*cM*m*r^3*sss^2*w + (2*I)*cM*r^4*sss^2*w - 
      2*a*m*r^4*sss^2*w - I*r^5*sss^2*w - 8*a^6*w^2 + 40*a^4*cM^2*w^2 - 
      (100*I)*a^5*cM*m*w^2 - 50*a^6*m^2*w^2 + 48*a^4*cM^2*m^2*w^2 - 
      (90*I)*a^5*cM*m^3*w^2 - 24*a^6*m^4*w^2 + 28*a^4*cM*r*w^2 - 
      96*a^2*cM^3*r*w^2 + (68*I)*a^5*m*r*w^2 + (68*I)*a^3*cM^2*m*r*w^2 - 
      74*a^4*cM*m^2*r*w^2 + (78*I)*a^5*m^3*r*w^2 - 48*a^4*r^2*w^2 - 
      16*a^2*cM^2*r^2*w^2 + (24*I)*a^3*cM*m*r^2*w^2 + 54*a^4*m^2*r^2*w^2 - 
      96*a^2*cM^2*m^2*r^2*w^2 + (78*I)*a^3*cM*m^3*r^2*w^2 + 
      104*a^2*cM*r^3*w^2 - (16*I)*a^3*m*r^3*w^2 - (20*I)*a*cM^2*m*r^3*w^2 + 
      134*a^2*cM*m^2*r^3*w^2 - (50*I)*a^3*m^3*r^3*w^2 - 8*a^2*r^4*w^2 + 
      56*cM^2*r^4*w^2 + (60*I)*a*cM*m*r^4*w^2 - 32*a^2*m^2*r^4*w^2 - 
      84*cM*r^5*w^2 - (52*I)*a*m*r^5*w^2 + 32*r^6*w^2 + 4*a^6*sss*w^2 + 
      (20*I)*a^5*cM*m*sss*w^2 + 16*a^6*m^2*sss*w^2 - 34*a^4*cM*r*sss*w^2 - 
      (8*I)*a^5*m*r*sss*w^2 - 12*a^4*cM*m^2*r*sss*w^2 + 24*a^4*r^2*sss*w^2 + 
      72*a^2*cM^2*r^2*sss*w^2 - (32*I)*a^3*cM*m*r^2*sss*w^2 + 
      4*a^4*m^2*r^2*sss*w^2 - 68*a^2*cM*r^3*sss*w^2 - 
      (4*I)*a^3*m*r^3*sss*w^2 + 12*a^2*cM*m^2*r^3*sss*w^2 + 
      4*a^2*r^4*sss*w^2 - 16*cM^2*r^4*sss*w^2 + (4*I)*a*cM*m*r^4*sss*w^2 - 
      12*a^2*m^2*r^4*sss*w^2 + 30*cM*r^5*sss*w^2 + (4*I)*a*m*r^5*sss*w^2 - 
      16*r^6*sss*w^2 + (2*I)*a^6*cM*w^3 + 24*a^7*m*w^3 - 24*a^5*cM^2*m*w^3 + 
      (90*I)*a^6*cM*m^2*w^3 + 36*a^7*m^3*w^3 + (22*I)*a^6*r*w^3 + 
      14*a^5*cM*m*r*w^3 - (54*I)*a^6*m^2*r*w^3 - (78*I)*a^4*cM*r^2*w^3 + 
      20*a^5*m*r^2*w^3 + 192*a^3*cM^2*m*r^2*w^3 - (180*I)*a^4*cM*m^2*r^2*
       w^3 - (2*I)*a^4*r^3*w^3 - (64*I)*a^2*cM^2*r^3*w^3 - 
      288*a^3*cM*m*r^3*w^3 + (60*I)*a^4*m^2*r^3*w^3 + (94*I)*a^2*cM*r^4*w^3 + 
      24*a^3*m*r^4*w^3 - 56*a*cM^2*m*r^4*w^3 + (22*I)*a^2*cM*m^2*r^4*w^3 - 
      16*a^3*m^3*r^4*w^3 - (22*I)*a^2*r^5*w^3 + 98*a*cM*m*r^5*w^3 + 
      (14*I)*a^2*m^2*r^5*w^3 + (14*I)*cM*r^6*w^3 - 52*a*m*r^6*w^3 + 
      (2*I)*r^7*w^3 - 7*a^7*m*sss*w^3 - I*a^6*r*sss*w^3 + 
      6*a^5*cM*m*r*sss*w^3 + (6*I)*a^4*cM*r^2*sss*w^3 - a^5*m*r^2*sss*w^3 + 
      I*a^4*r^3*sss*w^3 - 12*a^3*cM*m*r^3*sss*w^3 + (4*I)*a^2*cM*r^4*sss*
       w^3 + 9*a^3*m*r^4*sss*w^3 + (5*I)*a^2*r^5*sss*w^3 + 
      2*a*cM*m*r^5*sss*w^3 - (2*I)*cM*r^6*sss*w^3 + 3*a*m*r^6*sss*w^3 + 
      (3*I)*r^7*sss*w^3 + 2*a^8*w^4 - (30*I)*a^7*cM*m*w^4 - 24*a^8*m^2*w^4 + 
      18*a^6*cM*r*w^4 + (2*I)*a^7*m*r*w^4 - 40*a^6*r^2*w^4 - 
      96*a^4*cM^2*r^2*w^4 + (126*I)*a^5*cM*m*r^2*w^4 + 130*a^4*cM*r^3*w^4 - 
      (10*I)*a^5*m*r^3*w^4 + 64*a^2*cM^2*r^4*w^4 - (14*I)*a^3*cM*m*r^4*w^4 + 
      32*a^4*m^2*r^4*w^4 - 58*a^2*cM*r^5*w^4 - (6*I)*a^3*m*r^5*w^4 + 
      48*a^2*r^6*w^4 - (10*I)*a*cM*m*r^6*w^4 + 8*a^2*m^2*r^6*w^4 - 
      10*cM*r^7*w^4 + (6*I)*a*m*r^7*w^4 + 6*r^8*w^4 + 6*a^9*m*w^5 + 
      (6*I)*a^8*r*w^5 - (24*I)*a^6*cM*r^2*w^5 - (8*I)*a^4*cM*r^4*w^5 - 
      16*a^5*m*r^4*w^5 - (16*I)*a^4*r^5*w^5 + (16*I)*a^2*cM*r^6*w^5 - 
      8*a^3*m*r^6*w^5 - (8*I)*a^2*r^7*w^5 + 2*a*m*r^8*w^5 + (2*I)*r^9*w^5)*
     fR0[r])/(36*cM*w^3) + (a^2*(a^2 - 2*cM*r + r^2)*
     (-4*a^2*cM*m^2 + (4*I)*a^3*m^3 + 4*a^2*m^2*r + 2*a^2*cM*m^2*sss - 
      (2*I)*a^3*m^3*sss - 2*a^2*m^2*r*sss + (2*I)*a^4*w + 10*a^3*cM*m*w - 
      (18*I)*a^4*m^2*w + 6*a^3*cM*m^3*w - (6*I)*a^4*m^4*w - 
      (8*I)*a^2*cM*r*w - 12*a^3*m*r*w + 4*a*cM^2*m*r*w + 
      (2*I)*a^2*cM*m^2*r*w - 8*a^3*m^3*r*w + (8*I)*a^2*r^2*w - 
      18*a*cM*m*r^2*w + (4*I)*a^2*m^2*r^2*w - (8*I)*cM*r^3*w + 8*a*m*r^3*w + 
      (6*I)*r^4*w - I*a^4*sss*w - 4*a^3*cM*m*sss*w + (6*I)*a^4*m^2*sss*w + 
      (4*I)*a^2*cM*r*sss*w + 4*a^3*m*r*sss*w - (4*I)*a^2*r^2*sss*w + 
      8*a*cM*m*r^2*sss*w - (2*I)*a^2*m^2*r^2*sss*w + (4*I)*cM*r^3*sss*w - 
      4*a*m*r^3*sss*w - (3*I)*r^4*sss*w - 10*a^4*cM*w^2 + (20*I)*a^5*m*w^2 - 
      12*a^4*cM*m^2*w^2 + (18*I)*a^5*m^3*w^2 - 8*a^4*r*w^2 + 
      24*a^2*cM^2*r*w^2 - (12*I)*a^3*cM*m*r*w^2 + 16*a^4*m^2*r*w^2 + 
      16*a^2*cM*r^2*w^2 - (10*I)*a^3*m*r^2*w^2 + 24*a^2*cM*m^2*r^2*w^2 - 
      (6*I)*a^3*m^3*r^2*w^2 + (16*I)*a*cM*m*r^3*w^2 - 16*a^2*m^2*r^3*w^2 - 
      14*cM*r^4*w^2 - (22*I)*a*m*r^4*w^2 + 8*r^5*w^2 - (4*I)*a^5*m*sss*w^2 + 
      4*a^4*r*sss*w^2 - 12*a^2*cM*r^2*sss*w^2 + 4*cM*r^4*sss*w^2 + 
      (4*I)*a*m*r^4*sss*w^2 - 4*r^5*sss*w^2 + (2*I)*a^6*w^3 + 
      6*a^5*cM*m*w^3 - (18*I)*a^6*m^2*w^3 - (6*I)*a^4*cM*r*w^3 - 
      2*a^5*m*r*w^3 - 48*a^3*cM*m*r^2*w^3 + (12*I)*a^4*m^2*r^2*w^3 + 
      (28*I)*a^2*cM*r^3*w^3 + 12*a^3*m*r^3*w^3 + (6*I)*a^2*r^4*w^3 + 
      14*a*cM*m*r^4*w^3 + (10*I)*a^2*m^2*r^4*w^3 - (6*I)*cM*r^5*w^3 - 
      6*a*m*r^5*w^3 + (8*I)*r^6*w^3 + (6*I)*a^7*m*w^4 - 6*a^6*r*w^4 + 
      24*a^4*cM*r^2*w^4 - (6*I)*a^5*m*r^2*w^4 + 6*a^4*r^3*w^4 - 
      16*a^2*cM*r^4*w^4 - (10*I)*a^3*m*r^4*w^4 + 10*a^2*r^5*w^4 + 
      (2*I)*a*m*r^6*w^4 - 2*r^7*w^4)*Derivative[1][fR0][r])/(36*cM*w^3), 
 f06f34b[r] -> -(a*(2*a^5*m - 8*a^3*cM^2*m + (10*I)*a^4*cM*m^2 + 4*a^5*m^3 - 
       8*a^3*cM^2*m^3 + (10*I)*a^4*cM*m^4 + 2*a^5*m^5 + 16*a^3*cM*m*r - 
       16*a*cM^3*m*r - (10*I)*a^4*m^2*r + (20*I)*a^2*cM^2*m^2*r + 
       16*a^3*cM*m^3*r - (10*I)*a^4*m^4*r - 10*a^3*m*r^2 + 40*a*cM^2*m*r^2 - 
       (40*I)*a^2*cM*m^2*r^2 - 10*a^3*m^3*r^2 - 36*a*cM*m*r^3 + 
       (20*I)*a^2*m^2*r^3 + 12*a*m*r^4 - 3*a^5*m*sss + 8*a^3*cM^2*m*sss - 
       (10*I)*a^4*cM*m^2*sss - 3*a^5*m^3*sss - 12*a^3*cM*m*r*sss + 
       (10*I)*a^4*m^2*r*sss + 2*a^3*cM*m^3*r*sss + 9*a^3*m*r^2*sss - 
       4*a*cM^2*m*r^2*sss + (10*I)*a^2*cM*m^2*r^2*sss + a^3*m^3*r^2*sss + 
       6*a*cM*m*r^3*sss - (10*I)*a^2*m^2*r^3*sss - 4*a*m*r^4*sss + 
       a^5*m*sss^2 - 2*a^3*cM*m*r*sss^2 + 2*a*cM*m*r^3*sss^2 - 
       a*m*r^4*sss^2 - 6*a^6*w + 24*a^4*cM^2*w - (32*I)*a^5*cM*m*w - 
       16*a^6*m^2*w + 32*a^4*cM^2*m^2*w - (50*I)*a^5*cM*m^3*w - 
       12*a^6*m^4*w + 24*a^4*cM*r*w - 48*a^2*cM^3*r*w + (20*I)*a^5*m*r*w - 
       70*a^4*cM*m^2*r*w + (48*I)*a^5*m^3*r*w - 38*a^4*r^2*w + 
       8*a^2*cM^2*r^2*w + (30*I)*a^3*cM*m*r^2*w + 56*a^4*m^2*r^2*w - 
       48*a^2*cM^2*m^2*r^2*w + (46*I)*a^3*cM*m^3*r^2*w + 4*a^4*m^4*r^2*w + 
       60*a^2*cM*r^3*w - (20*I)*a^3*m*r^3*w - (20*I)*a*cM^2*m*r^3*w + 
       66*a^2*cM*m^2*r^3*w - (40*I)*a^3*m^3*r^3*w - 26*a^2*r^4*w + 
       8*cM^2*r^4*w + (30*I)*a*cM*m*r^4*w - 32*a^2*m^2*r^4*w - 12*cM*r^5*w - 
       (8*I)*a*m*r^5*w + 6*r^6*w + 3*a^6*sss*w + (10*I)*a^5*cM*m*sss*w + 
       8*a^6*m^2*sss*w - 24*a^4*cM*r*sss*w - (4*I)*a^5*m*r*sss*w - 
       8*a^4*cM*m^2*r*sss*w + 19*a^4*r^2*sss*w + 36*a^2*cM^2*r^2*sss*w - 
       (12*I)*a^3*cM*m*r^2*sss*w - 46*a^2*cM*r^3*sss*w + 
       8*a^2*cM*m^2*r^3*sss*w + 13*a^2*r^4*sss*w - 8*cM^2*r^4*sss*w + 
       (2*I)*a*cM*m*r^4*sss*w - 8*a^2*m^2*r^4*sss*w + 10*cM*r^5*sss*w + 
       (4*I)*a*m*r^5*sss*w - 3*r^6*sss*w + (6*I)*a^6*cM*w^2 + 12*a^7*m*w^2 - 
       24*a^5*cM^2*m*w^2 + (70*I)*a^6*cM*m^2*w^2 + 24*a^7*m^3*w^2 + 
       (12*I)*a^4*cM^2*r*w^2 + 44*a^5*cM*m*r*w^2 - (50*I)*a^6*m^2*r*w^2 - 
       (10*I)*a^4*cM*r^2*w^2 - 12*a^5*m*r^2*w^2 + 144*a^3*cM^2*m*r^2*w^2 - 
       (136*I)*a^4*cM*m^2*r^2*w^2 - 8*a^5*m^3*r^2*w^2 - 
       (28*I)*a^2*cM^2*r^3*w^2 - 196*a^3*cM*m*r^3*w^2 + 
       (60*I)*a^4*m^2*r^3*w^2 + (34*I)*a^2*cM*r^4*w^2 + 40*a^3*m*r^4*w^2 - 
       40*a*cM^2*m*r^4*w^2 + (22*I)*a^2*cM*m^2*r^4*w^2 - 12*a^3*m^3*r^4*w^2 + 
       72*a*cM*m*r^5*w^2 + (10*I)*a^2*m^2*r^5*w^2 - (14*I)*cM*r^6*w^2 - 
       16*a*m*r^6*w^2 - 5*a^7*m*sss*w^2 + 6*a^5*cM*m*r*sss*w^2 + 
       a^5*m*r^2*sss*w^2 - 12*a^3*cM*m*r^3*sss*w^2 + 7*a^3*m*r^4*sss*w^2 + 
       2*a*cM*m*r^5*sss*w^2 + a*m*r^6*sss*w^2 - (30*I)*a^7*cM*m*w^3 - 
       20*a^8*m^2*w^3 + 18*a^6*cM*r*w^3 + (6*I)*a^7*m*r*w^3 - 
       42*a^6*r^2*w^3 - 96*a^4*cM^2*r^2*w^3 + (114*I)*a^5*cM*m*r^2*w^3 + 
       4*a^6*m^2*r^2*w^3 + 106*a^4*cM*r^3*w^3 - (6*I)*a^5*m*r^3*w^3 - 
       6*a^4*r^4*w^3 + 64*a^2*cM^2*r^4*w^3 - (22*I)*a^3*cM*m*r^4*w^3 + 
       28*a^4*m^2*r^4*w^3 - 82*a^2*cM*r^5*w^3 - (10*I)*a^3*m*r^5*w^3 + 
       34*a^2*r^6*w^3 - (6*I)*a*cM*m*r^6*w^3 + 4*a^2*m^2*r^6*w^3 - 
       10*cM*r^7*w^3 + (2*I)*a*m*r^7*w^3 - 2*r^8*w^3 + 6*a^9*m*w^4 + 
       (6*I)*a^8*r*w^4 - (24*I)*a^6*cM*r^2*w^4 - (8*I)*a^4*cM*r^4*w^4 - 
       16*a^5*m*r^4*w^4 - (16*I)*a^4*r^5*w^4 + (16*I)*a^2*cM*r^6*w^4 - 
       8*a^3*m*r^6*w^4 - (8*I)*a^2*r^7*w^4 + 2*a*m*r^8*w^4 + (2*I)*r^9*w^4)*
      fR0[r])/(36*cM*w^3) + (a*(a^2 - 2*cM*r + r^2)*
     (-2*a^3*cM*m + (2*I)*a^4*m^2 - 2*a^3*cM*m^3 + (2*I)*a^4*m^4 + 
      2*a^3*m*r - 4*a*cM^2*m*r + (4*I)*a^2*cM*m^2*r + 2*a^3*m^3*r + 
      8*a*cM*m*r^2 - (4*I)*a^2*m^2*r^2 - 4*a*m*r^3 + 2*a^3*cM*m*sss - 
      (2*I)*a^4*m^2*sss - 2*a^3*m*r*sss - 2*a*cM*m*r^2*sss + 
      (2*I)*a^2*m^2*r^2*sss + 2*a*m*r^3*sss + 6*a^4*cM*w - (6*I)*a^5*m*w + 
      8*a^4*cM*m^2*w - (10*I)*a^5*m^3*w + 6*a^4*r*w - 12*a^2*cM^2*r*w - 
      (2*I)*a^3*cM*m*r*w - 12*a^4*m^2*r*w - 4*a^2*cM*r^2*w + 
      (6*I)*a^3*m*r^2*w - 12*a^2*cM*m^2*r^2*w + (6*I)*a^3*m^3*r^2*w + 
      4*a^2*r^3*w - (10*I)*a*cM*m*r^3*w + 12*a^2*m^2*r^3*w + 2*cM*r^4*w + 
      (4*I)*a*m*r^4*w - 2*r^5*w + (2*I)*a^5*m*sss*w - 3*a^4*r*sss*w + 
      6*a^2*cM*r^2*sss*w - 2*a^2*r^3*sss*w - 2*cM*r^4*sss*w - 
      (2*I)*a*m*r^4*sss*w + r^5*sss*w - 6*a^5*cM*m*w^2 + (14*I)*a^6*m^2*w^2 + 
      (6*I)*a^4*cM*r*w^2 + 6*a^5*m*r*w^2 + 36*a^3*cM*m*r^2*w^2 - 
      (12*I)*a^4*m^2*r^2*w^2 - (4*I)*a^2*cM*r^3*w^2 - 12*a^3*m*r^3*w^2 - 
      10*a*cM*m*r^4*w^2 - (6*I)*a^2*m^2*r^4*w^2 + (6*I)*cM*r^5*w^2 + 
      2*a*m*r^5*w^2 - (6*I)*a^7*m*w^3 + 6*a^6*r*w^3 - 24*a^4*cM*r^2*w^3 + 
      (6*I)*a^5*m*r^2*w^3 - 6*a^4*r^3*w^3 + 16*a^2*cM*r^4*w^3 + 
      (10*I)*a^3*m*r^4*w^3 - 10*a^2*r^5*w^3 - (2*I)*a*m*r^6*w^3 + 2*r^7*w^3)*
     Derivative[1][fR0][r])/(36*cM*w^3), 
 f06f44a[r] -> (a^2*(4*a^5*cM*m - 16*a^3*cM^3*m + (8*I)*a^6*m^2 - 
      (12*I)*a^4*cM^2*m^2 - 40*a^5*cM*m^3 + 16*a^3*cM^3*m^3 + (4*I)*a^6*m^4 - 
      (4*I)*a^4*cM^2*m^4 + 16*a^5*cM*m^5 - (4*I)*a^6*m^6 + 24*a^3*cM^2*m*r + 
      (4*I)*a^4*cM*m^2*r + (96*I)*a^2*cM^3*m^2*r + 44*a^5*m^3*r + 
      80*a^3*cM^2*m^3*r - (8*I)*a^4*cM*m^4*r - 16*a^5*m^5*r - 
      8*a^3*cM*m*r^2 - 16*a*cM^3*m*r^2 - (24*I)*a^4*m^2*r^2 - 
      (124*I)*a^2*cM^2*m^2*r^2 - 80*a^3*cM*m^3*r^2 - (8*I)*a^4*m^4*r^2 + 
      8*a^3*m*r^3 - 8*a*cM^2*m*r^3 + (92*I)*a^2*cM*m^2*r^3 - 4*a^3*m^3*r^3 + 
      36*a*cM*m*r^4 - (40*I)*a^2*m^2*r^4 - 24*a*m*r^5 - (4*I)*a^6*sss + 
      (8*I)*a^4*cM^2*sss + 22*a^5*cM*m*sss - 24*a^3*cM^3*m*sss - 
      (6*I)*a^6*m^2*sss + (30*I)*a^4*cM^2*m^2*sss + (4*I)*a^6*m^4*sss - 
      (8*I)*a^4*cM*r*sss - (16*I)*a^2*cM^3*r*sss - 24*a^5*m*r*sss + 
      20*a^3*cM^2*m*r*sss - (26*I)*a^4*cM*m^2*r*sss - 
      (16*I)*a^2*cM^3*m^2*r*sss + 2*a^5*m^3*r*sss - 8*a^3*cM^2*m^3*r*sss - 
      (4*I)*a^4*cM*m^4*r*sss + (16*I)*a^4*r^2*sss - 28*a^3*cM*m*r^2*sss - 
      8*a*cM^3*m*r^2*sss + (16*I)*a^4*m^2*r^2*sss + (50*I)*a^2*cM^2*m^2*r^2*
       sss + 44*a^3*cM*m^3*r^2*sss - (4*I)*a^4*m^4*r^2*sss - 
      (16*I)*a^2*cM*r^3*sss + (80*I)*cM^3*r^3*sss + 28*a^3*m*r^3*sss + 
      84*a*cM^2*m*r^3*sss - (62*I)*a^2*cM*m^2*r^3*sss - 30*a^3*m^3*r^3*sss + 
      (12*I)*a^2*r^4*sss - (120*I)*cM^2*r^4*sss - 90*a*cM*m*r^4*sss + 
      (14*I)*a^2*m^2*r^4*sss + (56*I)*cM*r^5*sss + 20*a*m*r^5*sss - 
      (8*I)*r^6*sss + (2*I)*a^6*sss^2 - (12*I)*a^4*cM^2*sss^2 - 
      6*a^5*cM*m*sss^2 - I*a^6*m^2*sss^2 + (12*I)*a^4*cM*r*sss^2 + 
      (24*I)*a^2*cM^3*r*sss^2 + 4*a^5*m*r*sss^2 + 12*a^3*cM^2*m*r*sss^2 + 
      (2*I)*a^4*cM*m^2*r*sss^2 - (8*I)*a^4*r^2*sss^2 - 
      (48*I)*a^2*cM^2*r^2*sss^2 - 16*a^3*cM*m*r^2*sss^2 + 
      (2*I)*a^4*m^2*r^2*sss^2 + (40*I)*a^2*cM*r^3*sss^2 + 
      (8*I)*cM^3*r^3*sss^2 + 4*a*cM^2*m*r^3*sss^2 - (6*I)*a^2*cM*m^2*r^3*
       sss^2 - (6*I)*a^2*r^4*sss^2 - (12*I)*cM^2*r^4*sss^2 + 
      6*a*cM*m*r^4*sss^2 + (3*I)*a^2*m^2*r^4*sss^2 - (4*I)*cM*r^5*sss^2 - 
      4*a*m*r^5*sss^2 + (4*I)*r^6*sss^2 + 16*a^6*cM*w + 16*a^4*cM^3*w - 
      (40*I)*a^7*m*w - (56*I)*a^5*cM^2*m*w + 112*a^6*cM*m^2*w - 
      112*a^4*cM^3*m^2*w - (20*I)*a^7*m^3*w + (128*I)*a^5*cM^2*m^3*w - 
      24*a^6*cM*m^4*w + (16*I)*a^7*m^5*w - 48*a^6*r*w - 56*a^4*cM^2*r*w + 
      (32*I)*a^5*cM*m*r*w + (160*I)*a^3*cM^3*m*r*w - 120*a^6*m^2*r*w + 
      136*a^4*cM^2*m^2*r*w - (176*I)*a^5*cM*m^3*r*w + 20*a^6*m^4*r*w + 
      48*a^4*cM*r^2*w + 16*a^2*cM^3*r^2*w + (144*I)*a^5*m*r^2*w - 
      (512*I)*a^3*cM^2*m*r^2*w - 240*a^4*cM*m^2*r^2*w - 
      32*a^2*cM^3*m^2*r^2*w + (56*I)*a^5*m^3*r^2*w + (224*I)*a^3*cM^2*m^3*r^2*
       w + 160*a^4*cM*m^4*r^2*w - (16*I)*a^5*m^5*r^2*w + 32*a^4*r^3*w + 
      144*a^2*cM^2*r^3*w + (96*I)*a^3*cM*m*r^3*w + (416*I)*a*cM^3*m*r^3*w + 
      80*a^4*m^2*r^3*w + 72*a^2*cM^2*m^2*r^3*w - (160*I)*a^3*cM*m^3*r^3*w - 
      108*a^4*m^4*r^3*w - 256*a^2*cM*r^4*w + (136*I)*a^3*m*r^4*w - 
      (712*I)*a*cM^2*m*r^4*w - 64*a^2*cM*m^2*r^4*w + (44*I)*a^3*m^3*r^4*w + 
      80*a^2*r^5*w - 24*cM^2*r^5*w + (384*I)*a*cM*m*r^5*w + 
      72*a^2*m^2*r^5*w + 32*cM*r^6*w - (48*I)*a*m*r^6*w - 40*a^6*cM*sss*w + 
      24*a^4*cM^3*sss*w + (24*I)*a^7*m*sss*w - (108*I)*a^5*cM^2*m*sss*w - 
      36*a^6*cM*m^2*sss*w - (8*I)*a^7*m^3*sss*w + 32*a^6*r*sss*w + 
      28*a^4*cM^2*r*sss*w + (136*I)*a^5*cM*m*r*sss*w + 
      (96*I)*a^3*cM^3*m*r*sss*w + 32*a^6*m^2*r*sss*w + 
      56*a^4*cM^2*m^2*r*sss*w + (8*I)*a^5*cM*m^3*r*sss*w - 
      28*a^4*cM*r^2*sss*w + 8*a^2*cM^3*r^2*sss*w - (96*I)*a^5*m*r^2*sss*w - 
      (312*I)*a^3*cM^2*m*r^2*sss*w - 144*a^4*cM*m^2*r^2*sss*w + 
      (16*I)*a^5*m^3*r^2*sss*w - 8*a^4*r^3*sss*w - 88*a^2*cM^2*r^3*sss*w + 
      (304*I)*a^3*cM*m*r^3*sss*w + (32*I)*a*cM^3*m*r^3*sss*w + 
      8*a^4*m^2*r^3*sss*w + 24*a^2*cM^2*m^2*r^3*sss*w - 
      (24*I)*a^3*cM*m^3*r^3*sss*w + 136*a^2*cM*r^4*sss*w - 
      (72*I)*a^3*m*r^4*sss*w + (4*I)*a*cM^2*m*r^4*sss*w + 
      36*a^2*cM*m^2*r^4*sss*w + (24*I)*a^3*m^3*r^4*sss*w - 48*a^2*r^5*sss*w - 
      68*cM^2*r^5*sss*w - (56*I)*a*cM*m*r^5*sss*w - 24*a^2*m^2*r^5*sss*w + 
      60*cM*r^6*sss*w + (48*I)*a*m*r^6*sss*w - 8*r^7*sss*w + 
      6*a^6*cM*sss^2*w - 4*a^6*r*sss^2*w - 12*a^4*cM^2*r*sss^2*w + 
      22*a^4*cM*r^2*sss^2*w - 4*a^4*r^3*sss^2*w - 16*a^2*cM^2*r^3*sss^2*w + 
      10*a^2*cM*r^4*sss^2*w + 4*a^2*r^5*sss^2*w - 4*cM^2*r^5*sss^2*w - 
      6*cM*r^6*sss^2*w + 4*r^7*sss^2*w + (120*I)*a^8*w^2 - 
      (188*I)*a^6*cM^2*w^2 - 316*a^7*cM*m*w^2 + 192*a^5*cM^3*m*w^2 + 
      (80*I)*a^8*m^2*w^2 - (364*I)*a^6*cM^2*m^2*w^2 - 48*a^7*cM*m^3*w^2 - 
      (24*I)*a^8*m^4*w^2 + (156*I)*a^6*cM*r*w^2 + (192*I)*a^4*cM^3*r*w^2 + 
      332*a^7*m*r*w^2 - 168*a^5*cM^2*m*r*w^2 + (444*I)*a^6*cM*m^2*r*w^2 + 
      44*a^7*m^3*r*w^2 - (72*I)*a^6*r^2*w^2 - (628*I)*a^4*cM^2*r^2*w^2 - 
      28*a^5*cM*m*r^2*w^2 + 96*a^3*cM^3*m*r^2*w^2 - (168*I)*a^6*m^2*r^2*w^2 - 
      (584*I)*a^4*cM^2*m^2*r^2*w^2 - 464*a^5*cM*m^3*r^2*w^2 + 
      (48*I)*a^6*m^4*r^2*w^2 + (732*I)*a^4*cM*r^3*w^2 - 
      (64*I)*a^2*cM^3*r^3*w^2 + 60*a^5*m*r^3*w^2 - 784*a^3*cM^2*m*r^3*w^2 + 
      (600*I)*a^4*cM*m^2*r^3*w^2 + 136*a^5*m^3*r^3*w^2 - 
      (288*I)*a^4*r^4*w^2 + (108*I)*a^2*cM^2*r^4*w^2 + 
      1172*a^3*cM*m*r^4*w^2 - (88*I)*a^4*m^2*r^4*w^2 + 
      (252*I)*a^2*cM^2*m^2*r^4*w^2 + 96*a^3*cM*m^3*r^4*w^2 + 
      (32*I)*a^4*m^4*r^4*w^2 + (100*I)*a^2*cM*r^5*w^2 - 196*a^3*m*r^5*w^2 - 
      344*a*cM^2*m*r^5*w^2 - (356*I)*a^2*cM*m^2*r^5*w^2 - 
      68*a^3*m^3*r^5*w^2 - (136*I)*a^2*r^6*w^2 - (28*I)*cM^2*r^6*w^2 + 
      260*a*cM*m*r^6*w^2 + (120*I)*a^2*m^2*r^6*w^2 + (36*I)*cM*r^7*w^2 - 
      84*a*m*r^7*w^2 - (40*I)*r^8*w^2 - (36*I)*a^8*sss*w^2 + 
      (78*I)*a^6*cM^2*sss*w^2 + 66*a^7*cM*m*sss*w^2 + (4*I)*a^8*m^2*sss*w^2 - 
      (2*I)*a^6*cM*r*sss*w^2 - (96*I)*a^4*cM^3*r*sss*w^2 - 
      40*a^7*m*r*sss*w^2 - 96*a^5*cM^2*m*r*sss*w^2 - 
      (4*I)*a^6*cM*m^2*r*sss*w^2 - (36*I)*a^6*r^2*sss*w^2 + 
      (198*I)*a^4*cM^2*r^2*sss*w^2 + 194*a^5*cM*m*r^2*sss*w^2 - 
      (12*I)*a^6*m^2*r^2*sss*w^2 - (66*I)*a^4*cM*r^3*sss*w^2 - 
      (64*I)*a^2*cM^3*r^3*sss*w^2 - 16*a^5*m*r^3*sss*w^2 - 
      96*a^3*cM^2*m*r^3*sss*w^2 + (24*I)*a^4*cM*m^2*r^3*sss*w^2 - 
      (36*I)*a^4*r^4*sss*w^2 + (66*I)*a^2*cM^2*r^4*sss*w^2 + 
      38*a^3*cM*m*r^4*sss*w^2 - (16*I)*a^4*m^2*r^4*sss*w^2 + 
      (34*I)*a^2*cM*r^5*sss*w^2 + 48*a^3*m*r^5*sss*w^2 - 
      16*a*cM^2*m*r^5*sss*w^2 - (12*I)*a^2*cM*m^2*r^5*sss*w^2 - 
      (28*I)*a^2*r^6*sss*w^2 + (42*I)*cM^2*r^6*sss*w^2 - 
      10*a*cM*m*r^6*sss*w^2 - (62*I)*cM*r^7*sss*w^2 + 24*a*m*r^7*sss*w^2 + 
      (8*I)*r^8*sss*w^2 + 112*a^8*cM*w^3 - 96*a^6*cM^3*w^3 - 
      (104*I)*a^9*m*w^3 + (360*I)*a^7*cM^2*m*w^3 + 128*a^8*cM*m^2*w^3 + 
      (16*I)*a^9*m^3*w^3 + 120*a^8*r*w^3 + 240*a^6*cM^2*r*w^3 - 
      (272*I)*a^7*cM*m*r*w^3 - 96*a^8*m^2*r*w^3 - 736*a^6*cM*r^2*w^3 - 
      64*a^4*cM^3*r^2*w^3 + (64*I)*a^7*m*r^2*w^3 + (392*I)*a^5*cM^2*m*r^2*
       w^3 + 536*a^6*cM*m^2*r^2*w^3 - (48*I)*a^7*m^3*r^2*w^3 + 
      424*a^6*r^3*w^3 + 1040*a^4*cM^2*r^3*w^3 - (464*I)*a^5*cM*m*r^3*w^3 - 
      16*a^6*m^2*r^3*w^3 - 1216*a^4*cM*r^4*w^3 - (96*I)*a^5*m*r^4*w^3 - 
      (216*I)*a^3*cM^2*m*r^4*w^3 - (64*I)*a^5*m^3*r^4*w^3 + 136*a^4*r^5*w^3 + 
      128*a^2*cM^2*r^5*w^3 + (64*I)*a^3*cM*m*r^5*w^3 + 136*a^4*m^2*r^5*w^3 - 
      16*a^2*cM*r^6*w^3 - (160*I)*a^3*m*r^6*w^3 + (168*I)*a*cM^2*m*r^6*w^3 - 
      8*a^2*cM*m^2*r^6*w^3 - 200*a^2*r^7*w^3 - (224*I)*a*cM*m*r^7*w^3 + 
      56*a^2*m^2*r^7*w^3 + 32*cM*r^8*w^3 + (104*I)*a*m*r^8*w^3 - 32*r^9*w^3 - 
      30*a^8*cM*sss*w^3 + 16*a^8*r*sss*w^3 + 48*a^6*cM^2*r*sss*w^3 - 
      108*a^6*cM*r^2*sss*w^3 + 8*a^6*r^3*sss*w^3 + 80*a^4*cM^2*r^3*sss*w^3 - 
      56*a^4*cM*r^4*sss*w^3 - 32*a^4*r^5*sss*w^3 + 32*a^2*cM^2*r^5*sss*w^3 + 
      12*a^2*cM*r^6*sss*w^3 - 24*a^2*r^7*sss*w^3 - 10*cM*r^8*sss*w^3 + 
      (40*I)*a^10*w^4 - (120*I)*a^8*cM^2*w^4 - 96*a^9*cM*m*w^4 - 
      (4*I)*a^10*m^2*w^4 + (12*I)*a^8*cM*r*w^4 + 60*a^9*m*r*w^4 + 
      (44*I)*a^8*r^2*w^4 - (32*I)*a^6*cM^2*r^2*w^4 - 320*a^7*cM*m*r^2*w^4 + 
      (16*I)*a^8*m^2*r^2*w^4 + (144*I)*a^6*cM*r^3*w^4 + (16*I)*a^6*r^4*w^4 - 
      (120*I)*a^4*cM^2*r^4*w^4 - 216*a^5*cM*m*r^4*w^4 + 
      (32*I)*a^6*m^2*r^4*w^4 + (392*I)*a^4*cM*r^5*w^4 - 160*a^5*m*r^5*w^4 + 
      (64*I)*a^4*r^6*w^4 - (208*I)*a^2*cM^2*r^6*w^4 - 16*a^3*cM*m*r^6*w^4 + 
      (240*I)*a^2*cM*r^7*w^4 - 80*a^3*m*r^7*w^4 + (56*I)*a^2*r^8*w^4 - 
      24*a*cM*m*r^8*w^4 - (12*I)*a^2*m^2*r^8*w^4 - (20*I)*cM*r^9*w^4 + 
      20*a*m*r^9*w^4 + (4*I)*r^10*w^4 + 24*a^10*cM*w^5 - 12*a^10*r*w^5 + 
      88*a^8*cM*r^2*w^5 - 12*a^8*r^3*w^5 + 120*a^6*cM*r^4*w^5 + 
      32*a^6*r^5*w^5 + 72*a^4*cM*r^6*w^5 + 48*a^4*r^7*w^5 + 
      16*a^2*cM*r^8*w^5 + 12*a^2*r^9*w^5 - 4*r^11*w^5)*fR0[r])/(72*cM*w^3) + 
   (a^2*(a^2 - 2*cM*r + r^2)*(4*a^3*cM^2*m + (4*I)*a^4*cM*m^2 + 8*a^5*m^3 - 
      4*a^3*cM^2*m^3 - 4*a^5*m^5 - 4*a^3*cM*m*r - (8*I)*a^4*m^2*r - 
      (24*I)*a^2*cM^2*m^2*r - 16*a^3*cM*m^3*r + 4*a*cM^2*m*r^2 + 
      (20*I)*a^2*cM*m^2*r^2 - 4*a^3*m^3*r^2 + 4*a*cM*m*r^3 - 
      (8*I)*a^2*m^2*r^3 - 8*a*m*r^4 - (2*I)*a^4*cM*sss - 4*a^5*m*sss + 
      6*a^3*cM^2*m*sss - (6*I)*a^4*cM*m^2*sss + 2*a^5*m^3*sss + 
      (4*I)*a^4*r*sss + (4*I)*a^2*cM^2*r*sss - 2*a^3*cM*m*r*sss + 
      (4*I)*a^4*m^2*r*sss + (4*I)*a^2*cM^2*m^2*r*sss + 8*a^3*m*r^2*sss + 
      2*a*cM^2*m*r^2*sss - (14*I)*a^2*cM*m^2*r^2*sss - 6*a^3*m^3*r^2*sss - 
      (20*I)*cM^2*r^3*sss - 14*a*cM*m*r^3*sss + (4*I)*a^2*m^2*r^3*sss + 
      (18*I)*cM*r^4*sss + 4*a*m*r^4*sss - (4*I)*r^5*sss + 
      (3*I)*a^4*cM*sss^2 - (2*I)*a^4*r*sss^2 - (6*I)*a^2*cM^2*r*sss^2 + 
      (8*I)*a^2*cM*r^2*sss^2 - (2*I)*cM^2*r^3*sss^2 - (3*I)*cM*r^4*sss^2 + 
      (2*I)*r^5*sss^2 - 8*a^6*w - 4*a^4*cM^2*w + (12*I)*a^5*cM*m*w - 
      20*a^6*m^2*w + 28*a^4*cM^2*m^2*w - (24*I)*a^5*cM*m^3*w + 12*a^6*m^4*w + 
      24*a^4*cM*r*w + (32*I)*a^5*m*r*w - (40*I)*a^3*cM^2*m*r*w - 
      28*a^4*cM*m^2*r*w + (16*I)*a^5*m^3*r*w + 16*a^4*r^2*w - 
      16*a^2*cM^2*r^2*w + (72*I)*a^3*cM*m*r^2*w + 24*a^4*m^2*r^2*w + 
      20*a^2*cM^2*m^2*r^2*w - (56*I)*a^3*cM*m^3*r^2*w - 20*a^4*m^4*r^2*w - 
      40*a^2*cM*r^3*w + (8*I)*a^3*m*r^3*w - (104*I)*a*cM^2*m*r^3*w + 
      28*a^2*cM*m^2*r^3*w + (16*I)*a^3*m^3*r^3*w + 24*a^2*r^4*w - 
      12*cM^2*r^4*w + (108*I)*a*cM*m*r^4*w + 12*a^2*m^2*r^4*w + 16*cM*r^5*w - 
      (24*I)*a*m*r^5*w + 4*a^6*sss*w - 6*a^4*cM^2*sss*w + 
      (24*I)*a^5*cM*m*sss*w - 2*a^6*m^2*sss*w + 8*a^4*cM*r*sss*w - 
      (24*I)*a^5*m*r*sss*w - (24*I)*a^3*cM^2*m*r*sss*w - 8*a^4*r^2*sss*w - 
      20*a^2*cM^2*r^2*sss*w + (64*I)*a^3*cM*m*r^2*sss*w + 
      4*a^4*m^2*r^2*sss*w + 32*a^2*cM*r^3*sss*w - (8*I)*a*cM^2*m*r^3*sss*w - 
      12*a^2*r^4*sss*w - 6*cM^2*r^4*sss*w - (24*I)*a*cM*m*r^4*sss*w + 
      6*a^2*m^2*r^4*sss*w + 8*cM*r^5*sss*w + (24*I)*a*m*r^5*sss*w + 
      (48*I)*a^6*cM*w^2 + 40*a^7*m*w^2 - 48*a^5*cM^2*m*w^2 + 
      (72*I)*a^6*cM*m^2*w^2 - 12*a^7*m^3*w^2 - (92*I)*a^6*r*w^2 - 
      (48*I)*a^4*cM^2*r*w^2 + 92*a^5*cM*m*r*w^2 - (52*I)*a^6*m^2*r*w^2 + 
      (192*I)*a^4*cM*r^2*w^2 - 60*a^5*m*r^2*w^2 - 96*a^3*cM^2*m*r^2*w^2 + 
      (176*I)*a^4*cM*m^2*r^2*w^2 + 40*a^5*m^3*r^2*w^2 - (140*I)*a^4*r^3*w^2 + 
      (16*I)*a^2*cM^2*r^3*w^2 + 264*a^3*cM*m*r^3*w^2 + 
      (8*I)*a^4*m^2*r^3*w^2 + (32*I)*a^2*cM*r^4*w^2 - 96*a^3*m*r^4*w^2 - 
      24*a*cM^2*m*r^4*w^2 - (56*I)*a^2*cM*m^2*r^4*w^2 + 12*a^3*m^3*r^4*w^2 - 
      (68*I)*a^2*r^5*w^2 + 28*a*cM*m*r^5*w^2 + (60*I)*a^2*m^2*r^5*w^2 + 
      (16*I)*cM*r^6*w^2 - 36*a*m*r^6*w^2 - (20*I)*r^7*w^2 - 
      (18*I)*a^6*cM*sss*w^2 + (10*I)*a^6*r*sss*w^2 + 
      (24*I)*a^4*cM^2*r*sss*w^2 - (46*I)*a^4*cM*r^2*sss*w^2 - 
      (2*I)*a^4*r^3*sss*w^2 + (16*I)*a^2*cM^2*r^3*sss*w^2 + 
      (6*I)*a^2*cM*r^4*sss*w^2 - (14*I)*a^2*r^5*sss*w^2 - 
      (6*I)*cM*r^6*sss*w^2 - (2*I)*r^7*sss*w^2 + 8*a^8*w^3 + 
      24*a^6*cM^2*w^3 - (72*I)*a^7*cM*m*w^3 + 4*a^8*m^2*w^3 - 
      132*a^6*cM*r*w^3 + (48*I)*a^7*m*r*w^3 + 32*a^6*r^2*w^3 + 
      88*a^4*cM^2*r^2*w^3 - (184*I)*a^5*cM*m*r^2*w^3 - 20*a^6*m^2*r^2*w^3 - 
      212*a^4*cM*r^3*w^3 - (48*I)*a^5*m*r^3*w^3 - 48*a^4*r^4*w^3 + 
      48*a^2*cM^2*r^4*w^3 + (24*I)*a^3*cM*m*r^4*w^3 - 12*a^4*m^2*r^4*w^3 + 
      12*a^2*cM*r^5*w^3 - (80*I)*a^3*m*r^5*w^3 - 80*a^2*r^6*w^3 - 
      (24*I)*a*cM*m*r^6*w^3 + 12*a^2*m^2*r^6*w^3 + 12*cM*r^7*w^3 + 
      (16*I)*a*m*r^7*w^3 - 8*r^8*w^3 + (24*I)*a^8*cM*w^4 - (12*I)*a^8*r*w^4 + 
      (64*I)*a^6*cM*r^2*w^4 + (56*I)*a^4*cM*r^4*w^4 + (32*I)*a^4*r^5*w^4 + 
      (16*I)*a^2*cM*r^6*w^4 + (16*I)*a^2*r^7*w^4 - (4*I)*r^9*w^4)*
     Derivative[1][fR0][r])/(72*cM*w^3), 
 f06f44b[r] -> -(a*((-2*I)*a^7*m + (8*I)*a^5*cM^2*m + 16*a^6*cM*m^2 - 
       24*a^4*cM^3*m^2 + (22*I)*a^5*cM^2*m^3 - 4*a^6*cM*m^4 + (2*I)*a^7*m^5 - 
       (8*I)*a^5*cM*m*r - (16*I)*a^3*cM^3*m*r - 14*a^6*m^2*r + 
       32*a^4*cM^2*m^2*r - (34*I)*a^5*cM*m^3*r + 6*a^6*m^4*r + 
       (8*I)*a^5*m*r^2 + (16*I)*a^3*cM^2*m*r^2 - 30*a^4*cM*m^2*r^2 - 
       8*a^2*cM^3*m^2*r^2 + (10*I)*a^5*m^3*r^2 + (34*I)*a^3*cM^2*m^3*r^2 + 
       32*a^4*cM*m^4*r^2 - (6*I)*a^5*m^5*r^2 - (8*I)*a^3*cM*m*r^3 + 
       (32*I)*a*cM^3*m*r^3 + 26*a^4*m^2*r^3 + 36*a^2*cM^2*m^2*r^3 - 
       (34*I)*a^3*cM*m^3*r^3 - 26*a^4*m^4*r^3 - (2*I)*a^3*m*r^4 - 
       (64*I)*a*cM^2*m*r^4 - 42*a^2*cM*m^2*r^4 + (2*I)*a^3*m^3*r^4 + 
       (48*I)*a*cM*m*r^5 + 8*a^2*m^2*r^5 - (12*I)*a*m*r^6 + I*a^7*m*sss - 
       (12*I)*a^5*cM^2*m*sss - 6*a^6*cM*m^2*sss - I*a^7*m^3*sss + 
       (16*I)*a^5*cM*m*r*sss + (24*I)*a^3*cM^3*m*r*sss + 4*a^6*m^2*r*sss + 
       12*a^4*cM^2*m^2*r*sss + (2*I)*a^5*cM*m^3*r*sss - (8*I)*a^5*m*r^2*sss - 
       (52*I)*a^3*cM^2*m*r^2*sss - 16*a^4*cM*m^2*r^2*sss + 
       (2*I)*a^5*m^3*r^2*sss + (36*I)*a^3*cM*m*r^3*sss + 
       (8*I)*a*cM^3*m*r^3*sss + 4*a^2*cM^2*m^2*r^3*sss - 
       (6*I)*a^3*cM*m^3*r^3*sss - (3*I)*a^3*m*r^4*sss - 
       (4*I)*a*cM^2*m*r^4*sss + 6*a^2*cM*m^2*r^4*sss + 
       (3*I)*a^3*m^3*r^4*sss - (12*I)*a*cM*m*r^5*sss - 4*a^2*m^2*r^5*sss + 
       (6*I)*a*m*r^6*sss + (4*I)*a^8*w - (16*I)*a^6*cM^2*w - 58*a^7*cM*m*w + 
       72*a^5*cM^3*m*w + (4*I)*a^8*m^2*w - (112*I)*a^6*cM^2*m^2*w - 
       10*a^7*cM*m^3*w - (6*I)*a^8*m^4*w + (32*I)*a^6*cM*r*w + 32*a^7*m*r*w - 
       64*a^5*cM^2*m*r*w + (154*I)*a^6*cM*m^2*r*w + 4*a^7*m^3*r*w - 
       (32*I)*a^6*r^2*w + (48*I)*a^4*cM^2*r^2*w + 72*a^5*cM*m*r^2*w + 
       40*a^3*cM^3*m*r^2*w - (46*I)*a^6*m^2*r^2*w - (208*I)*a^4*cM^2*m^2*r^2*
        w - 140*a^5*cM*m^3*r^2*w + (20*I)*a^6*m^4*r^2*w - 
       (224*I)*a^2*cM^3*r^3*w - 68*a^5*m*r^3*w - 276*a^3*cM^2*m*r^3*w + 
       (212*I)*a^4*cM*m^2*r^3*w + 56*a^5*m^3*r^3*w + (352*I)*a^2*cM^2*r^4*w + 
       274*a^3*cM*m*r^4*w + (76*I)*a^2*cM^2*m^2*r^4*w + 46*a^3*cM*m^3*r^4*w + 
       (6*I)*a^4*m^4*r^4*w - (192*I)*a^2*cM*r^5*w - 16*a^3*m*r^5*w - 
       28*a*cM^2*m*r^5*w - (78*I)*a^2*cM*m^2*r^5*w - 28*a^3*m^3*r^5*w + 
       (32*I)*a^2*r^6*w + 16*a*cM*m*r^6*w + (30*I)*a^2*m^2*r^6*w + 
       4*a*m*r^7*w - (4*I)*r^8*w - (2*I)*a^8*sss*w + (24*I)*a^6*cM^2*sss*w + 
       18*a^7*cM*m*sss*w + I*a^8*m^2*sss*w - (32*I)*a^6*cM*r*sss*w - 
       (48*I)*a^4*cM^3*r*sss*w - 6*a^7*m*r*sss*w - 36*a^5*cM^2*m*r*sss*w - 
       (2*I)*a^6*cM*m^2*r*sss*w + (16*I)*a^6*r^2*sss*w + 
       (112*I)*a^4*cM^2*r^2*sss*w + 46*a^5*cM*m*r^2*sss*w - 
       (5*I)*a^6*m^2*r^2*sss*w - (88*I)*a^4*cM*r^3*sss*w - 
       (32*I)*a^2*cM^3*r^3*sss*w + 6*a^5*m*r^3*sss*w - 
       32*a^3*cM^2*m*r^3*sss*w + (12*I)*a^4*cM*m^2*r^3*sss*w + 
       (48*I)*a^2*cM^2*r^4*sss*w - 6*a^3*cM*m*r^4*sss*w - 
       (3*I)*a^4*m^2*r^4*sss*w + (16*I)*a^2*cM*r^5*sss*w + 
       10*a^3*m*r^5*sss*w - 4*a*cM^2*m*r^5*sss*w - (6*I)*a^2*cM*m^2*r^5*sss*
        w - (16*I)*a^2*r^6*sss*w + (8*I)*cM^2*r^6*sss*w + 
       6*a*cM*m*r^6*sss*w + (3*I)*a^2*m^2*r^6*sss*w - (8*I)*cM*r^7*sss*w - 
       2*a*m*r^7*sss*w + (2*I)*r^8*sss*w - 4*a^8*cM*w^2 - 48*a^6*cM^3*w^2 - 
       (8*I)*a^9*m*w^2 + (150*I)*a^7*cM^2*m*w^2 + 44*a^8*cM*m^2*w^2 + 
       (6*I)*a^9*m^3*w^2 + 74*a^8*r*w^2 + 144*a^6*cM^2*r*w^2 - 
       (166*I)*a^7*cM*m*r*w^2 - 30*a^8*m^2*r*w^2 - 452*a^6*cM*r^2*w^2 - 
       32*a^4*cM^3*r^2*w^2 + (106*I)*a^7*m*r^2*w^2 + (222*I)*a^5*cM^2*m*r^2*
        w^2 + 204*a^6*cM*m^2*r^2*w^2 - (22*I)*a^7*m^3*r^2*w^2 + 
       332*a^6*r^3*w^2 + 544*a^4*cM^2*r^3*w^2 - (234*I)*a^5*cM*m*r^3*w^2 + 
       6*a^6*m^2*r^3*w^2 - 824*a^4*cM*r^4*w^2 - (54*I)*a^5*m*r^4*w^2 - 
       (126*I)*a^3*cM^2*m*r^4*w^2 - 36*a^4*cM*m^2*r^4*w^2 - 
       (22*I)*a^5*m^3*r^4*w^2 + 272*a^4*r^5*w^2 + 208*a^2*cM^2*r^5*w^2 + 
       (102*I)*a^3*cM*m*r^5*w^2 + 42*a^4*m^2*r^5*w^2 - 212*a^2*cM*r^6*w^2 - 
       (138*I)*a^3*m*r^6*w^2 + (58*I)*a*cM^2*m*r^6*w^2 + 
       4*a^2*cM*m^2*r^6*w^2 + (6*I)*a^3*m^3*r^6*w^2 + 4*a^2*r^7*w^2 - 
       (70*I)*a*cM*m*r^7*w^2 + 6*a^2*m^2*r^7*w^2 + 4*cM*r^8*w^2 + 
       (30*I)*a*m*r^8*w^2 - 10*r^9*w^2 - 12*a^8*cM*sss*w^2 + 
       6*a^8*r*sss*w^2 + 24*a^6*cM^2*r*sss*w^2 - 44*a^6*cM*r^2*sss*w^2 + 
       40*a^4*cM^2*r^3*sss*w^2 - 16*a^4*cM*r^4*sss*w^2 - 16*a^4*r^5*sss*w^2 + 
       16*a^2*cM^2*r^5*sss*w^2 + 12*a^2*cM*r^6*sss*w^2 - 8*a^2*r^7*sss*w^2 - 
       4*cM*r^8*sss*w^2 + 2*r^9*sss*w^2 + (10*I)*a^10*w^3 - 
       (60*I)*a^8*cM^2*w^3 - 42*a^9*cM*m*w^3 - (2*I)*a^10*m^2*w^3 + 
       (6*I)*a^8*cM*r*w^3 + 26*a^9*m*r*w^3 - (28*I)*a^8*r^2*w^3 - 
       (16*I)*a^6*cM^2*r^2*w^3 - 140*a^7*cM*m*r^2*w^3 + 
       (8*I)*a^8*m^2*r^2*w^3 + (96*I)*a^6*cM*r^3*w^3 - 8*a^7*m*r^3*w^3 - 
       (80*I)*a^6*r^4*w^3 - (60*I)*a^4*cM^2*r^4*w^3 - 84*a^5*cM*m*r^4*w^3 + 
       (16*I)*a^6*m^2*r^4*w^3 + (244*I)*a^4*cM*r^5*w^3 - 80*a^5*m*r^5*w^3 - 
       (32*I)*a^4*r^6*w^3 - (104*I)*a^2*cM^2*r^6*w^3 + 4*a^3*cM*m*r^6*w^3 + 
       (144*I)*a^2*cM*r^7*w^3 - 32*a^3*m*r^7*w^3 + (14*I)*a^2*r^8*w^3 - 
       10*a*cM*m*r^8*w^3 - (6*I)*a^2*m^2*r^8*w^3 - (10*I)*cM*r^9*w^3 + 
       14*a*m*r^9*w^3 + (4*I)*r^10*w^3 + 12*a^10*cM*w^4 - 6*a^10*r*w^4 + 
       44*a^8*cM*r^2*w^4 - 6*a^8*r^3*w^4 + 60*a^6*cM*r^4*w^4 + 
       16*a^6*r^5*w^4 + 36*a^4*cM*r^6*w^4 + 24*a^4*r^7*w^4 + 
       8*a^2*cM*r^8*w^4 + 6*a^2*r^9*w^4 - 2*r^11*w^4)*fR0[r])/(36*cM*w^3) + 
   (a*(a^2 - 2*cM*r + r^2)*((2*I)*a^5*cM*m + 2*a^6*m^2 - 6*a^4*cM^2*m^2 + 
      (4*I)*a^5*cM*m^3 - 2*a^6*m^4 - (2*I)*a^5*m*r - (4*I)*a^3*cM^2*m*r + 
      6*a^4*cM*m^2*r - (2*I)*a^5*m^3*r + (2*I)*a^3*cM*m*r^2 - 6*a^4*m^2*r^2 - 
      2*a^2*cM^2*m^2*r^2 + (8*I)*a^3*cM*m^3*r^2 + 6*a^4*m^4*r^2 + 
      (2*I)*a^3*m*r^3 + (8*I)*a*cM^2*m*r^3 + 6*a^2*cM*m^2*r^3 - 
      (2*I)*a^3*m^3*r^3 - (12*I)*a*cM*m*r^4 + (4*I)*a*m*r^5 - 
      (3*I)*a^5*cM*m*sss + (2*I)*a^5*m*r*sss + (6*I)*a^3*cM^2*m*r*sss - 
      (8*I)*a^3*cM*m*r^2*sss + (2*I)*a*cM^2*m*r^3*sss + 
      (3*I)*a*cM*m*r^4*sss - (2*I)*a*m*r^5*sss - (4*I)*a^6*cM*w - 4*a^7*m*w + 
      18*a^5*cM^2*m*w - (22*I)*a^6*cM*m^2*w + 4*a^7*m^3*w + (6*I)*a^6*r*w - 
      26*a^5*cM*m*r*w + (12*I)*a^6*m^2*r*w + (12*I)*a^4*cM*r^2*w + 
      16*a^5*m*r^2*w + 28*a^3*cM^2*m*r^2*w - (52*I)*a^4*cM*m^2*r^2*w - 
      16*a^5*m^3*r^2*w - (6*I)*a^4*r^3*w - (56*I)*a^2*cM^2*r^3*w - 
      64*a^3*cM*m*r^3*w + (56*I)*a^2*cM*r^4*w + 6*a*cM^2*m*r^4*w + 
      (18*I)*a^2*cM*m^2*r^4*w - (10*I)*a^2*r^5*w - 6*a*cM*m*r^5*w - 
      (12*I)*a^2*m^2*r^5*w + (2*I)*r^7*w + (6*I)*a^6*cM*sss*w - 
      (3*I)*a^6*r*sss*w - (12*I)*a^4*cM^2*r*sss*w + (16*I)*a^4*cM*r^2*sss*w + 
      (3*I)*a^4*r^3*sss*w - (8*I)*a^2*cM^2*r^3*sss*w - 
      (8*I)*a^2*cM*r^4*sss*w + (5*I)*a^2*r^5*sss*w + (2*I)*cM*r^6*sss*w - 
      I*r^7*sss*w - 14*a^8*w^2 - 12*a^6*cM^2*w^2 + (30*I)*a^7*cM*m*w^2 - 
      2*a^8*m^2*w^2 + 66*a^6*cM*r*w^2 - (20*I)*a^7*m*r*w^2 - 56*a^6*r^2*w^2 - 
      44*a^4*cM^2*r^2*w^2 + (78*I)*a^5*cM*m*r^2*w^2 + 10*a^6*m^2*r^2*w^2 + 
      130*a^4*cM*r^3*w^2 + (28*I)*a^5*m*r^3*w^2 - 24*a^4*r^4*w^2 - 
      24*a^2*cM^2*r^4*w^2 - (22*I)*a^3*cM*m*r^4*w^2 + 6*a^4*m^2*r^4*w^2 + 
      18*a^2*cM*r^5*w^2 + (36*I)*a^3*m*r^5*w^2 + 24*a^2*r^6*w^2 + 
      (10*I)*a*cM*m*r^6*w^2 - 6*a^2*m^2*r^6*w^2 - 6*cM*r^7*w^2 - 
      (12*I)*a*m*r^7*w^2 + 6*r^8*w^2 - (12*I)*a^8*cM*w^3 + (6*I)*a^8*r*w^3 - 
      (32*I)*a^6*cM*r^2*w^3 - (28*I)*a^4*cM*r^4*w^3 - (16*I)*a^4*r^5*w^3 - 
      (8*I)*a^2*cM*r^6*w^3 - (8*I)*a^2*r^7*w^3 + (2*I)*r^9*w^3)*
     Derivative[1][fR0][r])/(36*cM*w^3), 
 f07f11a[r] -> (a^5*(-8*a^2*cM + (4*I)*a^3*m - (8*I)*a*cM^2*m - 
      10*a^2*cM*m^2 + (2*I)*a^3*m^3 + 12*a^2*r + (28*I)*a*cM*m*r + 
      14*a^2*m^2*r - (24*I)*a*m*r^2 - 4*r^3 + 8*a^2*cM*sss - 
      (3*I)*a^3*m*sss - 10*a^2*r*sss - 16*cM^2*r*sss + (6*I)*a*cM*m*r*sss + 
      28*cM*r^2*sss - (3*I)*a*m*r^2*sss - 10*r^3*sss - (48*I)*a^2*cM^2*w - 
      2*a^3*cM*m*w - (4*I)*a^4*m^2*w + (116*I)*a^2*cM*r*w + (48*I)*cM^3*r*w + 
      8*a^3*m*r*w - 36*a*cM^2*m*r*w + (12*I)*a^2*cM*m^2*r*w - 
      (88*I)*a^2*r^2*w - (160*I)*cM^2*r^2*w + 86*a*cM*m*r^2*w - 
      (20*I)*a^2*m^2*r^2*w + (156*I)*cM*r^3*w - 72*a*m*r^3*w - (24*I)*r^4*w - 
      (2*I)*a^4*sss*w + (6*I)*a^2*cM*r*sss*w + (4*I)*a^2*r^2*sss*w - 
      (4*I)*cM^2*r^2*sss*w - (10*I)*cM*r^3*sss*w + (6*I)*r^4*sss*w + 
      12*a^4*cM*w^2 + (2*I)*a^5*m*w^2 + 20*a^4*r*w^2 + 36*a^2*cM^2*r*w^2 - 
      (24*I)*a^3*cM*m*r*w^2 - 120*a^2*cM*r^2*w^2 + (20*I)*a^3*m*r^2*w^2 + 
      8*a^2*r^3*w^2 - 20*cM^2*r^3*w^2 + (8*I)*a*cM*m*r^3*w^2 + 
      92*cM*r^4*w^2 + (18*I)*a*m*r^4*w^2 - 12*r^5*w^2 + (12*I)*a^4*cM*r*w^3 - 
      (8*I)*a^2*cM*r^3*w^3 - (20*I)*cM*r^5*w^3)*fR0[r])/(36*cM*w) - 
   (a^5*(a^2 - 2*cM*r + r^2)*(-a^2 - I*a*cM*m - a^2*m^2 + (3*I)*a*m*r + r^2 + 
      a^2*sss - 2*cM*r*sss + r^2*sss - (6*I)*a^2*cM*w + a^3*m*w + 
      (8*I)*a^2*r*w + (6*I)*cM^2*r*w - 6*a*cM*m*r*w - (12*I)*cM*r^2*w + 
      9*a*m*r^2*w + 6*a^2*cM*r*w^2 - 10*cM*r^3*w^2)*Derivative[1][fR0][r])/
    (18*cM*w), f07f11b[r] -> 
  (a^4*((-6*I)*a^4 + (40*I)*a^2*cM^2 + 18*a^3*cM*m - (2*I)*a^4*m^2 - 
      (80*I)*a^2*cM*r - (48*I)*cM^3*r - 22*a^3*m*r + 4*a*cM^2*m*r - 
      (4*I)*a^2*cM*m^2*r + (52*I)*a^2*r^2 + (128*I)*cM^2*r^2 - 
      18*a*cM*m*r^2 + (6*I)*a^2*m^2*r^2 - (112*I)*cM*r^3 + 18*a*m*r^3 + 
      (26*I)*r^4 + (3*I)*a^4*sss - (8*I)*a^2*cM*r*sss + (2*I)*a^2*r^2*sss + 
      (4*I)*cM^2*r^2*sss - I*r^4*sss - 2*a^4*cM*w - 24*a^4*r*w - 
      36*a^2*cM^2*r*w + (16*I)*a^3*cM*m*r*w + 96*a^2*cM*r^2*w + 
      20*cM^2*r^3*w - (16*I)*a*cM*m*r^3*w - 78*cM*r^4*w + 24*r^5*w + 
      (2*I)*a^6*w^2 - (12*I)*a^4*cM*r*w^2 - (2*I)*a^4*r^2*w^2 + 
      (8*I)*a^2*cM*r^3*w^2 - (10*I)*a^2*r^4*w^2 + (20*I)*cM*r^5*w^2 - 
      (6*I)*r^6*w^2)*fR0[r])/(36*cM*w) - 
   (a^4*(a^2 - 2*cM*r + r^2)*((5*I)*a^2*cM + a^3*m - (7*I)*a^2*r - 
      (6*I)*cM^2*r + 2*a*cM*m*r + (11*I)*cM*r^2 - 3*a*m*r^2 - (3*I)*r^3 + 
      a^4*w - 6*a^2*cM*r*w - 2*a^2*r^2*w + 10*cM*r^3*w - 3*r^4*w)*
     Derivative[1][fR0][r])/(18*cM*w), 
 f07f12a[r] -> (a^5*((-2*I)*a^3*m + (8*I)*a*cM^2*m + 10*a^2*cM*m^2 - 
      (2*I)*a^3*m^3 - (12*I)*a*cM*m*r - 10*a^2*m^2*r + (6*I)*a*m*r^2 + 
      I*a^3*m*sss - (2*I)*a*cM*m*r*sss + I*a*m*r^2*sss - (2*I)*a^4*w - 
      (8*I)*a^2*cM^2*w + 4*a^3*cM*m*w + (28*I)*a^2*cM*r*w - 10*a^3*m*r*w - 
      48*a*cM^2*m*r*w + (12*I)*a^2*cM*m^2*r*w - (12*I)*a^2*r^2*w - 
      (24*I)*cM^2*r^2*w + 64*a*cM*m*r^2*w + (28*I)*cM*r^3*w - 10*a*m*r^3*w - 
      (10*I)*r^4*w + I*a^4*sss*w - (6*I)*a^2*cM*r*sss*w + 
      (2*I)*a^2*r^2*sss*w + (8*I)*cM^2*r^2*sss*w - (6*I)*cM*r^3*sss*w + 
      I*r^4*sss*w - 14*a^4*cM*w^2 + (6*I)*a^5*m*w^2 + 20*a^4*r*w^2 + 
      48*a^2*cM^2*r*w^2 - (24*I)*a^3*cM*m*r*w^2 - 56*a^2*cM*r^2*w^2 + 
      (4*I)*a^3*m*r^2*w^2 + 8*a^2*r^3*w^2 - 16*cM^2*r^3*w^2 - 
      (8*I)*a*cM*m*r^3*w^2 + 22*cM*r^4*w^2 - (2*I)*a*m*r^4*w^2 - 12*r^5*w^2 - 
      (4*I)*a^6*w^3 + (12*I)*a^4*cM*r*w^3 - (4*I)*a^4*r^2*w^3 + 
      (8*I)*a^2*cM*r^3*w^3 + (4*I)*a^2*r^4*w^3 - (4*I)*cM*r^5*w^3 + 
      (4*I)*r^6*w^3)*fR0[r])/(36*cM*(a^2 - 2*cM*r + r^2)*w) + 
   (a^5*((-I)*a*cM*m - a^2*m^2 + I*a*m*r + I*a^2*cM*w - a^3*m*w - I*a^2*r*w + 
      6*a*cM*m*r*w + I*cM*r^2*w - a*m*r^2*w - I*r^3*w + 2*a^4*w^2 - 
      6*a^2*cM*r*w^2 + 2*cM*r^3*w^2 - 2*r^4*w^2)*Derivative[1][fR0][r])/
    (18*cM*w), f07f12b[r] -> 
  (a^4*((2*I)*a^2 - 8*a*cM*m + (2*I)*a^2*m^2 - (4*I)*cM*r + 8*a*m*r + 
      (2*I)*r^2 - I*a^2*sss + (2*I)*cM*r*sss - I*r^2*sss + 12*a^2*cM*w - 
      (5*I)*a^3*m*w - 12*a^2*r*w - 4*cM*r^2*w - I*a*m*r^2*w + 4*r^3*w + 
      (3*I)*a^4*w^2 + (2*I)*a^2*r^2*w^2 - I*r^4*w^2)*fR0[r])/(18*cM*w) - 
   (a^4*(a^2 - 2*cM*r + r^2)*(-2*a*m + 3*a^2*w - r^2*w)*
     Derivative[1][fR0][r])/(18*cM*w), 
 f07f13a[r] -> (a^4*((16*I)*a^2*cM + 6*a^3*m - 8*a*cM^2*m + 
      (10*I)*a^2*cM*m^2 + 2*a^3*m^3 - (16*I)*a^2*r - (32*I)*cM^2*r + 
      4*a*cM*m*r - (10*I)*a^2*m^2*r + (48*I)*cM*r^2 - 2*a*m*r^2 - 
      (16*I)*r^3 - (8*I)*a^2*cM*sss - 3*a^3*m*sss + (8*I)*a^2*r*sss + 
      (16*I)*cM^2*r*sss + 6*a*cM*m*r*sss - (24*I)*cM*r^2*sss - 
      3*a*m*r^2*sss + (8*I)*r^3*sss + 2*a^4*w - 24*a^2*cM^2*w - 
      (4*I)*a^3*cM*m*w - 4*a^4*m^2*w + 40*a^2*cM*r*w + 16*cM^3*r*w - 
      (2*I)*a^3*m*r*w + (28*I)*a*cM^2*m*r*w + 8*a^2*cM*m^2*r*w - 
      28*a^2*r^2*w - 16*cM^2*r^2*w - (60*I)*a*cM*m*r^2*w - 12*a^2*m^2*r^2*w + 
      8*cM*r^3*w + (38*I)*a*m*r^3*w + 2*r^4*w - a^4*sss*w + 
      4*a^2*cM*r*sss*w + 2*a^2*r^2*sss*w - 4*cM^2*r^2*sss*w - 
      4*cM*r^3*sss*w + 3*r^4*sss*w - (6*I)*a^4*cM*w^2 + 2*a^5*m*w^2 - 
      (12*I)*a^4*r*w^2 - (28*I)*a^2*cM^2*r*w^2 - 16*a^3*cM*m*r*w^2 + 
      (72*I)*a^2*cM*r^2*w^2 + 12*a^3*m*r^2*w^2 - (8*I)*a^2*r^3*w^2 + 
      (12*I)*cM^2*r^3*w^2 - (34*I)*cM*r^4*w^2 + 10*a*m*r^4*w^2 + 
      (4*I)*r^5*w^2 + 8*a^4*cM*r*w^3 - 8*cM*r^5*w^3)*fR0[r])/(36*cM*w) + 
   (a^4*(a^2 - 2*cM*r + r^2)*((-2*I)*a^2 + a*cM*m - I*a^2*m^2 + (4*I)*cM*r - 
      a*m*r - (2*I)*r^2 + I*a^2*sss - (2*I)*cM*r*sss + I*r^2*sss + 
      3*a^2*cM*w + I*a^3*m*w - 3*a^2*r*w - 2*cM^2*r*w - (4*I)*a*cM*m*r*w + 
      cM*r^2*w + (5*I)*a*m*r^2*w + r^3*w + (4*I)*a^2*cM*r*w^2 - 
      (4*I)*cM*r^3*w^2)*Derivative[1][fR0][r])/(18*cM*w), 
 f07f13b[r] -> (a^3*(a^2 - 2*cM*r + r^2)*((-8*I)*cM - 2*a*m + (8*I)*r + 
      (4*I)*cM*sss + a*m*sss - (4*I)*r*sss + 8*cM^2*w + (6*I)*a*cM*m*w + 
      2*a^2*m^2*w - 4*cM*r*w - (8*I)*a*m*r*w - 2*cM*r*sss*w - 
      (14*I)*a^2*cM*w^2 - 6*a^3*m*w^2 + (22*I)*a^2*r*w^2 + (6*I)*cM*r^2*w^2 + 
      2*a*m*r^2*w^2 - (10*I)*r^3*w^2 + 4*a^4*w^3 - 4*r^4*w^3)*fR0[r])/
    (36*cM*w^2) + ((I/36)*a^3*(a^2 - 2*cM*r + r^2)^2*
     (2 - sss + (2*I)*cM*w - 2*a*m*w + 4*a^2*w^2 - 4*r^2*w^2)*
     Derivative[1][fR0][r])/(cM*w^2), 
 f07f14a[r] -> (a^4*(-8*a^3*cM*m - (2*I)*a^4*m^2 + (16*I)*a^2*cM^2*m^2 + 
      20*a^3*cM*m^3 - (4*I)*a^4*m^4 + 12*a^3*m*r - (8*I)*a^2*cM*m^2*r - 
      16*a^3*m^3*r - (6*I)*a^2*m^2*r^2 - 4*a*m*r^3 - (8*I)*a^2*cM^2*sss - 
      6*a^3*cM*m*sss + (3*I)*a^4*m^2*sss + (8*I)*a^2*cM*r*sss + 
      (16*I)*cM^3*r*sss + 2*a^3*m*r*sss + 12*a*cM^2*m*r*sss - 
      (6*I)*a^2*cM*m^2*r*sss - (24*I)*cM^2*r^2*sss - 10*a*cM*m*r^2*sss + 
      (3*I)*a^2*m^2*r^2*sss + (8*I)*cM*r^3*sss + 2*a*m*r^3*sss + 8*a^4*cM*w + 
      (6*I)*a^5*m*w - (24*I)*a^3*cM^2*m*w - 26*a^4*cM*m^2*w + 
      (8*I)*a^5*m^3*w - 28*a^4*r*w + 16*a^2*cM^2*r*w - (80*I)*a^3*cM*m*r*w + 
      (64*I)*a*cM^3*m*r*w - 10*a^4*m^2*r*w + 32*a^2*cM^2*m^2*r*w - 
      (4*I)*a^3*cM*m^3*r*w + 16*a^2*cM*r^2*w + (80*I)*a^3*m*r^2*w - 
      (72*I)*a*cM^2*m*r^2*w - 58*a^2*cM*m^2*r^2*w + (16*I)*a^3*m^3*r^2*w - 
      8*a^2*r^3*w - (16*I)*a*cM*m*r^3*w + 30*a^2*m^2*r^3*w - 24*cM*r^4*w + 
      (42*I)*a*m*r^4*w + 20*r^5*w - 6*a^4*cM*sss*w + (2*I)*a^5*m*sss*w + 
      18*a^4*r*sss*w + 12*a^2*cM^2*r*sss*w - (4*I)*a^3*cM*m*r*sss*w - 
      44*a^2*cM*r^2*sss*w - (4*I)*a^3*m*r^2*sss*w + 20*a^2*r^3*sss*w + 
      4*cM^2*r^3*sss*w + (12*I)*a*cM*m*r^3*sss*w - 6*cM*r^4*sss*w - 
      (6*I)*a*m*r^4*sss*w + 2*r^5*sss*w + (16*I)*a^6*w^2 + 
      (64*I)*a^4*cM^2*w^2 + 14*a^5*cM*m*w^2 - (2*I)*a^6*m^2*w^2 - 
      (200*I)*a^4*cM*r*w^2 - (112*I)*a^2*cM^3*r*w^2 + 20*a^5*m*r*w^2 - 
      28*a^3*cM^2*m*r*w^2 + (136*I)*a^4*r^2*w^2 + (448*I)*a^2*cM^2*r^2*w^2 + 
      4*a^3*cM*m*r^2*w^2 - (20*I)*a^4*m^2*r^2*w^2 - (424*I)*a^2*cM*r^3*w^2 - 
      (48*I)*cM^3*r^3*w^2 + 56*a^3*m*r^3*w^2 + 20*a*cM^2*m*r^3*w^2 + 
      (16*I)*a^2*cM*m^2*r^3*w^2 + (96*I)*a^2*r^4*w^2 + (80*I)*cM^2*r^4*w^2 - 
      42*a*cM*m*r^4*w^2 - (18*I)*a^2*m^2*r^4*w^2 - (32*I)*cM*r^5*w^2 + 
      36*a*m*r^5*w^2 - (24*I)*r^6*w^2 - (2*I)*a^4*cM*r*sss*w^2 + 
      (4*I)*a^2*cM^2*r^2*sss*w^2 - (4*I)*a^2*cM*r^3*sss*w^2 + 
      (4*I)*cM^2*r^4*sss*w^2 - (2*I)*cM*r^5*sss*w^2 - 8*a^6*cM*w^3 - 
      (4*I)*a^7*m*w^3 - 36*a^6*r*w^3 - 4*a^4*cM^2*r*w^3 + 
      (12*I)*a^5*cM*m*r*w^3 + 88*a^4*cM*r^2*w^3 + (12*I)*a^5*m*r^2*w^3 - 
      4*a^4*r^3*w^3 - (40*I)*a^3*cM*m*r^3*w^3 - 104*a^2*cM*r^4*w^3 + 
      (16*I)*a^3*m*r^4*w^3 + 20*a^2*r^5*w^3 + 36*cM^2*r^5*w^3 - 
      (12*I)*a*cM*m*r^5*w^3 - 40*cM*r^6*w^3 - 12*r^7*w^3 + (2*I)*a^8*w^4 - 
      (8*I)*a^6*cM*r*w^4 - (8*I)*a^6*r^2*w^4 + (24*I)*a^4*cM*r^3*w^4 - 
      (16*I)*a^4*r^4*w^4 + (32*I)*a^2*cM*r^5*w^4 + (6*I)*r^8*w^4)*fR0[r])/
    (36*cM*w^2) - (a^4*(a^2 - 2*cM*r + r^2)*(-2*a^3*m + (4*I)*a^2*cM*m^2 + 
      4*a^3*m^3 + 2*a*m*r^2 - (2*I)*a^2*cM*sss - a^3*m*sss + 
      (4*I)*cM^2*r*sss + 2*a*cM*m*r*sss - (2*I)*cM*r^2*sss - a*m*r^2*sss + 
      2*a^4*w - (6*I)*a^3*cM*m*w - 4*a^4*m^2*w + 4*a^2*cM*r*w - 
      (14*I)*a^3*m*r*w + (16*I)*a*cM^2*m*r*w + 4*a^2*cM*m^2*r*w - 
      8*a^2*r^2*w - (14*I)*a*cM*m*r^2*w - 12*a^2*m^2*r^2*w + 12*cM*r^3*w - 
      (6*I)*a*m*r^3*w - 10*r^4*w - 2*a^4*sss*w + 4*a^2*cM*r*sss*w - 
      4*cM*r^3*sss*w + 2*r^4*sss*w + (16*I)*a^4*cM*w^2 - 2*a^5*m*w^2 - 
      (20*I)*a^4*r*w^2 - (28*I)*a^2*cM^2*r*w^2 + 4*a^3*cM*m*r*w^2 + 
      (68*I)*a^2*cM*r^2*w^2 + 4*a^3*m*r^2*w^2 - (8*I)*a^2*r^3*w^2 - 
      (12*I)*cM^2*r^3*w^2 - 12*a*cM*m*r^3*w^2 + (4*I)*cM*r^4*w^2 + 
      6*a*m*r^4*w^2 + (12*I)*r^5*w^2 + 2*a^6*w^3 - 8*a^4*cM*r*w^3 - 
      10*a^4*r^2*w^3 + 32*a^2*cM*r^3*w^3 - 6*a^2*r^4*w^3 + 6*r^6*w^3)*
     Derivative[1][fR0][r])/(36*cM*w^2), 
 f07f14b[r] -> (a^3*(-2*a^3*cM*m + 8*a*cM^3*m - (10*I)*a^2*cM^2*m^2 - 
      2*a^3*cM*m^3 - 12*a*cM^2*m*r + (10*I)*a^2*cM*m^2*r + 6*a*cM*m*r^2 + 
      (4*I)*a^2*cM^2*sss + 2*a^3*cM*m*sss - (4*I)*a^2*cM*r*sss - 
      (8*I)*cM^3*r*sss - 4*a*cM^2*m*r*sss + (12*I)*cM^2*r^2*sss + 
      2*a*cM*m*r^2*sss - (4*I)*cM*r^3*sss + 8*a^4*cM*w - 8*a^2*cM^3*w + 
      (2*I)*a^5*m*w + (28*I)*a^3*cM^2*m*w + 8*a^4*cM*m^2*w - 4*a^2*cM^2*r*w - 
      (28*I)*a^3*cM*m*r*w - (32*I)*a*cM^3*m*r*w - 24*a^2*cM^2*m^2*r*w + 
      (4*I)*a^3*cM*m^3*r*w + (4*I)*a^3*m*r^2*w + (68*I)*a*cM^2*m*r^2*w + 
      28*a^2*cM*m^2*r^2*w + 12*cM^2*r^3*w - (44*I)*a*cM*m*r^3*w - 
      8*cM*r^4*w + (2*I)*a*m*r^4*w - 2*a^4*cM*sss*w - I*a^5*m*sss*w + 
      4*a^2*cM^2*r*sss*w + (2*I)*a^3*cM*m*r*sss*w - 4*a^2*cM*r^2*sss*w - 
      (2*I)*a^3*m*r^2*sss*w + 4*cM^2*r^3*sss*w + (2*I)*a*cM*m*r^3*sss*w - 
      2*cM*r^4*sss*w - I*a*m*r^4*sss*w - (2*I)*a^6*w^2 - 
      (74*I)*a^4*cM^2*w^2 - 32*a^5*cM*m*w^2 + (2*I)*a^6*m^2*w^2 + 
      (178*I)*a^4*cM*r*w^2 + (112*I)*a^2*cM^3*r*w^2 + 26*a^5*m*r*w^2 + 
      52*a^3*cM^2*m*r*w^2 - (8*I)*a^4*cM*m^2*r*w^2 - (110*I)*a^4*r^2*w^2 - 
      (380*I)*a^2*cM^2*r^2*w^2 - 44*a^3*cM*m*r^2*w^2 - 
      (4*I)*a^4*m^2*r^2*w^2 + (388*I)*a^2*cM*r^3*w^2 + (48*I)*cM^3*r^3*w^2 - 
      4*a^3*m*r^3*w^2 - 12*a*cM^2*m*r^3*w^2 - (8*I)*a^2*cM*m^2*r^3*w^2 - 
      (118*I)*a^2*r^4*w^2 - (114*I)*cM^2*r^4*w^2 + 20*a*cM*m*r^4*w^2 - 
      (6*I)*a^2*m^2*r^4*w^2 + (82*I)*cM*r^5*w^2 - 30*a*m*r^5*w^2 - 
      (10*I)*r^6*w^2 - (2*I)*a^6*sss*w^2 + (6*I)*a^4*cM*r*sss*w^2 - 
      (2*I)*a^4*r^2*sss*w^2 - (4*I)*a^2*cM^2*r^2*sss*w^2 + 
      (4*I)*a^2*cM*r^3*sss*w^2 + (2*I)*a^2*r^4*sss*w^2 - 
      (4*I)*cM^2*r^4*sss*w^2 - (2*I)*cM*r^5*sss*w^2 + (2*I)*r^6*sss*w^2 + 
      10*a^6*cM*w^3 + 32*a^6*r*w^3 + 4*a^4*cM^2*r*w^3 - 
      (4*I)*a^5*cM*m*r*w^3 - 90*a^4*cM*r^2*w^3 - (8*I)*a^5*m*r^2*w^3 - 
      16*a^4*r^3*w^3 + (40*I)*a^3*cM*m*r^3*w^3 + 110*a^2*cM*r^4*w^3 + 
      (4*I)*a^3*m*r^4*w^3 - 48*a^2*r^5*w^3 - 36*cM^2*r^5*w^3 + 
      (4*I)*a*cM*m*r^5*w^3 + 50*cM*r^6*w^3 + (12*I)*a*m*r^6*w^3 - 
      (2*I)*a^8*w^4 + (8*I)*a^6*cM*r*w^4 + (8*I)*a^6*r^2*w^4 - 
      (24*I)*a^4*cM*r^3*w^4 + (16*I)*a^4*r^4*w^4 - (32*I)*a^2*cM*r^5*w^4 - 
      (6*I)*r^8*w^4)*fR0[r])/(36*cM*w^3) + 
   (a^3*(a^2 - 2*cM*r + r^2)*(-2*a*cM^2*m + (2*I)*a^2*cM*m^2 + 2*a*cM*m*r - 
      I*a^2*cM*sss + (2*I)*cM^2*r*sss - I*cM*r^2*sss + 2*a^2*cM^2*w - 
      (6*I)*a^3*cM*m*w - 4*a^2*cM*r*w + (8*I)*a*cM^2*m*r*w + 
      4*a^2*cM*m^2*r*w + 6*cM^2*r^2*w - (10*I)*a*cM*m*r^2*w - 4*cM*r^3*w + 
      (18*I)*a^4*cM*w^2 + 2*a^5*m*w^2 - (24*I)*a^4*r*w^2 - 
      (28*I)*a^2*cM^2*r*w^2 - 4*a^3*cM*m*r*w^2 + (64*I)*a^2*cM*r^2*w^2 - 
      4*a^3*m*r^2*w^2 - (24*I)*a^2*r^3*w^2 - (12*I)*cM^2*r^3*w^2 - 
      4*a*cM*m*r^3*w^2 + (14*I)*cM*r^4*w^2 - 6*a*m*r^4*w^2 + 2*a^6*w^3 - 
      8*a^4*cM*r*w^3 - 10*a^4*r^2*w^3 + 32*a^2*cM*r^3*w^3 - 6*a^2*r^4*w^3 + 
      6*r^6*w^3)*Derivative[1][fR0][r])/(36*cM*w^3), 
 f07f22a[r] -> (a^5*((-12*I)*a^2 + (8*I)*cM^2 + 10*a*cM*m - (2*I)*a^2*m^2 + 
      (8*I)*cM*r - 10*a*m*r - (4*I)*r^2 + (3*I)*a^2*sss - (6*I)*cM*r*sss + 
      (3*I)*r^2*sss - 10*a^2*cM*w + (4*I)*a^3*m*w + 4*a^2*r*w + 2*cM*r^2*w + 
      (4*I)*a*m*r^2*w + 4*r^3*w - (2*I)*a^4*w^2 - (4*I)*a^2*r^2*w^2 - 
      (2*I)*r^4*w^2)*fR0[r])/(36*cM*(a^2 - 2*cM*r + r^2)) + 
   (a^5*((-I)*cM - a*m + I*r + a^2*w + r^2*w)*Derivative[1][fR0][r])/(18*cM), 
 f07f22b[r] -> (a^4*((6*I)*a^2 - (8*I)*cM^2 - 10*a*cM*m + (2*I)*a^2*m^2 + 
      (4*I)*cM*r + 10*a*m*r - (2*I)*r^2 - (3*I)*a^2*sss + (6*I)*cM*r*sss - 
      (3*I)*r^2*sss + 10*a^2*cM*w - (4*I)*a^3*m*w - 4*a^2*r*w - 2*cM*r^2*w - 
      (4*I)*a*m*r^2*w - 4*r^3*w + (2*I)*a^4*w^2 + (4*I)*a^2*r^2*w^2 + 
      (2*I)*r^4*w^2)*fR0[r])/(36*cM*(a^2 - 2*cM*r + r^2)*w) - 
   (a^4*((-I)*cM - a*m + I*r + a^2*w + r^2*w)*Derivative[1][fR0][r])/
    (18*cM*w), f07f23a[r] -> 
  -(a^4*((-8*I)*a^2*cM - a^3*m - 4*a*cM^2*m + (5*I)*a^2*cM*m^2 + a^3*m^3 + 
       (8*I)*a^2*r + (16*I)*cM^2*r + 10*a*cM*m*r - (5*I)*a^2*m^2*r - 
       (24*I)*cM*r^2 - 5*a*m*r^2 + (8*I)*r^3 + (2*I)*a^2*cM*sss - 
       (2*I)*a^2*r*sss - (4*I)*cM^2*r*sss + (6*I)*cM*r^2*sss - 
       (2*I)*r^3*sss - 2*a^4*w + 4*a^2*cM^2*w + (2*I)*a^3*cM*m*w + 
       6*a^2*cM*r*w - (6*I)*a^3*m*r*w - (24*I)*a*cM^2*m*r*w - 
       6*a^2*cM*m^2*r*w - 4*a^2*r^2*w - 16*cM^2*r^2*w + (34*I)*a*cM*m*r^2*w + 
       14*cM*r^3*w - (6*I)*a*m*r^3*w - 2*r^4*w - (7*I)*a^4*cM*w^2 - 
       3*a^5*m*w^2 + (11*I)*a^4*r*w^2 + (24*I)*a^2*cM^2*r*w^2 + 
       12*a^3*cM*m*r*w^2 - (30*I)*a^2*cM*r^2*w^2 - 2*a^3*m*r^2*w^2 + 
       (6*I)*a^2*r^3*w^2 - (8*I)*cM^2*r^3*w^2 + 4*a*cM*m*r^3*w^2 + 
       (9*I)*cM*r^4*w^2 + a*m*r^4*w^2 - (5*I)*r^5*w^2 + 2*a^6*w^3 - 
       6*a^4*cM*r*w^3 + 2*a^4*r^2*w^3 - 4*a^2*cM*r^3*w^3 - 2*a^2*r^4*w^3 + 
       2*cM*r^5*w^3 - 2*r^6*w^3)*fR0[r])/(18*cM*(a^2 - 2*cM*r + r^2)*w) + 
   (a^4*((-4*I)*a^2 - 2*a*cM*m + (2*I)*a^2*m^2 + (8*I)*cM*r + 2*a*m*r - 
      (4*I)*r^2 + I*a^2*sss - (2*I)*cM*r*sss + I*r^2*sss + 2*a^2*cM*w + 
      (2*I)*a^3*m*w - (12*I)*a*cM*m*r*w - 2*cM*r^2*w + (2*I)*a*m*r^2*w - 
      (4*I)*a^4*w^2 + (12*I)*a^2*cM*r*w^2 - (4*I)*cM*r^3*w^2 + (4*I)*r^4*w^2)*
     Derivative[1][fR0][r])/(36*cM*w), 
 f07f23b[r] -> (a^3*((-4*I)*cM - a*m + (4*I)*r + a^2*w + r^2*w)*
     (2 - sss - 4*a*m*w + (2*I)*r*w + 6*a^2*w^2 - 2*r^2*w^2)*fR0[r])/
    (36*cM*w^2) + ((I/36)*a^3*(a^2 - 2*cM*r + r^2)*(2 - sss - 4*a*m*w + 
      (2*I)*r*w + 6*a^2*w^2 - 2*r^2*w^2)*Derivative[1][fR0][r])/(cM*w^2), 
 f07f24a[r] -> (a^4*((-2*I)*a^4*sss + (8*I)*a^2*cM*r*sss - 
      (4*I)*a^2*r^2*sss - (8*I)*cM^2*r^2*sss + (8*I)*cM*r^3*sss - 
      (2*I)*r^4*sss + I*a^4*sss^2 - (4*I)*a^2*cM*r*sss^2 + 
      (2*I)*a^2*r^2*sss^2 + (4*I)*cM^2*r^2*sss^2 - (4*I)*cM*r^3*sss^2 + 
      I*r^4*sss^2 + (6*I)*a^5*m*w - (8*I)*a^3*cM^2*m*w - 10*a^4*cM*m^2*w + 
      (2*I)*a^5*m^3*w - (4*I)*a^3*cM*m*r*w + 10*a^4*m^2*r*w + 
      (4*I)*a^3*m*r^2*w + (8*I)*a*cM^2*m*r^2*w - 10*a^2*cM*m^2*r^2*w + 
      (2*I)*a^3*m^3*r^2*w - (4*I)*a*cM*m*r^3*w + 10*a^2*m^2*r^3*w - 
      (2*I)*a*m*r^4*w + (3*I)*a^5*m*sss*w - (14*I)*a^3*cM*m*r*sss*w + 
      (6*I)*a^3*m*r^2*sss*w + (16*I)*a*cM^2*m*r^2*sss*w - 
      (14*I)*a*cM*m*r^3*sss*w + (3*I)*a*m*r^4*sss*w + (22*I)*a^6*w^2 + 
      (8*I)*a^4*cM^2*w^2 - 4*a^5*cM*m*w^2 - (108*I)*a^4*cM*r*w^2 + 
      10*a^5*m*r*w^2 + 48*a^3*cM^2*m*r*w^2 - (12*I)*a^4*cM*m^2*r*w^2 + 
      (34*I)*a^4*r^2*w^2 + (112*I)*a^2*cM^2*r^2*w^2 - 68*a^3*cM*m*r^2*w^2 - 
      (56*I)*a^2*cM*r^3*w^2 + 20*a^3*m*r^3*w^2 + 48*a*cM^2*m*r^3*w^2 - 
      (12*I)*a^2*cM*m^2*r^3*w^2 + (2*I)*a^2*r^4*w^2 - (56*I)*cM^2*r^4*w^2 - 
      64*a*cM*m*r^4*w^2 + (52*I)*cM*r^5*w^2 + 10*a*m*r^5*w^2 - 
      (10*I)*r^6*w^2 - (5*I)*a^6*sss*w^2 + (22*I)*a^4*cM*r*sss*w^2 - 
      (7*I)*a^4*r^2*sss*w^2 - (24*I)*a^2*cM^2*r^2*sss*w^2 + 
      (12*I)*a^2*cM*r^3*sss*w^2 + I*a^2*r^4*sss*w^2 + 
      (8*I)*cM^2*r^4*sss*w^2 - (10*I)*cM*r^5*sss*w^2 + (3*I)*r^6*sss*w^2 + 
      14*a^6*cM*w^3 - (6*I)*a^7*m*w^3 - 20*a^6*r*w^3 - 48*a^4*cM^2*r*w^3 + 
      (24*I)*a^5*cM*m*r*w^3 + 70*a^4*cM*r^2*w^3 - (10*I)*a^5*m*r^2*w^3 - 
      28*a^4*r^3*w^3 - 32*a^2*cM^2*r^3*w^3 + (32*I)*a^3*cM*m*r^3*w^3 + 
      34*a^2*cM*r^4*w^3 - (2*I)*a^3*m*r^4*w^3 + 4*a^2*r^5*w^3 + 
      16*cM^2*r^5*w^3 + (8*I)*a*cM*m*r^5*w^3 - 22*cM*r^6*w^3 + 
      (2*I)*a*m*r^6*w^3 + 12*r^7*w^3 + (4*I)*a^8*w^4 - (12*I)*a^6*cM*r*w^4 + 
      (8*I)*a^6*r^2*w^4 - (20*I)*a^4*cM*r^3*w^4 - (4*I)*a^2*cM*r^5*w^4 - 
      (8*I)*a^2*r^6*w^4 + (4*I)*cM*r^7*w^4 - (4*I)*r^8*w^4)*fR0[r])/
    (36*cM*(a^2 - 2*cM*r + r^2)*w^2) - 
   (a^4*(a - I*r)*(a + I*r)*((-I)*a*cM*m - a^2*m^2 + I*a*m*r + I*a^2*cM*w - 
      a^3*m*w - I*a^2*r*w + 6*a*cM*m*r*w + I*cM*r^2*w - a*m*r^2*w - I*r^3*w + 
      2*a^4*w^2 - 6*a^2*cM*r*w^2 + 2*cM*r^3*w^2 - 2*r^4*w^2)*
     Derivative[1][fR0][r])/(18*cM*w), 
 f07f24b[r] -> (a^3*(2*a^3*cM*m - 8*a*cM^3*m + (2*I)*a^4*m^2 + 
      (2*I)*a^2*cM^2*m^2 - 8*a^3*cM*m^3 + (2*I)*a^4*m^4 - 2*a^3*m*r + 
      20*a*cM^2*m*r - (8*I)*a^2*cM*m^2*r + 8*a^3*m^3*r - 18*a*cM*m*r^2 + 
      (4*I)*a^2*m^2*r^2 + 6*a*m*r^3 + 3*a^3*cM*m*sss - (2*I)*a^4*m^2*sss - 
      3*a^3*m*r*sss - 6*a*cM^2*m*r*sss + (4*I)*a^2*cM*m^2*r*sss + 
      9*a*cM*m*r^2*sss - (2*I)*a^2*m^2*r^2*sss - 3*a*m*r^3*sss + 6*a^4*cM*w + 
      8*a^2*cM^3*w - (8*I)*a^5*m*w - (4*I)*a^3*cM^2*m*w + 24*a^4*cM*m^2*w - 
      (8*I)*a^5*m^3*w - 4*a^4*r*w - 44*a^2*cM^2*r*w + (24*I)*a^3*cM*m*r*w - 
      18*a^4*m^2*r*w + 40*a^2*cM*r^2*w + 24*cM^3*r^2*w - (12*I)*a^3*m*r^2*w - 
      (4*I)*a*cM^2*m*r^2*w + 12*a^2*cM*m^2*r^2*w - (8*I)*a^3*m^3*r^2*w - 
      8*a^2*r^3*w - 36*cM^2*r^3*w + (8*I)*a*cM*m*r^3*w - 18*a^2*m^2*r^3*w + 
      18*cM*r^4*w - (4*I)*a*m*r^4*w - 4*r^5*w - 3*a^4*cM*sss*w + 
      (2*I)*a^5*m*sss*w + 2*a^4*r*sss*w + 6*a^2*cM^2*r*sss*w - 
      8*a^2*cM*r^2*sss*w + (4*I)*a^3*m*r^2*sss*w - (8*I)*a*cM^2*m*r^2*sss*w + 
      4*a^2*r^3*sss*w + 2*cM^2*r^3*sss*w - 5*cM*r^4*sss*w + 
      (2*I)*a*m*r^4*sss*w + 2*r^5*sss*w - (8*I)*a^6*w^2 + 
      (2*I)*a^4*cM^2*w^2 - 8*a^5*cM*m*w^2 + (8*I)*a^6*m^2*w^2 + 
      (40*I)*a^4*cM*r*w^2 - 4*a^5*m*r*w^2 - 32*a^3*cM^2*m*r*w^2 + 
      (8*I)*a^4*cM*m^2*r*w^2 - (8*I)*a^4*r^2*w^2 - (52*I)*a^2*cM^2*r^2*w^2 + 
      40*a^3*cM*m*r^2*w^2 + (16*I)*a^4*m^2*r^2*w^2 + (8*I)*a^2*cM*r^3*w^2 - 
      8*a^3*m*r^3*w^2 - 32*a*cM^2*m*r^3*w^2 + (8*I)*a^2*cM*m^2*r^3*w^2 + 
      (8*I)*a^2*r^4*w^2 + (34*I)*cM^2*r^4*w^2 + 48*a*cM*m*r^4*w^2 + 
      (8*I)*a^2*m^2*r^4*w^2 - (32*I)*cM*r^5*w^2 - 4*a*m*r^5*w^2 + 
      (8*I)*r^6*w^2 + (4*I)*a^6*sss*w^2 - (20*I)*a^4*cM*r*sss*w^2 + 
      (4*I)*a^4*r^2*sss*w^2 + (24*I)*a^2*cM^2*r^2*sss*w^2 - 
      (8*I)*a^2*cM*r^3*sss*w^2 - (4*I)*a^2*r^4*sss*w^2 - 
      (8*I)*cM^2*r^4*sss*w^2 + (12*I)*cM*r^5*sss*w^2 - (4*I)*r^6*sss*w^2 - 
      16*a^6*cM*w^3 + (2*I)*a^7*m*w^3 + 22*a^6*r*w^3 + 48*a^4*cM^2*r*w^3 - 
      (20*I)*a^5*cM*m*r*w^3 - 76*a^4*cM*r^2*w^3 - (2*I)*a^5*m*r^2*w^3 + 
      34*a^4*r^3*w^3 + 32*a^2*cM^2*r^3*w^3 - (24*I)*a^3*cM*m*r^3*w^3 - 
      40*a^2*cM*r^4*w^3 - (10*I)*a^3*m*r^4*w^3 + 2*a^2*r^5*w^3 - 
      16*cM^2*r^5*w^3 - (4*I)*a*cM*m*r^5*w^3 + 20*cM*r^6*w^3 - 
      (6*I)*a*m*r^6*w^3 - 10*r^7*w^3 - (4*I)*a^8*w^4 + (12*I)*a^6*cM*r*w^4 - 
      (8*I)*a^6*r^2*w^4 + (20*I)*a^4*cM*r^3*w^4 + (4*I)*a^2*cM*r^5*w^4 + 
      (8*I)*a^2*r^6*w^4 - (4*I)*cM*r^7*w^4 + (4*I)*r^8*w^4)*fR0[r])/
    (36*cM*(a^2 - 2*cM*r + r^2)*w^3) + 
   (a^3*(2*a*cM^2*m + 2*a^3*m^3 - 4*a*cM*m*r + 2*a*m*r^2 - a^3*m*sss + 
      2*a*cM*m*r*sss - a*m*r^2*sss - 2*a^4*w - 2*a^2*cM^2*w - 6*a^4*m^2*w + 
      10*a^2*cM*r*w - 4*a^2*r^2*w - 6*cM^2*r^2*w - 6*a^2*m^2*r^2*w + 
      6*cM*r^3*w - 2*r^4*w + a^4*sss*w - 2*a^2*cM*r*sss*w + 2*a^2*r^2*sss*w - 
      2*cM*r^3*sss*w + r^4*sss*w + 2*a^5*m*w^2 + 8*a^3*cM*m*r*w^2 + 
      4*a^3*m*r^2*w^2 + 8*a*cM*m*r^3*w^2 + 2*a*m*r^4*w^2 + 4*a^6*w^3 - 
      12*a^4*cM*r*w^3 + 4*a^4*r^2*w^3 - 8*a^2*cM*r^3*w^3 - 4*a^2*r^4*w^3 + 
      4*cM*r^5*w^3 - 4*r^6*w^3)*Derivative[1][fR0][r])/(36*cM*w^3), 
 f07f33a[r] -> (a^3*(-8*a^2*cM + (8*I)*a*cM^2*m + 10*a^2*cM*m^2 - 
      (2*I)*a^3*m^3 + 12*a^2*r + (4*I)*a*cM*m*r - 6*a^2*m^2*r - 
      (12*I)*a*m*r^2 - 4*r^3 + I*a^3*m*sss - 2*a^2*r*sss - 
      (2*I)*a*cM*m*r*sss + 4*cM*r^2*sss + I*a*m*r^2*sss - 2*r^3*sss - 
      (4*I)*a^4*w + (8*I)*a^2*cM^2*w + (2*I)*a^4*m^2*w - (12*I)*a^2*cM*r*w - 
      10*a^3*m*r*w - (8*I)*a^2*r^2*w - (24*I)*cM^2*r^2*w + 4*a*cM*m*r^2*w + 
      (2*I)*a^2*m^2*r^2*w + (44*I)*cM*r^3*w - 10*a*m*r^3*w - (4*I)*r^4*w + 
      I*a^4*sss*w - (2*I)*a^2*cM*r*sss*w + (2*I)*a^2*r^2*sss*w - 
      (2*I)*cM*r^3*sss*w + I*r^4*sss*w - 10*a^4*cM*w^2 + (2*I)*a^5*m*w^2 + 
      4*a^4*r*w^2 + (4*I)*a^3*m*r^2*w^2 + 8*a^2*r^3*w^2 + 10*cM*r^4*w^2 + 
      (2*I)*a*m*r^4*w^2 + 4*r^5*w^2 - (2*I)*a^6*w^3 - (6*I)*a^4*r^2*w^3 - 
      (6*I)*a^2*r^4*w^3 - (2*I)*r^6*w^3)*fR0[r])/(36*cM*w) + 
   (a^3*(a^2 - 2*cM*r + r^2)*(a^2 - I*a*cM*m - a^2*m^2 - I*a*m*r - r^2 - 
      I*a^2*cM*w + I*a^2*r*w + (3*I)*cM*r^2*w + I*r^3*w + a^4*w^2 + 
      2*a^2*r^2*w^2 + r^4*w^2)*Derivative[1][fR0][r])/(18*cM*w), 
 f07f33b[r] -> (a^2*((-2*I)*a^4 + (8*I)*a^2*cM^2 + 10*a^3*cM*m - 
      (2*I)*a^4*m^2 - (20*I)*a^2*cM*r - 12*a^3*m*r + (16*I)*a^2*r^2 + 
      (8*I)*cM^2*r^2 - 6*a*cM*m*r^2 + (2*I)*a^2*m^2*r^2 - (12*I)*cM*r^3 + 
      8*a*m*r^3 + (2*I)*r^4 + I*a^4*sss - (2*I)*a^2*cM*r*sss + 
      (2*I)*cM*r^3*sss - I*r^4*sss - 10*a^4*cM*w + (4*I)*a^5*m*w + 
      6*a^4*r*w + 8*a^2*cM*r^2*w + 4*a^2*r^3*w - 6*cM*r^4*w - 
      (4*I)*a*m*r^4*w - 2*r^5*w - (2*I)*a^6*w^2 - (2*I)*a^4*r^2*w^2 + 
      (2*I)*a^2*r^4*w^2 + (2*I)*r^6*w^2)*fR0[r])/(18*cM*w) + 
   (a^2*(a^2 - 2*cM*r + r^2)*((-I)*a^2*cM - a^3*m + (2*I)*a^2*r - I*cM*r^2 + 
      a*m*r^2 + a^4*w - r^4*w)*Derivative[1][fR0][r])/(9*cM*w), 
 f07f34a[r] -> (a^3*(4*a^3*m - 16*a*cM^2*m + (20*I)*a^2*cM*m^2 + 4*a^3*m^3 + 
      24*a*cM*m*r - (20*I)*a^2*m^2*r - 12*a*m*r^2 - 4*a^3*m*sss + 
      8*a*cM^2*m*sss - (10*I)*a^2*cM*m^2*sss - 2*a^3*m^3*sss - 
      8*a*cM*m*r*sss + (10*I)*a^2*m^2*r*sss + 4*a*m*r^2*sss + a^3*m*sss^2 - 
      2*a*cM*m*r*sss^2 + a*m*r^2*sss^2 - 16*a^4*w + 64*a^2*cM^2*w - 
      (68*I)*a^3*cM*m*w - 20*a^4*m^2*w + 16*a^2*cM^2*m^2*w - 
      (20*I)*a^3*cM*m^3*w - 4*a^4*m^4*w - 40*a^2*cM*r*w - 96*cM^3*r*w + 
      (56*I)*a^3*m*r*w + (24*I)*a*cM^2*m*r*w - 56*a^2*cM*m^2*r*w + 
      (28*I)*a^3*m^3*r*w + 144*cM^2*r^2*w - (36*I)*a*cM*m*r^2*w + 
      36*a^2*m^2*r^2*w - 72*cM*r^3*w + (24*I)*a*m*r^3*w + 16*r^4*w + 
      12*a^4*sss*w - 16*a^2*cM^2*sss*w + (14*I)*a^3*cM*m*sss*w + 
      6*a^4*m^2*sss*w - 8*a^2*cM*r*sss*w + 16*cM^3*r*sss*w - 
      (12*I)*a^3*m*r*sss*w + (12*I)*a*cM^2*m*r*sss*w + 8*a^2*r^2*sss*w - 
      16*cM^2*r^2*sss*w - (2*I)*a*cM*m*r^2*sss*w + 6*a^2*m^2*r^2*sss*w + 
      8*cM*r^3*sss*w - (12*I)*a*m*r^3*sss*w - 4*r^4*sss*w - 2*a^4*sss^2*w + 
      6*a^2*cM*r*sss^2*w - 4*a^2*r^2*sss^2*w - 4*cM^2*r^2*sss^2*w + 
      6*cM*r^3*sss^2*w - 2*r^4*sss^2*w - (48*I)*a^4*cM*w^2 - 4*a^5*m*w^2 - 
      (28*I)*a^4*cM*m^2*w^2 - 4*a^5*m^3*w^2 + (80*I)*a^4*r*w^2 + 
      (168*I)*a^2*cM^2*r*w^2 + 40*a^3*cM*m*r*w^2 + 96*a*cM^3*m*r*w^2 + 
      (28*I)*a^4*m^2*r*w^2 - (24*I)*a^2*cM^2*m^2*r*w^2 - 
      (240*I)*a^2*cM*r^2*w^2 + 40*a^3*m*r^2*w^2 - 112*a*cM^2*m*r^2*w^2 + 
      (28*I)*a^2*cM*m^2*r^2*w^2 + 12*a^3*m^3*r^2*w^2 + (32*I)*a^2*r^3*w^2 - 
      (72*I)*cM^2*r^3*w^2 + 8*a*cM*m*r^3*w^2 - (52*I)*a^2*m^2*r^3*w^2 + 
      (128*I)*cM*r^4*w^2 - 20*a*m*r^4*w^2 - (48*I)*r^5*w^2 + 
      (28*I)*a^4*cM*sss*w^2 + 6*a^5*m*sss*w^2 - (40*I)*a^4*r*sss*w^2 - 
      (76*I)*a^2*cM^2*r*sss*w^2 - 12*a^3*cM*m*r*sss*w^2 + 
      (112*I)*a^2*cM*r^2*sss*w^2 - 12*a^3*m*r^2*sss*w^2 - 
      24*a*cM^2*m*r^2*sss*w^2 - (16*I)*a^2*r^3*sss*w^2 + 
      (12*I)*cM^2*r^3*sss*w^2 + 36*a*cM*m*r^3*sss*w^2 - 
      (44*I)*cM*r^4*sss*w^2 - 18*a*m*r^4*sss*w^2 + (24*I)*r^5*sss*w^2 + 
      4*a^6*w^3 + 48*a^4*cM^2*w^3 + (84*I)*a^5*cM*m*w^3 + 32*a^6*m^2*w^3 - 
      120*a^4*cM*r*w^3 - 128*a^2*cM^3*r*w^3 - (72*I)*a^5*m*r*w^3 - 
      (8*I)*a^3*cM^2*m*r*w^3 - 16*a^4*cM*m^2*r*w^3 + 52*a^4*r^2*w^3 + 
      224*a^2*cM^2*r^2*w^3 + (80*I)*a^3*cM*m*r^2*w^3 - 176*a^2*cM*r^3*w^3 + 
      (72*I)*a*cM^2*m*r^3*w^3 + 48*a^2*cM*m^2*r^3*w^3 + 28*a^2*r^4*w^3 - 
      16*cM^2*r^4*w^3 - (132*I)*a*cM*m*r^4*w^3 - 32*a^2*m^2*r^4*w^3 + 
      72*cM*r^5*w^3 + (72*I)*a*m*r^5*w^3 - 20*r^6*w^3 - 2*a^6*sss*w^3 - 
      8*a^4*cM*r*sss*w^3 + 2*a^4*r^2*sss*w^3 + 32*a^2*cM^2*r^2*sss*w^3 - 
      16*a^2*cM*r^3*sss*w^3 + 10*a^2*r^4*sss*w^3 - 8*cM*r^5*sss*w^3 + 
      6*r^6*sss*w^3 - (36*I)*a^6*cM*w^4 - 36*a^7*m*w^4 + (64*I)*a^6*r*w^4 + 
      (32*I)*a^4*cM^2*r*w^4 + 32*a^5*cM*m*r*w^4 - (132*I)*a^4*cM*r^2*w^4 - 
      12*a^5*m*r^2*w^4 - (32*I)*a^4*r^3*w^4 - (96*I)*a^2*cM^2*r^3*w^4 - 
      96*a^3*cM*m*r^3*w^4 + (228*I)*a^2*cM*r^4*w^4 + 44*a^3*m*r^4*w^4 - 
      (96*I)*a^2*r^5*w^4 - 48*a*cM*m*r^5*w^4 + (4*I)*cM*r^6*w^4 + 
      20*a*m*r^6*w^4 + 12*a^8*w^5 - 16*a^6*cM*r*w^5 + 48*a^4*cM*r^3*w^5 - 
      32*a^4*r^4*w^5 + 64*a^2*cM*r^5*w^5 - 16*a^2*r^6*w^5 + 4*r^8*w^5)*
     fR0[r])/(72*cM*w^3) + (a^3*(a^2 - 2*cM*r + r^2)*
     (2*a*cM*m - (2*I)*a^2*m^2 - 2*a*m*r - a*cM*m*sss + I*a^2*m^2*sss + 
      a*m*r*sss - 8*a^2*cM*w + (6*I)*a^3*m*w - 2*a^2*cM*m^2*w + 
      (2*I)*a^3*m^3*w + 4*a^2*r*w + 12*cM^2*r*w + 6*a^2*m^2*r*w - 
      12*cM*r^2*w + (2*I)*a*m*r^2*w + 4*r^3*w + 2*a^2*cM*sss*w - 
      I*a^3*m*sss*w - 2*a^2*r*sss*w - 2*cM^2*r*sss*w - (2*I)*a*cM*m*r*sss*w + 
      4*cM*r^2*sss*w - I*a*m*r^2*sss*w - 2*r^3*sss*w + (8*I)*a^4*w^2 + 
      (4*I)*a^4*m^2*w^2 - (24*I)*a^2*cM*r*w^2 - 2*a^3*m*r*w^2 - 
      12*a*cM^2*m*r*w^2 + 8*a*cM*m*r^2*w^2 - (4*I)*a^2*m^2*r^2*w^2 + 
      (16*I)*cM*r^3*w^2 - 10*a*m*r^3*w^2 - (8*I)*r^4*w^2 - 
      (4*I)*a^4*sss*w^2 + (10*I)*a^2*cM*r*sss*w^2 - (6*I)*cM*r^3*sss*w^2 + 
      (4*I)*r^4*sss*w^2 - 6*a^4*cM*w^3 - (12*I)*a^5*m*w^3 + 10*a^4*r*w^3 + 
      16*a^2*cM^2*r*w^3 + (8*I)*a^3*cM*m*r*w^3 - 20*a^2*cM*r^2*w^3 + 
      12*a^2*r^3*w^3 - (24*I)*a*cM*m*r^3*w^3 + 2*cM*r^4*w^3 + 
      (12*I)*a*m*r^4*w^3 + 2*r^5*w^3 + (6*I)*a^6*w^4 - (8*I)*a^4*cM*r*w^4 - 
      (6*I)*a^4*r^2*w^4 + (32*I)*a^2*cM*r^3*w^4 - (10*I)*a^2*r^4*w^4 + 
      (2*I)*r^6*w^4)*Derivative[1][fR0][r])/(36*cM*w^3), 
 f07f34b[r] -> 
  -(a^2*((-12*I)*a^4*cM - 2*a^5*m - 4*a^3*cM^2*m + I*a^4*cM*m^2 + 
       (14*I)*a^4*r + (24*I)*a^2*cM^2*r + 4*a^3*cM*m*r + 16*a*cM^3*m*r - 
       (12*I)*a^2*cM^2*m^2*r - 2*a^3*cM*m^3*r - (40*I)*a^2*cM*r^2 - 
       20*a*cM^2*m*r^2 + (11*I)*a^2*cM*m^2*r^2 + (12*I)*a^2*r^3 + 
       4*a*cM*m*r^3 + (4*I)*cM*r^4 + 2*a*m*r^4 - (2*I)*r^5 + 
       (6*I)*a^4*cM*sss + a^5*m*sss - (7*I)*a^4*r*sss - 
       (12*I)*a^2*cM^2*r*sss + (20*I)*a^2*cM*r^2*sss - 4*a*cM^2*m*r^2*sss - 
       (6*I)*a^2*r^3*sss + 4*a*cM*m*r^3*sss - (2*I)*cM*r^4*sss - 
       a*m*r^4*sss + I*r^5*sss + 12*a^4*cM^2*w + (4*I)*a^5*cM*m*w + 
       2*a^6*m^2*w - 4*a^4*cM*r*w - 32*a^2*cM^3*r*w - (11*I)*a^5*m*r*w + 
       (12*I)*a^3*cM^2*m*r*w + 2*a^4*cM*m^2*r*w + 32*a^2*cM^2*r^2*w + 
       (10*I)*a^3*cM*m*r^2*w - 8*a^2*cM*r^3*w - (6*I)*a^3*m*r^3*w + 
       (12*I)*a*cM^2*m*r^3*w + 10*a^2*cM*m^2*r^3*w + 4*cM^2*r^4*w - 
       (26*I)*a*cM*m*r^4*w - 2*a^2*m^2*r^4*w - 4*cM*r^5*w + (5*I)*a*m*r^5*w - 
       4*a^4*cM*r*sss*w + 8*a^2*cM^2*r^2*sss*w - 4*a^2*cM*r^3*sss*w - 
       (9*I)*a^6*cM*w^2 - 5*a^7*m*w^2 + (21*I)*a^6*r*w^2 + 
       (8*I)*a^4*cM^2*r*w^2 + 4*a^5*cM*m*r*w^2 - (39*I)*a^4*cM*r^2*w^2 + 
       a^5*m*r^2*w^2 + (3*I)*a^4*r^3*w^2 - (24*I)*a^2*cM^2*r^3*w^2 - 
       24*a^3*cM*m*r^3*w^2 + (53*I)*a^2*cM*r^4*w^2 + 7*a^3*m*r^4*w^2 - 
       (17*I)*a^2*r^5*w^2 - 8*a*cM*m*r^5*w^2 + (3*I)*cM*r^6*w^2 + 
       a*m*r^6*w^2 + I*r^7*w^2 + 3*a^8*w^3 - 4*a^6*cM*r*w^3 + 
       12*a^4*cM*r^3*w^3 - 8*a^4*r^4*w^3 + 16*a^2*cM*r^5*w^3 - 
       4*a^2*r^6*w^3 + r^8*w^3)*fR0[r])/(18*cM*w^2) + 
   (a^2*(a^2 - 2*cM*r + r^2)*((-6*I)*a^4 - 2*a^3*cM*m + (12*I)*a^2*cM*r + 
      8*a*cM^2*m*r - (4*I)*a^2*cM*m^2*r - (4*I)*a^2*r^2 - 6*a*cM*m*r^2 - 
      (4*I)*cM*r^3 + (2*I)*r^4 + (3*I)*a^4*sss - (6*I)*a^2*cM*r*sss + 
      (2*I)*a^2*r^2*sss + (2*I)*cM*r^3*sss - I*r^4*sss + 6*a^4*cM*w + 
      (4*I)*a^5*m*w - 16*a^2*cM^2*r*w + 8*a^2*cM*r^2*w + 
      (16*I)*a*cM*m*r^3*w + 2*cM*r^4*w - (4*I)*a*m*r^4*w - (6*I)*a^6*w^2 + 
      (8*I)*a^4*cM*r*w^2 + (6*I)*a^4*r^2*w^2 - (32*I)*a^2*cM*r^3*w^2 + 
      (10*I)*a^2*r^4*w^2 - (2*I)*r^6*w^2)*Derivative[1][fR0][r])/(36*cM*w^2), 
 f07f44a[r] -> (a^3*((-2*I)*a^5*m + (8*I)*a^3*cM^2*m + 16*a^4*cM*m^2 - 
      24*a^2*cM^3*m^2 + (4*I)*a^5*m^3 + (6*I)*a^3*cM^2*m^3 - 24*a^4*cM*m^4 + 
      (6*I)*a^5*m^5 - (8*I)*a^3*cM*m*r - (16*I)*a*cM^3*m*r - 16*a^4*m^2*r + 
      40*a^2*cM^2*m^2*r - (20*I)*a^3*cM*m^3*r + 24*a^4*m^4*r + 
      (4*I)*a^3*m*r^2 + (32*I)*a*cM^2*m*r^2 - 24*a^2*cM*m^2*r^2 + 
      (10*I)*a^3*m^3*r^2 - (24*I)*a*cM*m*r^3 + 8*a^2*m^2*r^3 + 
      (6*I)*a*m*r^4 - I*a^5*m*sss - (4*I)*a^3*cM^2*m*sss + 4*a^4*cM*m^2*sss - 
      (5*I)*a^5*m^3*sss + (12*I)*a^3*cM*m*r*sss + (8*I)*a*cM^3*m*r*sss - 
      4*a^4*m^2*r*sss - 8*a^2*cM^2*m^2*r*sss + (10*I)*a^3*cM*m^3*r*sss - 
      (6*I)*a^3*m*r^2*sss - (24*I)*a*cM^2*m*r^2*sss + 12*a^2*cM*m^2*r^2*sss - 
      (5*I)*a^3*m^3*r^2*sss + (20*I)*a*cM*m*r^3*sss - 4*a^2*m^2*r^3*sss - 
      (5*I)*a*m*r^4*sss + I*a^5*m*sss^2 - (4*I)*a^3*cM*m*r*sss^2 + 
      (2*I)*a^3*m*r^2*sss^2 + (4*I)*a*cM^2*m*r^2*sss^2 - 
      (4*I)*a*cM*m*r^3*sss^2 + I*a*m*r^4*sss^2 - (8*I)*a^6*w - 
      10*a^5*cM*m*w + 24*a^3*cM^3*m*w - (12*I)*a^6*m^2*w - 
      (36*I)*a^4*cM^2*m^2*w + 42*a^5*cM*m^3*w - (18*I)*a^6*m^4*w + 
      (32*I)*a^4*cM*r*w - 8*a^5*m*r*w - 8*a^3*cM^2*m*r*w + 
      (88*I)*a^4*cM*m^2*r*w - (16*I)*a^2*cM^3*m^2*r*w - 24*a^5*m^3*r*w - 
      20*a^3*cM^2*m^3*r*w + (4*I)*a^4*cM*m^4*r*w - (16*I)*a^4*r^2*w - 
      (32*I)*a^2*cM^2*r^2*w + 20*a^3*cM*m*r^2*w - (36*I)*a^4*m^2*r^2*w - 
      (68*I)*a^2*cM^2*m^2*r^2*w + 10*a^3*cM*m^3*r^2*w - 
      (18*I)*a^4*m^4*r^2*w + (32*I)*a^2*cM*r^3*w - 16*a^3*m*r^3*w - 
      40*a*cM^2*m*r^3*w + (104*I)*a^2*cM*m^2*r^3*w - 24*a^3*m^3*r^3*w - 
      (8*I)*a^2*r^4*w + 46*a*cM*m*r^4*w - (24*I)*a^2*m^2*r^4*w - 
      8*a*m*r^5*w + (8*I)*a^6*sss*w + (8*I)*a^4*cM^2*sss*w - 
      2*a^5*cM*m*sss*w + (9*I)*a^6*m^2*sss*w - (40*I)*a^4*cM*r*sss*w - 
      (16*I)*a^2*cM^3*r*sss*w + 4*a^5*m*r*sss*w + 4*a^3*cM^2*m*r*sss*w - 
      (24*I)*a^4*cM*m^2*r*sss*w + (12*I)*a^4*r^2*sss*w + 
      (80*I)*a^2*cM^2*r^2*sss*w + (18*I)*a^4*m^2*r^2*sss*w + 
      (12*I)*a^2*cM^2*m^2*r^2*sss*w - (48*I)*a^2*cM*r^3*sss*w - 
      (48*I)*cM^3*r^3*sss*w + 8*a^3*m*r^3*sss*w - 20*a*cM^2*m*r^3*sss*w - 
      (24*I)*a^2*cM*m^2*r^3*sss*w + (56*I)*cM^2*r^4*sss*w + 
      2*a*cM*m*r^4*sss*w + (9*I)*a^2*m^2*r^4*sss*w - (8*I)*cM*r^5*sss*w + 
      4*a*m*r^5*sss*w - (4*I)*r^6*sss*w - (2*I)*a^6*sss^2*w + 
      (8*I)*a^4*cM*r*sss^2*w - (2*I)*a^4*r^2*sss^2*w - 
      (8*I)*a^2*cM^2*r^2*sss^2*w + (2*I)*a^2*r^4*sss^2*w + 
      (8*I)*cM^2*r^4*sss^2*w - (8*I)*cM*r^5*sss^2*w + (2*I)*r^6*sss^2*w - 
      24*a^6*cM*w^2 + (12*I)*a^7*m*w^2 + (46*I)*a^5*cM^2*m*w^2 - 
      40*a^6*cM*m^2*w^2 + (26*I)*a^7*m^3*w^2 + 68*a^6*r*w^2 + 
      (40*I)*a^5*cM*m*r*w^2 - (96*I)*a^3*cM^3*m*r*w^2 + 50*a^6*m^2*r*w^2 - 
      4*a^4*cM^2*m^2*r*w^2 - (8*I)*a^5*cM*m^3*r*w^2 - 80*a^4*cM*r^2*w^2 - 
      (82*I)*a^5*m*r^2*w^2 + (268*I)*a^3*cM^2*m*r^2*w^2 + 
      28*a^4*cM*m^2*r^2*w^2 + (44*I)*a^5*m^3*r^2*w^2 + 44*a^4*r^3*w^2 - 
      64*a^2*cM^2*r^3*w^2 - (80*I)*a^3*cM*m*r^3*w^2 - 
      (160*I)*a*cM^3*m*r^3*w^2 + 44*a^4*m^2*r^3*w^2 + 
      20*a^2*cM^2*m^2*r^3*w^2 - (24*I)*a^3*cM*m^3*r^3*w^2 + 
      104*a^2*cM*r^4*w^2 - (88*I)*a^3*m*r^4*w^2 + (350*I)*a*cM^2*m*r^4*w^2 + 
      20*a^2*cM*m^2*r^4*w^2 + (18*I)*a^3*m^3*r^4*w^2 - 52*a^2*r^5*w^2 - 
      (216*I)*a*cM*m*r^5*w^2 - 6*a^2*m^2*r^5*w^2 + 32*cM*r^6*w^2 + 
      (6*I)*a*m*r^6*w^2 - 28*r^7*w^2 + 14*a^6*cM*sss*w^2 - 
      (16*I)*a^7*m*sss*w^2 - 32*a^6*r*sss*w^2 - 28*a^4*cM^2*r*sss*w^2 + 
      (44*I)*a^5*cM*m*r*sss*w^2 + 90*a^4*cM*r^2*sss*w^2 - 
      (20*I)*a^5*m*r^2*sss*w^2 - (24*I)*a^3*cM^2*m*r^2*sss*w^2 - 
      56*a^4*r^3*sss*w^2 - 24*a^2*cM^2*r^3*sss*w^2 + 
      (8*I)*a^3*cM*m*r^3*sss*w^2 + 42*a^2*cM*r^4*sss*w^2 + 
      (8*I)*a^3*m*r^4*sss*w^2 + (24*I)*a*cM^2*m*r^4*sss*w^2 - 
      16*a^2*r^5*sss*w^2 + 36*cM^2*r^5*sss*w^2 - (36*I)*a*cM*m*r^5*sss*w^2 - 
      34*cM*r^6*sss*w^2 + (12*I)*a*m*r^6*sss*w^2 + 8*r^7*sss*w^2 - 
      (48*I)*a^8*w^3 - (72*I)*a^6*cM^2*w^3 + 28*a^7*cM*m*w^3 - 
      (28*I)*a^8*m^2*w^3 + (324*I)*a^6*cM*r*w^3 + (160*I)*a^4*cM^3*r*w^3 - 
      64*a^7*m*r*w^3 + 32*a^5*cM^2*m*r*w^3 + (12*I)*a^6*cM*m^2*r*w^3 - 
      (208*I)*a^6*r^2*w^3 - (792*I)*a^4*cM^2*r^2*w^3 + 52*a^5*cM*m*r^2*w^3 - 
      (60*I)*a^6*m^2*r^2*w^3 + (740*I)*a^4*cM*r^3*w^3 + 
      (256*I)*a^2*cM^3*r^3*w^3 - 184*a^5*m*r^3*w^3 - 80*a^3*cM^2*m*r^3*w^3 + 
      (40*I)*a^4*cM*m^2*r^3*w^3 - (160*I)*a^4*r^4*w^3 - 
      (520*I)*a^2*cM^2*r^4*w^3 + 48*a^3*cM*m*r^4*w^3 - 
      (16*I)*a^4*m^2*r^4*w^3 + (252*I)*a^2*cM*r^5*w^3 - 76*a^3*m*r^5*w^3 + 
      120*a*cM^2*m*r^5*w^3 - (12*I)*a^2*cM*m^2*r^5*w^3 + (32*I)*a^2*r^6*w^3 + 
      (8*I)*cM^2*r^6*w^3 - 176*a*cM*m*r^6*w^3 + (16*I)*a^2*m^2*r^6*w^3 - 
      (4*I)*cM*r^7*w^3 + 44*a*m*r^7*w^3 + (32*I)*r^8*w^3 + 
      (7*I)*a^8*sss*w^3 - (18*I)*a^6*cM*r*sss*w^3 + (8*I)*a^6*r^2*sss*w^3 + 
      (8*I)*a^4*cM^2*r^2*sss*w^3 + (10*I)*a^4*cM*r^3*sss*w^3 - 
      (8*I)*a^4*r^4*sss*w^3 - (32*I)*a^2*cM^2*r^4*sss*w^3 + 
      (34*I)*a^2*cM*r^5*sss*w^3 - (12*I)*a^2*r^6*sss*w^3 + 
      (6*I)*cM*r^7*sss*w^3 - (3*I)*r^8*sss*w^3 - 6*a^8*cM*w^4 + 
      (20*I)*a^9*m*w^4 + 56*a^8*r*w^4 - 8*a^6*cM^2*r*w^4 - 
      (16*I)*a^7*cM*m*r*w^4 - 124*a^6*cM*r^2*w^4 + (40*I)*a^7*m*r^2*w^4 + 
      64*a^6*r^3*w^4 + 40*a^4*cM^2*r^3*w^4 + 132*a^4*cM*r^4*w^4 - 
      24*a^4*r^5*w^4 - 192*a^2*cM^2*r^5*w^4 + (48*I)*a^3*cM*m*r^5*w^4 + 
      252*a^2*cM*r^6*w^4 - (40*I)*a^3*m*r^6*w^4 - 16*a^2*r^7*w^4 + 
      (32*I)*a*cM*m*r^7*w^4 + 2*cM*r^8*w^4 - (20*I)*a*m*r^8*w^4 + 
      16*r^9*w^4 - (6*I)*a^10*w^5 + (8*I)*a^8*cM*r*w^5 - (6*I)*a^8*r^2*w^5 - 
      (16*I)*a^6*cM*r^3*w^5 + (16*I)*a^6*r^4*w^5 - (56*I)*a^4*cM*r^5*w^5 + 
      (24*I)*a^4*r^6*w^5 - (32*I)*a^2*cM*r^7*w^5 + (6*I)*a^2*r^8*w^5 - 
      (2*I)*r^10*w^5)*fR0[r])/(36*cM*w^3) + 
   (a^3*(a^2 - 2*cM*r + r^2)*((-2*I)*a^3*cM*m - 2*a^4*m^2 + 6*a^2*cM^2*m^2 + 
      6*a^4*m^4 + (2*I)*a^3*m*r + (4*I)*a*cM^2*m*r - 8*a^2*cM*m^2*r - 
      (6*I)*a*cM*m*r^2 + 4*a^2*m^2*r^2 + (2*I)*a*m*r^3 + I*a^3*cM*m*sss - 
      2*a^4*m^2*sss - I*a^3*m*r*sss - (2*I)*a*cM^2*m*r*sss + 
      4*a^2*cM*m^2*r*sss + (3*I)*a*cM*m*r^2*sss - 2*a^2*m^2*r^2*sss - 
      I*a*m*r^3*sss - 4*a^5*m*w - 6*a^3*cM^2*m*w + (6*I)*a^4*cM*m^2*w - 
      12*a^5*m^3*w + 18*a^3*cM*m*r*w - (6*I)*a^4*m^2*r*w + 
      (4*I)*a^2*cM^2*m^2*r*w + 4*a^3*cM*m^3*r*w - 8*a^3*m*r^2*w - 
      18*a*cM^2*m*r^2*w + (18*I)*a^2*cM*m^2*r^2*w - 12*a^3*m^3*r^2*w + 
      22*a*cM*m*r^3*w - (6*I)*a^2*m^2*r^3*w - 4*a*m*r^4*w - 
      (2*I)*a^4*cM*sss*w + 2*a^5*m*sss*w + (4*I)*a^2*cM^2*r*sss*w - 
      4*a^3*cM*m*r*sss*w - (8*I)*a^2*cM*r^2*sss*w + 4*a^3*m*r^2*sss*w + 
      (12*I)*cM^2*r^3*sss*w - 4*a*cM*m*r^3*sss*w - (6*I)*cM*r^4*sss*w + 
      2*a*m*r^4*sss*w + 6*a^6*w^2 - (10*I)*a^5*cM*m*w^2 + 14*a^6*m^2*w^2 - 
      (18*I)*a^5*m*r*w^2 + (24*I)*a^3*cM^2*m*r*w^2 - 4*a^4*cM*m^2*r*w^2 - 
      18*a^4*r^2*w^2 - (52*I)*a^3*cM*m*r^2*w^2 + 20*a^4*m^2*r^2*w^2 + 
      48*a^2*cM*r^3*w^2 - (12*I)*a^3*m*r^3*w^2 + (40*I)*a*cM^2*m*r^3*w^2 - 
      20*a^2*cM*m^2*r^3*w^2 - 38*a^2*r^4*w^2 - (58*I)*a*cM*m*r^4*w^2 + 
      6*a^2*m^2*r^4*w^2 + 16*cM*r^5*w^2 + (6*I)*a*m*r^5*w^2 - 14*r^6*w^2 - 
      4*a^6*sss*w^2 + 8*a^4*cM*r*sss*w^2 - 4*a^4*r^2*sss*w^2 + 
      4*a^2*r^4*sss*w^2 - 8*cM*r^5*sss*w^2 + 4*r^6*sss*w^2 + 
      (18*I)*a^6*cM*w^3 - 14*a^7*m*w^3 - (22*I)*a^6*r*w^3 - 
      (40*I)*a^4*cM^2*r*w^3 + 8*a^5*cM*m*r*w^3 + (118*I)*a^4*cM*r^2*w^3 - 
      26*a^5*m*r^2*w^3 - (10*I)*a^4*r^3*w^3 - (64*I)*a^2*cM^2*r^3*w^3 + 
      16*a^3*cM*m*r^3*w^3 + (58*I)*a^2*cM*r^4*w^3 + 10*a^3*m*r^4*w^3 + 
      (26*I)*a^2*r^5*w^3 - 32*a*cM*m*r^5*w^3 - (2*I)*cM*r^6*w^3 + 
      22*a*m*r^6*w^3 + (14*I)*r^7*w^3 + 6*a^8*w^4 - 8*a^6*cM*r*w^4 + 
      24*a^4*cM*r^3*w^4 - 16*a^4*r^4*w^4 + 32*a^2*cM*r^5*w^4 - 
      8*a^2*r^6*w^4 + 2*r^8*w^4)*Derivative[1][fR0][r])/(36*cM*w^3), 
 f07f44b[r] -> (a^2*(6*a^5*cM*m - 24*a^3*cM^3*m + (4*I)*a^6*m^2 + 
      (14*I)*a^4*cM^2*m^2 - 14*a^5*cM*m^3 + (4*I)*a^6*m^4 - 4*a^5*m*r + 
      52*a^3*cM^2*m*r - (30*I)*a^4*cM*m^2*r + (16*I)*a^2*cM^3*m^2*r + 
      16*a^5*m^3*r + 20*a^3*cM^2*m^3*r - (4*I)*a^4*cM*m^4*r - 
      40*a^3*cM*m*r^2 - 8*a*cM^3*m*r^2 + (4*I)*a^4*m^2*r^2 + 
      (2*I)*a^2*cM^2*m^2*r^2 + 2*a^3*cM*m^3*r^2 - (4*I)*a^4*m^4*r^2 + 
      16*a^3*m*r^3 - 4*a*cM^2*m*r^3 - (2*I)*a^2*cM*m^2*r^3 - 16*a^3*m^3*r^3 + 
      18*a*cM*m*r^4 - (8*I)*a^2*m^2*r^4 - 12*a*m*r^5 - (2*I)*a^6*sss - 
      (4*I)*a^4*cM^2*sss + 4*a^5*cM*m*sss - (4*I)*a^6*m^2*sss + 
      (12*I)*a^4*cM*r*sss + (8*I)*a^2*cM^3*r*sss - 6*a^5*m*r*sss - 
      8*a^3*cM^2*m*r*sss + (10*I)*a^4*cM*m^2*r*sss - (2*I)*a^4*r^2*sss - 
      (32*I)*a^2*cM^2*r^2*sss + 4*a^3*cM*m*r^2*sss - 
      (4*I)*a^2*cM^2*m^2*r^2*sss + (16*I)*a^2*cM*r^3*sss + 
      (24*I)*cM^3*r^3*sss + 24*a*cM^2*m*r^3*sss - (6*I)*a^2*cM*m^2*r^3*sss + 
      (2*I)*a^2*r^4*sss - (28*I)*cM^2*r^4*sss - 24*a*cM*m*r^4*sss + 
      (4*I)*a^2*m^2*r^4*sss + (4*I)*cM*r^5*sss + 6*a*m*r^5*sss + 
      (2*I)*r^6*sss + I*a^6*sss^2 - (4*I)*a^4*cM*r*sss^2 + I*a^4*r^2*sss^2 + 
      (4*I)*a^2*cM^2*r^2*sss^2 - I*a^2*r^4*sss^2 - (4*I)*cM^2*r^4*sss^2 + 
      (4*I)*cM*r^5*sss^2 - I*r^6*sss^2 - 8*a^6*cM*w + 24*a^4*cM^3*w - 
      (20*I)*a^7*m*w - (44*I)*a^5*cM^2*m*w + 38*a^6*cM*m^2*w - 
      (16*I)*a^7*m^3*w - 8*a^6*r*w - 36*a^4*cM^2*r*w + (96*I)*a^5*cM*m*r*w + 
      (32*I)*a^3*cM^3*m*r*w - 36*a^6*m^2*r*w - 12*a^4*cM^2*m^2*r*w + 
      (8*I)*a^5*cM*m^3*r*w + 32*a^4*cM*r^2*w + 8*a^2*cM^3*r^2*w - 
      (12*I)*a^5*m*r^2*w - (184*I)*a^3*cM^2*m*r^2*w - 56*a^4*cM*m^2*r^2*w - 
      8*a^4*r^3*w + 16*a^2*cM^2*r^3*w + (96*I)*a^3*cM*m*r^3*w + 
      (96*I)*a*cM^3*m*r^3*w + 28*a^2*cM^2*m^2*r^3*w + 
      (8*I)*a^3*cM*m^3*r^3*w - 24*a^2*cM*r^4*w + (20*I)*a^3*m*r^4*w - 
      (156*I)*a*cM^2*m*r^4*w - 46*a^2*cM*m^2*r^4*w + (16*I)*a^3*m^3*r^4*w + 
      8*a^2*r^5*w - 12*cM^2*r^5*w + (64*I)*a*cM*m*r^5*w + 36*a^2*m^2*r^5*w + 
      (12*I)*a*m*r^6*w + 8*r^7*w - 4*a^6*cM*sss*w + (12*I)*a^7*m*sss*w + 
      4*a^6*r*sss*w + 8*a^4*cM^2*r*sss*w - (32*I)*a^5*cM*m*r*sss*w + 
      (12*I)*a^5*m*r^2*sss*w + (16*I)*a^3*cM^2*m*r^2*sss*w + 
      4*a^4*r^3*sss*w - 24*a^2*cM^2*r^3*sss*w + 20*a^2*cM*r^4*sss*w - 
      (12*I)*a^3*m*r^4*sss*w - (16*I)*a*cM^2*m*r^4*sss*w - 4*a^2*r^5*sss*w - 
      16*cM^2*r^5*sss*w + (32*I)*a*cM*m*r^5*sss*w + 16*cM*r^6*sss*w - 
      (12*I)*a*m*r^6*sss*w - 4*r^7*sss*w + (28*I)*a^8*w^2 + 
      (102*I)*a^6*cM^2*w^2 - 8*a^7*cM*m*w^2 + (22*I)*a^8*m^2*w^2 - 
      (346*I)*a^6*cM*r*w^2 - (160*I)*a^4*cM^3*r*w^2 - 10*a^7*m*r*w^2 - 
      48*a^5*cM^2*m*r*w^2 - (4*I)*a^6*cM*m^2*r*w^2 + (208*I)*a^6*r^2*w^2 + 
      (766*I)*a^4*cM^2*r^2*w^2 + 84*a^5*cM*m*r^2*w^2 + 
      (34*I)*a^6*m^2*r^2*w^2 - (826*I)*a^4*cM*r^3*w^2 - 
      (256*I)*a^2*cM^3*r^3*w^2 + 50*a^5*m*r^3*w^2 + 16*a^3*cM^2*m*r^3*w^2 - 
      (24*I)*a^4*cM*m^2*r^3*w^2 + (244*I)*a^4*r^4*w^2 + 
      (538*I)*a^2*cM^2*r^4*w^2 - 12*a^3*cM*m*r^4*w^2 - 
      (18*I)*a^4*m^2*r^4*w^2 - (342*I)*a^2*cM*r^5*w^2 + 30*a^3*m*r^5*w^2 - 
      72*a*cM^2*m*r^5*w^2 + (20*I)*a^2*cM*m^2*r^5*w^2 + (56*I)*a^2*r^6*w^2 + 
      (18*I)*cM^2*r^6*w^2 + 96*a*cM*m*r^6*w^2 - (30*I)*a^2*m^2*r^6*w^2 - 
      (22*I)*cM*r^7*w^2 - 30*a*m*r^7*w^2 - (8*I)*r^8*w^2 - 
      (5*I)*a^8*sss*w^2 + (14*I)*a^6*cM*r*sss*w^2 - (4*I)*a^6*r^2*sss*w^2 - 
      (8*I)*a^4*cM^2*r^2*sss*w^2 - (14*I)*a^4*cM*r^3*sss*w^2 + 
      (8*I)*a^4*r^4*sss*w^2 + (32*I)*a^2*cM^2*r^4*sss*w^2 - 
      (30*I)*a^2*cM*r^5*sss*w^2 + (8*I)*a^2*r^6*sss*w^2 - 
      (2*I)*cM*r^7*sss*w^2 + I*r^8*sss*w^2 - (16*I)*a^9*m*w^3 - 
      40*a^8*r*w^3 + 8*a^6*cM^2*r*w^3 + (8*I)*a^7*cM*m*r*w^3 + 
      104*a^6*cM*r^2*w^3 - (32*I)*a^7*m*r^2*w^3 - 8*a^6*r^3*w^3 - 
      40*a^4*cM^2*r^3*w^3 - (8*I)*a^5*cM*m*r^3*w^3 - 156*a^4*cM*r^4*w^3 + 
      96*a^4*r^5*w^3 + 192*a^2*cM^2*r^5*w^3 - (40*I)*a^3*cM*m*r^5*w^3 - 
      264*a^2*cM*r^6*w^3 + (32*I)*a^3*m*r^6*w^3 + 56*a^2*r^7*w^3 - 
      (24*I)*a*cM*m*r^7*w^3 - 4*cM*r^8*w^3 + (16*I)*a*m*r^8*w^3 - 8*r^9*w^3 + 
      (6*I)*a^10*w^4 - (8*I)*a^8*cM*r*w^4 + (6*I)*a^8*r^2*w^4 + 
      (16*I)*a^6*cM*r^3*w^4 - (16*I)*a^6*r^4*w^4 + (56*I)*a^4*cM*r^5*w^4 - 
      (24*I)*a^4*r^6*w^4 + (32*I)*a^2*cM*r^7*w^4 - (6*I)*a^2*r^8*w^4 + 
      (2*I)*r^10*w^4)*fR0[r])/(36*cM*w^3) - 
   (a^2*(a^2 - 2*cM*r + r^2)*(-6*a^3*cM^2*m + (2*I)*a^4*cM*m^2 - 4*a^5*m^3 + 
      10*a^3*cM*m*r + (4*I)*a^2*cM^2*m^2*r + 4*a^3*cM*m^3*r - 4*a^3*m*r^2 - 
      2*a*cM^2*m*r^2 + (2*I)*a^2*cM*m^2*r^2 + 4*a^3*m^3*r^2 - 2*a*cM*m*r^3 + 
      4*a*m*r^4 - I*a^4*cM*sss + 2*a^5*m*sss + (2*I)*a^2*cM^2*r*sss - 
      4*a^3*cM*m*r*sss - (4*I)*a^2*cM*r^2*sss + (6*I)*cM^2*r^3*sss + 
      4*a*cM*m*r^3*sss - (3*I)*cM*r^4*sss - 2*a*m*r^4*sss + 4*a^6*w + 
      6*a^4*cM^2*w - (8*I)*a^5*cM*m*w + 12*a^6*m^2*w - 24*a^4*cM*r*w + 
      (8*I)*a^3*cM^2*m*r*w - 4*a^4*cM*m^2*r*w + 4*a^4*r^2*w + 
      20*a^2*cM^2*r^2*w - (32*I)*a^3*cM*m*r^2*w - 8*a^2*cM*r^3*w + 
      (24*I)*a*cM^2*m*r^3*w - 4*a^2*cM*m^2*r^3*w - 4*a^2*r^4*w + 
      6*cM^2*r^4*w - (24*I)*a*cM*m*r^4*w - 12*a^2*m^2*r^4*w - 4*r^6*w - 
      2*a^6*sss*w + 4*a^4*cM*r*sss*w - 2*a^4*r^2*sss*w + 2*a^2*r^4*sss*w - 
      4*cM*r^5*sss*w + 2*r^6*sss*w + (24*I)*a^6*cM*w^2 - 10*a^7*m*w^2 - 
      (38*I)*a^6*r*w^2 - (40*I)*a^4*cM^2*r*w^2 + (132*I)*a^4*cM*r^2*w^2 - 
      22*a^5*m*r^2*w^2 - (50*I)*a^4*r^3*w^2 - (64*I)*a^2*cM^2*r^3*w^2 + 
      16*a^3*cM*m*r^3*w^2 + (68*I)*a^2*cM*r^4*w^2 + 6*a^3*m*r^4*w^2 - 
      (6*I)*a^2*r^5*w^2 - 24*a*cM*m*r^5*w^2 + 18*a*m*r^6*w^2 + 
      (6*I)*r^7*w^2 + 6*a^8*w^3 - 8*a^6*cM*r*w^3 + 24*a^4*cM*r^3*w^3 - 
      16*a^4*r^4*w^3 + 32*a^2*cM*r^5*w^3 - 8*a^2*r^6*w^3 + 2*r^8*w^3)*
     Derivative[1][fR0][r])/(36*cM*w^3), 
 f08f11a[r] -> (a^6*((-2*I)*a^2*sss + (8*I)*cM^2*sss + 10*a*cM*m*sss - 
      (2*I)*a^2*m^2*sss - (12*I)*cM*r*sss - 10*a*m*r*sss + (6*I)*r^2*sss + 
      I*a^2*sss^2 - (2*I)*cM*r*sss^2 + I*r^2*sss^2 + 48*a^2*cM*w - 
      (20*I)*a^3*m*w + (32*I)*a*cM^2*m*w + 40*a^2*cM*m^2*w - 
      (8*I)*a^3*m^3*w - 40*a^2*r*w - 128*cM^2*r*w + (16*I)*a*cM*m*r*w - 
      32*a^2*m^2*r*w + 192*cM*r^2*w - (28*I)*a*m*r^2*w - 72*r^3*w - 
      10*a^2*cM*sss*w + (8*I)*a^3*m*sss*w - (8*I)*a*cM*m*r*sss*w + 
      10*cM*r^2*sss*w + (8*I)*a*m*r^2*sss*w + (8*I)*a^4*w^2 - 
      (32*I)*a^2*cM^2*w^2 - 80*a^3*cM*m*w^2 + (24*I)*a^4*m^2*w^2 + 
      (64*I)*a^2*cM*r*w^2 + 48*a^3*m*r*w^2 - (52*I)*a^2*r^2*w^2 - 
      (64*I)*cM^2*r^2*w^2 + 52*a*cM*m*r^2*w^2 + (4*I)*a^2*m^2*r^2*w^2 + 
      (56*I)*cM*r^3*w^2 - 52*a*m*r^3*w^2 + (20*I)*r^4*w^2 - 
      (6*I)*a^4*sss*w^2 + (8*I)*a^2*cM*r*sss*w^2 - (2*I)*a^2*r^2*sss*w^2 - 
      (12*I)*cM*r^3*sss*w^2 + (4*I)*r^4*sss*w^2 + 40*a^4*cM*w^3 - 
      (24*I)*a^5*m*w^3 - 16*a^4*r*w^3 - 52*a^2*cM*r^2*w^3 - 
      (8*I)*a^3*m*r^2*w^3 + 8*a^2*r^3*w^3 + 28*cM*r^4*w^3 + 
      (16*I)*a*m*r^4*w^3 + 24*r^5*w^3 + (8*I)*a^6*w^4 + (4*I)*a^4*r^2*w^4 - 
      (16*I)*a^2*r^4*w^4 - (12*I)*r^6*w^4)*fR0[r])/(72*cM*w) - 
   (a^6*(a^2 - 2*cM*r + r^2)*(I*cM*sss + a*m*sss - I*r*sss + 6*a^2*w + 
      (4*I)*a*cM*m*w + 4*a^2*m^2*w - 16*cM*r*w + 10*r^2*w - a^2*sss*w - 
      r^2*sss*w - (4*I)*a^2*cM*w^2 - 8*a^3*m*w^2 + (4*I)*a^2*r*w^2 - 
      (2*I)*cM*r^2*w^2 + 2*a*m*r^2*w^2 - (6*I)*r^3*w^2 + 4*a^4*w^3 - 
      2*a^2*r^2*w^3 - 6*r^4*w^3)*Derivative[1][fR0][r])/(36*cM*w), 
 f08f11b[r] -> (a^5*(-8*a^2*cM + (4*I)*a^3*m - (8*I)*a*cM^2*m - 
      10*a^2*cM*m^2 + (2*I)*a^3*m^3 + 4*a^2*r + 32*cM^2*r - (12*I)*a*cM*m*r + 
      6*a^2*m^2*r - 48*cM*r^2 + (16*I)*a*m*r^2 + 20*r^3 - I*a^3*m*sss + 
      2*a^2*r*sss + (2*I)*a*cM*m*r*sss - 4*cM*r^2*sss - I*a*m*r^2*sss + 
      2*r^3*sss + (16*I)*a^2*cM^2*w + 30*a^3*cM*m*w - (8*I)*a^4*m^2*w - 
      (40*I)*a^2*cM*r*w - 20*a^3*m*r*w + (34*I)*a^2*r^2*w + 
      (32*I)*cM^2*r^2*w - 24*a*cM*m*r^2*w + (2*I)*a^2*m^2*r^2*w - 
      (36*I)*cM*r^3*w + 30*a*m*r^3*w - (6*I)*r^4*w + (2*I)*a^4*sss*w - 
      (4*I)*a^2*cM*r*sss*w - I*a^2*r^2*sss*w + (6*I)*cM*r^3*sss*w - 
      (3*I)*r^4*sss*w - 20*a^4*cM*w^2 + (10*I)*a^5*m*w^2 + 8*a^4*r*w^2 + 
      26*a^2*cM*r^2*w^2 - 4*a^2*r^3*w^2 - 14*cM*r^4*w^2 - 
      (10*I)*a*m*r^4*w^2 - 12*r^5*w^2 - (4*I)*a^6*w^3 - (2*I)*a^4*r^2*w^3 + 
      (8*I)*a^2*r^4*w^3 + (6*I)*r^6*w^3)*fR0[r])/(36*cM*w) + 
   (a^5*(a^2 - 2*cM*r + r^2)*(a^2 + I*a*cM*m + a^2*m^2 - 4*cM*r + I*a*m*r + 
      3*r^2 - (2*I)*a^2*cM*w - 3*a^3*m*w + (2*I)*a^2*r*w - I*cM*r^2*w + 
      2*a*m*r^2*w - (3*I)*r^3*w + 2*a^4*w^2 - a^2*r^2*w^2 - 3*r^4*w^2)*
     Derivative[1][fR0][r])/(18*cM*w), 
 f08f12a[r] -> (a^6*(8*a^2*cM - (3*I)*a^3*m + (4*I)*a*cM^2*m + 5*a^2*cM*m^2 - 
      I*a^3*m^3 - 8*a^2*r - 16*cM^2*r - (2*I)*a*cM*m*r - 5*a^2*m^2*r + 
      24*cM*r^2 + I*a*m*r^2 - 8*r^3 - 2*a^2*cM*sss + I*a^3*m*sss + 
      2*a^2*r*sss + 4*cM^2*r*sss - (2*I)*a*cM*m*r*sss - 6*cM*r^2*sss + 
      I*a*m*r^2*sss + 2*r^3*sss + (3*I)*a^4*w - (4*I)*a^2*cM^2*w - 
      10*a^3*cM*m*w + (3*I)*a^4*m^2*w + (2*I)*a^2*cM*r*w + 7*a^3*m*r*w + 
      (2*I)*a^2*r^2*w - (4*I)*cM^2*r^2*w - 4*a*cM*m*r^2*w + 
      (3*I)*a^2*m^2*r^2*w + (2*I)*cM*r^3*w + 7*a*m*r^3*w - I*r^4*w - 
      I*a^4*sss*w + (2*I)*a^2*cM*r*sss*w - (2*I)*a^2*r^2*sss*w + 
      (2*I)*cM*r^3*sss*w - I*r^4*sss*w + 5*a^4*cM*w^2 - (3*I)*a^5*m*w^2 - 
      2*a^4*r*w^2 + 4*a^2*cM*r^2*w^2 - (6*I)*a^3*m*r^2*w^2 - 4*a^2*r^3*w^2 - 
      cM*r^4*w^2 - (3*I)*a*m*r^4*w^2 - 2*r^5*w^2 + I*a^6*w^3 + 
      (3*I)*a^4*r^2*w^3 + (3*I)*a^2*r^4*w^3 + I*r^6*w^3)*fR0[r])/
    (18*cM*(a^2 - 2*cM*r + r^2)) - 
   (a^6*(4*a^2 + (2*I)*a*cM*m + 2*a^2*m^2 - 8*cM*r - (2*I)*a*m*r + 4*r^2 - 
      a^2*sss + 2*cM*r*sss - r^2*sss - (2*I)*a^2*cM*w - 4*a^3*m*w + 
      (2*I)*a^2*r*w - (2*I)*cM*r^2*w - 4*a*m*r^2*w + (2*I)*r^3*w + 
      2*a^4*w^2 + 4*a^2*r^2*w^2 + 2*r^4*w^2)*Derivative[1][fR0][r])/(36*cM), 
 f08f12b[r] -> (a^5*(-4*a^2*cM + (2*I)*a^3*m - (4*I)*a*cM^2*m - 
      5*a^2*cM*m^2 + I*a^3*m^3 + 4*a^2*r + 8*cM^2*r + (4*I)*a*cM*m*r + 
      5*a^2*m^2*r - 12*cM*r^2 - (2*I)*a*m*r^2 + 4*r^3 + 2*a^2*cM*sss - 
      I*a^3*m*sss - 2*a^2*r*sss - 4*cM^2*r*sss + (2*I)*a*cM*m*r*sss + 
      6*cM*r^2*sss - I*a*m*r^2*sss - 2*r^3*sss - (2*I)*a^4*w + 
      (4*I)*a^2*cM^2*w + 10*a^3*cM*m*w - (3*I)*a^4*m^2*w - (4*I)*a^2*cM*r*w - 
      7*a^3*m*r*w + (4*I)*cM^2*r^2*w + 4*a*cM*m*r^2*w - (3*I)*a^2*m^2*r^2*w - 
      (4*I)*cM*r^3*w - 7*a*m*r^3*w + (2*I)*r^4*w + I*a^4*sss*w - 
      (2*I)*a^2*cM*r*sss*w + (2*I)*a^2*r^2*sss*w - (2*I)*cM*r^3*sss*w + 
      I*r^4*sss*w - 5*a^4*cM*w^2 + (3*I)*a^5*m*w^2 + 2*a^4*r*w^2 - 
      4*a^2*cM*r^2*w^2 + (6*I)*a^3*m*r^2*w^2 + 4*a^2*r^3*w^2 + cM*r^4*w^2 + 
      (3*I)*a*m*r^4*w^2 + 2*r^5*w^2 - I*a^6*w^3 - (3*I)*a^4*r^2*w^3 - 
      (3*I)*a^2*r^4*w^3 - I*r^6*w^3)*fR0[r])/(18*cM*(a^2 - 2*cM*r + r^2)*w) + 
   (a^5*(2*a^2 + (2*I)*a*cM*m + 2*a^2*m^2 - 4*cM*r - (2*I)*a*m*r + 2*r^2 - 
      a^2*sss + 2*cM*r*sss - r^2*sss - (2*I)*a^2*cM*w - 4*a^3*m*w + 
      (2*I)*a^2*r*w - (2*I)*cM*r^2*w - 4*a*m*r^2*w + (2*I)*r^3*w + 
      2*a^4*w^2 + 4*a^2*r^2*w^2 + 2*r^4*w^2)*Derivative[1][fR0][r])/
    (36*cM*w), f08f13a[r] -> 
  (a^5*(4*a^2 - 16*cM^2 + (20*I)*a*cM*m + 4*a^2*m^2 + 24*cM*r - 
      (20*I)*a*m*r - 12*r^2 - 4*a^2*sss + 8*cM^2*sss - (10*I)*a*cM*m*sss - 
      2*a^2*m^2*sss - 8*cM*r*sss + (10*I)*a*m*r*sss + 4*r^2*sss + a^2*sss^2 - 
      2*cM*r*sss^2 + r^2*sss^2 - (28*I)*a^2*cM*w - 16*a^3*m*w + 
      24*a*cM^2*m*w - (30*I)*a^2*cM*m^2*w - 6*a^3*m^3*w + (16*I)*a^2*r*w + 
      (16*I)*cM^2*r*w - 32*a*cM*m*r*w + (30*I)*a^2*m^2*r*w - 
      (20*I)*cM*r^2*w + 8*a*m*r^2*w + (16*I)*r^3*w + (10*I)*a^2*cM*sss*w + 
      7*a^3*m*sss*w - (4*I)*a^2*r*sss*w - 6*a*cM*m*r*sss*w - 
      (2*I)*cM*r^2*sss*w + 7*a*m*r^2*sss*w - (4*I)*r^3*sss*w + 12*a^4*w^2 - 
      24*a^2*cM^2*w^2 + (60*I)*a^3*cM*m*w^2 + 18*a^4*m^2*w^2 + 
      40*a^2*cM*r*w^2 - (44*I)*a^3*m*r*w^2 - 18*a^2*r^2*w^2 - 
      (22*I)*a*cM*m*r^2*w^2 + 8*a^2*m^2*r^2*w^2 - 4*cM*r^3*w^2 + 
      (6*I)*a*m*r^3*w^2 + 10*r^4*w^2 - 5*a^4*sss*w^2 + 6*a^2*cM*r*sss*w^2 - 
      5*a^2*r^2*sss*w^2 - 4*cM*r^3*sss*w^2 - (30*I)*a^4*cM*w^3 - 
      18*a^5*m*w^3 + (14*I)*a^4*r*w^3 + (22*I)*a^2*cM*r^2*w^3 - 
      16*a^3*m*r^2*w^3 + (8*I)*a^2*r^3*w^3 - (8*I)*cM*r^4*w^3 + 
      2*a*m*r^4*w^3 - (6*I)*r^5*w^3 + 6*a^6*w^4 + 8*a^4*r^2*w^4 - 
      2*a^2*r^4*w^4 - 4*r^6*w^4)*fR0[r])/(36*cM*w) + 
   (a^5*(a^2 - 2*cM*r + r^2)*(2*cM - (2*I)*a*m - 2*r - cM*sss + I*a*m*sss + 
      r*sss + (3*I)*a^2*w - 3*a*cM*m*w + (3*I)*a^2*m^2*w - (2*I)*cM*r*w + 
      3*a*m*r*w + (3*I)*r^2*w - I*a^2*sss*w - I*r^2*sss*w + 3*a^2*cM*w^2 - 
      (6*I)*a^3*m*w^2 - 4*a^2*r*w^2 - I*a*m*r^2*w^2 + r^3*w^2 + 
      (3*I)*a^4*w^3 + I*a^2*r^2*w^3 - (2*I)*r^4*w^3)*Derivative[1][fR0][r])/
    (18*cM*w), f08f13b[r] -> 
  -(a^4*(4*a^2 - 16*cM^2 + (20*I)*a*cM*m + 4*a^2*m^2 + 24*cM*r - 
       (20*I)*a*m*r - 12*r^2 - 4*a^2*sss + 8*cM^2*sss - (10*I)*a*cM*m*sss - 
       2*a^2*m^2*sss - 8*cM*r*sss + (10*I)*a*m*r*sss + 4*r^2*sss + 
       a^2*sss^2 - 2*cM*r*sss^2 + r^2*sss^2 - (20*I)*a^2*cM*w - 16*a^3*m*w + 
       32*a*cM^2*m*w - (40*I)*a^2*cM*m^2*w - 8*a^3*m^3*w + (8*I)*a^2*r*w - 
       48*a*cM*m*r*w + (40*I)*a^2*m^2*r*w + (4*I)*cM*r^2*w + 16*a*m*r^2*w + 
       (8*I)*r^3*w + (10*I)*a^2*cM*sss*w + 8*a^3*m*sss*w - 
       (4*I)*a^2*r*sss*w - 8*a*cM*m*r*sss*w - (2*I)*cM*r^2*sss*w + 
       8*a*m*r^2*sss*w - (4*I)*r^3*sss*w + 16*a^4*w^2 - 48*a^2*cM^2*w^2 + 
       (100*I)*a^3*cM*m*w^2 + 28*a^4*m^2*w^2 + 88*a^2*cM*r*w^2 - 
       (80*I)*a^3*m*r*w^2 - 52*a^2*r^2*w^2 - (40*I)*a*cM*m*r^2*w^2 + 
       8*a^2*m^2*r^2*w^2 + (20*I)*a*m*r^3*w^2 + 12*r^4*w^2 - 8*a^4*sss*w^2 + 
       12*a^2*cM*r*sss*w^2 - 6*a^2*r^2*sss*w^2 - 8*cM*r^3*sss*w^2 + 
       2*r^4*sss*w^2 - (60*I)*a^4*cM*w^3 - 32*a^5*m*w^3 + (28*I)*a^4*r*w^3 + 
       (44*I)*a^2*cM*r^2*w^3 - 24*a^3*m*r^2*w^3 + (16*I)*a^2*r^3*w^3 - 
       (16*I)*cM*r^4*w^3 + 8*a*m*r^4*w^3 - (12*I)*r^5*w^3 + 12*a^6*w^4 + 
       16*a^4*r^2*w^4 - 4*a^2*r^4*w^4 - 8*r^6*w^4)*fR0[r])/(72*cM*w^2) + 
   (a^4*(a^2 - 2*cM*r + r^2)*(-2*cM + (2*I)*a*m + 2*r + cM*sss - I*a*m*sss - 
      r*sss - (2*I)*a^2*w + 4*a*cM*m*w - (4*I)*a^2*m^2*w - 4*a*m*r*w - 
      (2*I)*r^2*w + I*a^2*sss*w + I*r^2*sss*w - 6*a^2*cM*w^2 + 
      (10*I)*a^3*m*w^2 + 8*a^2*r*w^2 - 2*r^3*w^2 - (6*I)*a^4*w^3 - 
      (2*I)*a^2*r^2*w^3 + (4*I)*r^4*w^3)*Derivative[1][fR0][r])/(36*cM*w^2), 
 f08f14a[r] -> (a^5*((-4*I)*a^3*m + (16*I)*a*cM^2*m + 20*a^2*cM*m^2 - 
      (4*I)*a^3*m^3 - (24*I)*a*cM*m*r - 20*a^2*m^2*r + (12*I)*a*m*r^2 + 
      (4*I)*a^3*m*sss - (8*I)*a*cM^2*m*sss - 10*a^2*cM*m^2*sss + 
      (2*I)*a^3*m^3*sss + (8*I)*a*cM*m*r*sss + 10*a^2*m^2*r*sss - 
      (4*I)*a*m*r^2*sss - I*a^3*m*sss^2 + (2*I)*a*cM*m*r*sss^2 - 
      I*a*m*r^2*sss^2 + (16*I)*a^4*w - (32*I)*a^2*cM^2*w - 64*a^3*cM*m*w + 
      16*a*cM^3*m*w + (24*I)*a^4*m^2*w - (52*I)*a^2*cM^2*m^2*w - 
      44*a^3*cM*m^3*w + (8*I)*a^4*m^4*w + (8*I)*a^2*cM*r*w + 
      (32*I)*cM^3*r*w + 44*a^3*m*r*w + 32*a*cM^2*m*r*w + 
      (40*I)*a^2*cM*m^2*r*w + 36*a^3*m^3*r*w - (48*I)*cM^2*r^2*w - 
      88*a*cM*m*r^2*w + (12*I)*a^2*m^2*r^2*w + (40*I)*cM*r^3*w + 
      60*a*m*r^3*w - (16*I)*r^4*w - (8*I)*a^4*sss*w + (8*I)*a^2*cM^2*sss*w + 
      14*a^3*cM*m*sss*w - (8*I)*a^4*m^2*sss*w + (28*I)*a^2*cM*r*sss*w - 
      (16*I)*cM^3*r*sss*w - 8*a*cM^2*m*r*sss*w + (8*I)*a^2*cM*m^2*r*sss*w - 
      (24*I)*a^2*r^2*sss*w - (16*I)*cM^2*r^2*sss*w - 6*a*cM*m*r^2*sss*w - 
      (8*I)*a^2*m^2*r^2*sss*w + (44*I)*cM*r^3*sss*w - (16*I)*r^4*sss*w - 
      72*a^4*cM*w^2 - 16*a^2*cM^3*w^2 - (20*I)*a^5*m*w^2 + 
      (72*I)*a^3*cM^2*m*w^2 + 92*a^4*cM*m^2*w^2 - (24*I)*a^5*m^3*w^2 + 
      120*a^4*r*w^2 + 224*a^2*cM^2*r*w^2 - (16*I)*a^3*cM*m*r*w^2 - 
      48*a^4*m^2*r*w^2 - 424*a^2*cM*r^2*w^2 - (20*I)*a^3*m*r^2*w^2 - 
      (152*I)*a*cM^2*m*r^2*w^2 - 64*a^2*cM*m^2*r^2*w^2 - 
      (4*I)*a^3*m^3*r^2*w^2 + 144*a^2*r^3*w^2 + 128*cM^2*r^3*w^2 + 
      (168*I)*a*cM*m*r^3*w^2 + 52*a^2*m^2*r^3*w^2 - 128*cM*r^4*w^2 - 
      (80*I)*a*m*r^4*w^2 + 24*r^5*w^2 - 4*a^4*cM*sss*w^2 + 
      (6*I)*a^5*m*sss*w^2 + 8*a^2*cM^2*r*sss*w^2 - (8*I)*a^3*cM*m*r*sss*w^2 - 
      8*a^2*cM*r^2*sss*w^2 + (2*I)*a^3*m*r^2*sss*w^2 + 8*cM^2*r^3*sss*w^2 + 
      (12*I)*a*cM*m*r^3*sss*w^2 - 4*cM*r^4*sss*w^2 - (4*I)*a*m*r^4*sss*w^2 + 
      (12*I)*a^6*w^3 - (20*I)*a^4*cM^2*w^3 - 52*a^5*cM*m*w^3 + 
      (24*I)*a^6*m^2*w^3 - (104*I)*a^4*cM*r*w^3 + 4*a^5*m*r*w^3 + 
      (68*I)*a^4*r^2*w^3 + (216*I)*a^2*cM^2*r^2*w^3 + 76*a^3*cM*m*r^2*w^3 + 
      (8*I)*a^4*m^2*r^2*w^3 - (160*I)*a^2*cM*r^3*w^3 - 12*a^3*m*r^3*w^3 + 
      (20*I)*a^2*r^4*w^3 - (68*I)*cM^2*r^4*w^3 - 32*a*cM*m*r^4*w^3 - 
      (16*I)*a^2*m^2*r^4*w^3 + (104*I)*cM*r^5*w^3 - 16*a*m*r^5*w^3 - 
      (36*I)*r^6*w^3 + 4*a^6*cM*w^4 - (8*I)*a^7*m*w^4 + 8*a^6*r*w^4 - 
      12*a^4*cM*r^2*w^4 - (4*I)*a^5*m*r^2*w^4 + 4*a^4*r^3*w^4 + 
      4*a^2*cM*r^4*w^4 + (16*I)*a^3*m*r^4*w^4 - 16*a^2*r^5*w^4 + 
      20*cM*r^6*w^4 + (12*I)*a*m*r^6*w^4 - 12*r^7*w^4)*fR0[r])/(72*cM*w^2) + 
   (a^5*(a^2 - 2*cM*r + r^2)*((-2*I)*a*cM*m - 2*a^2*m^2 + (2*I)*a*m*r + 
      I*a*cM*m*sss + a^2*m^2*sss - I*a*m*r*sss + (4*I)*a^2*cM*w + 6*a^3*m*w - 
      2*a*cM^2*m*w + (6*I)*a^2*cM*m^2*w + 4*a^3*m^3*w - (4*I)*a^2*r*w - 
      (4*I)*cM^2*r*w - 4*a*cM*m*r*w - (2*I)*a^2*m^2*r*w + (8*I)*cM*r^2*w + 
      8*a*m*r^2*w - (4*I)*r^3*w - I*a^2*cM*sss*w - a^3*m*sss*w - 
      I*a^2*r*sss*w + (2*I)*cM^2*r*sss*w + I*cM*r^2*sss*w - a*m*r^2*sss*w - 
      I*r^3*sss*w + 12*a^4*w^2 + 2*a^2*cM^2*w^2 - (8*I)*a^3*cM*m*w^2 - 
      8*a^4*m^2*w^2 - 34*a^2*cM*r*w^2 + (2*I)*a^3*m*r*w^2 + 12*a^2*r^2*w^2 + 
      6*cM^2*r^2*w^2 + (6*I)*a*cM*m*r^2*w^2 + 2*a^2*m^2*r^2*w^2 - 
      6*cM*r^3*w^2 - (8*I)*a*m*r^3*w^2 + (2*I)*a^4*cM*w^3 + 4*a^5*m*w^3 + 
      (4*I)*a^4*r*w^3 - (8*I)*a^2*cM*r^2*w^3 - 2*a^3*m*r^2*w^3 - 
      (2*I)*a^2*r^3*w^3 + (10*I)*cM*r^4*w^3 - 6*a*m*r^4*w^3 - (6*I)*r^5*w^3)*
     Derivative[1][fR0][r])/(36*cM*w^2), 
 f08f14b[r] -> (a^4*((-8*I)*a^2*cM^2 - 8*a^3*cM*m - 8*a*cM^3*m + 
      (18*I)*a^2*cM^2*m^2 + 12*a^3*cM*m^3 - (2*I)*a^4*m^4 + (8*I)*a^2*cM*r + 
      (16*I)*cM^3*r + 10*a^3*m*r + 24*a*cM^2*m*r - (16*I)*a^2*cM*m^2*r - 
      8*a^3*m^3*r - (24*I)*cM^2*r^2 - 20*a*cM*m*r^2 - (2*I)*a^2*m^2*r^2 + 
      (8*I)*cM*r^3 + 2*a*m*r^3 - (4*I)*a^2*cM^2*sss - 2*a^3*cM*m*sss + 
      I*a^4*m^2*sss + (4*I)*a^2*cM*r*sss + (8*I)*cM^3*r*sss - a^3*m*r*sss + 
      4*a*cM^2*m*r*sss - (2*I)*a^2*cM*m^2*r*sss - (12*I)*cM^2*r^2*sss + 
      I*a^2*m^2*r^2*sss + (4*I)*cM*r^3*sss - a*m*r^3*sss + 34*a^4*cM*w + 
      8*a^2*cM^3*w - (2*I)*a^5*m*w - (36*I)*a^3*cM^2*m*w - 36*a^4*cM*m^2*w + 
      (8*I)*a^5*m^3*w - 38*a^4*r*w - 88*a^2*cM^2*r*w + (40*I)*a^3*cM*m*r*w + 
      22*a^4*m^2*r*w + 152*a^2*cM*r^2*w - (30*I)*a^3*m*r^2*w + 
      (36*I)*a*cM^2*m*r^2*w + 26*a^2*cM*m^2*r^2*w - (2*I)*a^3*m^3*r^2*w - 
      60*a^2*r^3*w - 56*cM^2*r^3*w - (20*I)*a*cM*m*r^3*w - 28*a^2*m^2*r^3*w + 
      70*cM*r^4*w + (12*I)*a*m*r^4*w - 22*r^5*w + 2*a^4*cM*sss*w - 
      (2*I)*a^5*m*sss*w - a^4*r*sss*w - 4*a^2*cM^2*r*sss*w + 
      (4*I)*a^3*cM*m*r*sss*w + 6*a^2*cM*r^2*sss*w + I*a^3*m*r^2*sss*w - 
      2*a^2*r^3*sss*w - 4*cM^2*r^3*sss*w - (6*I)*a*cM*m*r^3*sss*w + 
      4*cM*r^4*sss*w + (3*I)*a*m*r^4*sss*w - r^5*sss*w - (8*I)*a^6*w^2 + 
      (10*I)*a^4*cM^2*w^2 + 26*a^5*cM*m*w^2 - (10*I)*a^6*m^2*w^2 + 
      (60*I)*a^4*cM*r*w^2 - 4*a^5*m*r*w^2 - (32*I)*a^4*r^2*w^2 - 
      (108*I)*a^2*cM^2*r^2*w^2 - 34*a^3*cM*m*r^2*w^2 + 
      (80*I)*a^2*cM*r^3*w^2 + 2*a^3*m*r^3*w^2 + (34*I)*cM^2*r^4*w^2 + 
      20*a*cM*m*r^4*w^2 + (10*I)*a^2*m^2*r^4*w^2 - (60*I)*cM*r^5*w^2 + 
      6*a*m*r^5*w^2 + (24*I)*r^6*w^2 - 2*a^6*cM*w^3 + (4*I)*a^7*m*w^3 - 
      4*a^6*r*w^3 + 6*a^4*cM*r^2*w^3 + (2*I)*a^5*m*r^2*w^3 - 2*a^4*r^3*w^3 - 
      2*a^2*cM*r^4*w^3 - (8*I)*a^3*m*r^4*w^3 + 8*a^2*r^5*w^3 - 
      10*cM*r^6*w^3 - (6*I)*a*m*r^6*w^3 + 6*r^7*w^3)*fR0[r])/(36*cM*w^2) - 
   (a^4*(a^2 - 2*cM*r + r^2)*((-2*I)*a^2*cM - 2*a^3*m - 2*a*cM^2*m + 
      (4*I)*a^2*cM*m^2 + 2*a^3*m^3 + (4*I)*cM^2*r + 4*a*cM*m*r - 
      (2*I)*cM*r^2 - I*a^2*cM*sss + (2*I)*cM^2*r*sss - I*cM*r^2*sss + 
      10*a^4*w + 2*a^2*cM^2*w - (8*I)*a^3*cM*m*w - 6*a^4*m^2*w - 
      26*a^2*cM*r*w + (4*I)*a^3*m*r*w + 16*a^2*r^2*w + 6*cM^2*r^2*w + 
      (2*I)*a*cM*m*r^2*w + 4*a^2*m^2*r^2*w - 14*cM*r^3*w - (6*I)*a*m*r^3*w + 
      6*r^4*w + (2*I)*a^4*cM*w^2 + 4*a^5*m*w^2 + (4*I)*a^4*r*w^2 - 
      (8*I)*a^2*cM*r^2*w^2 - 2*a^3*m*r^2*w^2 - (2*I)*a^2*r^3*w^2 + 
      (10*I)*cM*r^4*w^2 - 6*a*m*r^4*w^2 - (6*I)*r^5*w^2)*
     Derivative[1][fR0][r])/(36*cM*w^2), 
 f08f22a[r] -> ((-I/6)*a^6*w*fR0[r])/cM, f08f22b[r] -> ((I/6)*a^5*fR0[r])/cM, 
 f08f23a[r] -> (a^5*((-4*I)*a^2*cM - 2*a^3*m + 4*a*cM^2*m - 
      (5*I)*a^2*cM*m^2 - a^3*m^3 + (4*I)*a^2*r + (8*I)*cM^2*r - 4*a*cM*m*r + 
      (5*I)*a^2*m^2*r - (12*I)*cM*r^2 + 2*a*m*r^2 + (4*I)*r^3 + 
      (2*I)*a^2*cM*sss + a^3*m*sss - (2*I)*a^2*r*sss - (4*I)*cM^2*r*sss - 
      2*a*cM*m*r*sss + (6*I)*cM*r^2*sss + a*m*r^2*sss - (2*I)*r^3*sss + 
      5*a^4*w - 4*a^2*cM^2*w + (10*I)*a^3*cM*m*w + 3*a^4*m^2*w - 
      8*a^2*cM*r*w - (7*I)*a^3*m*r*w + 6*a^2*r^2*w + 8*cM^2*r^2*w + 
      (4*I)*a*cM*m*r^2*w + 3*a^2*m^2*r^2*w - 8*cM*r^3*w - (7*I)*a*m*r^3*w + 
      r^4*w - a^4*sss*w + 2*a^2*cM*r*sss*w - 2*a^2*r^2*sss*w + 
      2*cM*r^3*sss*w - r^4*sss*w - (5*I)*a^4*cM*w^2 - 3*a^5*m*w^2 + 
      (2*I)*a^4*r*w^2 - (4*I)*a^2*cM*r^2*w^2 - 6*a^3*m*r^2*w^2 + 
      (4*I)*a^2*r^3*w^2 + I*cM*r^4*w^2 - 3*a*m*r^4*w^2 + (2*I)*r^5*w^2 + 
      a^6*w^3 + 3*a^4*r^2*w^3 + 3*a^2*r^4*w^3 + r^6*w^3)*fR0[r])/
    (18*cM*(a^2 - 2*cM*r + r^2)) + 
   (a^5*((2*I)*a^2 - 2*a*cM*m + (2*I)*a^2*m^2 - (4*I)*cM*r + 2*a*m*r + 
      (2*I)*r^2 - I*a^2*sss + (2*I)*cM*r*sss - I*r^2*sss + 2*a^2*cM*w - 
      (4*I)*a^3*m*w - 2*a^2*r*w + 2*cM*r^2*w - (4*I)*a*m*r^2*w - 2*r^3*w + 
      (2*I)*a^4*w^2 + (4*I)*a^2*r^2*w^2 + (2*I)*r^4*w^2)*
     Derivative[1][fR0][r])/(36*cM), 
 f08f23b[r] -> -(a^4*(-(a^3*m) + 4*a*cM^2*m - (5*I)*a^2*cM*m^2 - a^3*m^3 - 
       6*a*cM*m*r + (5*I)*a^2*m^2*r + 3*a*m*r^2 + (2*I)*a^2*cM*sss + 
       a^3*m*sss - (2*I)*a^2*r*sss - (4*I)*cM^2*r*sss - 2*a*cM*m*r*sss + 
       (6*I)*cM*r^2*sss + a*m*r^2*sss - (2*I)*r^3*sss + 4*a^4*w - 
       4*a^2*cM^2*w + (10*I)*a^3*cM*m*w + 3*a^4*m^2*w - 6*a^2*cM*r*w - 
       (7*I)*a^3*m*r*w + 4*a^2*r^2*w + 8*cM^2*r^2*w + (4*I)*a*cM*m*r^2*w + 
       3*a^2*m^2*r^2*w - 6*cM*r^3*w - (7*I)*a*m*r^3*w - a^4*sss*w + 
       2*a^2*cM*r*sss*w - 2*a^2*r^2*sss*w + 2*cM*r^3*sss*w - r^4*sss*w - 
       (5*I)*a^4*cM*w^2 - 3*a^5*m*w^2 + (2*I)*a^4*r*w^2 - 
       (4*I)*a^2*cM*r^2*w^2 - 6*a^3*m*r^2*w^2 + (4*I)*a^2*r^3*w^2 + 
       I*cM*r^4*w^2 - 3*a*m*r^4*w^2 + (2*I)*r^5*w^2 + a^6*w^3 + 
       3*a^4*r^2*w^3 + 3*a^2*r^4*w^3 + r^6*w^3)*fR0[r])/
    (18*cM*(a^2 - 2*cM*r + r^2)*w) + 
   (a^4*(2*a*cM*m - (2*I)*a^2*m^2 - 2*a*m*r + I*a^2*sss - (2*I)*cM*r*sss + 
      I*r^2*sss - 2*a^2*cM*w + (4*I)*a^3*m*w + 2*a^2*r*w - 2*cM*r^2*w + 
      (4*I)*a*m*r^2*w + 2*r^3*w - (2*I)*a^4*w^2 - (4*I)*a^2*r^2*w^2 - 
      (2*I)*r^4*w^2)*Derivative[1][fR0][r])/(36*cM*w), 
 f08f24a[r] -> (a^5*((4*I)*a^4 + 2*a^3*cM*m - 8*a*cM^3*m + (2*I)*a^4*m^2 + 
      (2*I)*a^2*cM^2*m^2 - 8*a^3*cM*m^3 + (2*I)*a^4*m^4 - (16*I)*a^2*cM*r - 
      2*a^3*m*r + 20*a*cM^2*m*r - (8*I)*a^2*cM*m^2*r + 8*a^3*m^3*r + 
      (8*I)*a^2*r^2 + (16*I)*cM^2*r^2 - 18*a*cM*m*r^2 + (4*I)*a^2*m^2*r^2 - 
      (16*I)*cM*r^3 + 6*a*m*r^3 + (4*I)*r^4 - (2*I)*a^4*sss + 
      3*a^3*cM*m*sss - (2*I)*a^4*m^2*sss + (8*I)*a^2*cM*r*sss - 
      3*a^3*m*r*sss - 6*a*cM^2*m*r*sss + (4*I)*a^2*cM*m^2*r*sss - 
      (4*I)*a^2*r^2*sss - (8*I)*cM^2*r^2*sss + 9*a*cM*m*r^2*sss - 
      (2*I)*a^2*m^2*r^2*sss + (8*I)*cM*r^3*sss - 3*a*m*r^3*sss - 
      (2*I)*r^4*sss - 10*a^4*cM*w + 8*a^2*cM^3*w - (18*I)*a^5*m*w - 
      (12*I)*a^3*cM^2*m*w + 14*a^4*cM*m^2*w - (6*I)*a^5*m^3*w + 12*a^4*r*w - 
      12*a^2*cM^2*r*w + (92*I)*a^3*cM*m*r*w - 8*a^4*m^2*r*w - 
      24*a^2*cM*r^2*w + 24*cM^3*r^2*w - (40*I)*a^3*m*r^2*w - 
      (76*I)*a*cM^2*m*r^2*w + 2*a^2*cM*m^2*r^2*w - (6*I)*a^3*m^3*r^2*w + 
      24*a^2*r^3*w - 4*cM^2*r^3*w + (76*I)*a*cM*m*r^3*w - 8*a^2*m^2*r^3*w - 
      30*cM*r^4*w - (22*I)*a*m*r^4*w + 12*r^5*w + a^4*cM*sss*w + 
      (2*I)*a^5*m*sss*w - 2*a^4*r*sss*w - 2*a^2*cM^2*r*sss*w - 
      (4*I)*a^3*cM*m*r*sss*w + 8*a^2*cM*r^2*sss*w + (4*I)*a^3*m*r^2*sss*w - 
      4*a^2*r^3*sss*w - 6*cM^2*r^3*sss*w - (4*I)*a*cM*m*r^3*sss*w + 
      7*cM*r^4*sss*w + (2*I)*a*m*r^4*sss*w - 2*r^5*sss*w + (16*I)*a^6*w^2 + 
      (10*I)*a^4*cM^2*w^2 - 4*a^5*cM*m*w^2 + (6*I)*a^6*m^2*w^2 - 
      (84*I)*a^4*cM*r*w^2 - 2*a^5*m*r*w^2 + (26*I)*a^4*r^2*w^2 + 
      (84*I)*a^2*cM^2*r^2*w^2 + 4*a^3*cM*m*r^2*w^2 + (12*I)*a^4*m^2*r^2*w^2 - 
      (56*I)*a^2*cM*r^3*w^2 - 4*a^3*m*r^3*w^2 + (4*I)*a^2*r^4*w^2 - 
      (22*I)*cM^2*r^4*w^2 + 8*a*cM*m*r^4*w^2 + (6*I)*a^2*m^2*r^4*w^2 + 
      (28*I)*cM*r^5*w^2 - 2*a*m*r^5*w^2 - (6*I)*r^6*w^2 - 2*a^6*cM*w^3 - 
      (2*I)*a^7*m*w^3 + 2*a^6*r*w^3 - 6*a^4*cM*r^2*w^3 - 
      (6*I)*a^5*m*r^2*w^3 + 6*a^4*r^3*w^3 - 6*a^2*cM*r^4*w^3 - 
      (6*I)*a^3*m*r^4*w^3 + 6*a^2*r^5*w^3 - 2*cM*r^6*w^3 - 
      (2*I)*a*m*r^6*w^3 + 2*r^7*w^3)*fR0[r])/(36*cM*(a^2 - 2*cM*r + r^2)*w) + 
   (a^5*(2*a*cM^2*m + 2*a^3*m^3 - 4*a*cM*m*r + 2*a*m*r^2 - a^3*m*sss + 
      2*a*cM*m*r*sss - a*m*r^2*sss + 2*a^4*w - 2*a^2*cM^2*w + 
      (2*I)*a^3*cM*m*w - 4*a^4*m^2*w + 2*a^2*cM*r*w - (2*I)*a^3*m*r*w + 
      4*a^2*r^2*w - 6*cM^2*r^2*w + (2*I)*a*cM*m*r^2*w - 4*a^2*m^2*r^2*w - 
      2*cM*r^3*w - (2*I)*a*m*r^3*w + 2*r^4*w - (2*I)*a^4*cM*w^2 + 
      2*a^5*m*w^2 + (2*I)*a^4*r*w^2 - (4*I)*a^2*cM*r^2*w^2 + 
      4*a^3*m*r^2*w^2 + (4*I)*a^2*r^3*w^2 - (2*I)*cM*r^4*w^2 + 
      2*a*m*r^4*w^2 + (2*I)*r^5*w^2)*Derivative[1][fR0][r])/(36*cM*w), 
 f08f24b[r] -> (a^4*((-2*I)*a^4 - 2*a^3*cM*m + 8*a*cM^3*m - (2*I)*a^4*m^2 - 
      (2*I)*a^2*cM^2*m^2 + 8*a^3*cM*m^3 - (2*I)*a^4*m^4 + (8*I)*a^2*cM*r + 
      2*a^3*m*r - 20*a*cM^2*m*r + (8*I)*a^2*cM*m^2*r - 8*a^3*m^3*r - 
      (4*I)*a^2*r^2 - (8*I)*cM^2*r^2 + 18*a*cM*m*r^2 - (4*I)*a^2*m^2*r^2 + 
      (8*I)*cM*r^3 - 6*a*m*r^3 - (2*I)*r^4 + I*a^4*sss - 3*a^3*cM*m*sss + 
      (2*I)*a^4*m^2*sss - (4*I)*a^2*cM*r*sss + 3*a^3*m*r*sss + 
      6*a*cM^2*m*r*sss - (4*I)*a^2*cM*m^2*r*sss + (2*I)*a^2*r^2*sss + 
      (4*I)*cM^2*r^2*sss - 9*a*cM*m*r^2*sss + (2*I)*a^2*m^2*r^2*sss - 
      (4*I)*cM*r^3*sss + 3*a*m*r^3*sss + I*r^4*sss + 2*a^4*cM*w - 
      8*a^2*cM^3*w + (14*I)*a^5*m*w + (12*I)*a^3*cM^2*m*w - 14*a^4*cM*m^2*w + 
      (6*I)*a^5*m^3*w - 4*a^4*r*w + 28*a^2*cM^2*r*w - (72*I)*a^3*cM*m*r*w + 
      8*a^4*m^2*r*w - 8*a^2*cM*r^2*w - 24*cM^3*r^2*w + (32*I)*a^3*m*r^2*w + 
      (52*I)*a*cM^2*m*r^2*w - 2*a^2*cM*m^2*r^2*w + (6*I)*a^3*m^3*r^2*w - 
      8*a^2*r^3*w + 20*cM^2*r^3*w - (56*I)*a*cM*m*r^3*w + 8*a^2*m^2*r^3*w + 
      6*cM*r^4*w + (18*I)*a*m*r^4*w - 4*r^5*w - a^4*cM*sss*w - 
      (2*I)*a^5*m*sss*w + 2*a^4*r*sss*w + 2*a^2*cM^2*r*sss*w + 
      (4*I)*a^3*cM*m*r*sss*w - 8*a^2*cM*r^2*sss*w - (4*I)*a^3*m*r^2*sss*w + 
      4*a^2*r^3*sss*w + 6*cM^2*r^3*sss*w + (4*I)*a*cM*m*r^3*sss*w - 
      7*cM*r^4*sss*w - (2*I)*a*m*r^4*sss*w + 2*r^5*sss*w - (18*I)*a^6*w^2 - 
      (10*I)*a^4*cM^2*w^2 + 4*a^5*cM*m*w^2 - (6*I)*a^6*m^2*w^2 + 
      (88*I)*a^4*cM*r*w^2 + 2*a^5*m*r*w^2 - (32*I)*a^4*r^2*w^2 - 
      (84*I)*a^2*cM^2*r^2*w^2 - 4*a^3*cM*m*r^2*w^2 - (12*I)*a^4*m^2*r^2*w^2 + 
      (64*I)*a^2*cM*r^3*w^2 + 4*a^3*m*r^3*w^2 - (10*I)*a^2*r^4*w^2 + 
      (22*I)*cM^2*r^4*w^2 - 8*a*cM*m*r^4*w^2 - (6*I)*a^2*m^2*r^4*w^2 - 
      (24*I)*cM*r^5*w^2 + 2*a*m*r^5*w^2 + (4*I)*r^6*w^2 + 2*a^6*cM*w^3 + 
      (2*I)*a^7*m*w^3 - 2*a^6*r*w^3 + 6*a^4*cM*r^2*w^3 + 
      (6*I)*a^5*m*r^2*w^3 - 6*a^4*r^3*w^3 + 6*a^2*cM*r^4*w^3 + 
      (6*I)*a^3*m*r^4*w^3 - 6*a^2*r^5*w^3 + 2*cM*r^6*w^3 + 
      (2*I)*a*m*r^6*w^3 - 2*r^7*w^3)*fR0[r])/(36*cM*(a^2 - 2*cM*r + r^2)*
     w^2) - (a^4*(2*a*cM^2*m + 2*a^3*m^3 - 4*a*cM*m*r + 2*a*m*r^2 - 
      a^3*m*sss + 2*a*cM*m*r*sss - a*m*r^2*sss - 2*a^2*cM^2*w + 
      (2*I)*a^3*cM*m*w - 4*a^4*m^2*w + 6*a^2*cM*r*w - (2*I)*a^3*m*r*w - 
      6*cM^2*r^2*w + (2*I)*a*cM*m*r^2*w - 4*a^2*m^2*r^2*w + 2*cM*r^3*w - 
      (2*I)*a*m*r^3*w - (2*I)*a^4*cM*w^2 + 2*a^5*m*w^2 + (2*I)*a^4*r*w^2 - 
      (4*I)*a^2*cM*r^2*w^2 + 4*a^3*m*r^2*w^2 + (4*I)*a^2*r^3*w^2 - 
      (2*I)*cM*r^4*w^2 + 2*a*m*r^4*w^2 + (2*I)*r^5*w^2)*
     Derivative[1][fR0][r])/(36*cM*w^2), 
 f08f33a[r] -> (a^4*((-16*I)*a^2 + (64*I)*cM^2 + 80*a*cM*m - (16*I)*a^2*m^2 - 
      (96*I)*cM*r - 80*a*m*r + (48*I)*r^2 + (14*I)*a^2*sss - 
      (24*I)*cM^2*sss - 30*a*cM*m*sss + (6*I)*a^2*m^2*sss + (20*I)*cM*r*sss + 
      30*a*m*r*sss - (10*I)*r^2*sss - (3*I)*a^2*sss^2 + (6*I)*cM*r*sss^2 - 
      (3*I)*r^2*sss^2 - 96*a^2*cM*w + (52*I)*a^3*m*w - (64*I)*a*cM^2*m*w - 
      80*a^2*cM*m^2*w + (16*I)*a^3*m^3*w + 56*a^2*r*w + (128*I)*a*cM*m*r*w + 
      88*a^2*m^2*r*w + 16*cM*r^2*w - (52*I)*a*m*r^2*w + 24*r^3*w + 
      30*a^2*cM*sss*w - (20*I)*a^3*m*sss*w - 16*a^2*r*sss*w + 
      (16*I)*a*cM*m*r*sss*w + 2*cM*r^2*sss*w - (20*I)*a*m*r^2*sss*w - 
      16*r^3*sss*w - (36*I)*a^4*w^2 + (64*I)*a^2*cM^2*w^2 + 
      160*a^3*cM*m*w^2 - (48*I)*a^4*m^2*w^2 - (128*I)*a^2*cM*r*w^2 - 
      128*a^3*m*r*w^2 + (28*I)*a^2*r^2*w^2 - (16*I)*cM^2*r^2*w^2 - 
      36*a*cM*m*r^2*w^2 - (28*I)*a^2*m^2*r^2*w^2 + (40*I)*cM*r^3*w^2 - 
      28*a*m*r^3*w^2 - (16*I)*r^4*w^2 + (14*I)*a^4*sss*w^2 - 
      (16*I)*a^2*cM*r*sss*w^2 + (18*I)*a^2*r^2*sss*w^2 + 
      (4*I)*cM*r^3*sss*w^2 + (4*I)*r^4*sss*w^2 - 80*a^4*cM*w^3 + 
      (48*I)*a^5*m*w^3 + 40*a^4*r*w^3 + 36*a^2*cM*r^2*w^3 + 
      (56*I)*a^3*m*r^2*w^3 + 40*a^2*r^3*w^3 - 4*cM*r^4*w^3 + 
      (8*I)*a*m*r^4*w^3 - (16*I)*a^6*w^4 - (28*I)*a^4*r^2*w^4 - 
      (8*I)*a^2*r^4*w^4 + (4*I)*r^6*w^4)*fR0[r])/(72*cM*w) + 
   (a^4*(a^2 - 2*cM*r + r^2)*((-8*I)*cM - 8*a*m + (8*I)*r + (3*I)*cM*sss + 
      3*a*m*sss - (3*I)*r*sss + 10*a^2*w + (8*I)*a*cM*m*w + 8*a^2*m^2*w - 
      (12*I)*a*m*r*w + 6*r^2*w - 3*a^2*sss*w - 3*r^2*sss*w - 
      (8*I)*a^2*cM*w^2 - 16*a^3*m*w^2 + (12*I)*a^2*r*w^2 + (2*I)*cM*r^2*w^2 - 
      6*a*m*r^2*w^2 + (2*I)*r^3*w^2 + 8*a^4*w^3 + 6*a^2*r^2*w^3 - 2*r^4*w^3)*
     Derivative[1][fR0][r])/(36*cM*w), 
 f08f33b[r] -> (a^3*((4*I)*a^2 - (16*I)*cM^2 - 20*a*cM*m + (4*I)*a^2*m^2 + 
      (24*I)*cM*r + 20*a*m*r - (12*I)*r^2 - (4*I)*a^2*sss + (8*I)*cM^2*sss + 
      10*a*cM*m*sss - (2*I)*a^2*m^2*sss - (8*I)*cM*r*sss - 10*a*m*r*sss + 
      (4*I)*r^2*sss + I*a^2*sss^2 - (2*I)*cM*r*sss^2 + I*r^2*sss^2 + 
      28*a^2*cM*w - (16*I)*a^3*m*w + (24*I)*a*cM^2*m*w + 30*a^2*cM*m^2*w - 
      (6*I)*a^3*m^3*w - 20*a^2*r*w - (52*I)*a*cM*m*r*w - 34*a^2*m^2*r*w - 
      4*cM*r^2*w + (28*I)*a*m*r^2*w - 4*r^3*w - 10*a^2*cM*sss*w + 
      (7*I)*a^3*m*sss*w + 6*a^2*r*sss*w - (6*I)*a*cM*m*r*sss*w - 
      2*cM*r^2*sss*w + (7*I)*a*m*r^2*sss*w + 6*r^3*sss*w + (14*I)*a^4*w^2 - 
      (32*I)*a^2*cM^2*w^2 - 70*a^3*cM*m*w^2 + (20*I)*a^4*m^2*w^2 + 
      (64*I)*a^2*cM*r*w^2 + 60*a^3*m*r*w^2 - (22*I)*a^2*r^2*w^2 + 
      (8*I)*cM^2*r^2*w^2 + 16*a*cM*m*r^2*w^2 + (10*I)*a^2*m^2*r^2*w^2 - 
      (20*I)*cM*r^3*w^2 + 10*a*m*r^3*w^2 + (4*I)*r^4*w^2 - 
      (6*I)*a^4*sss*w^2 + (8*I)*a^2*cM*r*sss*w^2 - (7*I)*a^2*r^2*sss*w^2 - 
      (2*I)*cM*r^3*sss*w^2 - I*r^4*sss*w^2 + 40*a^4*cM*w^3 - 
      (22*I)*a^5*m*w^3 - 20*a^4*r*w^3 - 18*a^2*cM*r^2*w^3 - 
      (24*I)*a^3*m*r^2*w^3 - 20*a^2*r^3*w^3 + 2*cM*r^4*w^3 - 
      (2*I)*a*m*r^4*w^3 + (8*I)*a^6*w^4 + (14*I)*a^4*r^2*w^4 + 
      (4*I)*a^2*r^4*w^4 - (2*I)*r^6*w^4)*fR0[r])/(36*cM*w^2) - 
   (a^3*(a^2 - 2*cM*r + r^2)*((-2*I)*cM - 2*a*m + (2*I)*r + I*cM*sss + 
      a*m*sss - I*r*sss + 3*a^2*w + (3*I)*a*cM*m*w + 3*a^2*m^2*w - 
      (5*I)*a*m*r*w + r^2*w - a^2*sss*w - r^2*sss*w - (4*I)*a^2*cM*w^2 - 
      7*a^3*m*w^2 + (6*I)*a^2*r*w^2 + I*cM*r^2*w^2 - 2*a*m*r^2*w^2 + 
      I*r^3*w^2 + 4*a^4*w^3 + 3*a^2*r^2*w^3 - r^4*w^3)*Derivative[1][fR0][r])/
    (18*cM*w^2), f08f34a[r] -> 
  -(a^4*(4*a^3*m - 16*a*cM^2*m + (20*I)*a^2*cM*m^2 + 4*a^3*m^3 + 
       24*a*cM*m*r - (20*I)*a^2*m^2*r - 12*a*m*r^2 - 4*a^3*m*sss + 
       8*a*cM^2*m*sss - (10*I)*a^2*cM*m^2*sss - 2*a^3*m^3*sss - 
       8*a*cM*m*r*sss + (10*I)*a^2*m^2*r*sss + 4*a*m*r^2*sss + a^3*m*sss^2 - 
       2*a*cM*m*r*sss^2 + a*m*r^2*sss^2 - 4*a^4*w + 16*a^2*cM^2*w - 
       (48*I)*a^3*cM*m*w - 20*a^4*m^2*w + 24*a^2*cM^2*m^2*w - 
       (30*I)*a^3*cM*m^3*w - 6*a^4*m^4*w + 16*a^2*cM*r*w - 32*cM^3*r*w + 
       (30*I)*a^3*m*r*w + (48*I)*a*cM^2*m*r*w - 34*a^2*cM*m^2*r*w + 
       (32*I)*a^3*m^3*r*w - 24*a^2*r^2*w - (52*I)*a*cM*m*r^2*w + 
       14*a^2*m^2*r^2*w + 48*cM*r^3*w + (22*I)*a*m*r^3*w - 20*r^4*w + 
       2*a^4*sss*w + (10*I)*a^3*cM*m*sss*w + 7*a^4*m^2*sss*w - 
       16*a^2*cM*r*sss*w - (3*I)*a^3*m*r*sss*w - 6*a^2*cM*m^2*r*sss*w + 
       12*a^2*r^2*sss*w + 24*cM^2*r^2*sss*w - (4*I)*a*cM*m*r^2*sss*w + 
       7*a^2*m^2*r^2*sss*w - 32*cM*r^3*sss*w - (3*I)*a*m*r^3*sss*w + 
       10*r^4*sss*w - (12*I)*a^4*cM*w^2 + 12*a^5*m*w^2 - 24*a^3*cM^2*m*w^2 + 
       (60*I)*a^4*cM*m^2*w^2 + 18*a^5*m^3*w^2 + (24*I)*a^4*r*w^2 + 
       (32*I)*a^2*cM^2*r*w^2 + 28*a^3*cM*m*r*w^2 - (42*I)*a^4*m^2*r*w^2 - 
       (60*I)*a^2*cM*r^2*w^2 + 10*a^3*m*r^2*w^2 + 64*a*cM^2*m*r^2*w^2 - 
       (38*I)*a^2*cM*m^2*r^2*w^2 + 8*a^3*m^3*r^2*w^2 + (16*I)*a^2*r^3*w^2 - 
       (24*I)*cM^2*r^3*w^2 - 112*a*cM*m*r^3*w^2 + (8*I)*a^2*m^2*r^3*w^2 + 
       (32*I)*cM*r^4*w^2 + 38*a*m*r^4*w^2 - (8*I)*r^5*w^2 - 5*a^5*m*sss*w^2 - 
       I*a^4*r*sss*w^2 + 6*a^3*cM*m*r*sss*w^2 + (2*I)*a^2*cM*r^2*sss*w^2 - 
       5*a^3*m*r^2*sss*w^2 - (2*I)*a^2*r^3*sss*w^2 - 4*a*cM*m*r^3*sss*w^2 + 
       (2*I)*cM*r^4*sss*w^2 - I*r^5*sss*w^2 + 4*a^6*w^3 - 
       (30*I)*a^5*cM*m*w^3 - 18*a^6*m^2*w^3 + 14*a^4*cM*r*w^3 + 
       (4*I)*a^5*m*r*w^3 - 26*a^4*r^2*w^3 - 64*a^2*cM^2*r^2*w^3 + 
       (54*I)*a^3*cM*m*r^2*w^3 - 16*a^4*m^2*r^2*w^3 + 84*a^2*cM*r^3*w^3 - 
       (2*I)*a^3*m*r^3*w^3 - 24*a^2*r^4*w^3 + 16*cM^2*r^4*w^3 + 
       (4*I)*a*cM*m*r^4*w^3 + 2*a^2*m^2*r^4*w^3 - 10*cM*r^5*w^3 - 
       (6*I)*a*m*r^5*w^3 + 6*r^6*w^3 + 6*a^7*m*w^4 + (6*I)*a^6*r*w^4 - 
       (16*I)*a^4*cM*r^2*w^4 + 8*a^5*m*r^2*w^4 + (8*I)*a^4*r^3*w^4 - 
       (12*I)*a^2*cM*r^4*w^4 - 2*a^3*m*r^4*w^4 - (2*I)*a^2*r^5*w^4 + 
       (4*I)*cM*r^6*w^4 - 4*a*m*r^6*w^4 - (4*I)*r^7*w^4)*fR0[r])/
    (36*cM*w^2) + (a^4*(a^2 - 2*cM*r + r^2)*(-2*a*cM*m + (2*I)*a^2*m^2 + 
      2*a*m*r + a*cM*m*sss - I*a^2*m^2*sss - a*m*r*sss + 2*a^2*cM*w - 
      (5*I)*a^3*m*w + 3*a^2*cM*m^2*w - (3*I)*a^3*m^3*w + 2*a^2*r*w - 
      4*cM^2*r*w + (5*I)*a*cM*m*r*w - 4*a^2*m^2*r*w - 2*cM*r^2*w - 
      (4*I)*a*m*r^2*w + 2*r^3*w + I*a^3*m*sss*w - a^2*r*sss*w + 
      2*cM*r^2*sss*w + I*a*m*r^2*sss*w - r^3*sss*w - (2*I)*a^4*w^2 - 
      3*a^3*cM*m*w^2 + (6*I)*a^4*m^2*w^2 + (5*I)*a^2*cM*r*w^2 + 
      2*a^3*m*r*w^2 + 8*a*cM*m*r^2*w^2 + I*a^2*m^2*r^2*w^2 - 
      (5*I)*cM*r^3*w^2 - 3*a*m*r^3*w^2 + (2*I)*r^4*w^2 - (3*I)*a^5*m*w^3 + 
      3*a^4*r*w^3 - 8*a^2*cM*r^2*w^3 - I*a^3*m*r^2*w^3 + a^2*r^3*w^3 + 
      2*cM*r^4*w^3 + (2*I)*a*m*r^4*w^3 - 2*r^5*w^3)*Derivative[1][fR0][r])/
    (18*cM*w^2), f08f34b[r] -> 
  (a^3*(4*a^3*m - 16*a*cM^2*m + (20*I)*a^2*cM*m^2 + 4*a^3*m^3 + 24*a*cM*m*r - 
      (20*I)*a^2*m^2*r - 12*a*m*r^2 - 4*a^3*m*sss + 8*a*cM^2*m*sss - 
      (10*I)*a^2*cM*m^2*sss - 2*a^3*m^3*sss - 8*a*cM*m*r*sss + 
      (10*I)*a^2*m^2*r*sss + 4*a*m*r^2*sss + a^3*m*sss^2 - 2*a*cM*m*r*sss^2 + 
      a*m*r^2*sss^2 - 4*a^4*w + 16*a^2*cM^2*w - (40*I)*a^3*cM*m*w - 
      20*a^4*m^2*w + 32*a^2*cM^2*m^2*w - (40*I)*a^3*cM*m^3*w - 8*a^4*m^4*w + 
      16*a^2*cM*r*w - 32*cM^3*r*w + (24*I)*a^3*m*r*w + (24*I)*a*cM^2*m*r*w - 
      60*a^2*cM*m^2*r*w + (44*I)*a^3*m^3*r*w - 24*a^2*r^2*w - 
      (16*I)*a*cM*m*r^2*w + 32*a^2*m^2*r^2*w + 48*cM*r^3*w + 
      (8*I)*a*m*r^3*w - 20*r^4*w + 2*a^4*sss*w + (10*I)*a^3*cM*m*sss*w + 
      8*a^4*m^2*sss*w - 16*a^2*cM*r*sss*w - (4*I)*a^3*m*r*sss*w - 
      8*a^2*cM*m^2*r*sss*w + 12*a^2*r^2*sss*w + 24*cM^2*r^2*sss*w - 
      (2*I)*a*cM*m*r^2*sss*w + 8*a^2*m^2*r^2*sss*w - 32*cM*r^3*sss*w - 
      (4*I)*a*m*r^3*sss*w + 10*r^4*sss*w + (4*I)*a^4*cM*w^2 + 20*a^5*m*w^2 - 
      48*a^3*cM^2*m*w^2 + (100*I)*a^4*cM*m^2*w^2 + 28*a^5*m^3*w^2 + 
      (8*I)*a^2*cM^2*r*w^2 + 72*a^3*cM*m*r*w^2 - (80*I)*a^4*m^2*r*w^2 - 
      (8*I)*a^2*cM*r^2*w^2 - 20*a^3*m*r^2*w^2 + 96*a*cM^2*m*r^2*w^2 - 
      (64*I)*a^2*cM*m^2*r^2*w^2 + 8*a^3*m^3*r^2*w^2 - (24*I)*cM^2*r^3*w^2 - 
      144*a*cM*m*r^3*w^2 + (20*I)*a^2*m^2*r^3*w^2 + (20*I)*cM*r^4*w^2 + 
      40*a*m*r^4*w^2 - 8*a^5*m*sss*w^2 + 12*a^3*cM*m*r*sss*w^2 - 
      6*a^3*m*r^2*sss*w^2 - 8*a*cM*m*r^3*sss*w^2 + 2*a*m*r^4*sss*w^2 - 
      (60*I)*a^5*cM*m*w^3 - 32*a^6*m^2*w^3 + 44*a^4*cM*r*w^3 + 
      (12*I)*a^5*m*r*w^3 - 60*a^4*r^2*w^3 - 128*a^2*cM^2*r^2*w^3 + 
      (100*I)*a^3*cM*m*r^2*w^3 - 24*a^4*m^2*r^2*w^3 + 168*a^2*cM*r^3*w^3 + 
      (4*I)*a^3*m*r^3*w^3 - 40*a^2*r^4*w^3 + 32*cM^2*r^4*w^3 + 
      8*a^2*m^2*r^4*w^3 - 36*cM*r^5*w^3 - (8*I)*a*m*r^5*w^3 + 20*r^6*w^3 + 
      12*a^7*m*w^4 + (12*I)*a^6*r*w^4 - (32*I)*a^4*cM*r^2*w^4 + 
      16*a^5*m*r^2*w^4 + (16*I)*a^4*r^3*w^4 - (24*I)*a^2*cM*r^4*w^4 - 
      4*a^3*m*r^4*w^4 - (4*I)*a^2*r^5*w^4 + (8*I)*cM*r^6*w^4 - 
      8*a*m*r^6*w^4 - (8*I)*r^7*w^4)*fR0[r])/(72*cM*w^3) + 
   (a^3*(a^2 - 2*cM*r + r^2)*(2*a*cM*m - (2*I)*a^2*m^2 - 2*a*m*r - 
      a*cM*m*sss + I*a^2*m^2*sss + a*m*r*sss - 2*a^2*cM*w + (4*I)*a^3*m*w - 
      4*a^2*cM*m^2*w + (4*I)*a^3*m^3*w - 2*a^2*r*w + 4*cM^2*r*w - 
      (2*I)*a*cM*m*r*w + 6*a^2*m^2*r*w + 2*cM*r^2*w + (2*I)*a*m*r^2*w - 
      2*r^3*w - I*a^3*m*sss*w + a^2*r*sss*w - 2*cM*r^2*sss*w - 
      I*a*m*r^2*sss*w + r^3*sss*w + 6*a^3*cM*m*w^2 - (10*I)*a^4*m^2*w^2 - 
      (2*I)*a^2*cM*r*w^2 - 6*a^3*m*r*w^2 - 12*a*cM*m*r^2*w^2 + 
      (2*I)*cM*r^3*w^2 + 4*a*m*r^3*w^2 + (6*I)*a^5*m*w^3 - 6*a^4*r*w^3 + 
      16*a^2*cM*r^2*w^3 + (2*I)*a^3*m*r^2*w^3 - 2*a^2*r^3*w^3 - 
      4*cM*r^4*w^3 - (4*I)*a*m*r^4*w^3 + 4*r^5*w^3)*Derivative[1][fR0][r])/
    (36*cM*w^3), f08f44a[r] -> 
  -(a^4*(4*a^3*cM*m - 16*a*cM^3*m + (4*I)*a^4*m^2 + (4*I)*a^2*cM^2*m^2 - 
       16*a^3*cM*m^3 + (4*I)*a^4*m^4 - 4*a^3*m*r + 40*a*cM^2*m*r - 
       (16*I)*a^2*cM*m^2*r + 16*a^3*m^3*r - 36*a*cM*m*r^2 + 
       (8*I)*a^2*m^2*r^2 + 12*a*m*r^3 - (4*I)*a^4*sss + (8*I)*a^2*cM^2*sss + 
       18*a^3*cM*m*sss - 8*a*cM^3*m*sss - (4*I)*a^4*m^2*sss + 
       (2*I)*a^2*cM^2*m^2*sss - 8*a^3*cM*m^3*sss + (2*I)*a^4*m^4*sss - 
       (16*I)*cM^3*r*sss - 18*a^3*m*r*sss - 12*a*cM^2*m*r*sss + 
       (4*I)*a^2*cM*m^2*r*sss + 8*a^3*m^3*r*sss + (24*I)*cM^2*r^2*sss + 
       30*a*cM*m*r^2*sss - (2*I)*a^2*m^2*r^2*sss - (16*I)*cM*r^3*sss - 
       10*a*m*r^3*sss + (4*I)*r^4*sss + (2*I)*a^4*sss^2 - 
       (4*I)*a^2*cM^2*sss^2 - 2*a^3*cM*m*sss^2 - I*a^4*m^2*sss^2 + 
       (8*I)*cM^3*r*sss^2 + 2*a^3*m*r*sss^2 + 4*a*cM^2*m*r*sss^2 + 
       (2*I)*a^2*cM*m^2*r*sss^2 - (12*I)*cM^2*r^2*sss^2 - 
       6*a*cM*m*r^2*sss^2 - I*a^2*m^2*r^2*sss^2 + (8*I)*cM*r^3*sss^2 + 
       2*a*m*r^3*sss^2 - (2*I)*r^4*sss^2 + 16*a^4*cM*w + 16*a^2*cM^3*w - 
       (40*I)*a^5*m*w + (8*I)*a^3*cM^2*m*w + 76*a^4*cM*m^2*w - 
       32*a^2*cM^3*m^2*w - (12*I)*a^5*m^3*w + (8*I)*a^3*cM^2*m^3*w - 
       32*a^4*cM*m^4*w + (8*I)*a^5*m^5*w - 32*a^4*r*w - 72*a^2*cM^2*r*w + 
       (56*I)*a^3*cM*m*r*w + (32*I)*a*cM^3*m*r*w - 72*a^4*m^2*r*w + 
       120*a^2*cM^2*m^2*r*w - (40*I)*a^3*cM*m^3*r*w + 32*a^4*m^4*r*w + 
       120*a^2*cM*r^2*w - (16*I)*a^3*m*r^2*w - (40*I)*a*cM^2*m*r^2*w - 
       52*a^2*cM*m^2*r^2*w - (4*I)*a^3*m^3*r^2*w - 32*a^2*r^3*w - 
       24*cM^2*r^3*w - (24*I)*a*cM*m*r^3*w - 40*a^2*m^2*r^3*w + 8*cM*r^4*w + 
       (24*I)*a*m*r^4*w - 24*a^4*cM*sss*w + 8*a^2*cM^3*sss*w + 
       (24*I)*a^5*m*sss*w - (36*I)*a^3*cM^2*m*sss*w - 4*a^4*cM*m^2*sss*w - 
       (8*I)*a^5*m^3*sss*w + 20*a^4*r*sss*w + 28*a^2*cM^2*r*sss*w + 
       (20*I)*a^3*cM*m*r*sss*w + (32*I)*a*cM^3*m*r*sss*w + 
       14*a^4*m^2*r*sss*w + 16*a^2*cM^2*m^2*r*sss*w + (8*I)*a^3*cM*m^3*r*sss*
        w - 52*a^2*cM*r^2*sss*w - (92*I)*a*cM^2*m*r^2*sss*w - 
       40*a^2*cM*m^2*r^2*sss*w - (8*I)*a^3*m^3*r^2*sss*w + 24*a^2*r^3*sss*w + 
       4*cM^2*r^3*sss*w + (76*I)*a*cM*m*r^3*sss*w + 14*a^2*m^2*r^3*sss*w - 
       12*cM*r^4*sss*w - (24*I)*a*m*r^4*sss*w + 4*r^5*sss*w + 
       2*a^4*cM*sss^2*w - 2*a^4*r*sss^2*w - 4*a^2*cM^2*r*sss^2*w + 
       8*a^2*cM*r^2*sss^2*w - 4*a^2*r^3*sss^2*w - 4*cM^2*r^3*sss^2*w + 
       6*cM*r^4*sss^2*w - 2*r^5*sss^2*w + (88*I)*a^6*w^2 - 
       (124*I)*a^4*cM^2*w^2 - 276*a^5*cM*m*w^2 + 96*a^3*cM^3*m*w^2 + 
       (68*I)*a^6*m^2*w^2 - (128*I)*a^4*cM^2*m^2*w^2 + 40*a^5*cM*m^3*w^2 - 
       (24*I)*a^6*m^4*w^2 - (8*I)*a^4*cM*r*w^2 + (192*I)*a^2*cM^3*r*w^2 + 
       248*a^5*m*r*w^2 + 72*a^3*cM^2*m*r*w^2 + (180*I)*a^4*cM*m^2*r*w^2 - 
       12*a^5*m^3*r*w^2 + (16*I)*a^4*r^2*w^2 - (360*I)*a^2*cM^2*r^2*w^2 - 
       424*a^3*cM*m*r^2*w^2 + 16*a*cM^3*m*r^2*w^2 + (4*I)*a^4*m^2*r^2*w^2 - 
       (196*I)*a^2*cM^2*m^2*r^2*w^2 - 128*a^3*cM*m^3*r^2*w^2 - 
       (4*I)*a^4*m^4*r^2*w^2 + (272*I)*a^2*cM*r^3*w^2 - (32*I)*cM^3*r^3*w^2 + 
       216*a^3*m*r^3*w^2 - 104*a*cM^2*m*r^3*w^2 + (308*I)*a^2*cM*m^2*r^3*
        w^2 + 68*a^3*m^3*r^3*w^2 - (88*I)*a^2*r^4*w^2 + (68*I)*cM^2*r^4*w^2 + 
       108*a*cM*m*r^4*w^2 - (44*I)*a^2*m^2*r^4*w^2 - (8*I)*cM*r^5*w^2 + 
       48*a*m*r^5*w^2 - (16*I)*r^6*w^2 - (32*I)*a^6*sss*w^2 + 
       (42*I)*a^4*cM^2*sss*w^2 + 30*a^5*cM*m*sss*w^2 + 
       (6*I)*a^6*m^2*sss*w^2 + (36*I)*a^4*cM*r*sss*w^2 - 
       (64*I)*a^2*cM^3*r*sss*w^2 - 26*a^5*m*r*sss*w^2 - 
       48*a^3*cM^2*m*r*sss*w^2 - (8*I)*a^4*cM*m^2*r*sss*w^2 - 
       (40*I)*a^4*r^2*sss*w^2 + (76*I)*a^2*cM^2*r^2*sss*w^2 + 
       88*a^3*cM*m*r^2*sss*w^2 + (2*I)*a^4*m^2*r^2*sss*w^2 - 
       (8*I)*a^2*cM*r^3*sss*w^2 - (16*I)*cM^3*r^3*sss*w^2 - 
       32*a^3*m*r^3*sss*w^2 - 24*a*cM^2*m*r^3*sss*w^2 + 
       (12*I)*a^2*cM*m^2*r^3*sss*w^2 - (24*I)*a^2*r^4*sss*w^2 + 
       (10*I)*cM^2*r^4*sss*w^2 + 18*a*cM*m*r^4*sss*w^2 - 
       (4*I)*a^2*m^2*r^4*sss*w^2 + (36*I)*cM*r^5*sss*w^2 - 
       6*a*m*r^5*sss*w^2 - (16*I)*r^6*sss*w^2 + 32*a^6*cM*w^3 - 
       64*a^4*cM^3*w^3 - (104*I)*a^7*m*w^3 + (200*I)*a^5*cM^2*m*w^3 + 
       32*a^6*cM*m^2*w^3 + (24*I)*a^7*m^3*w^3 + 104*a^6*r*w^3 + 
       192*a^4*cM^2*r*w^3 - (96*I)*a^5*cM*m*r*w^3 - 68*a^6*m^2*r*w^3 - 
       612*a^4*cM*r^2*w^3 - 16*a^2*cM^3*r^2*w^3 - (24*I)*a^5*m*r^2*w^3 + 
       (88*I)*a^3*cM^2*m*r^2*w^3 + 256*a^4*cM*m^2*r^2*w^3 + 
       (8*I)*a^5*m^3*r^2*w^3 + 336*a^4*r^3*w^3 + 688*a^2*cM^2*r^3*w^3 - 
       (216*I)*a^3*cM*m*r^3*w^3 - 76*a^4*m^2*r^3*w^3 - 840*a^2*cM*r^4*w^3 - 
       (56*I)*a^3*m*r^4*w^3 - (96*I)*a*cM^2*m*r^4*w^3 + 
       24*a^2*cM*m^2*r^4*w^3 - (16*I)*a^3*m^3*r^4*w^3 + 200*a^2*r^5*w^3 + 
       48*cM^2*r^5*w^3 + (120*I)*a*cM*m*r^5*w^3 - 8*a^2*m^2*r^5*w^3 - 
       36*cM*r^6*w^3 - (136*I)*a*m*r^6*w^3 - 32*r^7*w^3 - 18*a^6*cM*sss*w^3 + 
       14*a^6*r*sss*w^3 + 32*a^4*cM^2*r*sss*w^3 - 66*a^4*cM*r^2*sss*w^3 + 
       22*a^4*r^3*sss*w^3 + 40*a^2*cM^2*r^3*sss*w^3 - 38*a^2*cM*r^4*sss*w^3 + 
       2*a^2*r^5*sss*w^3 + 8*cM^2*r^5*sss*w^3 + 10*cM*r^6*sss*w^3 - 
       6*r^7*sss*w^3 + (56*I)*a^8*w^4 - (80*I)*a^6*cM^2*w^4 - 
       56*a^7*cM*m*w^4 - (8*I)*a^8*m^2*w^4 - (124*I)*a^6*cM*r*w^4 + 
       60*a^7*m*r*w^4 + (64*I)*a^6*r^2*w^4 + (172*I)*a^4*cM^2*r^2*w^4 - 
       180*a^5*cM*m*r^2*w^4 - (4*I)*a^6*m^2*r^2*w^4 - (20*I)*a^4*cM*r^3*w^4 + 
       80*a^5*m*r^3*w^4 - (24*I)*a^4*r^4*w^4 - (40*I)*a^2*cM^2*r^4*w^4 - 
       112*a^3*cM*m*r^4*w^4 + (16*I)*a^4*m^2*r^4*w^4 + 
       (172*I)*a^2*cM*r^5*w^4 - 20*a^3*m*r^5*w^4 - (16*I)*a^2*r^6*w^4 - 
       (52*I)*cM^2*r^6*w^4 + 12*a*cM*m*r^6*w^4 + (12*I)*a^2*m^2*r^6*w^4 + 
       (68*I)*cM*r^7*w^4 - 40*a*m*r^7*w^4 + (16*I)*r^8*w^4 + 16*a^8*cM*w^5 - 
       12*a^8*r*w^5 + 52*a^6*cM*r^2*w^5 - 28*a^6*r^3*w^5 + 
       60*a^4*cM*r^4*w^5 - 12*a^4*r^5*w^5 + 28*a^2*cM*r^6*w^5 + 
       12*a^2*r^7*w^5 + 4*cM*r^8*w^5 + 8*r^9*w^5)*fR0[r])/(72*cM*w^3) + 
   (a^4*(a^2 - 2*cM*r + r^2)*(-4*a*cM^2*m - 4*a^3*m^3 + 8*a*cM*m*r - 
      4*a*m*r^2 + (2*I)*a^2*cM*sss + 4*a^3*m*sss - 2*a*cM^2*m*sss - 
      2*a^3*m^3*sss - (2*I)*a^2*r*sss - (4*I)*cM^2*r*sss - 4*a*cM*m*r*sss + 
      (6*I)*cM*r^2*sss + 2*a*m*r^2*sss - (2*I)*r^3*sss - I*a^2*cM*sss^2 + 
      I*a^2*r*sss^2 + (2*I)*cM^2*r*sss^2 - (3*I)*cM*r^2*sss^2 + I*r^3*sss^2 + 
      8*a^4*w + 4*a^2*cM^2*w + (4*I)*a^3*cM*m*w + 16*a^4*m^2*w - 
      8*a^2*cM^2*m^2*w - 8*a^4*m^4*w - 28*a^2*cM*r*w - (12*I)*a^3*m*r*w + 
      (8*I)*a*cM^2*m*r*w + 24*a^2*cM*m^2*r*w + 8*a^2*r^2*w + 12*cM^2*r^2*w + 
      (12*I)*a*cM*m*r^2*w + 8*a^2*m^2*r^2*w - 4*cM*r^3*w - (12*I)*a*m*r^3*w - 
      4*a^4*sss*w + 2*a^2*cM^2*sss*w - (8*I)*a^3*cM*m*sss*w + 
      2*a^4*m^2*sss*w + 2*a^2*cM*r*sss*w + (12*I)*a^3*m*r*sss*w + 
      (8*I)*a*cM^2*m*r*sss*w - 4*a^2*r^2*sss*w + 6*cM^2*r^2*sss*w - 
      (24*I)*a*cM*m*r^2*sss*w + 2*a^2*m^2*r^2*sss*w - 2*cM*r^3*sss*w + 
      (12*I)*a*m*r^3*sss*w - (32*I)*a^4*cM*w^2 - 48*a^5*m*w^2 + 
      24*a^3*cM^2*m*w^2 - (24*I)*a^4*cM*m^2*w^2 + 16*a^5*m^3*w^2 + 
      (44*I)*a^4*r*w^2 + (48*I)*a^2*cM^2*r*w^2 - 4*a^3*cM*m*r*w^2 + 
      (28*I)*a^4*m^2*r*w^2 - (108*I)*a^2*cM*r^2*w^2 - 40*a^3*m*r^2*w^2 + 
      28*a*cM^2*m*r^2*w^2 - (64*I)*a^2*cM*m^2*r^2*w^2 - 4*a^3*m^3*r^2*w^2 + 
      (52*I)*a^2*r^3*w^2 - (8*I)*cM^2*r^3*w^2 - 60*a*cM*m*r^3*w^2 + 
      (28*I)*a^2*m^2*r^3*w^2 - (4*I)*cM*r^4*w^2 - 12*a*m*r^4*w^2 + 
      (8*I)*r^5*w^2 + (10*I)*a^4*cM*sss*w^2 - (8*I)*a^4*r*sss*w^2 - 
      (16*I)*a^2*cM^2*r*sss*w^2 + (26*I)*a^2*cM*r^2*sss*w^2 - 
      (6*I)*a^2*r^3*sss*w^2 - (4*I)*cM^2*r^3*sss*w^2 - (4*I)*cM*r^4*sss*w^2 + 
      (2*I)*r^5*sss*w^2 - 16*a^6*w^3 - 16*a^4*cM^2*w^3 + 
      (40*I)*a^5*cM*m*w^3 - 8*a^6*m^2*w^3 + 100*a^4*cM*r*w^3 - 
      (48*I)*a^5*m*r*w^3 - 52*a^4*r^2*w^3 - 52*a^2*cM^2*r^2*w^3 + 
      (104*I)*a^3*cM*m*r^2*w^3 + 4*a^4*m^2*r^2*w^3 + 140*a^2*cM*r^3*w^3 - 
      (16*I)*a^3*m*r^3*w^3 - 16*a^2*r^4*w^3 - 12*cM^2*r^4*w^3 - 
      (16*I)*a*cM*m*r^4*w^3 + 12*a^2*m^2*r^4*w^3 + (32*I)*a*m*r^5*w^3 + 
      20*r^6*w^3 - (16*I)*a^6*cM*w^4 + (12*I)*a^6*r*w^4 - 
      (36*I)*a^4*cM*r^2*w^4 + (16*I)*a^4*r^3*w^4 - (24*I)*a^2*cM*r^4*w^4 - 
      (4*I)*a^2*r^5*w^4 - (4*I)*cM*r^6*w^4 - (8*I)*r^7*w^4)*
     Derivative[1][fR0][r])/(72*cM*w^3), 
 f08f44b[r] -> (a^3*((-2*I)*a^5*m + (8*I)*a^3*cM^2*m + 12*a^4*cM*m^2 - 
      8*a^2*cM^3*m^2 + (2*I)*a^3*cM^2*m^3 - 8*a^4*cM*m^4 + (2*I)*a^5*m^5 - 
      (8*I)*a^3*cM*m*r - (16*I)*a*cM^3*m*r - 12*a^4*m^2*r - 
      (4*I)*a^3*cM*m^3*r + 8*a^4*m^4*r + (4*I)*a^3*m*r^2 + 
      (32*I)*a*cM^2*m*r^2 + 12*a^2*cM*m^2*r^2 + (2*I)*a^3*m^3*r^2 - 
      (24*I)*a*cM*m*r^3 - 4*a^2*m^2*r^3 + (6*I)*a*m*r^4 + I*a^5*m*sss - 
      (4*I)*a^3*cM^2*m*sss - 2*a^4*cM*m^2*sss - I*a^5*m^3*sss + 
      (4*I)*a^3*cM*m*r*sss + (8*I)*a*cM^3*m*r*sss + 2*a^4*m^2*r*sss + 
      4*a^2*cM^2*m^2*r*sss + (2*I)*a^3*cM*m^3*r*sss - (2*I)*a^3*m*r^2*sss - 
      (16*I)*a*cM^2*m*r^2*sss - 6*a^2*cM*m^2*r^2*sss - I*a^3*m^3*r^2*sss + 
      (12*I)*a*cM*m*r^3*sss + 2*a^2*m^2*r^3*sss - (3*I)*a*m*r^4*sss + 
      (8*I)*a^6*w - (16*I)*a^4*cM^2*w - 46*a^5*cM*m*w + 40*a^3*cM^3*m*w + 
      (4*I)*a^6*m^2*w - (44*I)*a^4*cM^2*m^2*w + 16*a^5*cM*m^3*w - 
      (8*I)*a^6*m^4*w + (8*I)*a^4*cM*r*w + (32*I)*a^2*cM^3*r*w + 
      36*a^5*m*r*w + (62*I)*a^4*cM*m^2*r*w - 12*a^5*m^3*r*w - 
      (16*I)*a^4*r^2*w - (24*I)*a^2*cM^2*r^2*w - 16*a^3*cM*m*r^2*w + 
      8*a*cM^3*m*r^2*w - (18*I)*a^4*m^2*r^2*w - (78*I)*a^2*cM^2*m^2*r^2*w - 
      48*a^3*cM*m^3*r^2*w + (2*I)*a^4*m^4*r^2*w + (32*I)*a^2*cM*r^3*w - 
      (80*I)*cM^3*r^3*w - 12*a^3*m*r^3*w - 64*a*cM^2*m*r^3*w + 
      (86*I)*a^2*cM*m^2*r^3*w + 28*a^3*m^3*r^3*w - (16*I)*a^2*r^4*w + 
      (120*I)*cM^2*r^4*w + 62*a*cM*m*r^4*w - (12*I)*a^2*m^2*r^4*w - 
      (56*I)*cM*r^5*w - 8*a*m*r^5*w + (8*I)*r^6*w - (4*I)*a^6*sss*w + 
      (16*I)*a^4*cM^2*sss*w + 10*a^5*cM*m*sss*w + (2*I)*a^6*m^2*sss*w - 
      (12*I)*a^4*cM*r*sss*w - (32*I)*a^2*cM^3*r*sss*w - 6*a^5*m*r*sss*w - 
      20*a^3*cM^2*m*r*sss*w - (4*I)*a^4*cM*m^2*r*sss*w + 
      (8*I)*a^4*r^2*sss*w + (60*I)*a^2*cM^2*r^2*sss*w + 
      26*a^3*cM*m*r^2*sss*w - I*a^4*m^2*r^2*sss*w - (48*I)*a^2*cM*r^3*sss*w - 
      (8*I)*cM^3*r^3*sss*w - 2*a^3*m*r^3*sss*w - 8*a*cM^2*m*r^3*sss*w + 
      (6*I)*a^2*cM*m^2*r^3*sss*w + (8*I)*a^2*r^4*sss*w + 
      (12*I)*cM^2*r^4*sss*w - 4*a*cM*m*r^4*sss*w - (3*I)*a^2*m^2*r^4*sss*w + 
      (4*I)*cM*r^5*sss*w + 4*a*m*r^5*sss*w - (4*I)*r^6*sss*w - 4*a^6*cM*w^2 - 
      32*a^4*cM^3*w^2 - (14*I)*a^7*m*w^2 + (90*I)*a^5*cM^2*m*w^2 + 
      10*a^6*cM*m^2*w^2 + (10*I)*a^7*m^3*w^2 + 34*a^6*r*w^2 + 
      80*a^4*cM^2*r*w^2 - (104*I)*a^5*cM*m*r*w^2 - 24*a^6*m^2*r*w^2 - 
      258*a^4*cM*r^2*w^2 - 8*a^2*cM^3*r^2*w^2 + (78*I)*a^5*m*r^2*w^2 + 
      (104*I)*a^3*cM^2*m*r^2*w^2 + 108*a^4*cM*m^2*r^2*w^2 + 162*a^4*r^3*w^2 + 
      280*a^2*cM^2*r^3*w^2 - (156*I)*a^3*cM*m*r^3*w^2 - 18*a^4*m^2*r^3*w^2 - 
      408*a^2*cM*r^4*w^2 + (38*I)*a^3*m*r^4*w^2 - (50*I)*a*cM^2*m*r^4*w^2 - 
      2*a^2*cM*m^2*r^4*w^2 - (10*I)*a^3*m^3*r^4*w^2 + 142*a^2*r^5*w^2 + 
      72*cM^2*r^5*w^2 + (68*I)*a*cM*m*r^5*w^2 + 6*a^2*m^2*r^5*w^2 - 
      74*cM*r^6*w^2 - (54*I)*a*m*r^6*w^2 + 14*r^7*w^2 - 8*a^6*cM*sss*w^2 + 
      6*a^6*r*sss*w^2 + 16*a^4*cM^2*r*sss*w^2 - 30*a^4*cM*r^2*sss*w^2 + 
      8*a^4*r^3*sss*w^2 + 20*a^2*cM^2*r^3*sss*w^2 - 16*a^2*cM*r^4*sss*w^2 - 
      2*a^2*r^5*sss*w^2 + 4*cM^2*r^5*sss*w^2 + 6*cM*r^6*sss*w^2 - 
      4*r^7*sss*w^2 + (26*I)*a^8*w^3 - (40*I)*a^6*cM^2*w^3 - 
      26*a^7*cM*m*w^3 - (4*I)*a^8*m^2*w^3 - (70*I)*a^6*cM*r*w^3 + 
      28*a^7*m*r*w^3 + (16*I)*a^6*r^2*w^3 + (86*I)*a^4*cM^2*r^2*w^3 - 
      84*a^5*cM*m*r^2*w^3 - (2*I)*a^6*m^2*r^2*w^3 - (18*I)*a^4*cM*r^3*w^3 + 
      34*a^5*m*r^3*w^3 - (48*I)*a^4*r^4*w^3 - (20*I)*a^2*cM^2*r^4*w^3 - 
      50*a^3*cM*m*r^4*w^3 + (8*I)*a^4*m^2*r^4*w^3 + (94*I)*a^2*cM*r^5*w^3 - 
      16*a^3*m*r^5*w^3 - (40*I)*a^2*r^6*w^3 - (26*I)*cM^2*r^6*w^3 + 
      8*a*cM*m*r^6*w^3 + (6*I)*a^2*m^2*r^6*w^3 + (42*I)*cM*r^7*w^3 - 
      22*a*m*r^7*w^3 - (2*I)*r^8*w^3 + 8*a^8*cM*w^4 - 6*a^8*r*w^4 + 
      26*a^6*cM*r^2*w^4 - 14*a^6*r^3*w^4 + 30*a^4*cM*r^4*w^4 - 
      6*a^4*r^5*w^4 + 14*a^2*cM*r^6*w^4 + 6*a^2*r^7*w^4 + 2*cM*r^8*w^4 + 
      4*r^9*w^4)*fR0[r])/(36*cM*w^3) + 
   (a^3*(a^2 - 2*cM*r + r^2)*((-2*I)*a^3*cM*m - 2*a^4*m^2 + 2*a^2*cM^2*m^2 + 
      2*a^4*m^4 + (2*I)*a^3*m*r + (4*I)*a*cM^2*m*r - (6*I)*a*cM*m*r^2 + 
      (2*I)*a*m*r^3 + I*a^3*cM*m*sss - I*a^3*m*r*sss - (2*I)*a*cM^2*m*r*sss + 
      (3*I)*a*cM*m*r^2*sss - I*a*m*r^3*sss + (4*I)*a^4*cM*w + 6*a^5*m*w - 
      10*a^3*cM^2*m*w + (8*I)*a^4*cM*m^2*w - 6*a^5*m^3*w - (6*I)*a^4*r*w - 
      (8*I)*a^2*cM^2*r*w + 4*a^3*cM*m*r*w - (6*I)*a^4*m^2*r*w + 
      (6*I)*a^2*cM*r^2*w - 4*a^3*m*r^2*w - 8*a*cM^2*m*r^2*w + 
      (20*I)*a^2*cM*m^2*r^2*w + 4*a^3*m^3*r^2*w - (2*I)*a^2*r^3*w + 
      (20*I)*cM^2*r^3*w + 12*a*cM*m*r^3*w - (6*I)*a^2*m^2*r^3*w - 
      (18*I)*cM*r^4*w + (4*I)*r^5*w - (4*I)*a^4*cM*sss*w + 
      (3*I)*a^4*r*sss*w + (8*I)*a^2*cM^2*r*sss*w - (11*I)*a^2*cM*r^2*sss*w + 
      I*a^2*r^3*sss*w + (2*I)*cM^2*r^3*sss*w + (3*I)*cM*r^4*sss*w - 
      (2*I)*r^5*sss*w + 10*a^6*w^2 + 8*a^4*cM^2*w^2 - (18*I)*a^5*cM*m*w^2 + 
      4*a^6*m^2*w^2 - 42*a^4*cM*r*w^2 + (22*I)*a^5*m*r*w^2 + 40*a^4*r^2*w^2 + 
      26*a^2*cM^2*r^2*w^2 - (48*I)*a^3*cM*m*r^2*w^2 - 2*a^4*m^2*r^2*w^2 - 
      70*a^2*cM*r^3*w^2 + (4*I)*a^3*m*r^3*w^2 + 30*a^2*r^4*w^2 + 
      6*cM^2*r^4*w^2 + (10*I)*a*cM*m*r^4*w^2 - 6*a^2*m^2*r^4*w^2 - 
      8*cM*r^5*w^2 - (18*I)*a*m*r^5*w^2 + (8*I)*a^6*cM*w^3 - 
      (6*I)*a^6*r*w^3 + (18*I)*a^4*cM*r^2*w^3 - (8*I)*a^4*r^3*w^3 + 
      (12*I)*a^2*cM*r^4*w^3 + (2*I)*a^2*r^5*w^3 + (2*I)*cM*r^6*w^3 + 
      (4*I)*r^7*w^3)*Derivative[1][fR0][r])/(36*cM*w^3), 
 f09f11a[r] -> (a^7*((-2*I)*a^2 + (8*I)*cM^2 + 10*a*cM*m - (2*I)*a^2*m^2 - 
      (12*I)*cM*r - 10*a*m*r + (6*I)*r^2 + I*a^2*sss - (2*I)*cM*r*sss + 
      I*r^2*sss - 2*a^2*cM*w + (2*I)*a^3*m*w - 4*a^2*r*w - 16*cM^2*r*w + 
      (4*I)*a*cM*m*r*w + 26*cM*r^2*w + (2*I)*a*m*r^2*w - 4*r^3*w - 
      (4*I)*a^2*cM*r*w^2 - (4*I)*cM*r^3*w^2)*fR0[r])/(18*cM) - 
   (a^7*(a^2 - 2*cM*r + r^2)*(I*cM + a*m - I*r - 2*cM*r*w)*
     Derivative[1][fR0][r])/(9*cM), 
 f09f11b[r] -> (a^6*((2*I)*a^2 - (8*I)*cM^2 - 10*a*cM*m + (2*I)*a^2*m^2 + 
      (12*I)*cM*r + 10*a*m*r - (6*I)*r^2 - I*a^2*sss + (2*I)*cM*r*sss - 
      I*r^2*sss - 6*a^2*cM*w + 12*a^2*r*w + 32*cM^2*r*w - (8*I)*a*cM*m*r*w - 
      50*cM*r^2*w + 12*r^3*w - (2*I)*a^4*w^2 + (8*I)*a^2*cM*r*w^2 - 
      (4*I)*a^2*r^2*w^2 + (8*I)*cM*r^3*w^2 - (2*I)*r^4*w^2)*fR0[r])/
    (36*cM*w) + (a^6*(a^2 - 2*cM*r + r^2)*(I*cM + a*m - I*r + a^2*w - 
      4*cM*r*w + r^2*w)*Derivative[1][fR0][r])/(18*cM*w), 
 f09f12a[r] -> (a^7*w*(4*cM - I*a*m - 4*r + I*a^2*w + I*r^2*w)*fR0[r])/
    (18*cM) - (a^7*(a^2 - 2*cM*r + r^2)*w*Derivative[1][fR0][r])/(18*cM), 
 f09f12b[r] -> (a^6*(-4*cM + I*a*m + 4*r - I*a^2*w - I*r^2*w)*fR0[r])/
    (18*cM) + (a^6*(a^2 - 2*cM*r + r^2)*Derivative[1][fR0][r])/(18*cM), 
 f09f13a[r] -> (a^6*(-2*a^2 + 8*cM^2 - (10*I)*a*cM*m - 2*a^2*m^2 - 12*cM*r + 
      (10*I)*a*m*r + 6*r^2 + a^2*sss - 2*cM*r*sss + r^2*sss + 
      (2*I)*a^2*cM*w + 2*a^3*m*w + (4*I)*a^2*r*w + (16*I)*cM^2*r*w + 
      4*a*cM*m*r*w - (26*I)*cM*r^2*w + 2*a*m*r^2*w + (4*I)*r^3*w - 
      4*a^2*cM*r*w^2 - 4*cM*r^3*w^2)*fR0[r])/(36*cM) + 
   (a^6*(a^2 - 2*cM*r + r^2)*(-cM + I*a*m + r - (2*I)*cM*r*w)*
     Derivative[1][fR0][r])/(18*cM), 
 f09f13b[r] -> -(a^5*(a^2 - 2*cM*r + r^2)*((-4*I)*cM - a*m + (4*I)*r + 
       a^2*w + r^2*w)*fR0[r])/(18*cM) - 
   ((I/18)*a^5*(a^2 - 2*cM*r + r^2)^2*Derivative[1][fR0][r])/cM, 
 f09f14a[r] -> (a^6*(I*a^3*m - (4*I)*a*cM^2*m - 5*a^2*cM*m^2 + I*a^3*m^3 + 
      (6*I)*a*cM*m*r + 5*a^2*m^2*r - (3*I)*a*m*r^2 + 2*a^2*cM*sss - 
      I*a^3*m*sss - 2*a^2*r*sss - 4*cM^2*r*sss + (2*I)*a*cM*m*r*sss + 
      6*cM*r^2*sss - I*a*m*r^2*sss - 2*r^3*sss - (2*I)*a^4*w - 
      (12*I)*a^2*cM^2*w + 2*a^3*cM*m*w - (2*I)*a^4*m^2*w + 
      (38*I)*a^2*cM*r*w + (16*I)*cM^3*r*w + 2*a^3*m*r*w - 4*a*cM^2*m*r*w + 
      (2*I)*a^2*cM*m^2*r*w - (20*I)*a^2*r^2*w - (64*I)*cM^2*r^2*w - 
      2*a*cM*m*r^2*w - (2*I)*a^2*m^2*r^2*w + (62*I)*cM*r^3*w + 2*a*m*r^3*w - 
      (18*I)*r^4*w - 5*a^4*cM*w^2 + (3*I)*a^5*m*w^2 + 13*a^4*r*w^2 + 
      20*a^2*cM^2*r*w^2 - (8*I)*a^3*cM*m*r*w^2 - 38*a^2*cM*r^2*w^2 + 
      I*a^3*m*r^2*w^2 + 6*a^2*r^3*w^2 + 4*cM^2*r^3*w^2 + 
      (2*I)*a*cM*m*r^3*w^2 + 7*cM*r^4*w^2 - (2*I)*a*m*r^4*w^2 - 7*r^5*w^2 - 
      (2*I)*a^6*w^3 + (6*I)*a^4*cM*r*w^3 - I*a^4*r^2*w^3 + 
      (2*I)*a^2*cM*r^3*w^3 + (4*I)*a^2*r^4*w^3 - (4*I)*cM*r^5*w^3 + 
      (3*I)*r^6*w^3)*fR0[r])/(18*cM*w) + 
   (a^6*(a^2 - 2*cM*r + r^2)*((2*I)*a*cM*m + 2*a^2*m^2 - (2*I)*a*m*r - 
      a^2*sss + 2*cM*r*sss - r^2*sss + (6*I)*a^2*cM*w - 2*a^3*m*w - 
      (8*I)*a^2*r*w - (8*I)*cM^2*r*w + 4*a*cM*m*r*w + (18*I)*cM*r^2*w - 
      2*a*m*r^2*w - (8*I)*r^3*w + 4*a^4*w^2 - 12*a^2*cM*r*w^2 - 
      2*a^2*r^2*w^2 + 8*cM*r^3*w^2 - 6*r^4*w^2)*Derivative[1][fR0][r])/
    (36*cM*w), f09f14b[r] -> 
  (a^5*((-2*I)*a^4 + (24*I)*a^2*cM^2 + 14*a^3*cM*m - (2*I)*a^4*m^2 - 
      (44*I)*a^2*cM*r - (32*I)*cM^3*r - 14*a^3*m*r - 8*a*cM^2*m*r + 
      (20*I)*a^2*r^2 + (88*I)*cM^2*r^2 + 22*a*cM*m*r^2 - (2*I)*a^2*m^2*r^2 - 
      (76*I)*cM*r^3 - 14*a*m*r^3 + (22*I)*r^4 + I*a^4*sss - 
      (2*I)*a^2*cM*r*sss + (2*I)*a^2*r^2*sss - (2*I)*cM*r^3*sss + I*r^4*sss + 
      10*a^4*cM*w - (2*I)*a^5*m*w - 28*a^4*r*w - 40*a^2*cM^2*r*w + 
      (12*I)*a^3*cM*m*r*w + 80*a^2*cM*r^2*w + (6*I)*a^3*m*r^2*w - 
      16*a^2*r^3*w - 8*cM^2*r^3*w - (8*I)*a*cM*m*r^3*w - 10*cM*r^4*w + 
      (8*I)*a*m*r^4*w + 12*r^5*w + (4*I)*a^6*w^2 - (12*I)*a^4*cM*r*w^2 + 
      (2*I)*a^4*r^2*w^2 - (4*I)*a^2*cM*r^3*w^2 - (8*I)*a^2*r^4*w^2 + 
      (8*I)*cM*r^5*w^2 - (6*I)*r^6*w^2)*fR0[r])/(36*cM*w) - 
   (a^5*(a^2 - 2*cM*r + r^2)*((3*I)*a^2*cM + a^3*m - (3*I)*a^2*r - 
      (4*I)*cM^2*r + (7*I)*cM*r^2 + a*m*r^2 - (3*I)*r^3 + 2*a^4*w - 
      6*a^2*cM*r*w - a^2*r^2*w + 4*cM*r^3*w - 3*r^4*w)*Derivative[1][fR0][r])/
    (18*cM*w), f09f22a[r] -> 0, f09f22b[r] -> 0, 
 f09f23a[r] -> (a^6*w*((-4*I)*cM - a*m + (4*I)*r + a^2*w + r^2*w)*fR0[r])/
    (18*cM) + ((I/18)*a^6*(a^2 - 2*cM*r + r^2)*w*Derivative[1][fR0][r])/cM, 
 f09f23b[r] -> -(a^5*((-4*I)*cM - a*m + (4*I)*r + a^2*w + r^2*w)*fR0[r])/
    (18*cM) - ((I/18)*a^5*(a^2 - 2*cM*r + r^2)*Derivative[1][fR0][r])/cM, 
 f09f24a[r] -> (a^6*((-5*I)*a^2 + (10*I)*cM*r - (5*I)*r^2 + I*a^2*sss - 
      (2*I)*cM*r*sss + I*r^2*sss - 4*a^2*cM*w + I*a^3*m*w + 4*a^2*r*w - 
      4*cM*r^2*w + I*a*m*r^2*w + 4*r^3*w - I*a^4*w^2 - (2*I)*a^2*r^2*w^2 - 
      I*r^4*w^2)*fR0[r])/(18*cM) + (a^6*(a^2 + r^2)*(a^2 - 2*cM*r + r^2)*w*
     Derivative[1][fR0][r])/(18*cM), 
 f09f24b[r] -> (a^5*((2*I)*a^2 - (4*I)*cM*r + (2*I)*r^2 - I*a^2*sss + 
      (2*I)*cM*r*sss - I*r^2*sss + 4*a^2*cM*w - I*a^3*m*w - 4*a^2*r*w + 
      4*cM*r^2*w - I*a*m*r^2*w - 4*r^3*w + I*a^4*w^2 + (2*I)*a^2*r^2*w^2 + 
      I*r^4*w^2)*fR0[r])/(18*cM*w) - (a^5*(a^2 + r^2)*(a^2 - 2*cM*r + r^2)*
     Derivative[1][fR0][r])/(18*cM), f09f33a[r] -> 0, 
 f09f33b[r] -> (a^4*((2*I)*a^2 - (8*I)*cM^2 - 10*a*cM*m + (2*I)*a^2*m^2 + 
      (12*I)*cM*r + 10*a*m*r - (6*I)*r^2 - I*a^2*sss + (2*I)*cM*r*sss - 
      I*r^2*sss + 10*a^2*cM*w - (4*I)*a^3*m*w - 4*a^2*r*w - 2*cM*r^2*w - 
      (4*I)*a*m*r^2*w - 4*r^3*w + (2*I)*a^4*w^2 + (4*I)*a^2*r^2*w^2 + 
      (2*I)*r^4*w^2)*fR0[r])/(36*cM*w) - 
   (a^4*(a^2 - 2*cM*r + r^2)*((-I)*cM - a*m + I*r + a^2*w + r^2*w)*
     Derivative[1][fR0][r])/(18*cM*w), 
 f09f34a[r] -> 
  -(a^5*((-16*I)*a^2*cM - 6*a^3*m + 8*a*cM^2*m - (10*I)*a^2*cM*m^2 - 
       2*a^3*m^3 + (16*I)*a^2*r + (32*I)*cM^2*r - 4*a*cM*m*r + 
       (10*I)*a^2*m^2*r - (48*I)*cM*r^2 + 2*a*m*r^2 + (16*I)*r^3 + 
       (8*I)*a^2*cM*sss + 3*a^3*m*sss - (8*I)*a^2*r*sss - (16*I)*cM^2*r*sss - 
       6*a*cM*m*r*sss + (24*I)*cM*r^2*sss + 3*a*m*r^2*sss - (8*I)*r^3*sss + 
       2*a^4*w + 8*a^2*cM^2*w + (24*I)*a^3*cM*m*w + 8*a^4*m^2*w - 
       16*a^2*cM*r*w - 16*cM^3*r*w - (18*I)*a^3*m*r*w - (28*I)*a*cM^2*m*r*w - 
       8*a^2*cM*m^2*r*w + 12*a^2*r^2*w + 32*cM^2*r^2*w + 
       (40*I)*a*cM*m*r^2*w + 8*a^2*m^2*r^2*w - 32*cM*r^3*w - 
       (18*I)*a*m*r^3*w + 10*r^4*w - a^4*sss*w - 2*a^2*r^2*sss*w + 
       4*cM^2*r^2*sss*w - r^4*sss*w - (22*I)*a^4*cM*w^2 - 12*a^5*m*w^2 + 
       (28*I)*a^4*r*w^2 + (44*I)*a^2*cM^2*r*w^2 + 20*a^3*cM*m*r*w^2 - 
       (72*I)*a^2*cM*r^2*w^2 - 14*a^3*m*r^2*w^2 + (16*I)*a^2*r^3*w^2 - 
       (12*I)*cM^2*r^3*w^2 + (30*I)*cM*r^4*w^2 - 2*a*m*r^4*w^2 - 
       (12*I)*r^5*w^2 + 6*a^6*w^3 - 12*a^4*cM*r*w^3 + 8*a^4*r^2*w^3 - 
       4*a^2*cM*r^3*w^3 - 2*a^2*r^4*w^3 + 8*cM*r^5*w^3 - 4*r^6*w^3)*fR0[r])/
    (36*cM*w) + (a^5*(a^2 - 2*cM*r + r^2)*((-2*I)*a^2 + a*cM*m - I*a^2*m^2 + 
      (4*I)*cM*r - a*m*r - (2*I)*r^2 + I*a^2*sss - (2*I)*cM*r*sss + 
      I*r^2*sss + a^2*cM*w + (3*I)*a^3*m*w - a^2*r*w - 2*cM^2*r*w - 
      (4*I)*a*cM*m*r*w + 3*cM*r^2*w + (3*I)*a*m*r^2*w - r^3*w - 
      (3*I)*a^4*w^2 + (6*I)*a^2*cM*r*w^2 - I*a^2*r^2*w^2 - (4*I)*cM*r^3*w^2 + 
      (2*I)*r^4*w^2)*Derivative[1][fR0][r])/(18*cM*w), 
 f09f34b[r] -> (a^4*(a^2 - 2*cM*r + r^2)*((-8*I)*cM - 2*a*m + (8*I)*r + 
      (4*I)*cM*sss + a*m*sss - (4*I)*r*sss + 8*cM^2*w + (6*I)*a*cM*m*w + 
      2*a^2*m^2*w - 4*cM*r*w - (8*I)*a*m*r*w - 2*cM*r*sss*w - 
      (22*I)*a^2*cM*w^2 - 8*a^3*m*w^2 + (30*I)*a^2*r*w^2 + (6*I)*cM*r^2*w^2 + 
      2*a*m*r^2*w^2 - (10*I)*r^3*w^2 + 6*a^4*w^3 + 2*a^2*r^2*w^3 - 4*r^4*w^3)*
     fR0[r])/(36*cM*w^2) + ((I/36)*a^4*(a^2 - 2*cM*r + r^2)^2*
     (2 - sss + (2*I)*cM*w - 2*a*m*w + 6*a^2*w^2 - 4*r^2*w^2)*
     Derivative[1][fR0][r])/(cM*w^2), 
 f09f44a[r] -> (a^5*((-2*I)*a^4*sss + (8*I)*a^2*cM*r*sss - 
      (4*I)*a^2*r^2*sss - (8*I)*cM^2*r^2*sss + (8*I)*cM*r^3*sss - 
      (2*I)*r^4*sss + I*a^4*sss^2 - (4*I)*a^2*cM*r*sss^2 + 
      (2*I)*a^2*r^2*sss^2 + (4*I)*cM^2*r^2*sss^2 - (4*I)*cM*r^3*sss^2 + 
      I*r^4*sss^2 + 8*a^4*cM*w + (8*I)*a^3*cM^2*m*w + 10*a^4*cM*m^2*w - 
      (2*I)*a^5*m^3*w - 12*a^4*r*w - 16*a^2*cM^2*r*w - (44*I)*a^3*cM*m*r*w + 
      (16*I)*a*cM^3*m*r*w - 14*a^4*m^2*r*w + 20*a^2*cM^2*m^2*r*w - 
      (4*I)*a^3*cM*m^3*r*w + 32*a^2*cM*r^2*w + (28*I)*a^3*m*r^2*w + 
      (32*I)*a*cM^2*m*r^2*w - 2*a^2*cM*m^2*r^2*w - (2*I)*a^3*m^3*r^2*w - 
      8*a^2*r^3*w - (68*I)*a*cM*m*r^3*w - 14*a^2*m^2*r^3*w - 8*cM*r^4*w + 
      (28*I)*a*m*r^4*w + 4*r^5*w - 8*a^4*cM*sss*w + (7*I)*a^5*m*sss*w + 
      10*a^4*r*sss*w + 16*a^2*cM^2*r*sss*w - (20*I)*a^3*cM*m*r*sss*w - 
      40*a^2*cM*r^2*sss*w + (14*I)*a^3*m*r^2*sss*w + 
      (12*I)*a*cM^2*m*r^2*sss*w + 20*a^2*r^3*sss*w + 24*cM^2*r^3*sss*w - 
      (20*I)*a*cM*m*r^3*sss*w - 32*cM*r^4*sss*w + (7*I)*a*m*r^4*sss*w + 
      10*r^5*sss*w + (32*I)*a^6*w^2 + (40*I)*a^4*cM^2*w^2 - 8*a^5*cM*m*w^2 + 
      (6*I)*a^6*m^2*w^2 - (220*I)*a^4*cM*r*w^2 - (80*I)*a^2*cM^3*r*w^2 + 
      2*a^5*m*r*w^2 - 24*a^3*cM^2*m*r*w^2 + (4*I)*a^4*cM*m^2*r*w^2 + 
      (120*I)*a^4*r^2*w^2 + (384*I)*a^2*cM^2*r^2*w^2 - 34*a^3*cM*m*r^2*w^2 + 
      (22*I)*a^4*m^2*r^2*w^2 - (384*I)*a^2*cM*r^3*w^2 - (64*I)*cM^3*r^3*w^2 + 
      54*a^3*m*r^3*w^2 + 84*a*cM^2*m*r^3*w^2 - (16*I)*a^2*cM*m^2*r^3*w^2 + 
      (104*I)*a^2*r^4*w^2 + (136*I)*cM^2*r^4*w^2 - 126*a*cM*m*r^4*w^2 + 
      (16*I)*a^2*m^2*r^4*w^2 - (84*I)*cM*r^5*w^2 + 52*a*m*r^5*w^2 + 
      (16*I)*r^6*w^2 - (5*I)*a^6*sss*w^2 + (16*I)*a^4*cM*r*sss*w^2 - 
      (10*I)*a^4*r^2*sss*w^2 - (12*I)*a^2*cM^2*r^2*sss*w^2 + 
      (12*I)*a^2*cM*r^3*sss*w^2 - (5*I)*a^2*r^4*sss*w^2 + 
      (8*I)*cM^2*r^4*sss*w^2 - (4*I)*cM*r^5*sss*w^2 + 14*a^6*cM*w^3 - 
      (10*I)*a^7*m*w^3 - 40*a^6*r*w^3 - 28*a^4*cM^2*r*w^3 + 
      (12*I)*a^5*cM*m*r*w^3 + 144*a^4*cM*r^2*w^3 - (30*I)*a^5*m*r^2*w^3 - 
      60*a^4*r^3*w^3 - 100*a^2*cM^2*r^3*w^3 + (24*I)*a^3*cM*m*r^3*w^3 + 
      66*a^2*cM*r^4*w^3 - (30*I)*a^3*m*r^4*w^3 + 48*cM^2*r^5*w^3 + 
      (12*I)*a*cM*m*r^5*w^3 - 64*cM*r^6*w^3 - (10*I)*a*m*r^6*w^3 + 
      20*r^7*w^3 + (6*I)*a^8*w^4 - (12*I)*a^6*cM*r*w^4 + (14*I)*a^6*r^2*w^4 - 
      (16*I)*a^4*cM*r^3*w^4 + (6*I)*a^4*r^4*w^4 + (4*I)*a^2*cM*r^5*w^4 - 
      (6*I)*a^2*r^6*w^4 + (8*I)*cM*r^7*w^4 - (4*I)*r^8*w^4)*fR0[r])/
    (36*cM*w^2) - (a^5*(a^2 - 2*cM*r + r^2)*(a^4 + I*a^3*cM*m + a^4*m^2 - 
      2*a^2*cM*r - (3*I)*a^3*m*r + (2*I)*a*cM^2*m*r + 2*a^2*cM*m^2*r + 
      (3*I)*a*cM*m*r^2 + a^2*m^2*r^2 + 2*cM*r^3 - (3*I)*a*m*r^3 - r^4 - 
      a^4*sss + 2*a^2*cM*r*sss - 2*a^2*r^2*sss + 2*cM*r^3*sss - r^4*sss + 
      (5*I)*a^4*cM*w - 2*a^5*m*w - (7*I)*a^4*r*w - (10*I)*a^2*cM^2*r*w + 
      (23*I)*a^2*cM*r^2*w - 9*a^3*m*r^2*w - (9*I)*a^2*r^3*w - 
      (8*I)*cM^2*r^3*w + 10*a*cM*m*r^3*w + (8*I)*cM*r^4*w - 7*a*m*r^4*w - 
      (2*I)*r^5*w + 3*a^6*w^2 - 6*a^4*cM*r*w^2 + 4*a^4*r^2*w^2 - 
      2*a^2*cM*r^3*w^2 - a^2*r^4*w^2 + 4*cM*r^5*w^2 - 2*r^6*w^2)*
     Derivative[1][fR0][r])/(18*cM*w), 
 f09f44b[r] -> (a^4*(-4*a^3*cM*m + 16*a*cM^3*m - (4*I)*a^4*m^2 - 
      (4*I)*a^2*cM^2*m^2 + 16*a^3*cM*m^3 - (4*I)*a^4*m^4 + 4*a^3*m*r - 
      40*a*cM^2*m*r + (16*I)*a^2*cM*m^2*r - 16*a^3*m^3*r + 36*a*cM*m*r^2 - 
      (8*I)*a^2*m^2*r^2 - 12*a*m*r^3 + (2*I)*a^4*sss - 6*a^3*cM*m*sss + 
      (4*I)*a^4*m^2*sss - (8*I)*a^2*cM*r*sss + 6*a^3*m*r*sss + 
      12*a*cM^2*m*r*sss - (8*I)*a^2*cM*m^2*r*sss + (4*I)*a^2*r^2*sss + 
      (8*I)*cM^2*r^2*sss - 18*a*cM*m*r^2*sss + (4*I)*a^2*m^2*r^2*sss - 
      (8*I)*cM*r^3*sss + 6*a*m*r^3*sss + (2*I)*r^4*sss - I*a^4*sss^2 + 
      (4*I)*a^2*cM*r*sss^2 - (2*I)*a^2*r^2*sss^2 - (4*I)*cM^2*r^2*sss^2 + 
      (4*I)*cM*r^3*sss^2 - I*r^4*sss^2 - 16*a^2*cM^3*w + (20*I)*a^5*m*w + 
      (8*I)*a^3*cM^2*m*w - 48*a^4*cM*m^2*w + (16*I)*a^5*m^3*w + 8*a^4*r*w + 
      40*a^2*cM^2*r*w - (64*I)*a^3*cM*m*r*w + 36*a^4*m^2*r*w - 
      56*a^2*cM*r^2*w + (32*I)*a^3*m*r^2*w + (24*I)*a*cM^2*m*r^2*w - 
      24*a^2*cM*m^2*r^2*w + (16*I)*a^3*m^3*r^2*w + 16*a^2*r^3*w + 
      24*cM^2*r^3*w - (32*I)*a*cM*m*r^3*w + 36*a^2*m^2*r^3*w - 24*cM*r^4*w + 
      (12*I)*a*m*r^4*w + 8*r^5*w + 6*a^4*cM*sss*w - (12*I)*a^5*m*sss*w - 
      4*a^4*r*sss*w - 12*a^2*cM^2*r*sss*w + (32*I)*a^3*cM*m*r*sss*w + 
      16*a^2*cM*r^2*sss*w - (24*I)*a^3*m*r^2*sss*w - 
      (16*I)*a*cM^2*m*r^2*sss*w - 8*a^2*r^3*sss*w - 4*cM^2*r^3*sss*w + 
      (32*I)*a*cM*m*r^3*sss*w + 10*cM*r^4*sss*w - (12*I)*a*m*r^4*sss*w - 
      4*r^5*sss*w - (28*I)*a^6*w^2 - (100*I)*a^4*cM^2*w^2 - 8*a^5*cM*m*w^2 - 
      (16*I)*a^6*m^2*w^2 + (328*I)*a^4*cM*r*w^2 + (160*I)*a^2*cM^3*r*w^2 + 
      40*a^5*m*r*w^2 + 72*a^3*cM^2*m*r*w^2 - (8*I)*a^4*cM*m^2*r*w^2 - 
      (180*I)*a^4*r^2*w^2 - (648*I)*a^2*cM^2*r^2*w^2 - 68*a^3*cM*m*r^2*w^2 - 
      (52*I)*a^4*m^2*r^2*w^2 + (672*I)*a^2*cM*r^3*w^2 + 
      (128*I)*cM^3*r^3*w^2 - 20*a^3*m*r^3*w^2 - 96*a*cM^2*m*r^3*w^2 + 
      (32*I)*a^2*cM*m^2*r^3*w^2 - (196*I)*a^2*r^4*w^2 - 
      (276*I)*cM^2*r^4*w^2 + 140*a*cM*m*r^4*w^2 - (36*I)*a^2*m^2*r^4*w^2 + 
      (184*I)*cM*r^5*w^2 - 60*a*m*r^5*w^2 - (44*I)*r^6*w^2 + 
      (8*I)*a^6*sss*w^2 - (28*I)*a^4*cM*r*sss*w^2 + (14*I)*a^4*r^2*sss*w^2 + 
      (24*I)*a^2*cM^2*r^2*sss*w^2 - (16*I)*a^2*cM*r^3*sss*w^2 + 
      (4*I)*a^2*r^4*sss*w^2 - (16*I)*cM^2*r^4*sss*w^2 + 
      (12*I)*cM*r^5*sss*w^2 - (2*I)*r^6*sss*w^2 - 24*a^6*cM*w^3 + 
      (16*I)*a^7*m*w^3 + 76*a^6*r*w^3 + 56*a^4*cM^2*r*w^3 - 
      (16*I)*a^5*cM*m*r*w^3 - 276*a^4*cM*r^2*w^3 + (48*I)*a^5*m*r^2*w^3 + 
      108*a^4*r^3*w^3 + 200*a^2*cM^2*r^3*w^3 - (32*I)*a^3*cM*m*r^3*w^3 - 
      120*a^2*cM*r^4*w^3 + (48*I)*a^3*m*r^4*w^3 - 12*a^2*r^5*w^3 - 
      96*cM^2*r^5*w^3 - (16*I)*a*cM*m*r^5*w^3 + 132*cM*r^6*w^3 + 
      (16*I)*a*m*r^6*w^3 - 44*r^7*w^3 - (12*I)*a^8*w^4 + 
      (24*I)*a^6*cM*r*w^4 - (28*I)*a^6*r^2*w^4 + (32*I)*a^4*cM*r^3*w^4 - 
      (12*I)*a^4*r^4*w^4 - (8*I)*a^2*cM*r^5*w^4 + (12*I)*a^2*r^6*w^4 - 
      (16*I)*cM*r^7*w^4 + (8*I)*r^8*w^4)*fR0[r])/(72*cM*w^3) + 
   (a^4*(a^2 - 2*cM*r + r^2)*(-2*a*cM^2*m - 2*a^3*m^3 + 4*a*cM*m*r - 
      2*a*m*r^2 + a^3*m*sss - 2*a*cM*m*r*sss + a*m*r^2*sss + 2*a^4*w + 
      2*a^2*cM^2*w + 6*a^4*m^2*w - 10*a^2*cM*r*w + 4*a^2*r^2*w + 
      6*cM^2*r^2*w + 6*a^2*m^2*r^2*w - 6*cM*r^3*w + 2*r^4*w - a^4*sss*w + 
      2*a^2*cM*r*sss*w - 2*a^2*r^2*sss*w + 2*cM*r^3*sss*w - r^4*sss*w + 
      (12*I)*a^4*cM*w^2 - 2*a^5*m*w^2 - (16*I)*a^4*r*w^2 - 
      (20*I)*a^2*cM^2*r*w^2 - 4*a^3*cM*m*r*w^2 + (50*I)*a^2*cM*r^2*w^2 - 
      14*a^3*m*r^2*w^2 - (22*I)*a^2*r^3*w^2 - (16*I)*cM^2*r^3*w^2 + 
      16*a*cM*m*r^3*w^2 + (18*I)*cM*r^4*w^2 - 12*a*m*r^4*w^2 - 
      (6*I)*r^5*w^2 + 6*a^6*w^3 - 12*a^4*cM*r*w^3 + 8*a^4*r^2*w^3 - 
      4*a^2*cM*r^3*w^3 - 2*a^2*r^4*w^3 + 8*cM*r^5*w^3 - 4*r^6*w^3)*
     Derivative[1][fR0][r])/(36*cM*w^3), 
 f10f11a[r] -> (a^8*w*((-2*I)*a^2 + (8*I)*cM^2 + 10*a*cM*m - (2*I)*a^2*m^2 - 
      (12*I)*cM*r - 10*a*m*r + (6*I)*r^2 + I*a^2*sss - (2*I)*cM*r*sss + 
      I*r^2*sss - 10*a^2*cM*w + (4*I)*a^3*m*w + 4*a^2*r*w + 2*cM*r^2*w + 
      (4*I)*a*m*r^2*w + 4*r^3*w - (2*I)*a^4*w^2 - (4*I)*a^2*r^2*w^2 - 
      (2*I)*r^4*w^2)*fR0[r])/(36*cM) + 
   (a^8*(a^2 - 2*cM*r + r^2)*w*((-I)*cM - a*m + I*r + a^2*w + r^2*w)*
     Derivative[1][fR0][r])/(18*cM), 
 f10f11b[r] -> (a^7*((2*I)*a^2 - (8*I)*cM^2 - 10*a*cM*m + (2*I)*a^2*m^2 + 
      (12*I)*cM*r + 10*a*m*r - (6*I)*r^2 - I*a^2*sss + (2*I)*cM*r*sss - 
      I*r^2*sss + 10*a^2*cM*w - (4*I)*a^3*m*w - 4*a^2*r*w - 2*cM*r^2*w - 
      (4*I)*a*m*r^2*w - 4*r^3*w + (2*I)*a^4*w^2 + (4*I)*a^2*r^2*w^2 + 
      (2*I)*r^4*w^2)*fR0[r])/(36*cM) - 
   (a^7*(a^2 - 2*cM*r + r^2)*((-I)*cM - a*m + I*r + a^2*w + r^2*w)*
     Derivative[1][fR0][r])/(18*cM), f10f12a[r] -> 0, f10f12b[r] -> 0, 
 f10f13a[r] -> -(a^7*w*(2*a^2 - 8*cM^2 + (10*I)*a*cM*m + 2*a^2*m^2 + 
       12*cM*r - (10*I)*a*m*r - 6*r^2 - a^2*sss + 2*cM*r*sss - r^2*sss - 
       (10*I)*a^2*cM*w - 4*a^3*m*w + (4*I)*a^2*r*w + (2*I)*cM*r^2*w - 
       4*a*m*r^2*w + (4*I)*r^3*w + 2*a^4*w^2 + 4*a^2*r^2*w^2 + 2*r^4*w^2)*
      fR0[r])/(36*cM) + (a^7*(a^2 - 2*cM*r + r^2)*w*
     (-cM + I*a*m + r - I*a^2*w - I*r^2*w)*Derivative[1][fR0][r])/(18*cM), 
 f10f13b[r] -> (a^6*(2*a^2 - 8*cM^2 + (10*I)*a*cM*m + 2*a^2*m^2 + 12*cM*r - 
      (10*I)*a*m*r - 6*r^2 - a^2*sss + 2*cM*r*sss - r^2*sss - 
      (10*I)*a^2*cM*w - 4*a^3*m*w + (4*I)*a^2*r*w + (2*I)*cM*r^2*w - 
      4*a*m*r^2*w + (4*I)*r^3*w + 2*a^4*w^2 + 4*a^2*r^2*w^2 + 2*r^4*w^2)*
     fR0[r])/(36*cM) + (a^6*(a^2 - 2*cM*r + r^2)*(cM - I*a*m - r + I*a^2*w + 
      I*r^2*w)*Derivative[1][fR0][r])/(18*cM), 
 f10f14a[r] -> (a^7*(16*a^2*cM - (2*I)*a^3*m - (8*I)*a*cM^2*m - 
      10*a^2*cM*m^2 + (2*I)*a^3*m^3 - 16*a^2*r - 32*cM^2*r + 
      (20*I)*a*cM*m*r + 10*a^2*m^2*r + 48*cM*r^2 - (10*I)*a*m*r^2 - 16*r^3 - 
      I*a^3*m*sss + (2*I)*a*cM*m*r*sss - I*a*m*r^2*sss - (2*I)*a^4*w + 
      10*a^3*cM*m*w - (4*I)*a^4*m^2*w + (24*I)*a^2*cM*r*w - 2*a^3*m*r*w - 
      (12*I)*a^2*r^2*w - (40*I)*cM^2*r^2*w - 6*a*cM*m*r^2*w - 
      (4*I)*a^2*m^2*r^2*w + (40*I)*cM*r^3*w - 2*a*m*r^3*w - (10*I)*r^4*w + 
      (2*I)*a^5*m*w^2 - 2*a^4*r*w^2 + 4*a^2*cM*r^2*w^2 + 
      (4*I)*a^3*m*r^2*w^2 - 4*a^2*r^3*w^2 + 4*cM*r^4*w^2 + 
      (2*I)*a*m*r^4*w^2 - 2*r^5*w^2)*fR0[r])/(36*cM) - 
   (a^7*(a^2 - 2*cM*r + r^2)*(2*a^2 - I*a*cM*m - a^2*m^2 - 4*cM*r + I*a*m*r + 
      2*r^2 + a^3*m*w + I*a^2*r*w - (2*I)*cM*r^2*w + a*m*r^2*w + I*r^3*w)*
     Derivative[1][fR0][r])/(18*cM), 
 f10f14b[r] -> (a^6*(-8*a^2*cM + (8*I)*a*cM^2*m + 10*a^2*cM*m^2 - 
      (2*I)*a^3*m^3 + 8*a^2*r + 16*cM^2*r - (16*I)*a*cM*m*r - 10*a^2*m^2*r - 
      24*cM*r^2 + (8*I)*a*m*r^2 + 8*r^3 + I*a^3*m*sss - (2*I)*a*cM*m*r*sss + 
      I*a*m*r^2*sss + (4*I)*a^4*w - 10*a^3*cM*m*w + (4*I)*a^4*m^2*w - 
      (28*I)*a^2*cM*r*w + 2*a^3*m*r*w + (16*I)*a^2*r^2*w + 
      (40*I)*cM^2*r^2*w + 6*a*cM*m*r^2*w + (4*I)*a^2*m^2*r^2*w - 
      (44*I)*cM*r^3*w + 2*a*m*r^3*w + (12*I)*r^4*w - (2*I)*a^5*m*w^2 + 
      2*a^4*r*w^2 - 4*a^2*cM*r^2*w^2 - (4*I)*a^3*m*r^2*w^2 + 4*a^2*r^3*w^2 - 
      4*cM*r^4*w^2 - (2*I)*a*m*r^4*w^2 + 2*r^5*w^2)*fR0[r])/(36*cM*w) + 
   (a^6*(a^2 - 2*cM*r + r^2)*(a^2 - I*a*cM*m - a^2*m^2 - 2*cM*r + I*a*m*r + 
      r^2 + a^3*m*w + I*a^2*r*w - (2*I)*cM*r^2*w + a*m*r^2*w + I*r^3*w)*
     Derivative[1][fR0][r])/(18*cM*w), f10f22a[r] -> 0, f10f22b[r] -> 0, 
 f10f23a[r] -> 0, f10f23b[r] -> 0, f10f24a[r] -> 
  ((-I/6)*a^7*(a^2 - 2*cM*r + r^2)*w*fR0[r])/cM, 
 f10f24b[r] -> ((I/6)*a^6*(a^2 - 2*cM*r + r^2)*fR0[r])/cM, 
 f10f33a[r] -> (a^6*w*((2*I)*a^2 - (8*I)*cM^2 - 10*a*cM*m + (2*I)*a^2*m^2 + 
      (12*I)*cM*r + 10*a*m*r - (6*I)*r^2 - I*a^2*sss + (2*I)*cM*r*sss - 
      I*r^2*sss + 10*a^2*cM*w - (4*I)*a^3*m*w - 4*a^2*r*w - 2*cM*r^2*w - 
      (4*I)*a*m*r^2*w - 4*r^3*w + (2*I)*a^4*w^2 + (4*I)*a^2*r^2*w^2 + 
      (2*I)*r^4*w^2)*fR0[r])/(36*cM) - 
   (a^6*(a^2 - 2*cM*r + r^2)*w*((-I)*cM - a*m + I*r + a^2*w + r^2*w)*
     Derivative[1][fR0][r])/(18*cM), 
 f10f33b[r] -> (a^5*((-2*I)*a^2 + (8*I)*cM^2 + 10*a*cM*m - (2*I)*a^2*m^2 - 
      (12*I)*cM*r - 10*a*m*r + (6*I)*r^2 + I*a^2*sss - (2*I)*cM*r*sss + 
      I*r^2*sss - 10*a^2*cM*w + (4*I)*a^3*m*w + 4*a^2*r*w + 2*cM*r^2*w + 
      (4*I)*a*m*r^2*w + 4*r^3*w - (2*I)*a^4*w^2 - (4*I)*a^2*r^2*w^2 - 
      (2*I)*r^4*w^2)*fR0[r])/(36*cM) + 
   (a^5*(a^2 - 2*cM*r + r^2)*((-I)*cM - a*m + I*r + a^2*w + r^2*w)*
     Derivative[1][fR0][r])/(18*cM), 
 f10f34a[r] -> (a^6*((-8*I)*a^2*cM - 8*a*cM^2*m + (10*I)*a^2*cM*m^2 + 
      2*a^3*m^3 + (8*I)*a^2*r + (16*I)*cM^2*r + 16*a*cM*m*r - 
      (10*I)*a^2*m^2*r - (24*I)*cM*r^2 - 8*a*m*r^2 + (8*I)*r^3 - a^3*m*sss + 
      2*a*cM*m*r*sss - a*m*r^2*sss + 2*a^4*w - (10*I)*a^3*cM*m*w - 
      4*a^4*m^2*w + 4*a^2*cM*r*w + (2*I)*a^3*m*r*w - 4*a^2*r^2*w - 
      16*cM^2*r^2*w + (6*I)*a*cM*m*r^2*w - 4*a^2*m^2*r^2*w + 20*cM*r^3*w + 
      (2*I)*a*m*r^3*w - 6*r^4*w + 2*a^5*m*w^2 + (2*I)*a^4*r*w^2 - 
      (4*I)*a^2*cM*r^2*w^2 + 4*a^3*m*r^2*w^2 + (4*I)*a^2*r^3*w^2 - 
      (4*I)*cM*r^4*w^2 + 2*a*m*r^4*w^2 + (2*I)*r^5*w^2)*fR0[r])/(36*cM) + 
   (a^6*(a^2 - 2*cM*r + r^2)*(I*a^2 + a*cM*m - I*a^2*m^2 - (2*I)*cM*r - 
      a*m*r + I*r^2 + I*a^3*m*w - a^2*r*w + 2*cM*r^2*w + I*a*m*r^2*w - r^3*w)*
     Derivative[1][fR0][r])/(18*cM), 
 f10f34b[r] -> -(a^5*(2*a^3*m - 8*a*cM^2*m + (10*I)*a^2*cM*m^2 + 2*a^3*m^3 + 
       12*a*cM*m*r - (10*I)*a^2*m^2*r - 6*a*m*r^2 - a^3*m*sss + 
       2*a*cM*m*r*sss - a*m*r^2*sss - (10*I)*a^3*cM*m*w - 4*a^4*m^2*w + 
       8*a^2*cM*r*w + (2*I)*a^3*m*r*w - 8*a^2*r^2*w - 16*cM^2*r^2*w + 
       (6*I)*a*cM*m*r^2*w - 4*a^2*m^2*r^2*w + 24*cM*r^3*w + (2*I)*a*m*r^3*w - 
       8*r^4*w + 2*a^5*m*w^2 + (2*I)*a^4*r*w^2 - (4*I)*a^2*cM*r^2*w^2 + 
       4*a^3*m*r^2*w^2 + (4*I)*a^2*r^3*w^2 - (4*I)*cM*r^4*w^2 + 
       2*a*m*r^4*w^2 + (2*I)*r^5*w^2)*fR0[r])/(36*cM*w) + 
   (a^5*(a^2 - 2*cM*r + r^2)*(-(a*cM*m) + I*a^2*m^2 + a*m*r - I*a^3*m*w + 
      a^2*r*w - 2*cM*r^2*w - I*a*m*r^2*w + r^3*w)*Derivative[1][fR0][r])/
    (18*cM*w), f10f44a[r] -> 
  (a^6*((8*I)*a^4 - (16*I)*a^2*cM^2 - 22*a^3*cM*m + 8*a*cM^3*m + 
      (2*I)*a^4*m^2 - (2*I)*a^2*cM^2*m^2 + 8*a^3*cM*m^3 - (2*I)*a^4*m^4 + 
      (32*I)*cM^3*r + 22*a^3*m*r + 20*a*cM^2*m*r - 8*a^3*m^3*r - 
      (48*I)*cM^2*r^2 - 42*a*cM*m*r^2 + (32*I)*cM*r^3 + 14*a*m*r^3 - 
      (8*I)*r^4 - (4*I)*a^4*sss + (4*I)*a^2*cM^2*sss + 2*a^3*cM*m*sss + 
      I*a^4*m^2*sss + (8*I)*a^2*cM*r*sss - (8*I)*cM^3*r*sss - 2*a^3*m*r*sss - 
      4*a*cM^2*m*r*sss - (2*I)*a^2*cM*m^2*r*sss - (4*I)*a^2*r^2*sss + 
      (4*I)*cM^2*r^2*sss + 6*a*cM*m*r^2*sss + I*a^2*m^2*r^2*sss - 
      2*a*m*r^3*sss - 4*a^4*cM*w - 8*a^2*cM^3*w - (12*I)*a^5*m*w + 
      (20*I)*a^3*cM^2*m*w - 4*a^4*cM*m^2*w + (4*I)*a^5*m^3*w + 16*a^4*r*w + 
      28*a^2*cM^2*r*w - (4*I)*a^3*cM*m*r*w - 6*a^4*m^2*r*w - 
      92*a^2*cM*r^2*w + (8*I)*a^3*m*r^2*w - (4*I)*a*cM^2*m*r^2*w + 
      16*a^2*cM*m^2*r^2*w + (4*I)*a^3*m^3*r^2*w + 48*a^2*r^3*w + 
      84*cM^2*r^3*w - (28*I)*a*cM*m*r^3*w - 6*a^2*m^2*r^3*w - 104*cM*r^4*w + 
      (20*I)*a*m*r^4*w + 32*r^5*w - 2*a^4*cM*sss*w + 2*a^4*r*sss*w + 
      4*a^2*cM^2*r*sss*w - 8*a^2*cM*r^2*sss*w + 4*a^2*r^3*sss*w + 
      4*cM^2*r^3*sss*w - 6*cM*r^4*sss*w + 2*r^5*sss*w + (20*I)*a^6*w^2 - 
      (10*I)*a^4*cM^2*w^2 - 6*a^5*cM*m*w^2 - (2*I)*a^6*m^2*w^2 - 
      (72*I)*a^4*cM*r*w^2 + 10*a^5*m*r*w^2 + (30*I)*a^4*r^2*w^2 + 
      (84*I)*a^2*cM^2*r^2*w^2 - 20*a^3*cM*m*r^2*w^2 - (4*I)*a^4*m^2*r^2*w^2 - 
      (56*I)*a^2*cM*r^3*w^2 + 20*a^3*m*r^3*w^2 - (2*I)*cM^2*r^4*w^2 - 
      14*a*cM*m*r^4*w^2 - (2*I)*a^2*m^2*r^4*w^2 + (16*I)*cM*r^5*w^2 + 
      10*a*m*r^5*w^2 - (10*I)*r^6*w^2 + 2*a^6*cM*w^3 - 2*a^6*r*w^3 + 
      6*a^4*cM*r^2*w^3 - 6*a^4*r^3*w^3 + 6*a^2*cM*r^4*w^3 - 6*a^2*r^5*w^3 + 
      2*cM*r^6*w^3 - 2*r^7*w^3)*fR0[r])/(36*cM*w) + 
   (a^6*(a^2 - 2*cM*r + r^2)*((4*I)*a^2*cM + 4*a^3*m - 2*a*cM^2*m - 
      2*a^3*m^3 - (4*I)*a^2*r - (8*I)*cM^2*r - 4*a*cM*m*r + (12*I)*cM*r^2 + 
      2*a*m*r^2 - (4*I)*r^3 - I*a^2*cM*sss + I*a^2*r*sss + (2*I)*cM^2*r*sss - 
      (3*I)*cM*r^2*sss + I*r^3*sss + 4*a^4*w + 2*a^2*cM^2*w - 
      (4*I)*a^3*cM*m*w + 2*a^4*m^2*w - 14*a^2*cM*r*w + (8*I)*a^3*m*r*w + 
      12*a^2*r^2*w + 6*cM^2*r^2*w - (12*I)*a*cM*m*r^2*w + 2*a^2*m^2*r^2*w - 
      18*cM*r^3*w + (8*I)*a*m*r^3*w + 8*r^4*w + (2*I)*a^4*cM*w^2 - 
      (2*I)*a^4*r*w^2 + (4*I)*a^2*cM*r^2*w^2 - (4*I)*a^2*r^3*w^2 + 
      (2*I)*cM*r^4*w^2 - (2*I)*r^5*w^2)*Derivative[1][fR0][r])/(36*cM*w), 
 f10f44b[r] -> -(a^5*((4*I)*a^4 - (8*I)*a^2*cM^2 - 12*a^3*cM*m + 8*a*cM^3*m - 
       (2*I)*a^2*cM^2*m^2 + 8*a^3*cM*m^3 - (2*I)*a^4*m^4 + (16*I)*cM^3*r + 
       12*a^3*m*r + (4*I)*a^2*cM*m^2*r - 8*a^3*m^3*r - (24*I)*cM^2*r^2 - 
       12*a*cM*m*r^2 - (2*I)*a^2*m^2*r^2 + (16*I)*cM*r^3 + 4*a*m*r^3 - 
       (4*I)*r^4 - (2*I)*a^4*sss + (4*I)*a^2*cM^2*sss + 2*a^3*cM*m*sss + 
       I*a^4*m^2*sss - (8*I)*cM^3*r*sss - 2*a^3*m*r*sss - 4*a*cM^2*m*r*sss - 
       (2*I)*a^2*cM*m^2*r*sss + (12*I)*cM^2*r^2*sss + 6*a*cM*m*r^2*sss + 
       I*a^2*m^2*r^2*sss - (8*I)*cM*r^3*sss - 2*a*m*r^3*sss + (2*I)*r^4*sss + 
       2*a^4*cM*w - 8*a^2*cM^3*w - (6*I)*a^5*m*w + (20*I)*a^3*cM^2*m*w - 
       4*a^4*cM*m^2*w + (4*I)*a^5*m^3*w + 4*a^4*r*w + 16*a^2*cM^2*r*w - 
       (28*I)*a^3*cM*m*r*w - 6*a^4*m^2*r*w - 44*a^2*cM*r^2*w + 
       (20*I)*a^3*m*r^2*w + (20*I)*a*cM^2*m*r^2*w + 16*a^2*cM*m^2*r^2*w + 
       (4*I)*a^3*m^3*r^2*w + 24*a^2*r^3*w + 48*cM^2*r^3*w - 
       (52*I)*a*cM*m*r^3*w - 6*a^2*m^2*r^3*w - 62*cM*r^4*w + 
       (26*I)*a*m*r^4*w + 20*r^5*w - 2*a^4*cM*sss*w + 2*a^4*r*sss*w + 
       4*a^2*cM^2*r*sss*w - 8*a^2*cM*r^2*sss*w + 4*a^2*r^3*sss*w + 
       4*cM^2*r^3*sss*w - 6*cM*r^4*sss*w + 2*r^5*sss*w + (22*I)*a^6*w^2 - 
       (10*I)*a^4*cM^2*w^2 - 6*a^5*cM*m*w^2 - (2*I)*a^6*m^2*w^2 - 
       (76*I)*a^4*cM*r*w^2 + 10*a^5*m*r*w^2 + (36*I)*a^4*r^2*w^2 + 
       (84*I)*a^2*cM^2*r^2*w^2 - 20*a^3*cM*m*r^2*w^2 - 
       (4*I)*a^4*m^2*r^2*w^2 - (64*I)*a^2*cM*r^3*w^2 + 20*a^3*m*r^3*w^2 + 
       (6*I)*a^2*r^4*w^2 - (2*I)*cM^2*r^4*w^2 - 14*a*cM*m*r^4*w^2 - 
       (2*I)*a^2*m^2*r^4*w^2 + (12*I)*cM*r^5*w^2 + 10*a*m*r^5*w^2 - 
       (8*I)*r^6*w^2 + 2*a^6*cM*w^3 - 2*a^6*r*w^3 + 6*a^4*cM*r^2*w^3 - 
       6*a^4*r^3*w^3 + 6*a^2*cM*r^4*w^3 - 6*a^2*r^5*w^3 + 2*cM*r^6*w^3 - 
       2*r^7*w^3)*fR0[r])/(36*cM*w^2) + 
   (a^5*(a^2 - 2*cM*r + r^2)*((-2*I)*a^2*cM - 2*a^3*m + 2*a*cM^2*m + 
      2*a^3*m^3 + (2*I)*a^2*r + (4*I)*cM^2*r - (6*I)*cM*r^2 + (2*I)*r^3 + 
      I*a^2*cM*sss - I*a^2*r*sss - (2*I)*cM^2*r*sss + (3*I)*cM*r^2*sss - 
      I*r^3*sss - 2*a^4*w - 2*a^2*cM^2*w + (4*I)*a^3*cM*m*w - 2*a^4*m^2*w + 
      10*a^2*cM*r*w - (8*I)*a^3*m*r*w - 8*a^2*r^2*w - 6*cM^2*r^2*w + 
      (12*I)*a*cM*m*r^2*w - 2*a^2*m^2*r^2*w + 14*cM*r^3*w - (8*I)*a*m*r^3*w - 
      6*r^4*w - (2*I)*a^4*cM*w^2 + (2*I)*a^4*r*w^2 - (4*I)*a^2*cM*r^2*w^2 + 
      (4*I)*a^2*r^3*w^2 - (2*I)*cM*r^4*w^2 + (2*I)*r^5*w^2)*
     Derivative[1][fR0][r])/(36*cM*w^2), f11f11a[r] -> 0, f11f11b[r] -> 0, 
 f11f12a[r] -> 0, f11f12b[r] -> 0, f11f13a[r] -> 0, f11f13b[r] -> 0, 
 f11f14a[r] -> (a^8*(a^2 - 2*cM*r + r^2)*w*(4*cM - I*a*m - 4*r + I*a^2*w + 
      I*r^2*w)*fR0[r])/(18*cM) - (a^8*(a^2 - 2*cM*r + r^2)^2*w*
     Derivative[1][fR0][r])/(18*cM), 
 f11f14b[r] -> (a^7*(a^2 - 2*cM*r + r^2)*(-4*cM + I*a*m + 4*r - I*a^2*w - 
      I*r^2*w)*fR0[r])/(18*cM) + (a^7*(a^2 - 2*cM*r + r^2)^2*
     Derivative[1][fR0][r])/(18*cM), f11f22a[r] -> 0, f11f22b[r] -> 0, 
 f11f23a[r] -> 0, f11f23b[r] -> 0, f11f24a[r] -> 0, f11f24b[r] -> 0, 
 f11f33a[r] -> 0, f11f33b[r] -> 0, f11f34a[r] -> 
  (a^7*(a^2 - 2*cM*r + r^2)*w*((-4*I)*cM - a*m + (4*I)*r + a^2*w + r^2*w)*
     fR0[r])/(18*cM) + ((I/18)*a^7*(a^2 - 2*cM*r + r^2)^2*w*
     Derivative[1][fR0][r])/cM, f11f34b[r] -> 
  -(a^6*(a^2 - 2*cM*r + r^2)*((-4*I)*cM - a*m + (4*I)*r + a^2*w + r^2*w)*
      fR0[r])/(18*cM) - ((I/18)*a^6*(a^2 - 2*cM*r + r^2)^2*
     Derivative[1][fR0][r])/cM, f11f44a[r] -> 
  (a^7*(a^2 - 2*cM*r + r^2)*((-8*I)*a^2 - (8*I)*cM^2 - 10*a*cM*m + 
      (2*I)*a^2*m^2 + (32*I)*cM*r + 10*a*m*r - (16*I)*r^2 + I*a^2*sss - 
      (2*I)*cM*r*sss + I*r^2*sss - 6*a^2*cM*w + 12*a^2*r*w - 18*cM*r^2*w + 
      12*r^3*w - (2*I)*a^4*w^2 - (4*I)*a^2*r^2*w^2 - (2*I)*r^4*w^2)*fR0[r])/
    (36*cM) + (a^7*(a^2 - 2*cM*r + r^2)^2*(I*cM + a*m - I*r + a^2*w + r^2*w)*
     Derivative[1][fR0][r])/(18*cM), 
 f11f44b[r] -> (a^6*(a^2 - 2*cM*r + r^2)*((2*I)*a^2 + (8*I)*cM^2 + 
      10*a*cM*m - (2*I)*a^2*m^2 - (20*I)*cM*r - 10*a*m*r + (10*I)*r^2 - 
      I*a^2*sss + (2*I)*cM*r*sss - I*r^2*sss + 6*a^2*cM*w - 12*a^2*r*w + 
      18*cM*r^2*w - 12*r^3*w + (2*I)*a^4*w^2 + (4*I)*a^2*r^2*w^2 + 
      (2*I)*r^4*w^2)*fR0[r])/(36*cM*w) - 
   (a^6*(a^2 - 2*cM*r + r^2)^2*(I*cM + a*m - I*r + a^2*w + r^2*w)*
     Derivative[1][fR0][r])/(18*cM*w), f12f11a[r] -> 0, f12f11b[r] -> 0, 
 f12f12a[r] -> 0, f12f12b[r] -> 0, f12f13a[r] -> 0, f12f13b[r] -> 0, 
 f12f14a[r] -> 0, f12f14b[r] -> 0, f12f22a[r] -> 0, f12f22b[r] -> 0, 
 f12f23a[r] -> 0, f12f23b[r] -> 0, f12f24a[r] -> 0, f12f24b[r] -> 0, 
 f12f33a[r] -> 0, f12f33b[r] -> 0, f12f34a[r] -> 0, f12f34b[r] -> 0, 
 f12f44a[r] -> ((-I/6)*a^8*(a^2 - 2*cM*r + r^2)^2*w*fR0[r])/cM, 
 f12f44b[r] -> ((I/6)*a^7*(a^2 - 2*cM*r + r^2)^2*fR0[r])/cM}


==> solution/s4.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{f00f11a[r] -> (r^2*(4*a^3*cM*m - (4*I)*a^2*cM^2*m^2 + 8*a^3*cM*m^3 - 
      (4*I)*a^2*cM^2*m^4 + 4*a^3*cM*m^5 - 8*a*cM^2*m*r + (4*I)*a^2*cM*m^2*r - 
      8*a*cM^2*m^3*r + (4*I)*a^2*cM*m^4*r + 4*a*cM*m*r^2 + 4*a*cM*m^3*r^2 - 
      6*a^3*cM*m*sss + (2*I)*a^2*cM^2*m^2*sss - 6*a^3*cM*m^3*sss + 
      12*a*cM^2*m*r*sss - (2*I)*a^2*cM*m^2*r*sss + 8*a*cM^2*m^3*r*sss - 
      6*a*cM*m*r^2*sss - 4*a*cM*m^3*r^2*sss + 2*a^3*cM*m*sss^2 - 
      4*a*cM^2*m*r*sss^2 + 2*a*cM*m*r^2*sss^2 - 16*a^4*cM*w + 
      (8*I)*a^3*cM^2*m*w - 40*a^4*cM*m^2*w + (16*I)*a^3*cM^2*m^3*w - 
      20*a^4*cM*m^4*w + 56*a^2*cM^2*r*w + 80*a^2*cM^2*m^2*r*w - 
      (8*I)*a^3*cM*m^3*r*w - 32*a^2*cM*r^2*w - 48*cM^3*r^2*w - 
      (8*I)*a*cM^2*m*r^2*w - 56*a^2*cM*m^2*r^2*w - 48*cM^3*m^2*r^2*w - 
      (8*I)*a*cM^2*m^3*r^2*w - 12*a^2*cM*m^4*r^2*w + 56*cM^2*r^3*w + 
      56*cM^2*m^2*r^3*w - 16*cM*r^4*w - 16*cM*m^2*r^4*w + 12*a^4*cM*sss*w - 
      (4*I)*a^3*cM^2*m*sss*w + 18*a^4*cM*m^2*sss*w - 36*a^2*cM^2*r*sss*w - 
      24*a^2*cM^2*m^2*r*sss*w + 24*a^2*cM*r^2*sss*w + 24*cM^3*r^2*sss*w + 
      (4*I)*a*cM^2*m*r^2*sss*w + 22*a^2*cM*m^2*r^2*sss*w - 
      36*cM^2*r^3*sss*w - 8*cM^2*m^2*r^3*sss*w + 12*cM*r^4*sss*w + 
      4*cM*m^2*r^4*sss*w - 2*a^4*cM*sss^2*w + 4*a^2*cM^2*r*sss^2*w - 
      4*a^2*cM*r^2*sss^2*w + 4*cM^2*r^3*sss^2*w - 2*cM*r^4*sss^2*w - 
      (4*I)*a^4*cM^2*w^2 + 56*a^5*cM*m*w^2 - (24*I)*a^4*cM^2*m^2*w^2 + 
      40*a^5*cM*m^3*w^2 - (4*I)*a^4*cM*r*w^2 - 136*a^3*cM^2*m*r*w^2 - 
      (24*I)*a^4*r^2*w^2 + (8*I)*a^2*cM^2*r^2*w^2 + 68*a^3*cM*m*r^2*w^2 + 
      96*a*cM^3*m*r^2*w^2 - (12*I)*a^4*m^2*r^2*w^2 + 
      (24*I)*a^2*cM^2*m^2*r^2*w^2 + 48*a^3*cM*m^3*r^2*w^2 + 
      (64*I)*a^2*cM*r^3*w^2 + 24*a^3*m*r^3*w^2 - 72*a*cM^2*m*r^3*w^2 + 
      (24*I)*a^2*cM*m^2*r^3*w^2 - (32*I)*a^2*r^4*w^2 - (36*I)*cM^2*r^4*w^2 + 
      4*a*cM*m*r^4*w^2 - (12*I)*a^2*m^2*r^4*w^2 - (36*I)*cM^2*m^2*r^4*w^2 + 
      (4*I)*a^2*m^4*r^4*w^2 + (36*I)*cM*r^5*w^2 + 8*a*m*r^5*w^2 + 
      (36*I)*cM*m^2*r^5*w^2 + 4*a*m^3*r^5*w^2 - (8*I)*r^6*w^2 - 
      (8*I)*m^2*r^6*w^2 + (2*I)*a^4*cM^2*sss*w^2 - 18*a^5*cM*m*sss*w^2 + 
      (2*I)*a^4*cM*r*sss*w^2 + 24*a^3*cM^2*m*r*sss*w^2 + 
      (12*I)*a^4*r^2*sss*w^2 - (4*I)*a^2*cM^2*r^2*sss*w^2 - 
      32*a^3*cM*m*r^2*sss*w^2 - (32*I)*a^2*cM*r^3*sss*w^2 + 
      16*a*cM^2*m*r^3*sss*w^2 + (14*I)*a^2*r^4*sss*w^2 + 
      (18*I)*cM^2*r^4*sss*w^2 - 16*a*cM*m*r^4*sss*w^2 - 
      (4*I)*a^2*m^2*r^4*sss*w^2 - (14*I)*cM*r^5*sss*w^2 + 2*a*m*r^5*sss*w^2 + 
      (4*I)*cM*m^2*r^5*sss*w^2 + (2*I)*r^6*sss*w^2 - (2*I)*m^2*r^6*sss*w^2 + 
      I*a^2*r^4*sss^2*w^2 - (2*I)*cM*r^5*sss^2*w^2 + I*r^6*sss^2*w^2 - 
      24*a^6*cM*w^3 + (16*I)*a^5*cM^2*m*w^3 - 40*a^6*cM*m^2*w^3 + 
      64*a^4*cM^2*r*w^3 + (8*I)*a^5*cM*m*r*w^3 - 16*a^4*cM*r^2*w^3 - 
      48*a^2*cM^3*r^2*w^3 + (24*I)*a^5*m*r^2*w^3 - (24*I)*a^3*cM^2*m*r^2*
       w^3 - 72*a^4*cM*m^2*r^2*w^3 + 24*a^4*r^3*w^3 + 16*a^2*cM^2*r^3*w^3 - 
      (48*I)*a^3*cM*m*r^3*w^3 - 72*a^2*cM*r^4*w^3 + (12*I)*a^3*m*r^4*w^3 + 
      (72*I)*a*cM^2*m*r^4*w^3 - (16*I)*a^3*m^3*r^4*w^3 + 8*a^2*r^5*w^3 - 
      (8*I)*a*cM*m*r^5*w^3 - 16*a^2*m^2*r^5*w^3 + 32*cM*r^6*w^3 - 
      (20*I)*a*m*r^6*w^3 + 32*cM*m^2*r^6*w^3 - (8*I)*a*m^3*r^6*w^3 - 
      16*r^7*w^3 - 16*m^2*r^7*w^3 + 6*a^6*cM*sss*w^3 - 8*a^4*cM^2*r*sss*w^3 + 
      14*a^4*cM*r^2*sss*w^3 - 8*a^2*cM^2*r^3*sss*w^3 + 
      12*a^2*cM*r^4*sss*w^3 + (8*I)*a^3*m*r^4*sss*w^3 + 8*a^2*r^5*sss*w^3 - 
      (8*I)*a*cM*m*r^5*sss*w^3 - 16*cM*r^6*sss*w^3 + (8*I)*a*m*r^6*sss*w^3 + 
      8*r^7*sss*w^3 - (4*I)*a^6*cM^2*w^4 + 20*a^7*cM*m*w^4 - 
      (4*I)*a^6*cM*r*w^4 - (12*I)*a^6*r^2*w^4 + (8*I)*a^4*cM^2*r^2*w^4 + 
      48*a^5*cM*m*r^2*w^4 + (24*I)*a^4*cM*r^3*w^4 - (36*I)*a^2*cM^2*r^4*w^4 + 
      (24*I)*a^4*m^2*r^4*w^4 - (28*I)*a^2*cM*r^5*w^4 + 20*a^3*m*r^5*w^4 + 
      (16*I)*a^2*r^6*w^4 - 64*a*cM*m*r^6*w^4 + (24*I)*a^2*m^2*r^6*w^4 + 
      24*a*m*r^7*w^4 + (4*I)*r^8*w^4 + (4*I)*m^2*r^8*w^4 - 
      (4*I)*a^4*r^4*sss*w^4 + (4*I)*a^2*cM*r^5*sss*w^4 - 
      (6*I)*a^2*r^6*sss*w^4 - (2*I)*r^8*sss*w^4 - 4*a^8*cM*w^5 - 
      12*a^6*cM*r^2*w^5 - (16*I)*a^5*m*r^4*w^5 - 8*a^4*r^5*w^5 + 
      32*a^2*cM*r^6*w^5 - (24*I)*a^3*m*r^6*w^5 - 8*a^2*r^7*w^5 - 
      (8*I)*a*m*r^8*w^5 + (4*I)*a^6*r^4*w^6 + (8*I)*a^4*r^6*w^6 + 
      (4*I)*a^2*r^8*w^6)*fR4[r])/(18*cM*w^3*X[r]^2) + 
   (r^2*(4*a*cM^2*m + (4*I)*a^2*cM*m^2 + 4*a*cM^2*m^3 + (4*I)*a^2*cM*m^4 - 
      4*a*cM*m*r - 4*a*cM*m^3*r - (2*I)*a^2*cM*sss - 2*a*cM^2*m*sss - 
      (4*I)*a^2*cM*m^2*sss + (4*I)*cM^2*r*sss + 2*a*cM*m*r*sss + 
      (4*I)*cM^2*m^2*r*sss - (2*I)*cM*r^2*sss - (2*I)*cM*m^2*r^2*sss + 
      I*a^2*cM*sss^2 - (2*I)*cM^2*r*sss^2 + I*cM*r^2*sss^2 - 4*a^2*cM^2*w - 
      (12*I)*a^3*cM*m*w - 12*a^2*cM^2*m^2*w - (16*I)*a^3*cM*m^3*w + 
      8*a^2*cM*r*w + (8*I)*a*cM^2*m*r*w + 16*a^2*cM*m^2*r*w - 12*cM^2*r^2*w - 
      (12*I)*a*cM*m*r^2*w - 12*cM^2*m^2*r^2*w - (8*I)*a*cM*m^3*r^2*w + 
      8*cM*r^3*w + 8*cM*m^2*r^3*w + 2*a^2*cM^2*sss*w + (8*I)*a^3*cM*m*sss*w - 
      4*a^2*cM*r*sss*w - (8*I)*a*cM^2*m*r*sss*w + 6*cM^2*r^2*sss*w + 
      (8*I)*a*cM*m*r^2*sss*w - 4*cM*r^3*sss*w + (8*I)*a^4*cM*w^2 + 
      12*a^3*cM^2*m*w^2 + (24*I)*a^4*cM*m^2*w^2 - (12*I)*a^4*r*w^2 - 
      (8*I)*a^2*cM^2*r*w^2 - 20*a^3*cM*m*r*w^2 + (24*I)*a^2*cM*r^2*w^2 + 
      24*a*cM^2*m*r^2*w^2 + (24*I)*a^2*cM*m^2*r^2*w^2 + (8*I)*a^2*r^3*w^2 - 
      (8*I)*cM*r^4*w^2 - 8*a*m*r^4*w^2 - (8*I)*cM*m^2*r^4*w^2 - 
      4*a*m^3*r^4*w^2 + (4*I)*r^5*w^2 + (4*I)*m^2*r^5*w^2 - 
      (4*I)*a^4*cM*sss*w^2 + (4*I)*a^2*cM^2*r*sss*w^2 - 
      (6*I)*a^2*cM*r^2*sss*w^2 - (4*I)*a^2*r^3*sss*w^2 + 
      (4*I)*cM*r^4*sss*w^2 + 2*a*m*r^4*sss*w^2 - (2*I)*r^5*sss*w^2 - 
      4*a^4*cM^2*w^3 - (16*I)*a^5*cM*m*w^3 + 8*a^4*cM*r*w^3 - 
      12*a^2*cM^2*r^2*w^3 - (24*I)*a^3*cM*m*r^2*w^3 - 8*a^2*cM*r^3*w^3 - 
      4*a^2*r^4*w^3 + (16*I)*a*cM*m*r^4*w^3 + 12*a^2*m^2*r^4*w^3 + 
      4*r^6*w^3 + 4*m^2*r^6*w^3 - 2*a^2*r^4*sss*w^3 - 2*r^6*sss*w^3 + 
      (4*I)*a^6*cM*w^4 + (8*I)*a^4*cM*r^2*w^4 - (8*I)*a^2*cM*r^4*w^4 - 
      12*a^3*m*r^4*w^4 - (4*I)*a^2*r^5*w^4 - 8*a*m*r^6*w^4 + 4*a^4*r^4*w^5 + 
      4*a^2*r^6*w^5)*Derivative[1][fR4][r])/(18*cM*w^3*X[r]), 
 f00f11b[r] -> -(r^2*(2*a^3*cM*m^2 - (2*I)*a^2*cM^2*m^3 + 2*a^3*cM*m^4 - 
       4*a*cM^2*m^2*r + (2*I)*a^2*cM*m^3*r + 2*a*cM*m^2*r^2 - 
       2*a^3*cM*m^2*sss + 4*a*cM^2*m^2*r*sss - 2*a*cM*m^2*r^2*sss - 
       12*a^4*cM*m*w + (6*I)*a^3*cM^2*m^2*w - 8*a^4*cM*m^3*w + 
       36*a^2*cM^2*m*r*w - (2*I)*a^3*cM*m^2*r*w - 20*a^2*cM*m*r^2*w - 
       24*cM^3*m*r^2*w - (4*I)*a*cM^2*m^2*r^2*w - 6*a^2*cM*m^3*r^2*w + 
       28*cM^2*m*r^3*w - 8*cM*m*r^4*w + 4*a^4*cM*m*sss*w - 
       8*a^2*cM^2*m*r*sss*w + 6*a^2*cM*m*r^2*sss*w - 4*cM^2*m*r^3*sss*w + 
       2*cM*m*r^4*sss*w + 10*a^5*cM*w^2 - (6*I)*a^4*cM^2*m*w^2 + 
       12*a^5*cM*m^2*w^2 + 6*a^5*r*w^2 - 32*a^3*cM^2*r*w^2 - 
       (2*I)*a^4*cM*m*r*w^2 - 4*a^3*cM*r^2*w^2 + 24*a*cM^3*r^2*w^2 + 
       (8*I)*a^2*cM^2*m*r^2*w^2 + 18*a^3*cM*m^2*r^2*w^2 + 8*a^3*r^3*w^2 - 
       8*a*cM^2*r^3*w^2 + (12*I)*a^2*cM*m*r^3*w^2 - 6*a*cM*r^4*w^2 - 
       (8*I)*a^2*m*r^4*w^2 - (18*I)*cM^2*m*r^4*w^2 + (2*I)*a^2*m^3*r^4*w^2 + 
       2*a*r^5*w^2 + (18*I)*cM*m*r^5*w^2 + 2*a*m^2*r^5*w^2 - 
       (4*I)*m*r^6*w^2 - 2*a^5*cM*sss*w^2 + 4*a^3*cM^2*r*sss*w^2 - 
       4*a^3*cM*r^2*sss*w^2 + 2*a^3*r^3*sss*w^2 + 4*a*cM^2*r^3*sss*w^2 - 
       6*a*cM*r^4*sss*w^2 - I*a^2*m*r^4*sss*w^2 + 2*a*r^5*sss*w^2 + 
       (2*I)*cM*m*r^5*sss*w^2 - I*m*r^6*sss*w^2 + (2*I)*a^5*cM^2*w^3 - 
       8*a^6*cM*m*w^3 + (2*I)*a^5*cM*r*w^3 - (4*I)*a^3*cM^2*r^2*w^3 - 
       18*a^4*cM*m*r^2*w^3 - (12*I)*a^3*cM*r^3*w^3 - (10*I)*a^3*r^4*w^3 + 
       (18*I)*a*cM^2*r^4*w^3 - (6*I)*a^3*m^2*r^4*w^3 + (14*I)*a*cM*r^5*w^3 - 
       6*a^2*m*r^5*w^3 - (10*I)*a*r^6*w^3 + 16*cM*m*r^6*w^3 - 
       (4*I)*a*m^2*r^6*w^3 - 8*m*r^7*w^3 + I*a^3*r^4*sss*w^3 - 
       (2*I)*a*cM*r^5*sss*w^3 + I*a*r^6*sss*w^3 + 2*a^7*cM*w^4 + 
       6*a^5*cM*r^2*w^4 + (6*I)*a^4*m*r^4*w^4 + 4*a^3*r^5*w^4 - 
       16*a*cM*r^6*w^4 + (8*I)*a^2*m*r^6*w^4 + 4*a*r^7*w^4 + 
       (2*I)*m*r^8*w^4 - (2*I)*a^5*r^4*w^5 - (4*I)*a^3*r^6*w^5 - 
       (2*I)*a*r^8*w^5)*fR4[r])/(9*cM*w^3*X[r]^2) - 
   (r^2*(2*a*cM^2*m^2 + (2*I)*a^2*cM*m^3 - 2*a*cM*m^2*r - I*a^2*cM*m*sss + 
      (2*I)*cM^2*m*r*sss - I*cM*m*r^2*sss - (2*I)*a^3*cM*w - 4*a^2*cM^2*m*w - 
      (6*I)*a^3*cM*m^2*w + (4*I)*a*cM^2*r*w + 6*a^2*cM*m*r*w - 
      (2*I)*a*cM*r^2*w - 6*cM^2*m*r^2*w - (4*I)*a*cM*m^2*r^2*w + 
      4*cM*m*r^3*w + I*a^3*cM*sss*w - (2*I)*a*cM^2*r*sss*w + 
      I*a*cM*r^2*sss*w + 2*a^3*cM^2*w^2 + (6*I)*a^4*cM*m*w^2 - 
      4*a^3*cM*r*w^2 - 6*a^3*r^2*w^2 + 6*a*cM^2*r^2*w^2 + 
      (8*I)*a^2*cM*m*r^2*w^2 + 4*a*cM*r^3*w^2 - 2*a*r^4*w^2 - 
      (4*I)*cM*m*r^4*w^2 - 2*a*m^2*r^4*w^2 + (2*I)*m*r^5*w^2 - 
      (2*I)*a^5*cM*w^3 - (4*I)*a^3*cM*r^2*w^3 + (4*I)*a*cM*r^4*w^3 + 
      4*a^2*m*r^4*w^3 + (2*I)*a*r^5*w^3 + 2*m*r^6*w^3 - 2*a^3*r^4*w^4 - 
      2*a*r^6*w^4)*Derivative[1][fR4][r])/(9*cM*w^3*X[r]), 
 f00f12a[r] -> (r^2*(4*a^3*cM*m - (4*I)*a^2*cM^2*m^2 + 8*a^3*cM*m^3 - 
      (4*I)*a^2*cM^2*m^4 + 4*a^3*cM*m^5 - 8*a*cM^2*m*r + (4*I)*a^2*cM*m^2*r - 
      8*a*cM^2*m^3*r + (4*I)*a^2*cM*m^4*r + 4*a*cM*m*r^2 + 4*a*cM*m^3*r^2 - 
      4*a^3*cM*m*sss + (2*I)*a^2*cM^2*m^2*sss - 4*a^3*cM*m^3*sss + 
      8*a*cM^2*m*r*sss - (2*I)*a^2*cM*m^2*r*sss + 4*a*cM^2*m^3*r*sss - 
      4*a*cM*m*r^2*sss - 2*a*cM*m^3*r^2*sss + a^3*cM*m*sss^2 - 
      2*a*cM^2*m*r*sss^2 + a*cM*m*r^2*sss^2 - 4*a^4*cM*w + 
      (8*I)*a^3*cM^2*m*w - 24*a^4*cM*m^2*w + (16*I)*a^3*cM^2*m^3*w - 
      20*a^4*cM*m^4*w - 8*a^4*r*w + 8*a^2*cM^2*r*w + (20*I)*a^3*cM*m*r*w - 
      4*a^4*m^2*r*w + 24*a^2*cM^2*m^2*r*w + 24*a^2*cM*r^2*w - 
      (12*I)*a^3*m*r^2*w - (48*I)*a*cM^2*m*r^2*w - 8*a^2*cM*m^2*r^2*w - 
      (8*I)*a^3*m^3*r^2*w - (32*I)*a*cM^2*m^3*r^2*w - 8*a^2*cM*m^4*r^2*w - 
      (4*I)*a^3*m^5*r^2*w - 16*a^2*r^3*w - 24*cM^2*r^3*w + 
      (44*I)*a*cM*m*r^3*w - 8*a^2*m^2*r^3*w - 24*cM^2*m^2*r^3*w + 
      (28*I)*a*cM*m^3*r^3*w + 28*cM*r^4*w - (12*I)*a*m*r^4*w + 
      28*cM*m^2*r^4*w - (8*I)*a*m^3*r^4*w - 8*r^5*w - 8*m^2*r^5*w + 
      4*a^4*cM*sss*w - (4*I)*a^3*cM^2*m*sss*w + 12*a^4*cM*m^2*sss*w + 
      8*a^4*r*sss*w - 8*a^2*cM^2*r*sss*w - (10*I)*a^3*cM*m*r*sss*w + 
      2*a^4*m^2*r*sss*w - 12*a^2*cM^2*m^2*r*sss*w - 24*a^2*cM*r^2*sss*w + 
      (10*I)*a^3*m*r^2*sss*w + (24*I)*a*cM^2*m*r^2*sss*w + 
      4*a^2*cM*m^2*r^2*sss*w + (6*I)*a^3*m^3*r^2*sss*w + 16*a^2*r^3*sss*w + 
      24*cM^2*r^3*sss*w - (30*I)*a*cM*m*r^3*sss*w + 4*a^2*m^2*r^3*sss*w + 
      12*cM^2*m^2*r^3*sss*w - (8*I)*a*cM*m^3*r^3*sss*w - 28*cM*r^4*sss*w + 
      (10*I)*a*m*r^4*sss*w - 14*cM*m^2*r^4*sss*w + (4*I)*a*m^3*r^4*sss*w + 
      8*r^5*sss*w + 4*m^2*r^5*sss*w - a^4*cM*sss^2*w - 2*a^4*r*sss^2*w + 
      2*a^2*cM^2*r*sss^2*w + 6*a^2*cM*r^2*sss^2*w - (2*I)*a^3*m*r^2*sss^2*w - 
      4*a^2*r^3*sss^2*w - 6*cM^2*r^3*sss^2*w + (4*I)*a*cM*m*r^3*sss^2*w + 
      7*cM*r^4*sss^2*w - (2*I)*a*m*r^4*sss^2*w - 2*r^5*sss^2*w - 
      (4*I)*a^4*cM^2*w^2 + 24*a^5*cM*m*w^2 - (24*I)*a^4*cM^2*m^2*w^2 + 
      40*a^5*cM*m^3*w^2 - (24*I)*a^4*cM*r*w^2 + 8*a^5*m*r*w^2 - 
      24*a^3*cM^2*m*r*w^2 - (24*I)*a^4*cM*m^2*r*w^2 + (8*I)*a^4*r^2*w^2 + 
      (48*I)*a^2*cM^2*r^2*w^2 + 4*a^3*cM*m*r^2*w^2 + (40*I)*a^4*m^2*r^2*w^2 + 
      (96*I)*a^2*cM^2*m^2*r^2*w^2 + 32*a^3*cM*m^3*r^2*w^2 + 
      (20*I)*a^4*m^4*r^2*w^2 - (56*I)*a^2*cM*r^3*w^2 + 28*a^3*m*r^3*w^2 + 
      48*a*cM^2*m*r^3*w^2 - (128*I)*a^2*cM*m^2*r^3*w^2 + 8*a^3*m^3*r^3*w^2 + 
      (16*I)*a^2*r^4*w^2 + (36*I)*cM^2*r^4*w^2 - 60*a*cM*m*r^4*w^2 + 
      (52*I)*a^2*m^2*r^4*w^2 + (36*I)*cM^2*m^2*r^4*w^2 - 
      20*a*cM*m^3*r^4*w^2 + (12*I)*a^2*m^4*r^4*w^2 - (32*I)*cM*r^5*w^2 + 
      20*a*m*r^5*w^2 - (32*I)*cM*m^2*r^5*w^2 + 12*a*m^3*r^5*w^2 + 
      (8*I)*r^6*w^2 + (8*I)*m^2*r^6*w^2 + (2*I)*a^4*cM^2*sss*w^2 - 
      12*a^5*cM*m*sss*w^2 + (12*I)*a^4*cM*r*sss*w^2 - 4*a^5*m*r*sss*w^2 + 
      12*a^3*cM^2*m*r*sss*w^2 - (8*I)*a^4*r^2*sss*w^2 - 
      (24*I)*a^2*cM^2*r^2*sss*w^2 - 2*a^3*cM*m*r^2*sss*w^2 - 
      (18*I)*a^4*m^2*r^2*sss*w^2 + (36*I)*a^2*cM*r^3*sss*w^2 - 
      14*a^3*m*r^3*sss*w^2 - 24*a*cM^2*m*r^3*sss*w^2 + 
      (24*I)*a^2*cM*m^2*r^3*sss*w^2 - (16*I)*a^2*r^4*sss*w^2 - 
      (18*I)*cM^2*r^4*sss*w^2 + 30*a*cM*m*r^4*sss*w^2 - 
      (22*I)*a^2*m^2*r^4*sss*w^2 + (24*I)*cM*r^5*sss*w^2 - 
      10*a*m*r^5*sss*w^2 + (8*I)*cM*m^2*r^5*sss*w^2 - (8*I)*r^6*sss*w^2 - 
      (4*I)*m^2*r^6*sss*w^2 + (2*I)*a^4*r^2*sss^2*w^2 - 
      (4*I)*a^2*cM*r^3*sss^2*w^2 + (4*I)*a^2*r^4*sss^2*w^2 - 
      (4*I)*cM*r^5*sss^2*w^2 + (2*I)*r^6*sss^2*w^2 - 8*a^6*cM*w^3 + 
      (16*I)*a^5*cM^2*m*w^3 - 40*a^6*cM*m^2*w^3 - 4*a^6*r*w^3 + 
      8*a^4*cM^2*r*w^3 + (32*I)*a^5*cM*m*r*w^3 - (56*I)*a^5*m*r^2*w^3 - 
      (96*I)*a^3*cM^2*m*r^2*w^3 - 48*a^4*cM*m^2*r^2*w^3 - 
      (40*I)*a^5*m^3*r^2*w^3 - 20*a^4*r^3*w^3 - 24*a^2*cM^2*r^3*w^3 + 
      (172*I)*a^3*cM*m*r^3*w^3 - 24*a^4*m^2*r^3*w^3 + 32*a^2*cM*r^4*w^3 - 
      (96*I)*a^3*m*r^4*w^3 - (72*I)*a*cM^2*m*r^4*w^3 + 
      60*a^2*cM*m^2*r^4*w^3 - (48*I)*a^3*m^3*r^4*w^3 - 28*a^2*r^5*w^3 + 
      (92*I)*a*cM*m*r^5*w^3 - 40*a^2*m^2*r^5*w^3 + 24*cM*r^6*w^3 - 
      (40*I)*a*m*r^6*w^3 + 24*cM*m^2*r^6*w^3 - (12*I)*a*m^3*r^6*w^3 - 
      12*r^7*w^3 - 12*m^2*r^7*w^3 + 4*a^6*cM*sss*w^3 + 2*a^6*r*sss*w^3 - 
      4*a^4*cM^2*r*sss*w^3 + (18*I)*a^5*m*r^2*sss*w^3 + 10*a^4*r^3*sss*w^3 + 
      12*a^2*cM^2*r^3*sss*w^3 - (24*I)*a^3*cM*m*r^3*sss*w^3 - 
      16*a^2*cM*r^4*sss*w^3 + (32*I)*a^3*m*r^4*sss*w^3 + 14*a^2*r^5*sss*w^3 - 
      (16*I)*a*cM*m*r^5*sss*w^3 - 12*cM*r^6*sss*w^3 + 
      (14*I)*a*m*r^6*sss*w^3 + 6*r^7*sss*w^3 - (4*I)*a^6*cM^2*w^4 + 
      20*a^7*cM*m*w^4 - (12*I)*a^6*cM*r*w^4 + (24*I)*a^6*r^2*w^4 + 
      (32*I)*a^4*cM^2*r^2*w^4 + 32*a^5*cM*m*r^2*w^4 + 
      (40*I)*a^6*m^2*r^2*w^4 - (72*I)*a^4*cM*r^3*w^4 + 24*a^5*m*r^3*w^4 + 
      (52*I)*a^4*r^4*w^4 + (36*I)*a^2*cM^2*r^4*w^4 - 60*a^3*cM*m*r^4*w^4 + 
      (72*I)*a^4*m^2*r^4*w^4 - (60*I)*a^2*cM*r^5*w^4 + 44*a^3*m*r^5*w^4 + 
      (32*I)*a^2*r^6*w^4 - 48*a*cM*m*r^6*w^4 + (36*I)*a^2*m^2*r^6*w^4 + 
      20*a*m*r^7*w^4 + (4*I)*r^8*w^4 + (4*I)*m^2*r^8*w^4 - 
      (6*I)*a^6*r^2*sss*w^4 + (8*I)*a^4*cM*r^3*sss*w^4 - 
      (14*I)*a^4*r^4*sss*w^4 + (8*I)*a^2*cM*r^5*sss*w^4 - 
      (10*I)*a^2*r^6*sss*w^4 - (2*I)*r^8*sss*w^4 - 4*a^8*cM*w^5 - 
      8*a^6*cM*r^2*w^5 - (20*I)*a^7*m*r^2*w^5 - 8*a^6*r^3*w^5 + 
      20*a^4*cM*r^4*w^5 - (48*I)*a^5*m*r^4*w^5 - 16*a^4*r^5*w^5 + 
      24*a^2*cM*r^6*w^5 - (36*I)*a^3*m*r^6*w^5 - 8*a^2*r^7*w^5 - 
      (8*I)*a*m*r^8*w^5 + (4*I)*a^8*r^2*w^6 + (12*I)*a^6*r^4*w^6 + 
      (12*I)*a^4*r^6*w^6 + (4*I)*a^2*r^8*w^6)*fR4[r])/(18*cM*w^3*X[r]^3) + 
   (r^2*(4*a*cM^2*m + (4*I)*a^2*cM*m^2 + 4*a*cM^2*m^3 + (4*I)*a^2*cM*m^4 - 
      4*a*cM*m*r - 4*a*cM*m^3*r - 2*a*cM^2*m*sss - (2*I)*a^2*cM*m^2*sss + 
      2*a*cM*m*r*sss - 4*a^4*w - 4*a^2*cM^2*w - (8*I)*a^3*cM*m*w - 
      12*a^2*cM^2*m^2*w - (16*I)*a^3*cM*m^3*w + 4*a^2*cM*r*w + 
      8*a^2*cM*m^2*r*w + 12*cM^2*r^2*w - (12*I)*a*cM*m*r^2*w + 
      4*a^2*m^2*r^2*w + 12*cM^2*m^2*r^2*w - (4*I)*a*cM*m^3*r^2*w + 
      4*a^2*m^4*r^2*w - 12*cM*r^3*w + (4*I)*a*m*r^3*w - 12*cM*m^2*r^3*w + 
      4*r^4*w + 4*m^2*r^4*w + 2*a^4*sss*w + 2*a^2*cM^2*sss*w + 
      (4*I)*a^3*cM*m*sss*w - 2*a^2*cM*r*sss*w - 2*a^2*r^2*sss*w - 
      6*cM^2*r^2*sss*w + (6*I)*a*cM*m*r^2*sss*w - 4*a^2*m^2*r^2*sss*w + 
      10*cM*r^3*sss*w - (2*I)*a*m*r^3*sss*w + 4*cM*m^2*r^3*sss*w - 
      4*r^4*sss*w - 2*m^2*r^4*sss*w + a^2*r^2*sss^2*w - 2*cM*r^3*sss^2*w + 
      r^4*sss^2*w + (4*I)*a^4*cM*w^2 + 12*a^3*cM^2*m*w^2 + 
      (24*I)*a^4*cM*m^2*w^2 - 4*a^3*cM*m*r*w^2 + (12*I)*a^2*cM*r^2*w^2 - 
      12*a^3*m*r^2*w^2 - 24*a*cM^2*m*r^2*w^2 + (12*I)*a^2*cM*m^2*r^2*w^2 - 
      16*a^3*m^3*r^2*w^2 + 28*a*cM*m*r^3*w^2 - (4*I)*a^2*m^2*r^3*w^2 - 
      16*a*m*r^4*w^2 - 8*a*m^3*r^4*w^2 - (2*I)*a^4*cM*sss*w^2 - 
      (6*I)*a^2*cM*r^2*sss*w^2 + 8*a^3*m*r^2*sss*w^2 - 8*a*cM*m*r^3*sss*w^2 + 
      8*a*m*r^4*sss*w^2 - 4*a^4*cM^2*w^3 - (16*I)*a^5*cM*m*w^3 + 
      8*a^4*r^2*w^3 + 12*a^2*cM^2*r^2*w^3 - (12*I)*a^3*cM*m*r^2*w^3 + 
      24*a^4*m^2*r^2*w^3 - 16*a^2*cM*r^3*w^3 + (8*I)*a^3*m*r^3*w^3 + 
      12*a^2*r^4*w^3 + 24*a^2*m^2*r^4*w^3 + (4*I)*a*m*r^5*w^3 + 4*r^6*w^3 + 
      4*m^2*r^6*w^3 - 4*a^4*r^2*sss*w^3 + 4*a^2*cM*r^3*sss*w^3 - 
      6*a^2*r^4*sss*w^3 - 2*r^6*sss*w^3 + (4*I)*a^6*cM*w^4 + 
      (4*I)*a^4*cM*r^2*w^4 - 16*a^5*m*r^2*w^4 - (4*I)*a^4*r^3*w^4 - 
      24*a^3*m*r^4*w^4 - (4*I)*a^2*r^5*w^4 - 8*a*m*r^6*w^4 + 4*a^6*r^2*w^5 + 
      8*a^4*r^4*w^5 + 4*a^2*r^6*w^5)*Derivative[1][fR4][r])/
    (18*cM*w^3*X[r]^2), f00f12b[r] -> 
  -(r^2*(2*a^3*cM*m^2 - (2*I)*a^2*cM^2*m^3 + 2*a^3*cM*m^4 - 4*a*cM^2*m^2*r + 
       (2*I)*a^2*cM*m^3*r + 2*a*cM*m^2*r^2 - a^3*cM*m^2*sss + 
       2*a*cM^2*m^2*r*sss - a*cM*m^2*r^2*sss - (2*I)*a^5*w - 4*a^4*cM*m*w + 
       (6*I)*a^3*cM^2*m^2*w - 8*a^4*cM*m^3*w + (8*I)*a^3*cM*r*w + 
       8*a^2*cM^2*m*r*w + (2*I)*a^3*cM*m^2*r*w - (4*I)*a^3*r^2*w - 
       (8*I)*a*cM^2*r^2*w + 2*a^2*cM*m*r^2*w - (2*I)*a^3*m^2*r^2*w - 
       (16*I)*a*cM^2*m^2*r^2*w - 4*a^2*cM*m^3*r^2*w - (2*I)*a^3*m^4*r^2*w + 
       (8*I)*a*cM*r^3*w - 4*a^2*m*r^3*w - 12*cM^2*m*r^3*w + 
       (14*I)*a*cM*m^2*r^3*w - (2*I)*a*r^4*w + 14*cM*m*r^4*w - 
       (4*I)*a*m^2*r^4*w - 4*m*r^5*w + I*a^5*sss*w + 2*a^4*cM*m*sss*w - 
       (4*I)*a^3*cM*r*sss*w - 4*a^2*cM^2*m*r*sss*w + (2*I)*a^3*r^2*sss*w + 
       (4*I)*a*cM^2*r^2*sss*w - a^2*cM*m*r^2*sss*w + (2*I)*a^3*m^2*r^2*sss*
        w - (4*I)*a*cM*r^3*sss*w + 2*a^2*m*r^3*sss*w + 6*cM^2*m*r^3*sss*w - 
       (4*I)*a*cM*m^2*r^3*sss*w + I*a*r^4*sss*w - 7*cM*m*r^4*sss*w + 
       (2*I)*a*m^2*r^4*sss*w + 2*m*r^5*sss*w + 2*a^5*cM*w^2 - 
       (6*I)*a^4*cM^2*m*w^2 + 12*a^5*cM*m^2*w^2 - 4*a^3*cM^2*r*w^2 - 
       (10*I)*a^4*cM*m*r*w^2 - 4*a^3*cM*r^2*w^2 + (12*I)*a^4*m*r^2*w^2 + 
       (32*I)*a^2*cM^2*m*r^2*w^2 + 12*a^3*cM*m^2*r^2*w^2 + 
       (8*I)*a^4*m^3*r^2*w^2 + 12*a*cM^2*r^3*w^2 - (50*I)*a^2*cM*m*r^3*w^2 + 
       4*a^3*m^2*r^3*w^2 - 6*a*cM*r^4*w^2 + (16*I)*a^2*m*r^4*w^2 + 
       (18*I)*cM^2*m*r^4*w^2 - 10*a*cM*m^2*r^4*w^2 + (6*I)*a^2*m^3*r^4*w^2 - 
       (16*I)*cM*m*r^5*w^2 + 6*a*m^2*r^5*w^2 + (4*I)*m*r^6*w^2 - 
       a^5*cM*sss*w^2 + 2*a^3*cM^2*r*sss*w^2 + 2*a^3*cM*r^2*sss*w^2 - 
       (4*I)*a^4*m*r^2*sss*w^2 - 6*a*cM^2*r^3*sss*w^2 + 
       (8*I)*a^2*cM*m*r^3*sss*w^2 + 3*a*cM*r^4*sss*w^2 - 
       (6*I)*a^2*m*r^4*sss*w^2 + (4*I)*cM*m*r^5*sss*w^2 - 
       (2*I)*m*r^6*sss*w^2 + (2*I)*a^5*cM^2*w^3 - 8*a^6*cM*m*w^3 + 
       (6*I)*a^5*cM*r*w^3 - (10*I)*a^5*r^2*w^3 - (16*I)*a^3*cM^2*r^2*w^3 - 
       12*a^4*cM*m*r^2*w^3 - (12*I)*a^5*m^2*r^2*w^3 + (36*I)*a^3*cM*r^3*w^3 - 
       8*a^4*m*r^3*w^3 - (20*I)*a^3*r^4*w^3 - (18*I)*a*cM^2*r^4*w^3 + 
       20*a^2*cM*m*r^4*w^3 - (18*I)*a^3*m^2*r^4*w^3 + (30*I)*a*cM*r^5*w^3 - 
       14*a^2*m*r^5*w^3 - (10*I)*a*r^6*w^3 + 12*cM*m*r^6*w^3 - 
       (6*I)*a*m^2*r^6*w^3 - 6*m*r^7*w^3 + (2*I)*a^5*r^2*sss*w^3 - 
       (4*I)*a^3*cM*r^3*sss*w^3 + (4*I)*a^3*r^4*sss*w^3 - 
       (4*I)*a*cM*r^5*sss*w^3 + (2*I)*a*r^6*sss*w^3 + 2*a^7*cM*w^4 + 
       4*a^5*cM*r^2*w^4 + (8*I)*a^6*m*r^2*w^4 + 4*a^5*r^3*w^4 - 
       10*a^3*cM*r^4*w^4 + (18*I)*a^4*m*r^4*w^4 + 8*a^3*r^5*w^4 - 
       12*a*cM*r^6*w^4 + (12*I)*a^2*m*r^6*w^4 + 4*a*r^7*w^4 + 
       (2*I)*m*r^8*w^4 - (2*I)*a^7*r^2*w^5 - (6*I)*a^5*r^4*w^5 - 
       (6*I)*a^3*r^6*w^5 - (2*I)*a*r^8*w^5)*fR4[r])/(9*cM*w^3*X[r]^3) - 
   (r^2*(2*a*cM^2*m^2 + (2*I)*a^2*cM*m^3 - 2*a*cM*m^2*r - 4*a^2*cM^2*m*w - 
      (6*I)*a^3*cM*m^2*w + (2*I)*a^3*r*w + 2*a^2*cM*m*r*w - 
      (4*I)*a*cM*r^2*w + 6*cM^2*m*r^2*w - (2*I)*a*cM*m^2*r^2*w + 
      2*a^2*m^3*r^2*w + (2*I)*a*r^3*w - 6*cM*m*r^3*w + 2*m*r^4*w - 
      I*a^3*r*sss*w + (2*I)*a*cM*r^2*sss*w - a^2*m*r^2*sss*w - 
      I*a*r^3*sss*w + 2*cM*m*r^3*sss*w - m*r^4*sss*w + 2*a^3*cM^2*w^2 + 
      (6*I)*a^4*cM*m*w^2 - 2*a^3*r^2*w^2 - 6*a*cM^2*r^2*w^2 + 
      (4*I)*a^2*cM*m*r^2*w^2 - 6*a^3*m^2*r^2*w^2 + 8*a*cM*r^3*w^2 - 
      (2*I)*a^2*m*r^3*w^2 - 2*a*r^4*w^2 - 4*a*m^2*r^4*w^2 + a^3*r^2*sss*w^2 - 
      2*a*cM*r^3*sss*w^2 + a*r^4*sss*w^2 - (2*I)*a^5*cM*w^3 - 
      (2*I)*a^3*cM*r^2*w^3 + 6*a^4*m*r^2*w^3 + (2*I)*a^3*r^3*w^3 + 
      8*a^2*m*r^4*w^3 + (2*I)*a*r^5*w^3 + 2*m*r^6*w^3 - 2*a^5*r^2*w^4 - 
      4*a^3*r^4*w^4 - 2*a*r^6*w^4)*Derivative[1][fR4][r])/(9*cM*w^3*X[r]^2), 
 f00f13a[r] -> ((-I/9)*r^2*(2*a^3*cM*m^2 + 4*a^3*r - (4*I)*a^2*cM*m*r + 
      2*a^3*m^2*r + (2*I)*a^2*cM*m^3*r - 8*a*cM*r^2 + (2*I)*a^2*m*r^2 - 
      2*a*cM*m^2*r^2 - (4*I)*a^2*m^3*r^2 + 2*a*cM*m^4*r^2 - 
      (2*I)*a^2*m^5*r^2 + 4*a*r^3 + (4*I)*cM*m*r^3 + 2*a*m^2*r^3 + 
      (4*I)*cM*m^3*r^3 - (2*I)*m*r^4 - (2*I)*m^3*r^4 - 4*a^3*r*sss + 
      (2*I)*a^2*cM*m*r*sss - a^3*m^2*r*sss + 8*a*cM*r^2*sss + 
      I*a^2*m*r^2*sss + (3*I)*a^2*m^3*r^2*sss - 4*a*r^3*sss - 
      (6*I)*cM*m*r^3*sss - a*m^2*r^3*sss - (2*I)*cM*m^3*r^3*sss + 
      (3*I)*m*r^4*sss + I*m^3*r^4*sss + a^3*r*sss^2 - 2*a*cM*r^2*sss^2 - 
      I*a^2*m*r^2*sss^2 + a*r^3*sss^2 + (2*I)*cM*m*r^3*sss^2 - 
      I*m*r^4*sss^2 - 4*a^4*cM*m*w + (4*I)*a^3*cM*r*w - 4*a^4*m*r*w - 
      (6*I)*a^3*cM*m^2*r*w + (12*I)*a^3*r^2*w - 10*a^2*cM*m*r^2*w + 
      (20*I)*a^3*m^2*r^2*w - 8*a^2*cM*m^3*r^2*w + (10*I)*a^3*m^4*r^2*w - 
      (28*I)*a*cM*r^3*w + 2*a^2*m*r^3*w + 24*cM^2*m*r^3*w - 
      (32*I)*a*cM*m^2*r^3*w + 2*a^2*m^3*r^3*w + (12*I)*a*r^4*w - 
      34*cM*m*r^4*w + (18*I)*a*m^2*r^4*w - 14*cM*m^3*r^4*w + 
      (4*I)*a*m^4*r^4*w + 10*m*r^5*w + 6*m^3*r^5*w - (2*I)*a^3*cM*r*sss*w + 
      2*a^4*m*r*sss*w - (8*I)*a^3*r^2*sss*w - (9*I)*a^3*m^2*r^2*sss*w + 
      (18*I)*a*cM*r^3*sss*w - a^2*m*r^3*sss*w + (6*I)*a*cM*m^2*r^3*sss*w - 
      (8*I)*a*r^4*sss*w + 12*cM*m*r^4*sss*w - (7*I)*a*m^2*r^4*sss*w - 
      5*m*r^5*sss*w + I*a^3*r^2*sss^2*w - (2*I)*a*cM*r^3*sss^2*w + 
      I*a*r^4*sss^2*w + 2*a^5*cM*w^2 + 2*a^5*r*w^2 + (6*I)*a^4*cM*m*r*w^2 + 
      12*a^3*cM*r^2*w^2 - (28*I)*a^4*m*r^2*w^2 + 12*a^3*cM*m^2*r^2*w^2 - 
      (20*I)*a^4*m^3*r^2*w^2 - 4*a^3*r^3*w^2 - 24*a*cM^2*r^3*w^2 + 
      (52*I)*a^2*cM*m*r^3*w^2 - 6*a^3*m^2*r^3*w^2 + 34*a*cM*r^4*w^2 - 
      (38*I)*a^2*m*r^4*w^2 + 42*a*cM*m^2*r^4*w^2 - (16*I)*a^2*m^3*r^4*w^2 - 
      6*a*r^5*w^2 + (18*I)*cM*m*r^5*w^2 - 12*a*m^2*r^5*w^2 - 
      (10*I)*m*r^6*w^2 - (2*I)*m^3*r^6*w^2 - a^5*r*sss*w^2 + 
      (9*I)*a^4*m*r^2*sss*w^2 + 2*a^3*r^3*sss*w^2 - (6*I)*a^2*cM*m*r^3*sss*
       w^2 - 12*a*cM*r^4*sss*w^2 + (11*I)*a^2*m*r^4*sss*w^2 + 
      3*a*r^5*sss*w^2 + (2*I)*m*r^6*sss*w^2 - (2*I)*a^5*cM*r*w^3 + 
      (12*I)*a^5*r^2*w^3 - 8*a^4*cM*m*r^2*w^3 + (20*I)*a^5*m^2*r^2*w^3 - 
      (24*I)*a^3*cM*r^3*w^3 + 6*a^4*m*r^3*w^3 + (22*I)*a^3*r^4*w^3 - 
      42*a^2*cM*m*r^4*w^3 + (24*I)*a^3*m^2*r^4*w^3 - (18*I)*a*cM*r^5*w^3 + 
      6*a^2*m*r^5*w^3 + (10*I)*a*r^6*w^3 + (6*I)*a*m^2*r^6*w^3 - 
      2*m*r^7*w^3 - (3*I)*a^5*r^2*sss*w^3 + (2*I)*a^3*cM*r^3*sss*w^3 - 
      (5*I)*a^3*r^4*sss*w^3 - (2*I)*a*r^6*sss*w^3 + 2*a^5*cM*r^2*w^4 - 
      (10*I)*a^6*m*r^2*w^4 - 2*a^5*r^3*w^4 + 14*a^3*cM*r^4*w^4 - 
      (16*I)*a^4*m*r^4*w^4 - (6*I)*a^2*m*r^6*w^4 + 2*a*r^7*w^4 + 
      (2*I)*a^7*r^2*w^5 + (4*I)*a^5*r^4*w^5 + (2*I)*a^3*r^6*w^5)*fR4[r])/
    (cM*w^2*X[r]^2) - ((I/9)*r^2*(2*a^3 + (2*I)*a^2*cM*m - 2*a*cM*m^2*r - 
      2*a*r^2 + (2*I)*cM*m*r^2 + 2*a*m^2*r^2 + (2*I)*cM*m^3*r^2 + 
      2*a*m^4*r^2 - a^3*sss + a*r^2*sss - (2*I)*cM*m*r^2*sss - 
      2*a*m^2*r^2*sss - (2*I)*a^3*cM*w + 4*a^2*cM*m*r*w - (2*I)*a*cM*r^2*w - 
      6*a^2*m*r^2*w - (6*I)*a*cM*m^2*r^2*w - 8*a^2*m^3*r^2*w - 
      (4*I)*a*r^3*w + 6*cM*m*r^3*w - (4*I)*a*m^2*r^3*w - 4*m*r^4*w - 
      2*m^3*r^4*w + (2*I)*a*cM*r^2*sss*w + 4*a^2*m*r^2*sss*w + 
      (2*I)*a*r^3*sss*w + 2*m*r^4*sss*w - 2*a^3*cM*r*w^2 + 4*a^3*r^2*w^2 + 
      (6*I)*a^2*cM*m*r^2*w^2 + 12*a^3*m^2*r^2*w^2 - 6*a*cM*r^3*w^2 + 
      (8*I)*a^2*m*r^3*w^2 + 4*a*r^4*w^2 + 6*a*m^2*r^4*w^2 + (2*I)*m*r^5*w^2 - 
      2*a^3*r^2*sss*w^2 - 2*a*r^4*sss*w^2 - (2*I)*a^3*cM*r^2*w^3 - 
      8*a^4*m*r^2*w^3 - (4*I)*a^3*r^3*w^3 - 6*a^2*m*r^4*w^3 - 
      (2*I)*a*r^5*w^3 + 2*a^5*r^2*w^4 + 2*a^3*r^4*w^4)*Derivative[1][fR4][r])/
    (cM*w^2*X[r]), f00f13b[r] -> 
  -(r^2*(4*a^4 - (4*I)*a^3*cM*m - 8*a^2*cM*r + 4*a^2*cM*m^2*r + 4*a^2*r^2 + 
       (8*I)*a*cM*m*r^2 - 4*a^2*m^2*r^2 - (4*I)*a*cM*m^3*r^2 - 
       4*a^2*m^4*r^2 - (4*I)*a*m*r^3 + 8*cM*m^2*r^3 - 4*m^2*r^4 - 2*a^4*sss + 
       4*a^2*cM*r*sss - (2*I)*a*cM*m*r^2*sss + 4*a^2*m^2*r^2*sss - 
       4*cM*r^3*sss + (2*I)*a*m*r^3*sss - 4*cM*m^2*r^3*sss + 2*r^4*sss + 
       2*m^2*r^4*sss - a^2*r^2*sss^2 + 2*cM*r^3*sss^2 - r^4*sss^2 + 
       (4*I)*a^4*cM*w - 8*a^3*cM*m*r*w + (20*I)*a^2*cM*r^2*w + 
       24*a^3*m*r^2*w + (12*I)*a^2*cM*m^2*r^2*w + 16*a^3*m^3*r^2*w - 
       (8*I)*a^2*r^3*w - (48*I)*cM^2*r^3*w - 56*a*cM*m*r^3*w - 
       (4*I)*a^2*m^2*r^3*w + (40*I)*cM*r^4*w + 24*a*m*r^4*w + 
       (28*I)*cM*m^2*r^4*w + 8*a*m^3*r^4*w - (8*I)*r^5*w - (12*I)*m^2*r^5*w + 
       (2*I)*a^2*cM*r^2*sss*w - 8*a^3*m*r^2*sss*w + (4*I)*a^2*r^3*sss*w + 
       8*a*cM*m*r^3*sss*w - (10*I)*cM*r^4*sss*w - 8*a*m*r^4*sss*w + 
       (4*I)*r^5*sss*w + 4*a^4*cM*r*w^2 - 20*a^4*r^2*w^2 - 
       (12*I)*a^3*cM*m*r^2*w^2 - 24*a^4*m^2*r^2*w^2 + 48*a^2*cM*r^3*w^2 + 
       (8*I)*a^3*m*r^3*w^2 - 36*a^2*r^4*w^2 - (56*I)*a*cM*m*r^4*w^2 - 
       24*a^2*m^2*r^4*w^2 + 36*cM*r^5*w^2 + (12*I)*a*m*r^5*w^2 - 16*r^6*w^2 - 
       4*m^2*r^6*w^2 + 4*a^4*r^2*sss*w^2 - 4*a^2*cM*r^3*sss*w^2 + 
       6*a^2*r^4*sss*w^2 + 2*r^6*sss*w^2 + (4*I)*a^4*cM*r^2*w^3 + 
       16*a^5*m*r^2*w^3 - (4*I)*a^4*r^3*w^3 + (28*I)*a^2*cM*r^4*w^3 + 
       24*a^3*m*r^4*w^3 + 8*a*m*r^6*w^3 + (4*I)*r^7*w^3 - 4*a^6*r^2*w^4 - 
       8*a^4*r^4*w^4 - 4*a^2*r^6*w^4)*fR4[r])/(18*cM*w^2*X[r]^2) - 
   (r^2*(2*a^2*cM - 2*a^2*r + (2*I)*a*cM*m*r + 2*cM*m^2*r^2 - 
      (2*I)*a*m^3*r^2 + a^2*r*sss - cM*r^2*sss + I*a*m*r^2*sss - 
      (2*I)*a^2*cM*r*w + (2*I)*a^2*r^2*w - 4*a*cM*m*r^2*w + 
      (6*I)*a^2*m^2*r^2*w - (6*I)*cM*r^3*w - 4*a*m*r^3*w + (2*I)*r^4*w + 
      (2*I)*m^2*r^4*w - I*a^2*r^2*sss*w - I*r^4*sss*w + 2*a^2*cM*r^2*w^2 - 
      (6*I)*a^3*m*r^2*w^2 + 4*a^2*r^3*w^2 - (4*I)*a*m*r^4*w^2 + 2*r^5*w^2 + 
      (2*I)*a^4*r^2*w^3 + (2*I)*a^2*r^4*w^3)*Derivative[1][fR4][r])/
    (9*cM*w^2*X[r]), f00f14a[r] -> 
  -(r^2*(4*a^4*cM*m - (4*I)*a^3*cM^2*m^2 + 8*a^4*cM*m^3 - 
       (4*I)*a^3*cM^2*m^4 + 4*a^4*cM*m^5 - 8*a^2*cM^2*m*r + 
       (4*I)*a^3*cM*m^2*r - 8*a^2*cM^2*m^3*r + (4*I)*a^3*cM*m^4*r + 
       4*a^2*cM*m*r^2 + 4*a^2*cM*m^3*r^2 - 6*a^4*cM*m*sss + 
       (2*I)*a^3*cM^2*m^2*sss - 6*a^4*cM*m^3*sss + 12*a^2*cM^2*m*r*sss - 
       (2*I)*a^3*cM*m^2*r*sss + 8*a^2*cM^2*m^3*r*sss - 6*a^2*cM*m*r^2*sss - 
       4*a^2*cM*m^3*r^2*sss + 2*a^4*cM*m*sss^2 - 4*a^2*cM^2*m*r*sss^2 + 
       2*a^2*cM*m*r^2*sss^2 - 16*a^5*cM*w + (8*I)*a^4*cM^2*m*w - 
       40*a^5*cM*m^2*w + (16*I)*a^4*cM^2*m^3*w - 20*a^5*cM*m^4*w + 
       56*a^3*cM^2*r*w + 80*a^3*cM^2*m^2*r*w - (8*I)*a^4*cM*m^3*r*w - 
       32*a^3*cM*r^2*w - 48*a*cM^3*r^2*w - (8*I)*a^2*cM^2*m*r^2*w - 
       56*a^3*cM*m^2*r^2*w - 48*a*cM^3*m^2*r^2*w - (8*I)*a^2*cM^2*m^3*r^2*w - 
       12*a^3*cM*m^4*r^2*w + 56*a*cM^2*r^3*w + 56*a*cM^2*m^2*r^3*w + 
       (4*I)*a^2*cM*m^3*r^3*w - 16*a*cM*r^4*w + (4*I)*a^2*m*r^4*w - 
       12*a*cM*m^2*r^4*w + (4*I)*a^2*m^3*r^4*w - 4*a*cM*m^4*r^4*w + 
       (4*I)*a^2*m^5*r^4*w - (8*I)*cM*m*r^5*w - 4*a*m^2*r^5*w - 
       (8*I)*cM*m^3*r^5*w + (4*I)*m*r^6*w + (4*I)*m^3*r^6*w + 
       12*a^5*cM*sss*w - (4*I)*a^4*cM^2*m*sss*w + 18*a^5*cM*m^2*sss*w - 
       36*a^3*cM^2*r*sss*w - 24*a^3*cM^2*m^2*r*sss*w + 24*a^3*cM*r^2*sss*w + 
       24*a*cM^3*r^2*sss*w + (4*I)*a^2*cM^2*m*r^2*sss*w + 
       22*a^3*cM*m^2*r^2*sss*w - 36*a*cM^2*r^3*sss*w - 
       8*a*cM^2*m^2*r^3*sss*w + 12*a*cM*r^4*sss*w - (4*I)*a^2*m*r^4*sss*w + 
       2*a*cM*m^2*r^4*sss*w - (4*I)*a^2*m^3*r^4*sss*w + 
       (8*I)*cM*m*r^5*sss*w + 2*a*m^2*r^5*sss*w + (4*I)*cM*m^3*r^5*sss*w - 
       (4*I)*m*r^6*sss*w - (2*I)*m^3*r^6*sss*w - 2*a^5*cM*sss^2*w + 
       4*a^3*cM^2*r*sss^2*w - 4*a^3*cM*r^2*sss^2*w + 4*a*cM^2*r^3*sss^2*w - 
       2*a*cM*r^4*sss^2*w + I*a^2*m*r^4*sss^2*w - (2*I)*cM*m*r^5*sss^2*w + 
       I*m*r^6*sss^2*w - (4*I)*a^5*cM^2*w^2 + 56*a^6*cM*m*w^2 - 
       (24*I)*a^5*cM^2*m^2*w^2 + 40*a^6*cM*m^3*w^2 - (4*I)*a^5*cM*r*w^2 - 
       136*a^4*cM^2*m*r*w^2 - (24*I)*a^5*r^2*w^2 + (8*I)*a^3*cM^2*r^2*w^2 + 
       68*a^4*cM*m*r^2*w^2 + 96*a^2*cM^3*m*r^2*w^2 - (12*I)*a^5*m^2*r^2*w^2 + 
       (24*I)*a^3*cM^2*m^2*r^2*w^2 + 48*a^4*cM*m^3*r^2*w^2 + 
       (64*I)*a^3*cM*r^3*w^2 + 24*a^4*m*r^3*w^2 - 72*a^2*cM^2*m*r^3*w^2 + 
       (12*I)*a^3*cM*m^2*r^3*w^2 - (48*I)*a^3*r^4*w^2 - 
       (36*I)*a*cM^2*r^4*w^2 - 40*a^2*cM*m*r^4*w^2 - (40*I)*a^3*m^2*r^4*w^2 - 
       (36*I)*a*cM^2*m^2*r^4*w^2 + 16*a^2*cM*m^3*r^4*w^2 - 
       (16*I)*a^3*m^4*r^4*w^2 + (68*I)*a*cM*r^5*w^2 + 20*a^2*m*r^5*w^2 + 
       48*cM^2*m*r^5*w^2 + (68*I)*a*cM*m^2*r^5*w^2 - 8*a^2*m^3*r^5*w^2 - 
       (24*I)*a*r^6*w^2 - 12*cM*m*r^6*w^2 - (32*I)*a*m^2*r^6*w^2 + 
       28*cM*m^3*r^6*w^2 - (8*I)*a*m^4*r^6*w^2 - 4*m*r^7*w^2 - 
       12*m^3*r^7*w^2 + (2*I)*a^5*cM^2*sss*w^2 - 18*a^6*cM*m*sss*w^2 + 
       (2*I)*a^5*cM*r*sss*w^2 + 24*a^4*cM^2*m*r*sss*w^2 + 
       (12*I)*a^5*r^2*sss*w^2 - (4*I)*a^3*cM^2*r^2*sss*w^2 - 
       32*a^4*cM*m*r^2*sss*w^2 - (32*I)*a^3*cM*r^3*sss*w^2 + 
       16*a^2*cM^2*m*r^3*sss*w^2 + (24*I)*a^3*r^4*sss*w^2 + 
       (18*I)*a*cM^2*r^4*sss*w^2 - 12*a^2*cM*m*r^4*sss*w^2 + 
       (8*I)*a^3*m^2*r^4*sss*w^2 - (34*I)*a*cM*r^5*sss*w^2 + 
       8*a^2*m*r^5*sss*w^2 - (8*I)*a*cM*m^2*r^5*sss*w^2 + 
       (12*I)*a*r^6*sss*w^2 - 18*cM*m*r^6*sss*w^2 + (8*I)*a*m^2*r^6*sss*w^2 + 
       8*m*r^7*sss*w^2 - 24*a^7*cM*w^3 + (16*I)*a^6*cM^2*m*w^3 - 
       40*a^7*cM*m^2*w^3 + 64*a^5*cM^2*r*w^3 + (8*I)*a^6*cM*m*r*w^3 - 
       16*a^5*cM*r^2*w^3 - 48*a^3*cM^3*r^2*w^3 + (24*I)*a^6*m*r^2*w^3 - 
       (24*I)*a^4*cM^2*m*r^2*w^3 - 72*a^5*cM*m^2*r^2*w^3 + 24*a^5*r^3*w^3 + 
       16*a^3*cM^2*r^3*w^3 - (36*I)*a^4*cM*m*r^3*w^3 - 32*a^3*cM*r^4*w^3 + 
       (56*I)*a^4*m*r^4*w^3 + (72*I)*a^2*cM^2*m*r^4*w^3 - 
       24*a^3*cM*m^2*r^4*w^3 + (24*I)*a^4*m^3*r^4*w^3 + 48*a^3*r^5*w^3 - 
       48*a*cM^2*r^5*w^3 - (48*I)*a^2*cM*m*r^5*w^3 + 20*a^3*m^2*r^5*w^3 - 
       40*a*cM*r^6*w^3 + (20*I)*a^2*m*r^6*w^3 - 52*a*cM*m^2*r^6*w^3 + 
       (24*I)*a^2*m^3*r^6*w^3 + 24*a*r^7*w^3 + (36*I)*cM*m*r^7*w^3 + 
       24*a*m^2*r^7*w^3 - (12*I)*m*r^8*w^3 + (4*I)*m^3*r^8*w^3 + 
       6*a^7*cM*sss*w^3 - 8*a^5*cM^2*r*sss*w^3 + 14*a^5*cM*r^2*sss*w^3 - 
       8*a^3*cM^2*r^3*sss*w^3 + 10*a^3*cM*r^4*sss*w^3 - 
       (4*I)*a^4*m*r^4*sss*w^3 + (4*I)*a^2*cM*m*r^5*sss*w^3 + 
       2*a*cM*r^6*sss*w^3 - (6*I)*a^2*m*r^6*sss*w^3 - (2*I)*m*r^8*sss*w^3 - 
       (4*I)*a^7*cM^2*w^4 + 20*a^8*cM*m*w^4 - (4*I)*a^7*cM*r*w^4 - 
       (12*I)*a^7*r^2*w^4 + (8*I)*a^5*cM^2*r^2*w^4 + 48*a^6*cM*m*r^2*w^4 + 
       (20*I)*a^5*cM*r^3*w^4 - (20*I)*a^5*r^4*w^4 - (36*I)*a^3*cM^2*r^4*w^4 + 
       16*a^4*cM*m*r^4*w^4 - (16*I)*a^5*m^2*r^4*w^4 - (12*I)*a^3*cM*r^5*w^4 - 
       16*a^4*m*r^5*w^4 - (4*I)*a^3*r^6*w^4 + 20*a^2*cM*m*r^6*w^4 - 
       (24*I)*a^3*m^2*r^6*w^4 - (36*I)*a*cM*r^7*w^4 - 20*a^2*m*r^7*w^4 + 
       (4*I)*a*r^8*w^4 - (8*I)*a*m^2*r^8*w^4 - 4*m*r^9*w^4 - 4*a^9*cM*w^5 - 
       12*a^7*cM*r^2*w^5 - 4*a^5*cM*r^4*w^5 + (4*I)*a^6*m*r^4*w^5 + 
       4*a^5*r^5*w^5 + 4*a^3*cM*r^6*w^5 + (8*I)*a^4*m*r^6*w^5 + 
       8*a^3*r^7*w^5 + (4*I)*a^2*m*r^8*w^5 + 4*a*r^9*w^5)*fR4[r])/
    (18*cM*w^3*X[r]^2) - (r^2*(4*a^2*cM^2*m + (4*I)*a^3*cM*m^2 + 
      4*a^2*cM^2*m^3 + (4*I)*a^3*cM*m^4 - 4*a^2*cM*m*r - 4*a^2*cM*m^3*r - 
      (2*I)*a^3*cM*sss - 2*a^2*cM^2*m*sss - (4*I)*a^3*cM*m^2*sss + 
      (4*I)*a*cM^2*r*sss + 2*a^2*cM*m*r*sss + (4*I)*a*cM^2*m^2*r*sss - 
      (2*I)*a*cM*r^2*sss - (2*I)*a*cM*m^2*r^2*sss + I*a^3*cM*sss^2 - 
      (2*I)*a*cM^2*r*sss^2 + I*a*cM*r^2*sss^2 - 4*a^3*cM^2*w - 
      (12*I)*a^4*cM*m*w - 12*a^3*cM^2*m^2*w - (16*I)*a^4*cM*m^3*w + 
      8*a^3*cM*r*w + (8*I)*a^2*cM^2*m*r*w + 16*a^3*cM*m^2*r*w - 
      12*a*cM^2*r^2*w - (12*I)*a^2*cM*m*r^2*w - 12*a*cM^2*m^2*r^2*w - 
      (8*I)*a^2*cM*m^3*r^2*w + 8*a*cM*r^3*w + (4*I)*a^2*m*r^3*w + 
      4*a*cM*m^2*r^3*w - (4*I)*cM*m*r^4*w - (4*I)*cM*m^3*r^4*w - 
      4*a*m^4*r^4*w + 2*a^3*cM^2*sss*w + (8*I)*a^4*cM*m*sss*w - 
      4*a^3*cM*r*sss*w - (8*I)*a^2*cM^2*m*r*sss*w + 6*a*cM^2*r^2*sss*w + 
      (8*I)*a^2*cM*m*r^2*sss*w - 4*a*cM*r^3*sss*w - (2*I)*a^2*m*r^3*sss*w + 
      (2*I)*cM*m*r^4*sss*w + 2*a*m^2*r^4*sss*w + (8*I)*a^5*cM*w^2 + 
      12*a^4*cM^2*m*w^2 + (24*I)*a^5*cM*m^2*w^2 - (12*I)*a^5*r*w^2 - 
      (8*I)*a^3*cM^2*r*w^2 - 20*a^4*cM*m*r*w^2 + (24*I)*a^3*cM*r^2*w^2 + 
      24*a^2*cM^2*m*r^2*w^2 + (24*I)*a^3*cM*m^2*r^2*w^2 - (8*I)*a^3*r^3*w^2 + 
      8*a^2*cM*m*r^3*w^2 + (8*I)*a*cM*r^4*w^2 - 4*a^2*m*r^4*w^2 + 
      (4*I)*a*cM*m^2*r^4*w^2 + 12*a^2*m^3*r^4*w^2 + (4*I)*a*r^5*w^2 + 
      12*cM*m*r^5*w^2 + (4*I)*a*m^2*r^5*w^2 + 4*m^3*r^6*w^2 - 
      (4*I)*a^5*cM*sss*w^2 + (4*I)*a^3*cM^2*r*sss*w^2 - 
      (6*I)*a^3*cM*r^2*sss*w^2 - (2*I)*a^3*r^3*sss*w^2 + 
      (2*I)*a*cM*r^4*sss*w^2 - 2*a^2*m*r^4*sss*w^2 - (2*I)*a*r^5*sss*w^2 - 
      2*m*r^6*sss*w^2 - 4*a^5*cM^2*w^3 - (16*I)*a^6*cM*m*w^3 + 
      8*a^5*cM*r*w^3 - 12*a^3*cM^2*r^2*w^3 - (24*I)*a^4*cM*m*r^2*w^3 - 
      12*a^3*cM*r^3*w^3 - 8*a^3*r^4*w^3 + (4*I)*a^2*cM*m*r^4*w^3 - 
      12*a^3*m^2*r^4*w^3 - 12*a*cM*r^5*w^3 - 8*a*r^6*w^3 - 8*a*m^2*r^6*w^3 + 
      (4*I)*m*r^7*w^3 + (4*I)*a^7*cM*w^4 + (8*I)*a^5*cM*r^2*w^4 - 
      (4*I)*a^3*cM*r^4*w^4 + 4*a^4*m*r^4*w^4 - (4*I)*a^3*r^5*w^4 + 
      4*a^2*m*r^6*w^4 - (4*I)*a*r^7*w^4)*Derivative[1][fR4][r])/
    (18*cM*w^3*X[r]), f00f14b[r] -> 
  (r^2*(2*a^4*cM*m^2 - (2*I)*a^3*cM^2*m^3 + 2*a^4*cM*m^4 - 4*a^2*cM^2*m^2*r + 
      (2*I)*a^3*cM*m^3*r + 2*a^2*cM*m^2*r^2 - 2*a^4*cM*m^2*sss + 
      4*a^2*cM^2*m^2*r*sss - 2*a^2*cM*m^2*r^2*sss - 12*a^5*cM*m*w + 
      (6*I)*a^4*cM^2*m^2*w - 8*a^5*cM*m^3*w + 36*a^3*cM^2*m*r*w - 
      (2*I)*a^4*cM*m^2*r*w - 20*a^3*cM*m*r^2*w - 24*a*cM^3*m*r^2*w - 
      (4*I)*a^2*cM^2*m^2*r^2*w - 6*a^3*cM*m^3*r^2*w - 2*a^3*m*r^3*w + 
      28*a*cM^2*m*r^3*w + (2*I)*a^2*cM*m^2*r^3*w - 4*a*cM*m*r^4*w - 
      2*a*cM*m^3*r^4*w + (2*I)*a^2*m^4*r^4*w - 2*a*m*r^5*w - 
      (4*I)*cM*m^2*r^5*w + (2*I)*m^2*r^6*w + 4*a^5*cM*m*sss*w - 
      8*a^3*cM^2*m*r*sss*w + 6*a^3*cM*m*r^2*sss*w + a^3*m*r^3*sss*w - 
      4*a*cM^2*m*r^3*sss*w - I*a^2*m^2*r^4*sss*w + a*m*r^5*sss*w + 
      (2*I)*cM*m^2*r^5*sss*w - I*m^2*r^6*sss*w + 10*a^6*cM*w^2 - 
      (6*I)*a^5*cM^2*m*w^2 + 12*a^6*cM*m^2*w^2 + 6*a^6*r*w^2 - 
      32*a^4*cM^2*r*w^2 - (2*I)*a^5*cM*m*r*w^2 - 4*a^4*cM*r^2*w^2 + 
      24*a^2*cM^3*r^2*w^2 + (8*I)*a^3*cM^2*m*r^2*w^2 + 
      18*a^4*cM*m^2*r^2*w^2 + 16*a^4*r^3*w^2 - 8*a^2*cM^2*r^3*w^2 + 
      (8*I)*a^3*cM*m*r^3*w^2 - 34*a^2*cM*r^4*w^2 - (10*I)*a^3*m*r^4*w^2 - 
      (18*I)*a*cM^2*m*r^4*w^2 + 6*a^2*cM*m^2*r^4*w^2 - 
      (6*I)*a^3*m^3*r^4*w^2 + 14*a^2*r^5*w^2 + 24*cM^2*r^5*w^2 + 
      (30*I)*a*cM*m*r^5*w^2 - 4*a^2*m^2*r^5*w^2 - 20*cM*r^6*w^2 - 
      (10*I)*a*m*r^6*w^2 + 14*cM*m^2*r^6*w^2 - (4*I)*a*m^3*r^6*w^2 + 
      4*r^7*w^2 - 6*m^2*r^7*w^2 - 2*a^6*cM*sss*w^2 + 4*a^4*cM^2*r*sss*w^2 - 
      4*a^4*cM*r^2*sss*w^2 + a^4*r^3*sss*w^2 + 4*a^2*cM^2*r^3*sss*w^2 - 
      4*a^2*cM*r^4*sss*w^2 + I*a^3*m*r^4*sss*w^2 + 2*a^2*r^5*sss*w^2 - 
      (2*I)*a*cM*m*r^5*sss*w^2 - 2*cM*r^6*sss*w^2 + I*a*m*r^6*sss*w^2 + 
      r^7*sss*w^2 + (2*I)*a^6*cM^2*w^3 - 8*a^7*cM*m*w^3 + 
      (2*I)*a^6*cM*r*w^3 - (4*I)*a^4*cM^2*r^2*w^3 - 18*a^5*cM*m*r^2*w^3 - 
      (10*I)*a^4*cM*r^3*w^3 - (8*I)*a^4*r^4*w^3 + (18*I)*a^2*cM^2*r^4*w^3 - 
      6*a^3*cM*m*r^4*w^3 + (6*I)*a^4*m^2*r^4*w^3 + (6*I)*a^2*cM*r^5*w^3 + 
      6*a^3*m*r^5*w^3 - (16*I)*a^2*r^6*w^3 - 12*a*cM*m*r^6*w^3 + 
      (8*I)*a^2*m^2*r^6*w^3 + (18*I)*cM*r^7*w^3 + 6*a*m*r^7*w^3 - 
      (8*I)*r^8*w^3 + (2*I)*m^2*r^8*w^3 + 2*a^8*cM*w^4 + 6*a^6*cM*r^2*w^4 + 
      2*a^4*cM*r^4*w^4 - (2*I)*a^5*m*r^4*w^4 - 2*a^4*r^5*w^4 - 
      2*a^2*cM*r^6*w^4 - (4*I)*a^3*m*r^6*w^4 - 4*a^2*r^7*w^4 - 
      (2*I)*a*m*r^8*w^4 - 2*r^9*w^4)*fR4[r])/(9*cM*w^3*X[r]^2) + 
   (r^2*(2*a^2*cM^2*m^2 + (2*I)*a^3*cM*m^3 - 2*a^2*cM*m^2*r - 
      I*a^3*cM*m*sss + (2*I)*a*cM^2*m*r*sss - I*a*cM*m*r^2*sss - 
      (2*I)*a^4*cM*w - 4*a^3*cM^2*m*w - (6*I)*a^4*cM*m^2*w + 
      (4*I)*a^2*cM^2*r*w + 6*a^3*cM*m*r*w - (2*I)*a^2*cM*r^2*w - 
      6*a*cM^2*m*r^2*w - (4*I)*a^2*cM*m^2*r^2*w + 2*a*cM*m*r^3*w + 
      2*a*m*r^4*w - (2*I)*cM*m^2*r^4*w - 2*a*m^3*r^4*w + I*a^4*cM*sss*w - 
      (2*I)*a^2*cM^2*r*sss*w + I*a^2*cM*r^2*sss*w + 2*a^4*cM^2*w^2 + 
      (6*I)*a^5*cM*m*w^2 - 4*a^4*cM*r*w^2 - 6*a^4*r^2*w^2 + 
      6*a^2*cM^2*r^2*w^2 + (8*I)*a^3*cM*m*r^2*w^2 + 6*a^2*cM*r^3*w^2 - 
      8*a^2*r^4*w^2 + 4*a^2*m^2*r^4*w^2 + 6*cM*r^5*w^2 + (2*I)*a*m*r^5*w^2 - 
      2*r^6*w^2 + 2*m^2*r^6*w^2 - (2*I)*a^6*cM*w^3 - (4*I)*a^4*cM*r^2*w^3 + 
      (2*I)*a^2*cM*r^4*w^3 - 2*a^3*m*r^4*w^3 + (2*I)*a^2*r^5*w^3 - 
      2*a*m*r^6*w^3 + (2*I)*r^7*w^3)*Derivative[1][fR4][r])/(9*cM*w^3*X[r]), 
 f00f22a[r] -> (r*(4*a^5*m - (4*I)*a^4*cM*m^2 + 8*a^5*m^3 - 
      (4*I)*a^4*cM*m^4 + 4*a^5*m^5 - 20*a^3*cM*m*r + (8*I)*a^4*m^2*r + 
      (12*I)*a^2*cM^2*m^2*r - 28*a^3*cM*m^3*r + (12*I)*a^4*m^4*r + 
      (12*I)*a^2*cM^2*m^4*r - 8*a^3*cM*m^5*r + (4*I)*a^4*m^6*r + 
      12*a^3*m*r^2 + 24*a*cM^2*m*r^2 - (28*I)*a^2*cM*m^2*r^2 + 
      16*a^3*m^3*r^2 + 24*a*cM^2*m^3*r^2 - (28*I)*a^2*cM*m^4*r^2 + 
      4*a^3*m^5*r^2 - 28*a*cM*m*r^3 + (12*I)*a^2*m^2*r^3 - 28*a*cM*m^3*r^3 + 
      (12*I)*a^2*m^4*r^3 + 8*a*m*r^4 + 8*a*m^3*r^4 - 6*a^5*m*sss + 
      (2*I)*a^4*cM*m^2*sss - 6*a^5*m^3*sss - (4*I)*a^4*r*sss + 
      26*a^3*cM*m*r*sss - (14*I)*a^4*m^2*r*sss - (6*I)*a^2*cM^2*m^2*r*sss + 
      20*a^3*cM*m^3*r*sss - (8*I)*a^4*m^4*r*sss + (16*I)*a^2*cM*r^2*sss - 
      14*a^3*m*r^2*sss - 28*a*cM^2*m*r^2*sss + (42*I)*a^2*cM*m^2*r^2*sss - 
      10*a^3*m^3*r^2*sss - 16*a*cM^2*m^3*r^2*sss + (12*I)*a^2*cM*m^4*r^2*
       sss - (8*I)*a^2*r^3*sss - (16*I)*cM^2*r^3*sss + 30*a*cM*m*r^3*sss - 
      (20*I)*a^2*m^2*r^3*sss - (16*I)*cM^2*m^2*r^3*sss + 
      16*a*cM*m^3*r^3*sss - (6*I)*a^2*m^4*r^3*sss + (16*I)*cM*r^4*sss - 
      8*a*m*r^4*sss + (16*I)*cM*m^2*r^4*sss - 4*a*m^3*r^4*sss - 
      (4*I)*r^5*sss - (4*I)*m^2*r^5*sss + 2*a^5*m*sss^2 + (4*I)*a^4*r*sss^2 - 
      8*a^3*cM*m*r*sss^2 + (5*I)*a^4*m^2*r*sss^2 - (16*I)*a^2*cM*r^2*sss^2 + 
      4*a^3*m*r^2*sss^2 + 8*a*cM^2*m*r^2*sss^2 - (14*I)*a^2*cM*m^2*r^2*
       sss^2 + (8*I)*a^2*r^3*sss^2 + (16*I)*cM^2*r^3*sss^2 - 
      8*a*cM*m*r^3*sss^2 + (7*I)*a^2*m^2*r^3*sss^2 + 
      (8*I)*cM^2*m^2*r^3*sss^2 - (16*I)*cM*r^4*sss^2 + 2*a*m*r^4*sss^2 - 
      (8*I)*cM*m^2*r^4*sss^2 + (4*I)*r^5*sss^2 + (2*I)*m^2*r^5*sss^2 - 
      I*a^4*r*sss^3 + (4*I)*a^2*cM*r^2*sss^3 - (2*I)*a^2*r^3*sss^3 - 
      (4*I)*cM^2*r^3*sss^3 + (4*I)*cM*r^4*sss^3 - I*r^5*sss^3 - 16*a^6*w + 
      (8*I)*a^5*cM*m*w - 40*a^6*m^2*w + (16*I)*a^5*cM*m^3*w - 20*a^6*m^4*w + 
      104*a^4*cM*r*w - (24*I)*a^5*m*r*w - (24*I)*a^3*cM^2*m*r*w + 
      180*a^4*cM*m^2*r*w - (52*I)*a^5*m^3*r*w - (48*I)*a^3*cM^2*m^3*r*w + 
      40*a^4*cM*m^4*r*w - (24*I)*a^5*m^5*r*w - 48*a^4*r^2*w - 
      216*a^2*cM^2*r^2*w + (72*I)*a^3*cM*m*r^2*w - 104*a^4*m^2*r^2*w - 
      272*a^2*cM^2*m^2*r^2*w + (104*I)*a^3*cM*m^3*r^2*w - 36*a^4*m^4*r^2*w + 
      200*a^2*cM*r^3*w + 144*cM^3*r^3*w - (32*I)*a^3*m*r^3*w - 
      (8*I)*a*cM^2*m*r^3*w + 292*a^2*cM*m^2*r^3*w + 144*cM^3*m^2*r^3*w - 
      (60*I)*a^3*m^3*r^3*w + (24*I)*a*cM^2*m^3*r^3*w + 32*a^2*cM*m^4*r^3*w - 
      (16*I)*a^3*m^5*r^3*w - 48*a^2*r^4*w - 200*cM^2*r^4*w + 
      (16*I)*a*cM*m*r^4*w - 80*a^2*m^2*r^4*w - 200*cM^2*m^2*r^4*w - 
      (16*I)*a*cM*m^3*r^4*w - 16*a^2*m^4*r^4*w + 96*cM*r^5*w - 
      (8*I)*a*m*r^5*w + 96*cM*m^2*r^5*w - 16*r^6*w - 16*m^2*r^6*w + 
      12*a^6*sss*w - (4*I)*a^5*cM*m*sss*w + 18*a^6*m^2*sss*w - 
      68*a^4*cM*r*sss*w + (32*I)*a^5*m*r*sss*w + (12*I)*a^3*cM^2*m*r*sss*w - 
      60*a^4*cM*m^2*r*sss*w + (32*I)*a^5*m^3*r*sss*w + 40*a^4*r^2*sss*w + 
      124*a^2*cM^2*r^2*sss*w - (92*I)*a^3*cM*m*r^2*sss*w + 
      46*a^4*m^2*r^2*sss*w + 48*a^2*cM^2*m^2*r^2*sss*w - 
      (48*I)*a^3*cM*m^3*r^2*sss*w - 148*a^2*cM*r^3*sss*w - 
      72*cM^3*r^3*sss*w + (56*I)*a^3*m*r^3*sss*w + (36*I)*a*cM^2*m*r^3*sss*
       w - 96*a^2*cM*m^2*r^3*sss*w + (44*I)*a^3*m^3*r^3*sss*w + 
      44*a^2*r^4*sss*w + 132*cM^2*r^4*sss*w - (64*I)*a*cM*m*r^4*sss*w + 
      36*a^2*m^2*r^4*sss*w + 32*cM^2*m^2*r^4*sss*w - 
      (24*I)*a*cM*m^3*r^4*sss*w - 80*cM*r^5*sss*w + (24*I)*a*m*r^5*sss*w - 
      32*cM*m^2*r^5*sss*w + (12*I)*a*m^3*r^5*sss*w + 16*r^6*sss*w + 
      8*m^2*r^6*sss*w - 2*a^6*sss^2*w + 8*a^4*cM*r*sss^2*w - 
      (10*I)*a^5*m*r*sss^2*w - 8*a^4*r^2*sss^2*w - 8*a^2*cM^2*r^2*sss^2*w + 
      (28*I)*a^3*cM*m*r^2*sss^2*w + 24*a^2*cM*r^3*sss^2*w - 
      (20*I)*a^3*m*r^3*sss^2*w - (16*I)*a*cM^2*m*r^3*sss^2*w - 
      10*a^2*r^4*sss^2*w - 16*cM^2*r^4*sss^2*w + (28*I)*a*cM*m*r^4*sss^2*w + 
      16*cM*r^5*sss^2*w - (10*I)*a*m*r^5*sss^2*w - 4*r^6*sss^2*w - 
      (4*I)*a^6*cM*w^2 + 56*a^7*m*w^2 - (24*I)*a^6*cM*m^2*w^2 + 
      40*a^7*m^3*w^2 + (16*I)*a^6*r*w^2 + (12*I)*a^4*cM^2*r*w^2 - 
      276*a^5*cM*m*r*w^2 + (84*I)*a^6*m^2*r*w^2 + (72*I)*a^4*cM^2*m^2*r*w^2 - 
      80*a^5*cM*m^3*r*w^2 + (60*I)*a^6*m^4*r*w^2 - (44*I)*a^4*cM*r^2*w^2 + 
      176*a^5*m*r^2*w^2 + 472*a^3*cM^2*m*r^2*w^2 - (144*I)*a^4*cM*m^2*r^2*
       w^2 + 104*a^5*m^3*r^2*w^2 + (56*I)*a^4*r^3*w^2 + 
      (8*I)*a^2*cM^2*r^3*w^2 - 560*a^3*cM*m*r^3*w^2 - 288*a*cM^3*m*r^3*w^2 + 
      (152*I)*a^4*m^2*r^3*w^2 - (72*I)*a^2*cM^2*m^2*r^3*w^2 - 
      128*a^3*cM*m^3*r^3*w^2 + (80*I)*a^4*m^4*r^3*w^2 - 
      (140*I)*a^2*cM*r^4*w^2 + 184*a^3*m*r^4*w^2 + 456*a*cM^2*m*r^4*w^2 - 
      (92*I)*a^2*cM*m^2*r^4*w^2 + 84*a^3*m^3*r^4*w^2 + (64*I)*a^2*r^5*w^2 + 
      (108*I)*cM^2*r^5*w^2 - 284*a*cM*m*r^5*w^2 + (88*I)*a^2*m^2*r^5*w^2 + 
      (108*I)*cM^2*m^2*r^5*w^2 - 40*a*cM*m^3*r^5*w^2 + 
      (24*I)*a^2*m^4*r^5*w^2 - (100*I)*cM*r^6*w^2 + 64*a*m*r^6*w^2 - 
      (100*I)*cM*m^2*r^6*w^2 + 20*a*m^3*r^6*w^2 + (24*I)*r^7*w^2 + 
      (24*I)*m^2*r^7*w^2 + (2*I)*a^6*cM*sss*w^2 - 18*a^7*m*sss*w^2 - 
      (18*I)*a^6*r*sss*w^2 - (6*I)*a^4*cM^2*r*sss*w^2 + 
      60*a^5*cM*m*r*sss*w^2 - (48*I)*a^6*m^2*r*sss*w^2 + 
      (50*I)*a^4*cM*r^2*sss*w^2 - 62*a^5*m*r^2*sss*w^2 - 
      48*a^3*cM^2*m*r^2*sss*w^2 + (72*I)*a^4*cM*m^2*r^2*sss*w^2 - 
      (54*I)*a^4*r^3*sss*w^2 - (20*I)*a^2*cM^2*r^3*sss*w^2 + 
      144*a^3*cM*m*r^3*sss*w^2 - (96*I)*a^4*m^2*r^3*sss*w^2 + 
      (110*I)*a^2*cM*r^4*sss*w^2 - 70*a^3*m*r^4*sss*w^2 - 
      64*a*cM^2*m*r^4*sss*w^2 + (72*I)*a^2*cM*m^2*r^4*sss*w^2 - 
      (54*I)*a^2*r^5*sss*w^2 - (54*I)*cM^2*r^5*sss*w^2 + 
      84*a*cM*m*r^5*sss*w^2 - (54*I)*a^2*m^2*r^5*sss*w^2 + 
      (62*I)*cM*r^6*sss*w^2 - 26*a*m*r^6*sss*w^2 + (12*I)*cM*m^2*r^6*sss*
       w^2 - (18*I)*r^7*sss*w^2 - (6*I)*m^2*r^7*sss*w^2 + 
      (5*I)*a^6*r*sss^2*w^2 - (14*I)*a^4*cM*r^2*sss^2*w^2 + 
      (13*I)*a^4*r^3*sss^2*w^2 + (8*I)*a^2*cM^2*r^3*sss^2*w^2 - 
      (20*I)*a^2*cM*r^4*sss^2*w^2 + (11*I)*a^2*r^5*sss^2*w^2 - 
      (6*I)*cM*r^6*sss^2*w^2 + (3*I)*r^7*sss^2*w^2 - 24*a^8*w^3 + 
      (16*I)*a^7*cM*m*w^3 - 40*a^8*m^2*w^3 + 124*a^6*cM*r*w^3 - 
      (60*I)*a^7*m*r*w^3 - (48*I)*a^5*cM^2*m*r*w^3 + 80*a^6*cM*m^2*r*w^3 - 
      (80*I)*a^7*m^3*r*w^3 - 88*a^6*r^2*w^3 - 224*a^4*cM^2*r^2*w^3 + 
      (88*I)*a^5*cM*m*r^2*w^3 - 136*a^6*m^2*r^2*w^3 + 296*a^4*cM*r^3*w^3 + 
      144*a^2*cM^3*r^3*w^3 - (172*I)*a^5*m*r^3*w^3 + 
      (72*I)*a^3*cM^2*m*r^3*w^3 + 192*a^4*cM*m^2*r^3*w^3 - 
      (160*I)*a^5*m^3*r^3*w^3 - 112*a^4*r^4*w^3 - 256*a^2*cM^2*r^4*w^3 + 
      (232*I)*a^3*cM*m*r^4*w^3 - 156*a^4*m^2*r^4*w^3 + 188*a^2*cM*r^5*w^3 - 
      (180*I)*a^3*m*r^5*w^3 - (216*I)*a*cM^2*m*r^5*w^3 + 
      120*a^2*cM*m^2*r^5*w^3 - (96*I)*a^3*m^3*r^5*w^3 - 56*a^2*r^6*w^3 + 
      (208*I)*a*cM*m*r^6*w^3 - 68*a^2*m^2*r^6*w^3 + 16*cM*r^7*w^3 - 
      (68*I)*a*m*r^7*w^3 + 16*cM*m^2*r^7*w^3 - (16*I)*a*m^3*r^7*w^3 - 
      8*r^8*w^3 - 8*m^2*r^8*w^3 + 6*a^8*sss*w^3 - 20*a^6*cM*r*sss*w^3 + 
      (32*I)*a^7*m*r*sss*w^3 + 26*a^6*r^2*sss*w^3 + 16*a^4*cM^2*r^2*sss*w^3 - 
      (48*I)*a^5*cM*m*r^2*sss*w^3 - 64*a^4*cM*r^3*sss*w^3 + 
      (84*I)*a^5*m*r^3*sss*w^3 + 38*a^4*r^4*sss*w^3 + 
      32*a^2*cM^2*r^4*sss*w^3 - (72*I)*a^3*cM*m*r^4*sss*w^3 - 
      52*a^2*cM*r^5*sss*w^3 + (72*I)*a^3*m*r^5*sss*w^3 + 22*a^2*r^6*sss*w^3 - 
      (24*I)*a*cM*m*r^6*sss*w^3 - 8*cM*r^7*sss*w^3 + (20*I)*a*m*r^7*sss*w^3 + 
      4*r^8*sss*w^3 - (4*I)*a^8*cM*w^4 + 20*a^9*m*w^4 + (16*I)*a^8*r*w^4 + 
      (12*I)*a^6*cM^2*r*w^4 - 40*a^7*cM*m*r*w^4 + (60*I)*a^8*m^2*r*w^4 - 
      (20*I)*a^6*cM*r^2*w^4 + 84*a^7*m*r^2*w^4 + (68*I)*a^6*r^3*w^4 - 
      (24*I)*a^4*cM^2*r^3*w^4 - 128*a^5*cM*m*r^3*w^4 + 
      (160*I)*a^6*m^2*r^3*w^4 - (124*I)*a^4*cM*r^4*w^4 + 124*a^5*m*r^4*w^4 + 
      (92*I)*a^4*r^5*w^4 + (108*I)*a^2*cM^2*r^5*w^4 - 120*a^3*cM*m*r^5*w^4 + 
      (144*I)*a^4*m^2*r^5*w^4 - (108*I)*a^2*cM*r^6*w^4 + 76*a^3*m*r^6*w^4 + 
      (44*I)*a^2*r^7*w^4 - 32*a*cM*m*r^7*w^4 + (48*I)*a^2*m^2*r^7*w^4 + 
      16*a*m*r^8*w^4 + (4*I)*r^9*w^4 + (4*I)*m^2*r^9*w^4 - 
      (8*I)*a^8*r*sss*w^4 + (12*I)*a^6*cM*r^2*sss*w^4 - 
      (26*I)*a^6*r^3*sss*w^4 + (24*I)*a^4*cM*r^4*sss*w^4 - 
      (30*I)*a^4*r^5*sss*w^4 + (12*I)*a^2*cM*r^6*sss*w^4 - 
      (14*I)*a^2*r^7*sss*w^4 - (2*I)*r^9*sss*w^4 - 4*a^10*w^5 + 
      8*a^8*cM*r*w^5 - (24*I)*a^9*m*r*w^5 - 20*a^8*r^2*w^5 + 
      32*a^6*cM*r^3*w^5 - (80*I)*a^7*m*r^3*w^5 - 36*a^6*r^4*w^5 + 
      40*a^4*cM*r^5*w^5 - (96*I)*a^5*m*r^5*w^5 - 28*a^4*r^6*w^5 + 
      16*a^2*cM*r^7*w^5 - (48*I)*a^3*m*r^7*w^5 - 8*a^2*r^8*w^5 - 
      (8*I)*a*m*r^9*w^5 + (4*I)*a^10*r*w^6 + (16*I)*a^8*r^3*w^6 + 
      (24*I)*a^6*r^5*w^6 + (16*I)*a^4*r^7*w^6 + (4*I)*a^2*r^9*w^6)*fR4[r])/
    (18*cM*w^3*X[r]^4) + (r*(4*a^3*cM*m + (4*I)*a^4*m^2 + 4*a^3*cM*m^3 + 
      (4*I)*a^4*m^4 - 4*a^3*m*r - 12*a*cM^2*m*r - (8*I)*a^2*cM*m^2*r - 
      8*a^3*m^3*r - 12*a*cM^2*m^3*r - (8*I)*a^2*cM*m^4*r - 4*a^3*m^5*r + 
      20*a*cM*m*r^2 + (4*I)*a^2*m^2*r^2 + 20*a*cM*m^3*r^2 + 
      (4*I)*a^2*m^4*r^2 - 8*a*m*r^3 - 8*a*m^3*r^3 - (2*I)*a^4*sss - 
      2*a^3*cM*m*sss - (4*I)*a^4*m^2*sss + (6*I)*a^2*cM*r*sss + 
      6*a^3*m*r*sss + 6*a*cM^2*m*r*sss + (10*I)*a^2*cM*m^2*r*sss + 
      6*a^3*m^3*r*sss - (2*I)*a^2*r^2*sss - (4*I)*cM^2*r^2*sss - 
      18*a*cM*m*r^2*sss - (4*I)*a^2*m^2*r^2*sss - (4*I)*cM^2*m^2*r^2*sss - 
      8*a*cM*m^3*r^2*sss + (2*I)*cM*r^3*sss + 8*a*m*r^3*sss + 
      (2*I)*cM*m^2*r^3*sss + 4*a*m^3*r^3*sss + I*a^4*sss^2 - 
      (3*I)*a^2*cM*r*sss^2 - 2*a^3*m*r*sss^2 + I*a^2*r^2*sss^2 + 
      (2*I)*cM^2*r^2*sss^2 + 4*a*cM*m*r^2*sss^2 - I*cM*r^3*sss^2 - 
      2*a*m*r^3*sss^2 - 4*a^4*cM*w - (12*I)*a^5*m*w - 12*a^4*cM*m^2*w - 
      (16*I)*a^5*m^3*w + 16*a^4*r*w + 12*a^2*cM^2*r*w + (28*I)*a^3*cM*m*r*w + 
      40*a^4*m^2*r*w + 36*a^2*cM^2*m^2*r*w + (32*I)*a^3*cM*m^3*r*w + 
      20*a^4*m^4*r*w - 60*a^2*cM*r^2*w - (12*I)*a^3*m*r^2*w - 
      (8*I)*a*cM^2*m*r^2*w - 108*a^2*cM*m^2*r^2*w - (16*I)*a^3*m^3*r^2*w + 
      24*a^2*r^3*w + 36*cM^2*r^3*w + (4*I)*a*cM*m*r^3*w + 56*a^2*m^2*r^3*w + 
      36*cM^2*m^2*r^3*w + 12*a^2*m^4*r^3*w - 32*cM*r^4*w - 32*cM*m^2*r^4*w + 
      8*r^5*w + 8*m^2*r^5*w + 2*a^4*cM*sss*w + (8*I)*a^5*m*sss*w - 
      12*a^4*r*sss*w - 6*a^2*cM^2*r*sss*w - (20*I)*a^3*cM*m*r*sss*w - 
      18*a^4*m^2*r*sss*w + 38*a^2*cM*r^2*sss*w + (8*I)*a^3*m*r^2*sss*w + 
      (8*I)*a*cM^2*m*r^2*sss*w + 24*a^2*cM*m^2*r^2*sss*w - 20*a^2*r^3*sss*w - 
      18*cM^2*r^3*sss*w - (4*I)*a*cM*m*r^3*sss*w - 22*a^2*m^2*r^3*sss*w + 
      24*cM*r^4*sss*w + 8*cM*m^2*r^4*sss*w - 8*r^5*sss*w - 4*m^2*r^5*sss*w + 
      2*a^4*r*sss^2*w - 4*a^2*cM*r^2*sss^2*w + 4*a^2*r^3*sss^2*w - 
      4*cM*r^4*sss^2*w + 2*r^5*sss^2*w + (8*I)*a^6*w^2 + 12*a^5*cM*m*w^2 + 
      (24*I)*a^6*m^2*w^2 - (20*I)*a^4*cM*r*w^2 - 56*a^5*m*r*w^2 - 
      36*a^3*cM^2*m*r*w^2 - (48*I)*a^4*cM*m^2*r*w^2 - 40*a^5*m^3*r*w^2 + 
      (8*I)*a^4*r^2*w^2 + (8*I)*a^2*cM^2*r^2*w^2 + 156*a^3*cM*m*r^2*w^2 + 
      (24*I)*a^4*m^2*r^2*w^2 - (4*I)*a^2*cM*r^3*w^2 - 92*a^3*m*r^3*w^2 - 
      72*a*cM^2*m*r^3*w^2 - 48*a^3*m^3*r^3*w^2 - (4*I)*a^2*r^4*w^2 + 
      72*a*cM*m*r^4*w^2 - (4*I)*a^2*m^2*r^4*w^2 + (8*I)*cM*r^5*w^2 - 
      32*a*m*r^5*w^2 + (8*I)*cM*m^2*r^5*w^2 - 12*a*m^3*r^5*w^2 - 
      (4*I)*r^6*w^2 - (4*I)*m^2*r^6*w^2 - (4*I)*a^6*sss*w^2 + 
      (10*I)*a^4*cM*r*sss*w^2 + 18*a^5*m*r*sss*w^2 - (4*I)*a^4*r^2*sss*w^2 - 
      (4*I)*a^2*cM^2*r^2*sss*w^2 - 24*a^3*cM*m*r^2*sss*w^2 + 
      (2*I)*a^2*cM*r^3*sss*w^2 + 32*a^3*m*r^3*sss*w^2 + 
      (2*I)*a^2*r^4*sss*w^2 - 16*a*cM*m*r^4*sss*w^2 - (4*I)*cM*r^5*sss*w^2 + 
      14*a*m*r^5*sss*w^2 + (2*I)*r^6*sss*w^2 - 4*a^6*cM*w^3 - 
      (16*I)*a^7*m*w^3 + 24*a^6*r*w^3 + 12*a^4*cM^2*r*w^3 + 
      (32*I)*a^5*cM*m*r*w^3 + 40*a^6*m^2*r*w^3 - 68*a^4*cM*r^2*w^3 - 
      (16*I)*a^5*m*r^2*w^3 + 44*a^4*r^3*w^3 + 36*a^2*cM^2*r^3*w^3 + 
      72*a^4*m^2*r^3*w^3 - 40*a^2*cM*r^4*w^3 + (8*I)*a^3*m*r^4*w^3 + 
      24*a^2*r^5*w^3 - (16*I)*a*cM*m*r^5*w^3 + 36*a^2*m^2*r^5*w^3 + 
      (8*I)*a*m*r^6*w^3 + 4*r^7*w^3 + 4*m^2*r^7*w^3 - 6*a^6*r*sss*w^3 + 
      8*a^4*cM*r^2*sss*w^3 - 14*a^4*r^3*sss*w^3 + 8*a^2*cM*r^4*sss*w^3 - 
      10*a^2*r^5*sss*w^3 - 2*r^7*sss*w^3 + (4*I)*a^8*w^4 - 
      (8*I)*a^6*cM*r*w^4 - 20*a^7*m*r*w^4 + (4*I)*a^6*r^2*w^4 - 
      48*a^5*m*r^3*w^4 - (4*I)*a^4*r^4*w^4 + (8*I)*a^2*cM*r^5*w^4 - 
      36*a^3*m*r^5*w^4 - (4*I)*a^2*r^6*w^4 - 8*a*m*r^7*w^4 + 4*a^8*r*w^5 + 
      12*a^6*r^3*w^5 + 12*a^4*r^5*w^5 + 4*a^2*r^7*w^5)*Derivative[1][fR4][r])/
    (18*cM*w^3*X[r]^3), f00f22b[r] -> 
  -(r*(2*a^5*m^2 - (2*I)*a^4*cM*m^3 + 2*a^5*m^4 - 10*a^3*cM*m^2*r + 
       (4*I)*a^4*m^3*r + (6*I)*a^2*cM^2*m^3*r - 4*a^3*cM*m^4*r + 
       (2*I)*a^4*m^5*r + 6*a^3*m^2*r^2 + 12*a*cM^2*m^2*r^2 - 
       (14*I)*a^2*cM*m^3*r^2 + 2*a^3*m^4*r^2 - 14*a*cM*m^2*r^3 + 
       (6*I)*a^2*m^3*r^3 + 4*a*m^2*r^4 - 2*a^5*m^2*sss - (2*I)*a^4*m*r*sss + 
       8*a^3*cM*m^2*r*sss - (3*I)*a^4*m^3*r*sss + (8*I)*a^2*cM*m*r^2*sss - 
       4*a^3*m^2*r^2*sss - 8*a*cM^2*m^2*r^2*sss + (6*I)*a^2*cM*m^3*r^2*sss - 
       (4*I)*a^2*m*r^3*sss - (8*I)*cM^2*m*r^3*sss + 8*a*cM*m^2*r^3*sss - 
       (3*I)*a^2*m^3*r^3*sss + (8*I)*cM*m*r^4*sss - 2*a*m^2*r^4*sss - 
       (2*I)*m*r^5*sss + I*a^4*m*r*sss^2 - (4*I)*a^2*cM*m*r^2*sss^2 + 
       (2*I)*a^2*m*r^3*sss^2 + (4*I)*cM^2*m*r^3*sss^2 - 
       (4*I)*cM*m*r^4*sss^2 + I*m*r^5*sss^2 - 12*a^6*m*w + 
       (6*I)*a^5*cM*m^2*w - 8*a^6*m^3*w - (4*I)*a^5*r*w + 68*a^4*cM*m*r*w - 
       (14*I)*a^5*m^2*r*w - (18*I)*a^3*cM^2*m^2*r*w + 16*a^4*cM*m^3*r*w - 
       (10*I)*a^5*m^4*r*w + (16*I)*a^3*cM*r^2*w - 32*a^4*m*r^2*w - 
       124*a^2*cM^2*m*r^2*w + (38*I)*a^3*cM*m^2*r^2*w - 16*a^4*m^3*r^2*w - 
       (8*I)*a^3*r^3*w - (16*I)*a*cM^2*r^3*w + 116*a^2*cM*m*r^3*w + 
       72*cM^3*m*r^3*w - (16*I)*a^3*m^2*r^3*w + (12*I)*a*cM^2*m^2*r^3*w + 
       16*a^2*cM*m^3*r^3*w - (8*I)*a^3*m^4*r^3*w + (16*I)*a*cM*r^4*w - 
       28*a^2*m*r^4*w - 100*cM^2*m*r^4*w - (8*I)*a*cM*m^2*r^4*w - 
       8*a^2*m^3*r^4*w - (4*I)*a*r^5*w + 48*cM*m*r^5*w - 8*m*r^6*w + 
       4*a^6*m*sss*w + (4*I)*a^5*r*sss*w - 16*a^4*cM*m*r*sss*w + 
       (9*I)*a^5*m^2*r*sss*w - (16*I)*a^3*cM*r^2*sss*w + 12*a^4*m*r^2*sss*w + 
       16*a^2*cM^2*m*r^2*sss*w - (18*I)*a^3*cM*m^2*r^2*sss*w + 
       (8*I)*a^3*r^3*sss*w + (16*I)*a*cM^2*r^3*sss*w - 
       32*a^2*cM*m*r^3*sss*w + (15*I)*a^3*m^2*r^3*sss*w - 
       (16*I)*a*cM*r^4*sss*w + 12*a^2*m*r^4*sss*w + 16*cM^2*m*r^4*sss*w - 
       (12*I)*a*cM*m^2*r^4*sss*w + (4*I)*a*r^5*sss*w - 16*cM*m*r^5*sss*w + 
       (6*I)*a*m^2*r^5*sss*w + 4*m*r^6*sss*w - I*a^5*r*sss^2*w + 
       (4*I)*a^3*cM*r^2*sss^2*w - (2*I)*a^3*r^3*sss^2*w - 
       (4*I)*a*cM^2*r^3*sss^2*w + (4*I)*a*cM*r^4*sss^2*w - I*a*r^5*sss^2*w + 
       10*a^7*w^2 - (6*I)*a^6*cM*m*w^2 + 12*a^7*m^2*w^2 - 58*a^5*cM*r*w^2 + 
       (16*I)*a^6*m*r*w^2 + (18*I)*a^4*cM^2*m*r*w^2 - 24*a^5*cM*m^2*r*w^2 + 
       (20*I)*a^6*m^3*r*w^2 + 34*a^5*r^2*w^2 + 112*a^3*cM^2*r^2*w^2 - 
       (34*I)*a^4*cM*m*r^2*w^2 + 36*a^5*m^2*r^2*w^2 - 132*a^3*cM*r^3*w^2 - 
       72*a*cM^3*r^3*w^2 + (36*I)*a^4*m*r^3*w^2 - (24*I)*a^2*cM^2*m*r^3*w^2 - 
       48*a^3*cM*m^2*r^3*w^2 + (32*I)*a^4*m^3*r^3*w^2 + 38*a^3*r^4*w^2 + 
       128*a*cM^2*r^4*w^2 - (54*I)*a^2*cM*m*r^4*w^2 + 34*a^3*m^2*r^4*w^2 - 
       74*a*cM*r^5*w^2 + (32*I)*a^2*m*r^5*w^2 + (54*I)*cM^2*m*r^5*w^2 - 
       20*a*cM*m^2*r^5*w^2 + (12*I)*a^2*m^3*r^5*w^2 + 14*a*r^6*w^2 - 
       (50*I)*cM*m*r^6*w^2 + 10*a*m^2*r^6*w^2 + (12*I)*m*r^7*w^2 - 
       2*a^7*sss*w^2 + 8*a^5*cM*r*sss*w^2 - (9*I)*a^6*m*r*sss*w^2 - 
       8*a^5*r^2*sss*w^2 - 8*a^3*cM^2*r^2*sss*w^2 + (18*I)*a^4*cM*m*r^2*sss*
        w^2 + 24*a^3*cM*r^3*sss*w^2 - (21*I)*a^4*m*r^3*sss*w^2 - 
       10*a^3*r^4*sss*w^2 - 16*a*cM^2*r^4*sss*w^2 + (24*I)*a^2*cM*m*r^4*sss*
        w^2 + 16*a*cM*r^5*sss*w^2 - (15*I)*a^2*m*r^5*sss*w^2 - 
       4*a*r^6*sss*w^2 + (6*I)*cM*m*r^6*sss*w^2 - (3*I)*m*r^7*sss*w^2 + 
       (2*I)*a^7*cM*w^3 - 8*a^8*m*w^3 - (6*I)*a^7*r*w^3 - 
       (6*I)*a^5*cM^2*r*w^3 + 16*a^6*cM*m*r*w^3 - (20*I)*a^7*m^2*r*w^3 + 
       (10*I)*a^5*cM*r^2*w^3 - 32*a^6*m*r^2*w^3 - (26*I)*a^5*r^3*w^3 + 
       (12*I)*a^3*cM^2*r^3*w^3 + 48*a^4*cM*m*r^3*w^3 - 
       (48*I)*a^5*m^2*r^3*w^3 + (62*I)*a^3*cM*r^4*w^3 - 44*a^4*m*r^4*w^3 - 
       (34*I)*a^3*r^5*w^3 - (54*I)*a*cM^2*r^5*w^3 + 40*a^2*cM*m*r^5*w^3 - 
       (36*I)*a^3*m^2*r^5*w^3 + (54*I)*a*cM*r^6*w^3 - 24*a^2*m*r^6*w^3 - 
       (14*I)*a*r^7*w^3 + 8*cM*m*r^7*w^3 - (8*I)*a*m^2*r^7*w^3 - 
       4*m*r^8*w^3 + (3*I)*a^7*r*sss*w^3 - (6*I)*a^5*cM*r^2*sss*w^3 + 
       (9*I)*a^5*r^3*sss*w^3 - (12*I)*a^3*cM*r^4*sss*w^3 + 
       (9*I)*a^3*r^5*sss*w^3 - (6*I)*a*cM*r^6*sss*w^3 + (3*I)*a*r^7*sss*w^3 + 
       2*a^9*w^4 - 4*a^7*cM*r*w^4 + (10*I)*a^8*m*r*w^4 + 10*a^7*r^2*w^4 - 
       16*a^5*cM*r^3*w^4 + (32*I)*a^6*m*r^3*w^4 + 18*a^5*r^4*w^4 - 
       20*a^3*cM*r^5*w^4 + (36*I)*a^4*m*r^5*w^4 + 14*a^3*r^6*w^4 - 
       8*a*cM*r^7*w^4 + (16*I)*a^2*m*r^7*w^4 + 4*a*r^8*w^4 + 
       (2*I)*m*r^9*w^4 - (2*I)*a^9*r*w^5 - (8*I)*a^7*r^3*w^5 - 
       (12*I)*a^5*r^5*w^5 - (8*I)*a^3*r^7*w^5 - (2*I)*a*r^9*w^5)*fR4[r])/
    (9*cM*w^3*X[r]^4) - (r*(2*a^3*cM*m^2 + (2*I)*a^4*m^3 - 2*a^3*m^2*r - 
      6*a*cM^2*m^2*r - (4*I)*a^2*cM*m^3*r - 2*a^3*m^4*r + 10*a*cM*m^2*r^2 + 
      (2*I)*a^2*m^3*r^2 - 4*a*m^2*r^3 - I*a^4*m*sss + (3*I)*a^2*cM*m*r*sss + 
      2*a^3*m^2*r*sss - I*a^2*m*r^2*sss - (2*I)*cM^2*m*r^2*sss - 
      4*a*cM*m^2*r^2*sss + I*cM*m*r^3*sss + 2*a*m^2*r^3*sss - (2*I)*a^5*w - 
      4*a^4*cM*m*w - (6*I)*a^5*m^2*w + (6*I)*a^3*cM*r*w + 12*a^4*m*r*w + 
      12*a^2*cM^2*m*r*w + (12*I)*a^3*cM*m^2*r*w + 8*a^4*m^3*r*w - 
      (2*I)*a^3*r^2*w - (4*I)*a*cM^2*r^2*w - 44*a^2*cM*m*r^2*w - 
      (6*I)*a^3*m^2*r^2*w + (2*I)*a*cM*r^3*w + 18*a^2*m*r^3*w + 
      18*cM^2*m*r^3*w + 6*a^2*m^3*r^3*w - 16*cM*m*r^4*w + 4*m*r^5*w + 
      I*a^5*sss*w - (3*I)*a^3*cM*r*sss*w - 4*a^4*m*r*sss*w + 
      I*a^3*r^2*sss*w + (2*I)*a*cM^2*r^2*sss*w + 8*a^2*cM*m*r^2*sss*w - 
      I*a*cM*r^3*sss*w - 6*a^2*m*r^3*sss*w + 4*cM*m*r^4*sss*w - 
      2*m*r^5*sss*w + 2*a^5*cM*w^2 + (6*I)*a^6*m*w^2 - 10*a^5*r*w^2 - 
      6*a^3*cM^2*r*w^2 - (12*I)*a^4*cM*m*r*w^2 - 12*a^5*m^2*r*w^2 + 
      34*a^3*cM*r^2*w^2 + (6*I)*a^4*m*r^2*w^2 - 16*a^3*r^3*w^2 - 
      18*a*cM^2*r^3*w^2 - 18*a^3*m^2*r^3*w^2 + 20*a*cM*r^4*w^2 - 
      (2*I)*a^2*m*r^4*w^2 - 6*a*r^5*w^2 + (4*I)*cM*m*r^5*w^2 - 
      6*a*m^2*r^5*w^2 - (2*I)*m*r^6*w^2 + 2*a^5*r*sss*w^2 - 
      4*a^3*cM*r^2*sss*w^2 + 4*a^3*r^3*sss*w^2 - 4*a*cM*r^4*sss*w^2 + 
      2*a*r^5*sss*w^2 - (2*I)*a^7*w^3 + (4*I)*a^5*cM*r*w^3 + 8*a^6*m*r*w^3 - 
      (2*I)*a^5*r^2*w^3 + 18*a^4*m*r^3*w^3 + (2*I)*a^3*r^4*w^3 - 
      (4*I)*a*cM*r^5*w^3 + 12*a^2*m*r^5*w^3 + (2*I)*a*r^6*w^3 + 2*m*r^7*w^3 - 
      2*a^7*r*w^4 - 6*a^5*r^3*w^4 - 6*a^3*r^5*w^4 - 2*a*r^7*w^4)*
     Derivative[1][fR4][r])/(9*cM*w^3*X[r]^3), 
 f00f23a[r] -> ((-I/9)*r*(2*a^4*m - (2*I)*a^3*cM*m^2 + 4*a^4*m^3 - 
      (2*I)*a^3*cM*m^4 + 2*a^4*m^5 - 8*a^2*cM*m*r + (4*I)*a^3*m^2*r + 
      (4*I)*a*cM^2*m^2*r - 10*a^2*cM*m^3*r + (6*I)*a^3*m^4*r + 
      (4*I)*a*cM^2*m^4*r - 2*a^2*cM*m^5*r + (2*I)*a^3*m^6*r + 4*a^2*m*r^2 + 
      8*cM^2*m*r^2 - (10*I)*a*cM*m^2*r^2 + 4*a^2*m^3*r^2 + 8*cM^2*m^3*r^2 - 
      (10*I)*a*cM*m^4*r^2 - 8*cM*m*r^3 + (4*I)*a*m^2*r^3 - 8*cM*m^3*r^3 + 
      (4*I)*a*m^4*r^3 + 2*m*r^4 + 2*m^3*r^4 - 3*a^4*m*sss + 
      (2*I)*a^3*cM*m^2*sss - 3*a^4*m^3*sss + 12*a^2*cM*m*r*sss - 
      (6*I)*a^3*m^2*r*sss - (4*I)*a*cM^2*m^2*r*sss + 6*a^2*cM*m^3*r*sss - 
      (4*I)*a^3*m^4*r*sss - 6*a^2*m*r^2*sss - 12*cM^2*m*r^2*sss + 
      (14*I)*a*cM*m^2*r^2*sss - 2*a^2*m^3*r^2*sss - 4*cM^2*m^3*r^2*sss + 
      (4*I)*a*cM*m^4*r^2*sss + 12*cM*m*r^3*sss - (6*I)*a*m^2*r^3*sss + 
      4*cM*m^3*r^3*sss - (2*I)*a*m^4*r^3*sss - 3*m*r^4*sss - m^3*r^4*sss + 
      a^4*m*sss^2 - 4*a^2*cM*m*r*sss^2 + (2*I)*a^3*m^2*r*sss^2 + 
      2*a^2*m*r^2*sss^2 + 4*cM^2*m*r^2*sss^2 - (4*I)*a*cM*m^2*r^2*sss^2 - 
      4*cM*m*r^3*sss^2 + (2*I)*a*m^2*r^3*sss^2 + m*r^4*sss^2 - 8*a^5*w + 
      (10*I)*a^4*cM*m*w - 20*a^5*m^2*w + (8*I)*a^4*cM*m^3*w - 10*a^5*m^4*w + 
      32*a^3*cM*r*w - (24*I)*a^4*m*r*w - (20*I)*a^2*cM^2*m*r*w + 
      40*a^3*cM*m^2*r*w - (32*I)*a^4*m^3*r*w - (16*I)*a^2*cM^2*m^3*r*w + 
      10*a^3*cM*m^4*r*w - (12*I)*a^4*m^5*r*w - 16*a^3*r^2*w - 
      32*a*cM^2*r^2*w + (68*I)*a^2*cM*m*r^2*w - 20*a^3*m^2*r^2*w - 
      24*a*cM^2*m^2*r^2*w + (44*I)*a^2*cM*m^3*r^2*w - 8*a^3*m^4*r^2*w + 
      32*a*cM*r^3*w - (32*I)*a^2*m*r^3*w - (20*I)*cM^2*m*r^3*w + 
      32*a*cM*m^2*r^3*w - (26*I)*a^2*m^3*r^3*w - (4*I)*cM^2*m^3*r^3*w + 
      16*a*cM*m^4*r^3*w - (6*I)*a^2*m^5*r^3*w - 8*a*r^4*w + 
      (26*I)*cM*m*r^4*w - 8*a*m^2*r^4*w + (10*I)*cM*m^3*r^4*w - 
      6*a*m^4*r^4*w - (8*I)*m*r^5*w - (4*I)*m^3*r^5*w + 6*a^5*sss*w - 
      (4*I)*a^4*cM*m*sss*w + 9*a^5*m^2*sss*w - 24*a^3*cM*r*sss*w + 
      (20*I)*a^4*m*r*sss*w + (8*I)*a^2*cM^2*m*r*sss*w - 
      18*a^3*cM*m^2*r*sss*w + (16*I)*a^4*m^3*r*sss*w + 12*a^3*r^2*sss*w + 
      24*a*cM^2*r^2*sss*w - (50*I)*a^2*cM*m*r^2*sss*w + 
      14*a^3*m^2*r^2*sss*w + 12*a*cM^2*m^2*r^2*sss*w - 
      (16*I)*a^2*cM*m^3*r^2*sss*w - 24*a*cM*r^3*sss*w + 
      (28*I)*a^2*m*r^3*sss*w + (12*I)*cM^2*m*r^3*sss*w - 
      24*a*cM*m^2*r^3*sss*w + (16*I)*a^2*m^3*r^3*sss*w + 6*a*r^4*sss*w - 
      (22*I)*cM*m*r^4*sss*w + 7*a*m^2*r^4*sss*w - (4*I)*cM*m^3*r^4*sss*w + 
      (8*I)*m*r^5*sss*w + (2*I)*m^3*r^5*sss*w - a^5*sss^2*w + 
      4*a^3*cM*r*sss^2*w - (4*I)*a^4*m*r*sss^2*w - 2*a^3*r^2*sss^2*w - 
      4*a*cM^2*r^2*sss^2*w + (8*I)*a^2*cM*m*r^2*sss^2*w + 
      4*a*cM*r^3*sss^2*w - (6*I)*a^2*m*r^3*sss^2*w - a*r^4*sss^2*w + 
      (4*I)*cM*m*r^4*sss^2*w - (2*I)*m*r^5*sss^2*w - (8*I)*a^5*cM*w^2 + 
      28*a^6*m*w^2 - (12*I)*a^5*cM*m^2*w^2 + 20*a^6*m^3*w^2 + 
      (20*I)*a^5*r*w^2 + (16*I)*a^3*cM^2*r*w^2 - 50*a^4*cM*m*r*w^2 + 
      (60*I)*a^5*m^2*r*w^2 + (24*I)*a^3*cM^2*m^2*r*w^2 - 
      20*a^4*cM*m^3*r*w^2 + (30*I)*a^5*m^4*r*w^2 - (64*I)*a^3*cM*r^2*w^2 + 
      60*a^4*m*r^2*w^2 + 24*a^2*cM^2*m*r^2*w^2 - (72*I)*a^3*cM*m^2*r^2*w^2 + 
      32*a^4*m^3*r^2*w^2 + (40*I)*a^3*r^3*w^2 + (32*I)*a*cM^2*r^3*w^2 - 
      92*a^2*cM*m*r^3*w^2 + (82*I)*a^3*m^2*r^3*w^2 + 
      (12*I)*a*cM^2*m^2*r^3*w^2 - 64*a^2*cM*m^3*r^3*w^2 + 
      (30*I)*a^3*m^4*r^3*w^2 - (56*I)*a*cM*r^4*w^2 + 34*a^2*m*r^4*w^2 - 
      (46*I)*a*cM*m^2*r^4*w^2 + 26*a^2*m^3*r^4*w^2 + (20*I)*a*r^5*w^2 - 
      6*cM*m*r^5*w^2 + (24*I)*a*m^2*r^5*w^2 - 14*cM*m^3*r^5*w^2 + 
      (6*I)*a*m^4*r^5*w^2 + 2*m*r^6*w^2 + 6*m^3*r^6*w^2 + 
      (2*I)*a^5*cM*sss*w^2 - 9*a^6*m*sss*w^2 - (14*I)*a^5*r*sss*w^2 - 
      (4*I)*a^3*cM^2*r*sss*w^2 + 18*a^4*cM*m*r*sss*w^2 - 
      (24*I)*a^5*m^2*r*sss*w^2 + (36*I)*a^3*cM*r^2*sss*w^2 - 
      22*a^4*m*r^2*sss*w^2 - 12*a^2*cM^2*m*r^2*sss*w^2 + 
      (24*I)*a^3*cM*m^2*r^2*sss*w^2 - (28*I)*a^3*r^3*sss*w^2 - 
      (12*I)*a*cM^2*r^3*sss*w^2 + 36*a^2*cM*m*r^3*sss*w^2 - 
      (36*I)*a^3*m^2*r^3*sss*w^2 + (34*I)*a*cM*r^4*sss*w^2 - 
      17*a^2*m*r^4*sss*w^2 + (12*I)*a*cM*m^2*r^4*sss*w^2 - 
      (14*I)*a*r^5*sss*w^2 + 10*cM*m*r^5*sss*w^2 - (12*I)*a*m^2*r^5*sss*w^2 - 
      4*m*r^6*sss*w^2 + (2*I)*a^5*r*sss^2*w^2 - (4*I)*a^3*cM*r^2*sss^2*w^2 + 
      (4*I)*a^3*r^3*sss^2*w^2 - (4*I)*a*cM*r^4*sss^2*w^2 + 
      (2*I)*a*r^5*sss^2*w^2 - 12*a^7*w^3 + (8*I)*a^6*cM*m*w^3 - 
      20*a^7*m^2*w^3 + 20*a^5*cM*r*w^3 - (48*I)*a^6*m*r*w^3 - 
      (16*I)*a^4*cM^2*m*r*w^3 + 20*a^5*cM*m^2*r*w^3 - (40*I)*a^6*m^3*r*w^3 - 
      44*a^5*r^2*w^3 - 8*a^3*cM^2*r^2*w^3 + (52*I)*a^4*cM*m*r^2*w^3 - 
      48*a^5*m^2*r^2*w^3 + 68*a^3*cM*r^3*w^3 - (102*I)*a^4*m*r^3*w^3 - 
      (12*I)*a^2*cM^2*m*r^3*w^3 + 96*a^3*cM*m^2*r^3*w^3 - 
      (60*I)*a^4*m^3*r^3*w^3 - 52*a^3*r^4*w^3 + (62*I)*a^2*cM*m*r^4*w^3 - 
      42*a^3*m^2*r^4*w^3 + 48*a*cM*r^5*w^3 - (62*I)*a^2*m*r^5*w^3 + 
      42*a*cM*m^2*r^5*w^3 - (24*I)*a^2*m^3*r^5*w^3 - 20*a*r^6*w^3 + 
      (14*I)*cM*m*r^6*w^3 - 12*a*m^2*r^6*w^3 - (8*I)*m*r^7*w^3 - 
      (2*I)*m^3*r^7*w^3 + 3*a^7*sss*w^3 - 6*a^5*cM*r*sss*w^3 + 
      (16*I)*a^6*m*r*sss*w^3 + 10*a^5*r^2*sss*w^3 + 4*a^3*cM^2*r^2*sss*w^3 - 
      (16*I)*a^4*cM*m*r^2*sss*w^3 - 16*a^3*cM*r^3*sss*w^3 + 
      (32*I)*a^4*m*r^3*sss*w^3 + 11*a^3*r^4*sss*w^3 - 
      (12*I)*a^2*cM*m*r^4*sss*w^3 - 10*a*cM*r^5*sss*w^3 + 
      (18*I)*a^2*m*r^5*sss*w^3 + 4*a*r^6*sss*w^3 + (2*I)*m*r^7*sss*w^3 - 
      (2*I)*a^7*cM*w^4 + 10*a^8*m*w^4 + (14*I)*a^7*r*w^4 + 
      (4*I)*a^5*cM^2*r*w^4 - 10*a^6*cM*m*r*w^4 + (30*I)*a^7*m^2*r*w^4 - 
      (14*I)*a^5*cM*r^2*w^4 + 32*a^6*m*r^2*w^4 + (42*I)*a^5*r^3*w^4 + 
      (4*I)*a^3*cM^2*r^3*w^4 - 64*a^4*cM*m*r^3*w^4 + (60*I)*a^5*m^2*r^3*w^4 - 
      (26*I)*a^3*cM*r^4*w^4 + 30*a^4*m*r^4*w^4 + (42*I)*a^3*r^5*w^4 - 
      42*a^2*cM*m*r^5*w^4 + (36*I)*a^3*m^2*r^5*w^4 - (14*I)*a*cM*r^6*w^4 + 
      6*a^2*m*r^6*w^4 + (14*I)*a*r^7*w^4 + (6*I)*a*m^2*r^7*w^4 - 
      2*m*r^8*w^4 - (4*I)*a^7*r*sss*w^4 + (4*I)*a^5*cM*r^2*sss*w^4 - 
      (10*I)*a^5*r^3*sss*w^4 + (4*I)*a^3*cM*r^4*sss*w^4 - 
      (8*I)*a^3*r^5*sss*w^4 - (2*I)*a*r^7*sss*w^4 - 2*a^9*w^5 + 
      2*a^7*cM*r*w^5 - (12*I)*a^8*m*r*w^5 - 8*a^7*r^2*w^5 + 
      16*a^5*cM*r^3*w^5 - (30*I)*a^6*m*r^3*w^5 - 8*a^5*r^4*w^5 + 
      14*a^3*cM*r^5*w^5 - (24*I)*a^4*m*r^5*w^5 - (6*I)*a^2*m*r^7*w^5 + 
      2*a*r^8*w^5 + (2*I)*a^9*r*w^6 + (6*I)*a^7*r^3*w^6 + (6*I)*a^5*r^5*w^6 + 
      (2*I)*a^3*r^7*w^6)*fR4[r])/(cM*w^3*X[r]^3) - 
   ((I/9)*r*(2*a^2*cM*m + (2*I)*a^3*m^2 + 2*a^2*cM*m^3 + (2*I)*a^3*m^4 - 
      2*a^2*m*r - 4*cM^2*m*r - (2*I)*a*cM*m^2*r - 4*a^2*m^3*r - 
      4*cM^2*m^3*r - (2*I)*a*cM*m^4*r - 2*a^2*m^5*r + 6*cM*m*r^2 + 
      6*cM*m^3*r^2 - 2*m*r^3 - 2*m^3*r^3 - 2*a^2*cM*m*sss - 
      (2*I)*a^3*m^2*sss + 3*a^2*m*r*sss + 4*cM^2*m*r*sss + 
      (2*I)*a*cM*m^2*r*sss + 3*a^2*m^3*r*sss - 8*cM*m*r^2*sss - 
      2*cM*m^3*r^2*sss + 3*m*r^3*sss + m^3*r^3*sss - a^2*m*r*sss^2 + 
      2*cM*m*r^2*sss^2 - m*r^3*sss^2 - 8*a^3*cM*w - (12*I)*a^4*m*w - 
      6*a^3*cM*m^2*w - (8*I)*a^4*m^3*w + 8*a^3*r*w + 16*a*cM^2*r*w + 
      (14*I)*a^2*cM*m*r*w + 20*a^3*m^2*r*w + 12*a*cM^2*m^2*r*w + 
      (8*I)*a^2*cM*m^3*r*w + 10*a^3*m^4*r*w - 24*a*cM*r^2*w - 
      (2*I)*a^2*m*r^2*w - 20*a*cM*m^2*r^2*w + 8*a*r^3*w - (2*I)*cM*m*r^3*w + 
      10*a*m^2*r^3*w + (2*I)*cM*m^3*r^3*w + 4*a*m^4*r^3*w + (2*I)*m*r^4*w + 
      2*a^3*cM*sss*w + (4*I)*a^4*m*sss*w - 6*a^3*r*sss*w - 4*a*cM^2*r*sss*w - 
      (4*I)*a^2*cM*m*r*sss*w - 9*a^3*m^2*r*sss*w + 14*a*cM*r^2*sss*w + 
      I*a^2*m*r^2*sss*w + 6*a*cM*m^2*r^2*sss*w - 6*a*r^3*sss*w - 
      7*a*m^2*r^3*sss*w - I*m*r^4*sss*w + a^3*r*sss^2*w - 
      2*a*cM*r^2*sss^2*w + a*r^3*sss^2*w + (10*I)*a^5*w^2 + 6*a^4*cM*m*w^2 + 
      (12*I)*a^5*m^2*w^2 - (12*I)*a^3*cM*r*w^2 - 28*a^4*m*r*w^2 - 
      12*a^2*cM^2*m*r*w^2 - (12*I)*a^3*cM*m^2*r*w^2 - 20*a^4*m^3*r*w^2 + 
      (8*I)*a^3*r^2*w^2 + 22*a^2*cM*m*r^2*w^2 - (4*I)*a*cM*r^3*w^2 - 
      28*a^2*m*r^3*w^2 - (6*I)*a*cM*m^2*r^3*w^2 - 16*a^2*m^3*r^3*w^2 - 
      (2*I)*a*r^4*w^2 + 2*cM*m*r^4*w^2 - (4*I)*a*m^2*r^4*w^2 - 2*m*r^5*w^2 - 
      2*m^3*r^5*w^2 - (2*I)*a^5*sss*w^2 + (2*I)*a^3*cM*r*sss*w^2 + 
      9*a^4*m*r*sss*w^2 - I*a^3*r^2*sss*w^2 - 6*a^2*cM*m*r^2*sss*w^2 + 
      11*a^2*m*r^3*sss*w^2 + I*a*r^4*sss*w^2 + 2*m*r^5*sss*w^2 - 
      2*a^5*cM*w^3 - (8*I)*a^6*m*w^3 + 12*a^5*r*w^3 + 4*a^3*cM^2*r*w^3 + 
      (8*I)*a^4*cM*m*r*w^3 + 20*a^5*m^2*r*w^3 - 8*a^3*cM*r^2*w^3 + 
      20*a^3*r^3*w^3 + (6*I)*a^2*cM*m*r^3*w^3 + 24*a^3*m^2*r^3*w^3 - 
      2*a*cM*r^4*w^3 + (8*I)*a^2*m*r^4*w^3 + 8*a*r^5*w^3 + 6*a*m^2*r^5*w^3 + 
      (2*I)*m*r^6*w^3 - 3*a^5*r*sss*w^3 + 2*a^3*cM*r^2*sss*w^3 - 
      5*a^3*r^3*sss*w^3 - 2*a*r^5*sss*w^3 + (2*I)*a^7*w^4 - 
      (2*I)*a^5*cM*r*w^4 - 10*a^6*m*r*w^4 - (2*I)*a^3*cM*r^3*w^4 - 
      16*a^4*m*r^3*w^4 - (4*I)*a^3*r^4*w^4 - 6*a^2*m*r^5*w^4 - 
      (2*I)*a*r^6*w^4 + 2*a^7*r*w^5 + 4*a^5*r^3*w^5 + 2*a^3*r^5*w^5)*
     Derivative[1][fR4][r])/(cM*w^3*X[r]^2), 
 f00f23b[r] -> ((I/18)*r*(4*a^4*m^2 - (4*I)*a^3*cM*m^3 + 4*a^4*m^4 - 
      16*a^2*cM*m^2*r + (8*I)*a^3*m^3*r + (8*I)*a*cM^2*m^3*r - 
      4*a^2*cM*m^4*r + (4*I)*a^3*m^5*r + 8*a^2*m^2*r^2 + 16*cM^2*m^2*r^2 - 
      (20*I)*a*cM*m^3*r^2 - 16*cM*m^2*r^3 + (8*I)*a*m^3*r^3 + 4*m^2*r^4 - 
      2*a^4*sss + (2*I)*a^3*cM*m*sss - 4*a^4*m^2*sss + 8*a^2*cM*r*sss - 
      (4*I)*a^3*m*r*sss - (4*I)*a*cM^2*m*r*sss + 10*a^2*cM*m^2*r*sss - 
      (6*I)*a^3*m^3*r*sss - 4*a^2*r^2*sss - 8*cM^2*r^2*sss + 
      (10*I)*a*cM*m*r^2*sss - 4*a^2*m^2*r^2*sss - 8*cM^2*m^2*r^2*sss + 
      (8*I)*a*cM*m^3*r^2*sss + 8*cM*r^3*sss - (4*I)*a*m*r^3*sss + 
      8*cM*m^2*r^3*sss - (4*I)*a*m^3*r^3*sss - 2*r^4*sss - 2*m^2*r^4*sss + 
      a^4*sss^2 - 4*a^2*cM*r*sss^2 + (2*I)*a^3*m*r*sss^2 + 2*a^2*r^2*sss^2 + 
      4*cM^2*r^2*sss^2 - (4*I)*a*cM*m*r^2*sss^2 - 4*cM*r^3*sss^2 + 
      (2*I)*a*m*r^3*sss^2 + r^4*sss^2 - 12*a^5*m*w + (12*I)*a^4*cM*m^2*w - 
      16*a^5*m^3*w - (8*I)*a^4*r*w + 40*a^3*cM*m*r*w - (28*I)*a^4*m^2*r*w - 
      (24*I)*a^2*cM^2*m^2*r*w + 16*a^3*cM*m^3*r*w - (20*I)*a^4*m^4*r*w + 
      (32*I)*a^2*cM*r^2*w - 12*a^3*m*r^2*w - 32*a*cM^2*m*r^2*w + 
      (68*I)*a^2*cM*m^2*r^2*w - 16*a^3*m^3*r^2*w - (16*I)*a^2*r^3*w - 
      (32*I)*cM^2*r^3*w + 16*a*cM*m*r^3*w - (32*I)*a^2*m^2*r^3*w - 
      (8*I)*cM^2*m^2*r^3*w + 32*a*cM*m^3*r^3*w - (12*I)*a^2*m^4*r^3*w + 
      (32*I)*cM*r^4*w + (20*I)*cM*m^2*r^4*w - 12*a*m^3*r^4*w - (8*I)*r^5*w - 
      (8*I)*m^2*r^5*w - (2*I)*a^4*cM*sss*w + 8*a^5*m*sss*w + 
      (8*I)*a^4*r*sss*w + (4*I)*a^2*cM^2*r*sss*w - 20*a^3*cM*m*r*sss*w + 
      (18*I)*a^4*m^2*r*sss*w - (28*I)*a^2*cM*r^2*sss*w + 14*a^3*m*r^2*sss*w + 
      16*a*cM^2*m*r^2*sss*w - (24*I)*a^2*cM*m^2*r^2*sss*w + 
      (16*I)*a^2*r^3*sss*w + (20*I)*cM^2*r^3*sss*w - 24*a*cM*m*r^3*sss*w + 
      (22*I)*a^2*m^2*r^3*sss*w - (26*I)*cM*r^4*sss*w + 6*a*m*r^4*sss*w - 
      (8*I)*cM*m^2*r^4*sss*w + (8*I)*r^5*sss*w + (4*I)*m^2*r^5*sss*w - 
      (2*I)*a^4*r*sss^2*w + (4*I)*a^2*cM*r^2*sss^2*w - 
      (4*I)*a^2*r^3*sss^2*w + (4*I)*cM*r^4*sss^2*w - (2*I)*r^5*sss^2*w + 
      8*a^6*w^2 - (12*I)*a^5*cM*m*w^2 + 24*a^6*m^2*w^2 - 24*a^4*cM*r*w^2 + 
      (32*I)*a^5*m*r*w^2 + (24*I)*a^3*cM^2*m*r*w^2 - 24*a^4*cM*m^2*r*w^2 + 
      (40*I)*a^5*m^3*r*w^2 + 8*a^4*r^2*w^2 + 16*a^2*cM^2*r^2*w^2 - 
      (76*I)*a^3*cM*m*r^2*w^2 + 48*a^4*m^2*r^2*w^2 - 8*a^2*cM*r^3*w^2 + 
      (60*I)*a^3*m*r^3*w^2 + (16*I)*a*cM^2*m*r^3*w^2 - 
      96*a^2*cM*m^2*r^3*w^2 + (48*I)*a^3*m^3*r^3*w^2 - 8*a^2*r^4*w^2 - 
      (72*I)*a*cM*m*r^4*w^2 + 40*a^2*m^2*r^4*w^2 + 16*cM*r^5*w^2 + 
      (28*I)*a*m*r^5*w^2 - 28*cM*m^2*r^5*w^2 + (12*I)*a*m^3*r^5*w^2 - 
      8*r^6*w^2 + 12*m^2*r^6*w^2 - 4*a^6*sss*w^2 + 10*a^4*cM*r*sss*w^2 - 
      (18*I)*a^5*m*r*sss*w^2 - 10*a^4*r^2*sss*w^2 - 8*a^2*cM^2*r^2*sss*w^2 + 
      (24*I)*a^3*cM*m*r^2*sss*w^2 + 16*a^2*cM*r^3*sss*w^2 - 
      (32*I)*a^3*m*r^3*sss*w^2 - 8*a^2*r^4*sss*w^2 + 
      (16*I)*a*cM*m*r^4*sss*w^2 + 6*cM*r^5*sss*w^2 - (14*I)*a*m*r^5*sss*w^2 - 
      2*r^6*sss*w^2 + (4*I)*a^6*cM*w^3 - 16*a^7*m*w^3 - (12*I)*a^6*r*w^3 - 
      (8*I)*a^4*cM^2*r*w^3 + 16*a^5*cM*m*r*w^3 - (40*I)*a^6*m^2*r*w^3 + 
      (28*I)*a^4*cM*r^2*w^3 - 48*a^5*m*r^2*w^3 - (36*I)*a^4*r^3*w^3 - 
      (8*I)*a^2*cM^2*r^3*w^3 + 96*a^3*cM*m*r^3*w^3 - (72*I)*a^4*m^2*r^3*w^3 + 
      (52*I)*a^2*cM*r^4*w^3 - 44*a^3*m*r^4*w^3 - (36*I)*a^2*r^5*w^3 + 
      56*a*cM*m*r^5*w^3 - (36*I)*a^2*m^2*r^5*w^3 + (28*I)*cM*r^6*w^3 - 
      12*a*m*r^6*w^3 - (12*I)*r^7*w^3 - (4*I)*m^2*r^7*w^3 + 
      (6*I)*a^6*r*sss*w^3 - (8*I)*a^4*cM*r^2*sss*w^3 + 
      (14*I)*a^4*r^3*sss*w^3 - (8*I)*a^2*cM*r^4*sss*w^3 + 
      (10*I)*a^2*r^5*sss*w^3 + (2*I)*r^7*sss*w^3 + 4*a^8*w^4 - 
      4*a^6*cM*r*w^4 + (20*I)*a^7*m*r*w^4 + 16*a^6*r^2*w^4 - 
      32*a^4*cM*r^3*w^4 + (48*I)*a^5*m*r^3*w^4 + 16*a^4*r^4*w^4 - 
      28*a^2*cM*r^5*w^4 + (36*I)*a^3*m*r^5*w^4 + (8*I)*a*m*r^7*w^4 - 
      4*r^8*w^4 - (4*I)*a^8*r*w^5 - (12*I)*a^6*r^3*w^5 - (12*I)*a^4*r^5*w^5 - 
      (4*I)*a^2*r^7*w^5)*fR4[r])/(cM*w^3*X[r]^3) + 
   ((I/18)*r*(4*a^2*cM*m^2 + (4*I)*a^3*m^3 - 4*a^2*m^2*r - 8*cM^2*m^2*r - 
      (4*I)*a*cM*m^3*r - 4*a^2*m^4*r + 12*cM*m^2*r^2 - 4*m^2*r^3 - 
      2*a^2*cM*sss - (2*I)*a^3*m*sss + 2*a^2*r*sss + 4*cM^2*r*sss + 
      (2*I)*a*cM*m*r*sss + 4*a^2*m^2*r*sss - 6*cM*r^2*sss - 
      4*cM*m^2*r^2*sss + 2*r^3*sss + 2*m^2*r^3*sss - a^2*r*sss^2 + 
      2*cM*r^2*sss^2 - r^3*sss^2 - (4*I)*a^4*w - 8*a^3*cM*m*w - 
      (12*I)*a^4*m^2*w + (8*I)*a^2*cM*r*w + 12*a^3*m*r*w + 16*a*cM^2*m*r*w + 
      (12*I)*a^2*cM*m^2*r*w + 16*a^3*m^3*r*w - 28*a*cM*m*r^2*w - 
      (8*I)*cM*r^3*w + 8*a*m*r^3*w + (4*I)*cM*m^2*r^3*w + 8*a*m^3*r^3*w + 
      (4*I)*r^4*w + (2*I)*a^4*sss*w - (2*I)*a^2*cM*r*sss*w - 
      8*a^3*m*r*sss*w + 8*a*cM*m*r^2*sss*w + (2*I)*cM*r^3*sss*w - 
      8*a*m*r^3*sss*w - (2*I)*r^4*sss*w + 4*a^4*cM*w^2 + (12*I)*a^5*m*w^2 - 
      8*a^4*r*w^2 - 8*a^2*cM^2*r*w^2 - (12*I)*a^3*cM*m*r*w^2 - 
      24*a^4*m^2*r*w^2 + 16*a^2*cM*r^2*w^2 - 8*a^2*r^3*w^2 - 
      (8*I)*a*cM*m*r^3*w^2 - 24*a^2*m^2*r^3*w^2 + 4*cM*r^4*w^2 - 
      (8*I)*a*m*r^4*w^2 - 4*m^2*r^5*w^2 + 4*a^4*r*sss*w^2 - 
      4*a^2*cM*r^2*sss*w^2 + 6*a^2*r^3*sss*w^2 + 2*r^5*sss*w^2 - 
      (4*I)*a^6*w^3 + (4*I)*a^4*cM*r*w^3 + 16*a^5*m*r*w^3 + 
      (4*I)*a^2*cM*r^3*w^3 + 24*a^3*m*r^3*w^3 + (8*I)*a^2*r^4*w^3 + 
      8*a*m*r^5*w^3 + (4*I)*r^6*w^3 - 4*a^6*r*w^4 - 8*a^4*r^3*w^4 - 
      4*a^2*r^5*w^4)*Derivative[1][fR4][r])/(cM*w^3*X[r]^2), 
 f00f24a[r] -> -(r^2*(4*a^4*cM*m - (4*I)*a^3*cM^2*m^2 + 8*a^4*cM*m^3 - 
       (4*I)*a^3*cM^2*m^4 + 4*a^4*cM*m^5 - 8*a^2*cM^2*m*r + 
       (4*I)*a^3*cM*m^2*r - 8*a^2*cM^2*m^3*r + (4*I)*a^3*cM*m^4*r + 
       12*a^2*cM*m*r^2 - (4*I)*a^3*m^2*r^2 - (8*I)*a*cM^2*m^2*r^2 + 
       16*a^2*cM*m^3*r^2 - (8*I)*a^3*m^4*r^2 - (8*I)*a*cM^2*m^4*r^2 + 
       4*a^2*cM*m^5*r^2 - (4*I)*a^3*m^6*r^2 - 4*a^2*m*r^3 - 16*cM^2*m*r^3 + 
       (20*I)*a*cM*m^2*r^3 - 4*a^2*m^3*r^3 - 16*cM^2*m^3*r^3 + 
       (20*I)*a*cM*m^4*r^3 + 16*cM*m*r^4 - (8*I)*a*m^2*r^4 + 16*cM*m^3*r^4 - 
       (8*I)*a*m^4*r^4 - 4*m*r^5 - 4*m^3*r^5 - 4*a^4*cM*m*sss + 
       (2*I)*a^3*cM^2*m^2*sss - 4*a^4*cM*m^3*sss + 8*a^2*cM^2*m*r*sss - 
       (2*I)*a^3*cM*m^2*r*sss + 4*a^2*cM^2*m^3*r*sss - 12*a^2*cM*m*r^2*sss + 
       (6*I)*a^3*m^2*r^2*sss + (4*I)*a*cM^2*m^2*r^2*sss - 
       8*a^2*cM*m^3*r^2*sss + (6*I)*a^3*m^4*r^2*sss + 4*a^2*m*r^3*sss + 
       16*cM^2*m*r^3*sss - (18*I)*a*cM*m^2*r^3*sss + 2*a^2*m^3*r^3*sss + 
       8*cM^2*m^3*r^3*sss - (8*I)*a*cM*m^4*r^3*sss - 16*cM*m*r^4*sss + 
       (8*I)*a*m^2*r^4*sss - 8*cM*m^3*r^4*sss + (4*I)*a*m^4*r^4*sss + 
       4*m*r^5*sss + 2*m^3*r^5*sss + a^4*cM*m*sss^2 - 2*a^2*cM^2*m*r*sss^2 + 
       3*a^2*cM*m*r^2*sss^2 - (2*I)*a^3*m^2*r^2*sss^2 - a^2*m*r^3*sss^2 - 
       4*cM^2*m*r^3*sss^2 + (4*I)*a*cM*m^2*r^3*sss^2 + 4*cM*m*r^4*sss^2 - 
       (2*I)*a*m^2*r^4*sss^2 - m*r^5*sss^2 - 4*a^5*cM*w + 
       (8*I)*a^4*cM^2*m*w - 24*a^5*cM*m^2*w + (16*I)*a^4*cM^2*m^3*w - 
       20*a^5*cM*m^4*w - 8*a^5*r*w + 8*a^3*cM^2*r*w + (20*I)*a^4*cM*m*r*w - 
       4*a^5*m^2*r*w + 24*a^3*cM^2*m^2*r*w + 16*a^3*cM*r^2*w + 
       (8*I)*a^4*m*r^2*w - (32*I)*a^2*cM^2*m*r^2*w - 44*a^3*cM*m^2*r^2*w + 
       (40*I)*a^4*m^3*r^2*w - 28*a^3*cM*m^4*r^2*w + (20*I)*a^4*m^5*r^2*w - 
       16*a^3*r^3*w - 8*a*cM^2*r^3*w + 16*a^3*m^2*r^3*w + 
       24*a*cM^2*m^2*r^3*w - (84*I)*a^2*cM*m^3*r^3*w + 12*a^3*m^4*r^3*w + 
       20*a*cM*r^4*w + (8*I)*a^2*m*r^4*w - (24*I)*cM^2*m*r^4*w - 
       60*a*cM*m^2*r^4*w + (56*I)*a^2*m^3*r^4*w + (8*I)*cM^2*m^3*r^4*w - 
       32*a*cM*m^4*r^4*w + (12*I)*a^2*m^5*r^4*w - 8*a*r^5*w + 
       (12*I)*cM*m*r^5*w + 20*a*m^2*r^5*w - (20*I)*cM*m^3*r^5*w + 
       12*a*m^4*r^5*w + (8*I)*m^3*r^6*w + 4*a^5*cM*sss*w - 
       (4*I)*a^4*cM^2*m*sss*w + 12*a^5*cM*m^2*sss*w + 8*a^5*r*sss*w - 
       8*a^3*cM^2*r*sss*w - (10*I)*a^4*cM*m*r*sss*w + 2*a^5*m^2*r*sss*w - 
       12*a^3*cM^2*m^2*r*sss*w - 16*a^3*cM*r^2*sss*w - 
       (8*I)*a^4*m*r^2*sss*w + (16*I)*a^2*cM^2*m*r^2*sss*w + 
       22*a^3*cM*m^2*r^2*sss*w - (18*I)*a^4*m^3*r^2*sss*w + 
       16*a^3*r^3*sss*w + 8*a*cM^2*r^3*sss*w + (8*I)*a^2*cM*m*r^3*sss*w - 
       8*a^3*m^2*r^3*sss*w - 12*a*cM^2*m^2*r^3*sss*w + 
       (24*I)*a^2*cM*m^3*r^3*sss*w - 20*a*cM*r^4*sss*w - 
       (12*I)*a^2*m*r^4*sss*w + (12*I)*cM^2*m*r^4*sss*w + 
       30*a*cM*m^2*r^4*sss*w - (22*I)*a^2*m^3*r^4*sss*w + 8*a*r^5*sss*w + 
       (2*I)*cM*m*r^5*sss*w - 10*a*m^2*r^5*sss*w + (8*I)*cM*m^3*r^5*sss*w - 
       (4*I)*m*r^6*sss*w - (4*I)*m^3*r^6*sss*w - a^5*cM*sss^2*w - 
       2*a^5*r*sss^2*w + 2*a^3*cM^2*r*sss^2*w + 4*a^3*cM*r^2*sss^2*w + 
       (2*I)*a^4*m*r^2*sss^2*w - 4*a^3*r^3*sss^2*w - 2*a*cM^2*r^3*sss^2*w - 
       (4*I)*a^2*cM*m*r^3*sss^2*w + 5*a*cM*r^4*sss^2*w + 
       (4*I)*a^2*m*r^4*sss^2*w - 2*a*r^5*sss^2*w - (4*I)*cM*m*r^5*sss^2*w + 
       (2*I)*m*r^6*sss^2*w - (4*I)*a^5*cM^2*w^2 + 24*a^6*cM*m*w^2 - 
       (24*I)*a^5*cM^2*m^2*w^2 + 40*a^6*cM*m^3*w^2 - (24*I)*a^5*cM*r*w^2 + 
       8*a^6*m*r*w^2 - 24*a^4*cM^2*m*r*w^2 - (24*I)*a^5*cM*m^2*r*w^2 - 
       (8*I)*a^5*r^2*w^2 + (40*I)*a^3*cM^2*r^2*w^2 + 40*a^4*cM*m*r^2*w^2 - 
       (56*I)*a^5*m^2*r^2*w^2 + (48*I)*a^3*cM^2*m^2*r^2*w^2 + 
       72*a^4*cM*m^3*r^2*w^2 - (40*I)*a^5*m^4*r^2*w^2 - 
       (32*I)*a^3*cM*r^3*w^2 - 8*a^4*m*r^3*w^2 + (88*I)*a^3*cM*m^2*r^3*w^2 - 
       40*a^4*m^3*r^3*w^2 - (16*I)*a^3*r^4*w^2 + (60*I)*a*cM^2*r^4*w^2 + 
       68*a^2*cM*m*r^4*w^2 - (92*I)*a^3*m^2*r^4*w^2 + (12*I)*a*cM^2*m^2*r^4*
        w^2 + 108*a^2*cM*m^3*r^4*w^2 - (48*I)*a^3*m^4*r^4*w^2 - 
       (8*I)*a*cM*r^5*w^2 - 36*a^2*m*r^5*w^2 + (32*I)*a*cM*m^2*r^5*w^2 - 
       52*a^2*m^3*r^5*w^2 - (8*I)*a*r^6*w^2 + 44*cM*m*r^6*w^2 - 
       (32*I)*a*m^2*r^6*w^2 + 28*cM*m^3*r^6*w^2 - (12*I)*a*m^4*r^6*w^2 - 
       20*m*r^7*w^2 - 12*m^3*r^7*w^2 + (2*I)*a^5*cM^2*sss*w^2 - 
       12*a^6*cM*m*sss*w^2 + (12*I)*a^5*cM*r*sss*w^2 - 4*a^6*m*r*sss*w^2 + 
       12*a^4*cM^2*m*r*sss*w^2 + (4*I)*a^5*r^2*sss*w^2 - 
       (20*I)*a^3*cM^2*r^2*sss*w^2 - 20*a^4*cM*m*r^2*sss*w^2 + 
       (18*I)*a^5*m^2*r^2*sss*w^2 + (16*I)*a^3*cM*r^3*sss*w^2 + 
       4*a^4*m*r^3*sss*w^2 - (24*I)*a^3*cM*m^2*r^3*sss*w^2 + 
       (8*I)*a^3*r^4*sss*w^2 - (30*I)*a*cM^2*r^4*sss*w^2 - 
       34*a^2*cM*m*r^4*sss*w^2 + (32*I)*a^3*m^2*r^4*sss*w^2 + 
       (4*I)*a*cM*r^5*sss*w^2 + 18*a^2*m*r^5*sss*w^2 - 
       (16*I)*a*cM*m^2*r^5*sss*w^2 + (4*I)*a*r^6*sss*w^2 - 
       22*cM*m*r^6*sss*w^2 + (14*I)*a*m^2*r^6*sss*w^2 + 10*m*r^7*sss*w^2 - 
       8*a^7*cM*w^3 + (16*I)*a^6*cM^2*m*w^3 - 40*a^7*cM*m^2*w^3 - 
       4*a^7*r*w^3 + 8*a^5*cM^2*r*w^3 + (32*I)*a^6*cM*m*r*w^3 - 
       12*a^5*cM*r^2*w^3 + (24*I)*a^6*m*r^2*w^3 - (64*I)*a^4*cM^2*m*r^2*w^3 - 
       88*a^5*cM*m^2*r^2*w^3 + (40*I)*a^6*m^3*r^2*w^3 - 4*a^5*r^3*w^3 - 
       8*a^3*cM^2*r^3*w^3 - (4*I)*a^4*cM*m*r^3*w^3 + 48*a^5*m^2*r^3*w^3 - 
       24*a^3*cM*r^4*w^3 + (32*I)*a^4*m*r^4*w^3 - (48*I)*a^2*cM^2*m*r^4*w^3 - 
       132*a^3*cM*m^2*r^4*w^3 + (72*I)*a^4*m^3*r^4*w^3 + 4*a^3*r^5*w^3 + 
       (24*I)*a^2*cM*m*r^5*w^3 + 80*a^3*m^2*r^5*w^3 - 20*a*cM*r^6*w^3 - 
       60*a*cM*m^2*r^6*w^3 + (36*I)*a^2*m^3*r^6*w^3 + 4*a*r^7*w^3 + 
       (28*I)*cM*m*r^7*w^3 + 32*a*m^2*r^7*w^3 - (8*I)*m*r^8*w^3 + 
       (4*I)*m^3*r^8*w^3 + 4*a^7*cM*sss*w^3 + 2*a^7*r*sss*w^3 - 
       4*a^5*cM^2*r*sss*w^3 + 6*a^5*cM*r^2*sss*w^3 - (6*I)*a^6*m*r^2*sss*
        w^3 + 2*a^5*r^3*sss*w^3 + 4*a^3*cM^2*r^3*sss*w^3 + 
       (8*I)*a^4*cM*m*r^3*sss*w^3 + 12*a^3*cM*r^4*sss*w^3 - 
       (14*I)*a^4*m*r^4*sss*w^3 - 2*a^3*r^5*sss*w^3 + (8*I)*a^2*cM*m*r^5*sss*
        w^3 + 10*a*cM*r^6*sss*w^3 - (10*I)*a^2*m*r^6*sss*w^3 - 
       2*a*r^7*sss*w^3 - (2*I)*m*r^8*sss*w^3 - (4*I)*a^7*cM^2*w^4 + 
       20*a^8*cM*m*w^4 - (12*I)*a^7*cM*r*w^4 + (24*I)*a^5*cM^2*r^2*w^4 + 
       52*a^6*cM*m*r^2*w^4 - (20*I)*a^7*m^2*r^2*w^4 - (20*I)*a^5*cM*r^3*w^4 - 
       24*a^6*m*r^3*w^4 + (12*I)*a^5*r^4*w^4 + (28*I)*a^3*cM^2*r^4*w^4 + 
       68*a^4*cM*m*r^4*w^4 - (48*I)*a^5*m^2*r^4*w^4 - (36*I)*a^3*cM*r^5*w^4 - 
       52*a^4*m*r^5*w^4 + (24*I)*a^3*r^6*w^4 + 36*a^2*cM*m*r^6*w^4 - 
       (36*I)*a^3*m^2*r^6*w^4 - (28*I)*a*cM*r^7*w^4 - 32*a^2*m*r^7*w^4 + 
       (12*I)*a*r^8*w^4 - (8*I)*a*m^2*r^8*w^4 - 4*m*r^9*w^4 - 4*a^9*cM*w^5 - 
       12*a^7*cM*r^2*w^5 + (4*I)*a^8*m*r^2*w^5 + 4*a^7*r^3*w^5 - 
       12*a^5*cM*r^4*w^5 + (12*I)*a^6*m*r^4*w^5 + 12*a^5*r^5*w^5 - 
       4*a^3*cM*r^6*w^5 + (12*I)*a^4*m*r^6*w^5 + 12*a^3*r^7*w^5 + 
       (4*I)*a^2*m*r^8*w^5 + 4*a*r^9*w^5)*fR4[r])/(18*cM*w^3*X[r]^3) - 
   (r^2*(4*a^2*cM^2*m + (4*I)*a^3*cM*m^2 + 4*a^2*cM^2*m^3 + 
      (4*I)*a^3*cM*m^4 - 4*a^2*cM*m*r - 4*a^2*cM*m^3*r + 8*cM^2*m*r^2 + 
      (4*I)*a*cM*m^2*r^2 + 4*a^2*m^3*r^2 + 8*cM^2*m^3*r^2 + 
      (4*I)*a*cM*m^4*r^2 + 4*a^2*m^5*r^2 - 12*cM*m*r^3 - 12*cM*m^3*r^3 + 
      4*m*r^4 + 4*m^3*r^4 - 2*a^2*cM^2*m*sss - (2*I)*a^3*cM*m^2*sss + 
      2*a^2*cM*m*r*sss - 2*a^2*m*r^2*sss - 4*cM^2*m*r^2*sss - 
      (2*I)*a*cM*m^2*r^2*sss - 4*a^2*m^3*r^2*sss + 10*cM*m*r^3*sss + 
      4*cM*m^3*r^3*sss - 4*m*r^4*sss - 2*m^3*r^4*sss + a^2*m*r^2*sss^2 - 
      2*cM*m*r^3*sss^2 + m*r^4*sss^2 - 4*a^5*w - 4*a^3*cM^2*w - 
      (8*I)*a^4*cM*m*w - 12*a^3*cM^2*m^2*w - (16*I)*a^4*cM*m^3*w + 
      4*a^3*cM*r*w + 8*a^3*cM*m^2*r*w - 8*a^3*r^2*w + 4*a*cM^2*r^2*w - 
      (20*I)*a^2*cM*m*r^2*w - 12*a^3*m^2*r^2*w - 12*a*cM^2*m^2*r^2*w - 
      (20*I)*a^2*cM*m^3*r^2*w - 16*a^3*m^4*r^2*w + 12*a*cM*r^3*w + 
      (4*I)*a^2*m*r^3*w + 32*a*cM*m^2*r^3*w - 4*a*r^4*w - (12*I)*cM*m*r^4*w - 
      20*a*m^2*r^4*w - (4*I)*cM*m^3*r^4*w - 8*a*m^4*r^4*w + (4*I)*m*r^5*w + 
      2*a^5*sss*w + 2*a^3*cM^2*sss*w + (4*I)*a^4*cM*m*sss*w - 
      2*a^3*cM*r*sss*w + 4*a^3*r^2*sss*w - 2*a*cM^2*r^2*sss*w + 
      (10*I)*a^2*cM*m*r^2*sss*w + 8*a^3*m^2*r^2*sss*w - 6*a*cM*r^3*sss*w - 
      (2*I)*a^2*m*r^3*sss*w - 8*a*cM*m^2*r^3*sss*w + 2*a*r^4*sss*w + 
      (6*I)*cM*m*r^4*sss*w + 8*a*m^2*r^4*sss*w - (2*I)*m*r^5*sss*w + 
      (4*I)*a^5*cM*w^2 + 12*a^4*cM^2*m*w^2 + (24*I)*a^5*cM*m^2*w^2 - 
      4*a^4*cM*m*r*w^2 + (16*I)*a^3*cM*r^2*w^2 + 8*a^4*m*r^2*w^2 + 
      (36*I)*a^3*cM*m^2*r^2*w^2 + 24*a^4*m^3*r^2*w^2 - 24*a^2*cM*m*r^3*w^2 - 
      (4*I)*a^3*m^2*r^3*w^2 + (12*I)*a*cM*r^4*w^2 + 16*a^2*m*r^4*w^2 + 
      (12*I)*a*cM*m^2*r^4*w^2 + 24*a^2*m^3*r^4*w^2 + 4*cM*m*r^5*w^2 - 
      (4*I)*a*m^2*r^5*w^2 + 4*m*r^6*w^2 + 4*m^3*r^6*w^2 - 
      (2*I)*a^5*cM*sss*w^2 - (8*I)*a^3*cM*r^2*sss*w^2 - 4*a^4*m*r^2*sss*w^2 + 
      4*a^2*cM*m*r^3*sss*w^2 - (6*I)*a*cM*r^4*sss*w^2 - 6*a^2*m*r^4*sss*w^2 - 
      2*m*r^6*sss*w^2 - 4*a^5*cM^2*w^3 - (16*I)*a^6*cM*m*w^3 + 
      4*a^3*cM^2*r^2*w^3 - (28*I)*a^4*cM*m*r^2*w^3 - 16*a^5*m^2*r^2*w^3 + 
      4*a^3*cM*r^3*w^3 + (8*I)*a^4*m*r^3*w^3 - (12*I)*a^2*cM*m*r^4*w^3 - 
      24*a^3*m^2*r^4*w^3 - 4*a*cM*r^5*w^3 + (12*I)*a^2*m*r^5*w^3 - 
      8*a*m^2*r^6*w^3 + (4*I)*m*r^7*w^3 + (4*I)*a^7*cM*w^4 + 
      (8*I)*a^5*cM*r^2*w^4 + 4*a^6*m*r^2*w^4 - (4*I)*a^5*r^3*w^4 + 
      (4*I)*a^3*cM*r^4*w^4 + 8*a^4*m*r^4*w^4 - (8*I)*a^3*r^5*w^4 + 
      4*a^2*m*r^6*w^4 - (4*I)*a*r^7*w^4)*Derivative[1][fR4][r])/
    (18*cM*w^3*X[r]^2), f00f24b[r] -> 
  (r^2*(2*a^4*cM*m^2 - (2*I)*a^3*cM^2*m^3 + 2*a^4*cM*m^4 - 4*a^2*cM^2*m^2*r + 
      (2*I)*a^3*cM*m^3*r + 6*a^2*cM*m^2*r^2 - (2*I)*a^3*m^3*r^2 - 
      (4*I)*a*cM^2*m^3*r^2 + 2*a^2*cM*m^4*r^2 - (2*I)*a^3*m^5*r^2 - 
      2*a^2*m^2*r^3 - 8*cM^2*m^2*r^3 + (10*I)*a*cM*m^3*r^3 + 8*cM*m^2*r^4 - 
      (4*I)*a*m^3*r^4 - 2*m^2*r^5 - a^4*cM*m^2*sss + 2*a^2*cM^2*m^2*r*sss - 
      3*a^2*cM*m^2*r^2*sss + (2*I)*a^3*m^3*r^2*sss + a^2*m^2*r^3*sss + 
      4*cM^2*m^2*r^3*sss - (4*I)*a*cM*m^3*r^3*sss - 4*cM*m^2*r^4*sss + 
      (2*I)*a*m^3*r^4*sss + m^2*r^5*sss - (2*I)*a^6*w - 4*a^5*cM*m*w + 
      (6*I)*a^4*cM^2*m^2*w - 8*a^5*cM*m^3*w + (8*I)*a^4*cM*r*w + 
      8*a^3*cM^2*m*r*w + (2*I)*a^4*cM*m^2*r*w - (8*I)*a^4*r^2*w - 
      (8*I)*a^2*cM^2*r^2*w - 6*a^3*cM*m*r^2*w + (12*I)*a^4*m^2*r^2*w - 
      (4*I)*a^2*cM^2*m^2*r^2*w - 12*a^3*cM*m^3*r^2*w + (8*I)*a^4*m^4*r^2*w + 
      (24*I)*a^2*cM*r^3*w + 2*a^3*m*r^3*w + 4*a*cM^2*m*r^3*w - 
      (32*I)*a^2*cM*m^2*r^3*w + 6*a^3*m^3*r^3*w - (10*I)*a^2*r^4*w - 
      (16*I)*cM^2*r^4*w - 6*a*cM*m*r^4*w + (18*I)*a^2*m^2*r^4*w + 
      (4*I)*cM^2*m^2*r^4*w - 16*a*cM*m^3*r^4*w + (6*I)*a^2*m^4*r^4*w + 
      (16*I)*cM*r^5*w + 2*a*m*r^5*w - (10*I)*cM*m^2*r^5*w + 6*a*m^3*r^5*w - 
      (4*I)*r^6*w + (4*I)*m^2*r^6*w + I*a^6*sss*w + 2*a^5*cM*m*sss*w - 
      (4*I)*a^4*cM*r*sss*w - 4*a^3*cM^2*m*r*sss*w + (4*I)*a^4*r^2*sss*w + 
      (4*I)*a^2*cM^2*r^2*sss*w + 3*a^3*cM*m*r^2*sss*w - 
      (4*I)*a^4*m^2*r^2*sss*w - (12*I)*a^2*cM*r^3*sss*w - a^3*m*r^3*sss*w - 
      2*a*cM^2*m*r^3*sss*w + (8*I)*a^2*cM*m^2*r^3*sss*w + 
      (5*I)*a^2*r^4*sss*w + (8*I)*cM^2*r^4*sss*w + 3*a*cM*m*r^4*sss*w - 
      (6*I)*a^2*m^2*r^4*sss*w - (8*I)*cM*r^5*sss*w - a*m*r^5*sss*w + 
      (4*I)*cM*m^2*r^5*sss*w + (2*I)*r^6*sss*w - (2*I)*m^2*r^6*sss*w + 
      2*a^6*cM*w^2 - (6*I)*a^5*cM^2*m*w^2 + 12*a^6*cM*m^2*w^2 - 
      4*a^4*cM^2*r*w^2 - (10*I)*a^5*cM*m*r*w^2 - (10*I)*a^5*m*r^2*w^2 + 
      (20*I)*a^3*cM^2*m*r^2*w^2 + 24*a^4*cM*m^2*r^2*w^2 - 
      (12*I)*a^5*m^3*r^2*w^2 - 4*a^4*r^3*w^2 + 4*a^2*cM^2*r^3*w^2 + 
      (12*I)*a^3*cM*m*r^3*w^2 - 14*a^4*m^2*r^3*w^2 + 6*a^2*cM*r^4*w^2 - 
      (16*I)*a^3*m*r^4*w^2 + (10*I)*a*cM^2*m*r^4*w^2 + 
      38*a^2*cM*m^2*r^4*w^2 - (18*I)*a^3*m^3*r^4*w^2 - 8*a^2*r^5*w^2 + 
      (6*I)*a*cM*m*r^5*w^2 - 20*a^2*m^2*r^5*w^2 + 8*cM*r^6*w^2 - 
      (6*I)*a*m*r^6*w^2 + 14*cM*m^2*r^6*w^2 - (6*I)*a*m^3*r^6*w^2 - 
      4*r^7*w^2 - 6*m^2*r^7*w^2 - a^6*cM*sss*w^2 + 2*a^4*cM^2*r*sss*w^2 + 
      (2*I)*a^5*m*r^2*sss*w^2 + 2*a^4*r^3*sss*w^2 - 2*a^2*cM^2*r^3*sss*w^2 - 
      (4*I)*a^3*cM*m*r^3*sss*w^2 - 3*a^2*cM*r^4*sss*w^2 + 
      (4*I)*a^3*m*r^4*sss*w^2 + 4*a^2*r^5*sss*w^2 - (4*I)*a*cM*m*r^5*sss*
       w^2 - 4*cM*r^6*sss*w^2 + (2*I)*a*m*r^6*sss*w^2 + 2*r^7*sss*w^2 + 
      (2*I)*a^6*cM^2*w^3 - 8*a^7*cM*m*w^3 + (6*I)*a^6*cM*r*w^3 - 
      (12*I)*a^4*cM^2*r^2*w^3 - 20*a^5*cM*m*r^2*w^3 + (8*I)*a^6*m^2*r^2*w^3 + 
      (10*I)*a^4*cM*r^3*w^3 + 10*a^5*m*r^3*w^3 - (6*I)*a^4*r^4*w^3 - 
      (14*I)*a^2*cM^2*r^4*w^3 - 28*a^3*cM*m*r^4*w^3 + 
      (18*I)*a^4*m^2*r^4*w^3 + (18*I)*a^2*cM*r^5*w^3 + 20*a^3*m*r^5*w^3 - 
      (12*I)*a^2*r^6*w^3 - 16*a*cM*m*r^6*w^3 + (12*I)*a^2*m^2*r^6*w^3 + 
      (14*I)*cM*r^7*w^3 + 10*a*m*r^7*w^3 - (6*I)*r^8*w^3 + 
      (2*I)*m^2*r^8*w^3 + 2*a^8*cM*w^4 + 6*a^6*cM*r^2*w^4 - 
      (2*I)*a^7*m*r^2*w^4 - 2*a^6*r^3*w^4 + 6*a^4*cM*r^4*w^4 - 
      (6*I)*a^5*m*r^4*w^4 - 6*a^4*r^5*w^4 + 2*a^2*cM*r^6*w^4 - 
      (6*I)*a^3*m*r^6*w^4 - 6*a^2*r^7*w^4 - (2*I)*a*m*r^8*w^4 - 2*r^9*w^4)*
     fR4[r])/(9*cM*w^3*X[r]^3) + 
   (r^2*(2*a^2*cM^2*m^2 + (2*I)*a^3*cM*m^3 - 2*a^2*cM*m^2*r + 
      4*cM^2*m^2*r^2 + (2*I)*a*cM*m^3*r^2 + 2*a^2*m^4*r^2 - 6*cM*m^2*r^3 + 
      2*m^2*r^4 - a^2*m^2*r^2*sss + 2*cM*m^2*r^3*sss - m^2*r^4*sss - 
      4*a^3*cM^2*m*w - (6*I)*a^4*cM*m^2*w + (2*I)*a^4*r*w + 2*a^3*cM*m*r*w - 
      (4*I)*a^2*cM*r^2*w - 2*a^3*m*r^2*w - 2*a*cM^2*m*r^2*w - 
      (8*I)*a^2*cM*m^2*r^2*w - 6*a^3*m^3*r^2*w + (4*I)*a^2*r^3*w + 
      10*a*cM*m*r^3*w - (4*I)*cM*r^4*w - 4*a*m*r^4*w - (2*I)*cM*m^2*r^4*w - 
      4*a*m^3*r^4*w + (2*I)*r^5*w - I*a^4*r*sss*w + (2*I)*a^2*cM*r^2*sss*w + 
      a^3*m*r^2*sss*w - (2*I)*a^2*r^3*sss*w - 2*a*cM*m*r^3*sss*w + 
      (2*I)*cM*r^4*sss*w + a*m*r^4*sss*w - I*r^5*sss*w + 2*a^4*cM^2*w^2 + 
      (6*I)*a^5*cM*m*w^2 - 2*a^2*cM^2*r^2*w^2 + (10*I)*a^3*cM*m*r^2*w^2 + 
      6*a^4*m^2*r^2*w^2 - 2*a^2*cM*r^3*w^2 - (2*I)*a^3*m*r^3*w^2 + 
      (4*I)*a*cM*m*r^4*w^2 + 8*a^2*m^2*r^4*w^2 + 2*cM*r^5*w^2 - 
      (2*I)*a*m*r^5*w^2 + 2*m^2*r^6*w^2 - (2*I)*a^6*cM*w^3 - 
      (4*I)*a^4*cM*r^2*w^3 - 2*a^5*m*r^2*w^3 + (2*I)*a^4*r^3*w^3 - 
      (2*I)*a^2*cM*r^4*w^3 - 4*a^3*m*r^4*w^3 + (4*I)*a^2*r^5*w^3 - 
      2*a*m*r^6*w^3 + (2*I)*r^7*w^3)*Derivative[1][fR4][r])/
    (9*cM*w^3*X[r]^2), f00f33a[r] -> 
  -(r*(4*a^3*m - (4*I)*a^2*cM*m^2 + 8*a^3*m^3 - (4*I)*a^2*cM*m^4 + 
       4*a^3*m^5 - 8*a*cM*m*r + (8*I)*a^2*m^2*r - 4*a*cM*m^3*r + 
       (12*I)*a^2*m^4*r + 4*a*cM*m^5*r + (4*I)*a^2*m^6*r + 4*a*m*r^2 - 
       (8*I)*cM*m^2*r^2 - (8*I)*cM*m^4*r^2 - 4*a*m^5*r^2 + (4*I)*m^2*r^3 + 
       (4*I)*m^4*r^3 - 6*a^3*m*sss + (2*I)*a^2*cM*m^2*sss - 6*a^3*m^3*sss - 
       (4*I)*a^2*r*sss + 8*a*cM*m*r*sss - (14*I)*a^2*m^2*r*sss + 
       2*a*cM*m^3*r*sss - (8*I)*a^2*m^4*r*sss + (8*I)*cM*r^2*sss - 
       2*a*m*r^2*sss + (16*I)*cM*m^2*r^2*sss + 2*a*m^3*r^2*sss + 
       (4*I)*cM*m^4*r^2*sss - (4*I)*r^3*sss - (8*I)*m^2*r^3*sss - 
       (2*I)*m^4*r^3*sss + 2*a^3*m*sss^2 + (4*I)*a^2*r*sss^2 - 
       2*a*cM*m*r*sss^2 + (5*I)*a^2*m^2*r*sss^2 - (8*I)*cM*r^2*sss^2 - 
       (6*I)*cM*m^2*r^2*sss^2 + (4*I)*r^3*sss^2 + (3*I)*m^2*r^3*sss^2 - 
       I*a^2*r*sss^3 + (2*I)*cM*r^2*sss^3 - I*r^3*sss^3 - 16*a^4*w + 
       (8*I)*a^3*cM*m*w - 40*a^4*m^2*w + (16*I)*a^3*cM*m^3*w - 20*a^4*m^4*w + 
       56*a^2*cM*r*w - (24*I)*a^3*m*r*w + 60*a^2*cM*m^2*r*w - 
       (52*I)*a^3*m^3*r*w - 20*a^2*cM*m^4*r*w - (24*I)*a^3*m^5*r*w - 
       16*a^2*r^2*w - 48*cM^2*r^2*w + (24*I)*a*cM*m*r^2*w - 
       24*a^2*m^2*r^2*w - 48*cM^2*m^2*r^2*w + (24*I)*a*cM*m^3*r^2*w + 
       4*a^2*m^4*r^2*w + 24*cM*r^3*w - (8*I)*a*m*r^3*w + 60*cM*m^2*r^3*w - 
       (20*I)*a*m^3*r^3*w + 20*cM*m^4*r^3*w - (8*I)*a*m^5*r^3*w - 
       16*m^2*r^4*w - 8*m^4*r^4*w + 12*a^4*sss*w - (4*I)*a^3*cM*m*sss*w + 
       18*a^4*m^2*sss*w - 32*a^2*cM*r*sss*w + (32*I)*a^3*m*r*sss*w - 
       6*a^2*cM*m^2*r*sss*w + (32*I)*a^3*m^3*r*sss*w + 16*a^2*r^2*sss*w + 
       24*cM^2*r^2*sss*w - (36*I)*a*cM*m*r^2*sss*w + 10*a^2*m^2*r^2*sss*w - 
       (16*I)*a*cM*m^3*r^2*sss*w - 24*cM*r^3*sss*w + (24*I)*a*m*r^3*sss*w - 
       30*cM*m^2*r^3*sss*w + (20*I)*a*m^3*r^3*sss*w + 4*r^4*sss*w + 
       12*m^2*r^4*sss*w - 2*a^4*sss^2*w + 2*a^2*cM*r*sss^2*w - 
       (10*I)*a^3*m*r*sss^2*w - 4*a^2*r^2*sss^2*w + (12*I)*a*cM*m*r^2*sss^2*
        w + 6*cM*r^3*sss^2*w - (10*I)*a*m*r^3*sss^2*w - 2*r^4*sss^2*w - 
       (4*I)*a^4*cM*w^2 + 56*a^5*m*w^2 - (24*I)*a^4*cM*m^2*w^2 + 
       40*a^5*m^3*w^2 + (16*I)*a^4*r*w^2 - 108*a^3*cM*m*r*w^2 + 
       (84*I)*a^4*m^2*r*w^2 + 40*a^3*cM*m^3*r*w^2 + (60*I)*a^4*m^4*r*w^2 - 
       (16*I)*a^2*cM*r^2*w^2 + 64*a^3*m*r^2*w^2 + 96*a*cM^2*m*r^2*w^2 - 
       (24*I)*a^2*cM*m^2*r^2*w^2 + 24*a^3*m^3*r^2*w^2 + (40*I)*a^2*r^3*w^2 - 
       156*a*cM*m*r^3*w^2 + (60*I)*a^2*m^2*r^3*w^2 - 80*a*cM*m^3*r^3*w^2 + 
       (40*I)*a^2*m^4*r^3*w^2 - (60*I)*cM*r^4*w^2 + 32*a*m*r^4*w^2 - 
       (36*I)*cM*m^2*r^4*w^2 + 28*a*m^3*r^4*w^2 + (24*I)*r^5*w^2 + 
       (20*I)*m^2*r^5*w^2 + (4*I)*m^4*r^5*w^2 + (2*I)*a^4*cM*sss*w^2 - 
       18*a^5*m*sss*w^2 - (18*I)*a^4*r*sss*w^2 + 6*a^3*cM*m*r*sss*w^2 - 
       (48*I)*a^4*m^2*r*sss*w^2 + (20*I)*a^2*cM*r^2*sss*w^2 - 
       26*a^3*m*r^2*sss*w^2 + (24*I)*a^2*cM*m^2*r^2*sss*w^2 - 
       (34*I)*a^2*r^3*sss*w^2 + 60*a*cM*m*r^3*sss*w^2 - 
       (48*I)*a^2*m^2*r^3*sss*w^2 + (30*I)*cM*r^4*sss*w^2 - 
       14*a*m*r^4*sss*w^2 - (16*I)*r^5*sss*w^2 - (6*I)*m^2*r^5*sss*w^2 + 
       (5*I)*a^4*r*sss^2*w^2 - (6*I)*a^2*cM*r^2*sss^2*w^2 + 
       (7*I)*a^2*r^3*sss^2*w^2 + (2*I)*r^5*sss^2*w^2 - 24*a^6*w^3 + 
       (16*I)*a^5*cM*m*w^3 - 40*a^6*m^2*w^3 + 52*a^4*cM*r*w^3 - 
       (60*I)*a^5*m*r*w^3 - 40*a^4*cM*m^2*r*w^3 - (80*I)*a^5*m^3*r*w^3 - 
       40*a^4*r^2*w^3 - 48*a^2*cM^2*r^2*w^3 + (8*I)*a^3*cM*m*r^2*w^3 - 
       56*a^4*m^2*r^2*w^3 + 96*a^2*cM*r^3*w^3 - (76*I)*a^3*m*r^3*w^3 + 
       120*a^2*cM*m^2*r^3*w^3 - (80*I)*a^3*m^3*r^3*w^3 + 32*a^2*r^4*w^3 + 
       (72*I)*a*cM*m*r^4*w^3 - 36*a^2*m^2*r^4*w^3 - 84*cM*r^5*w^3 - 
       (24*I)*a*m*r^5*w^3 - (16*I)*a*m^3*r^5*w^3 + 48*r^6*w^3 + 
       4*m^2*r^6*w^3 + 6*a^6*sss*w^3 - 2*a^4*cM*r*sss*w^3 + 
       (32*I)*a^5*m*r*sss*w^3 + 14*a^4*r^2*sss*w^3 - (16*I)*a^3*cM*m*r^2*sss*
        w^3 - 30*a^2*cM*r^3*sss*w^3 + (44*I)*a^3*m*r^3*sss*w^3 + 
       2*a^2*r^4*sss*w^3 + (12*I)*a*m*r^5*sss*w^3 - 6*r^6*sss*w^3 - 
       (4*I)*a^6*cM*w^4 + 20*a^7*m*w^4 + (16*I)*a^6*r*w^4 + 
       20*a^5*cM*m*r*w^4 + (60*I)*a^6*m^2*r*w^4 + 44*a^5*m*r^2*w^4 + 
       (32*I)*a^4*r^3*w^4 - 80*a^3*cM*m*r^3*w^4 + (80*I)*a^4*m^2*r^3*w^4 - 
       (36*I)*a^2*cM*r^4*w^4 + 20*a^3*m*r^4*w^4 + (4*I)*a^2*r^5*w^4 + 
       (24*I)*a^2*m^2*r^5*w^4 - 8*a*m*r^6*w^4 - (12*I)*r^7*w^4 - 
       (8*I)*a^6*r*sss*w^4 + (4*I)*a^4*cM*r^2*sss*w^4 - 
       (14*I)*a^4*r^3*sss*w^4 - (6*I)*a^2*r^5*sss*w^4 - 4*a^8*w^5 - 
       4*a^6*cM*r*w^5 - (24*I)*a^7*m*r*w^5 - 12*a^6*r^2*w^5 + 
       20*a^4*cM*r^3*w^5 - (40*I)*a^5*m*r^3*w^5 - 4*a^4*r^4*w^5 - 
       (16*I)*a^3*m*r^5*w^5 + 4*a^2*r^6*w^5 + (4*I)*a^8*r*w^6 + 
       (8*I)*a^6*r^3*w^6 + (4*I)*a^4*r^5*w^6)*fR4[r])/(18*cM*w^3*X[r]^2) - 
   (r*(4*a*cM*m + (4*I)*a^2*m^2 + 4*a*cM*m^3 + (4*I)*a^2*m^4 - 4*a*m*r + 
      (4*I)*cM*m^2*r - 8*a*m^3*r + (4*I)*cM*m^4*r - 4*a*m^5*r - 
      (4*I)*m^2*r^2 - (4*I)*m^4*r^2 - (2*I)*a^2*sss - 2*a*cM*m*sss - 
      (4*I)*a^2*m^2*sss + 6*a*m*r*sss - (2*I)*cM*m^2*r*sss + 6*a*m^3*r*sss + 
      (2*I)*r^2*sss + (4*I)*m^2*r^2*sss + I*a^2*sss^2 - 2*a*m*r*sss^2 - 
      I*r^2*sss^2 - 4*a^2*cM*w - (12*I)*a^3*m*w - 12*a^2*cM*m^2*w - 
      (16*I)*a^3*m^3*w + 16*a^2*r*w - (8*I)*a*cM*m*r*w + 40*a^2*m^2*r*w - 
      (16*I)*a*cM*m^3*r*w + 20*a^2*m^4*r*w - 12*cM*r^2*w + (20*I)*a*m*r^2*w - 
      12*cM*m^2*r^2*w + (16*I)*a*m^3*r^2*w + 8*m^2*r^3*w + 4*m^4*r^3*w + 
      2*a^2*cM*sss*w + (8*I)*a^3*m*sss*w - 12*a^2*r*sss*w + 
      (4*I)*a*cM*m*r*sss*w - 18*a^2*m^2*r*sss*w + 6*cM*r^2*sss*w - 
      (12*I)*a*m*r^2*sss*w - 4*r^3*sss*w - 6*m^2*r^3*sss*w + 
      2*a^2*r*sss^2*w + 2*r^3*sss^2*w + (8*I)*a^4*w^2 + 12*a^3*cM*m*w^2 + 
      (24*I)*a^4*m^2*w^2 + (4*I)*a^2*cM*r*w^2 - 56*a^3*m*r*w^2 + 
      (24*I)*a^2*cM*m^2*r*w^2 - 40*a^3*m^3*r*w^2 - (28*I)*a^2*r^2*w^2 + 
      24*a*cM*m*r^2*w^2 - (24*I)*a^2*m^2*r^2*w^2 + (12*I)*cM*r^3*w^2 - 
      12*a*m*r^3*w^2 - 16*a*m^3*r^3*w^2 - (12*I)*r^4*w^2 - 
      (4*I)*m^2*r^4*w^2 - (4*I)*a^4*sss*w^2 - (2*I)*a^2*cM*r*sss*w^2 + 
      18*a^3*m*r*sss*w^2 + (8*I)*a^2*r^2*sss*w^2 + 12*a*m*r^3*sss*w^2 + 
      (6*I)*r^4*sss*w^2 - 4*a^4*cM*w^3 - (16*I)*a^5*m*w^3 + 24*a^4*r*w^3 - 
      (16*I)*a^3*cM*m*r*w^3 + 40*a^4*m^2*r*w^3 - 12*a^2*cM*r^2*w^3 + 
      (16*I)*a^3*m*r^2*w^3 + 4*a^2*r^3*w^3 + 24*a^2*m^2*r^3*w^3 + 
      (8*I)*a*m*r^4*w^3 - 12*r^5*w^3 - 6*a^4*r*sss*w^3 - 6*a^2*r^3*sss*w^3 + 
      (4*I)*a^6*w^4 + (4*I)*a^4*cM*r*w^4 - 20*a^5*m*r*w^4 - 
      (4*I)*a^4*r^2*w^4 - 16*a^3*m*r^3*w^4 - (4*I)*a^2*r^4*w^4 + 
      4*a^6*r*w^5 + 4*a^4*r^3*w^5)*Derivative[1][fR4][r])/(18*cM*w^3*X[r]), 
 f00f33b[r] -> (r*(2*a^3*m^2 - (2*I)*a^2*cM*m^3 + 2*a^3*m^4 - 4*a*cM*m^2*r + 
      (4*I)*a^2*m^3*r + 2*a*cM*m^4*r + (2*I)*a^2*m^5*r + 2*a*m^2*r^2 - 
      (4*I)*cM*m^3*r^2 - 2*a*m^4*r^2 + (2*I)*m^3*r^3 - 2*a^3*m^2*sss - 
      (2*I)*a^2*m*r*sss + 2*a*cM*m^2*r*sss - (3*I)*a^2*m^3*r*sss + 
      (4*I)*cM*m*r^2*sss + (2*I)*cM*m^3*r^2*sss - (2*I)*m*r^3*sss - 
      I*m^3*r^3*sss + I*a^2*m*r*sss^2 - (2*I)*cM*m*r^2*sss^2 + 
      I*m*r^3*sss^2 - 12*a^4*m*w + (6*I)*a^3*cM*m^2*w - 8*a^4*m^3*w - 
      (4*I)*a^3*r*w + 32*a^2*cM*m*r*w - (14*I)*a^3*m^2*r*w - 
      8*a^2*cM*m^3*r*w - (10*I)*a^3*m^4*r*w + (8*I)*a*cM*r^2*w - 
      12*a^2*m*r^2*w - 24*cM^2*m*r^2*w + (8*I)*a*cM*m^2*r^2*w - 
      (4*I)*a*r^3*w + 20*cM*m*r^3*w - (4*I)*a*m^2*r^3*w + 10*cM*m^3*r^3*w - 
      (4*I)*a*m^4*r^3*w - 4*m*r^4*w - 4*m^3*r^4*w + 4*a^4*m*sss*w + 
      (4*I)*a^3*r*sss*w - 4*a^2*cM*m*r*sss*w + (9*I)*a^3*m^2*r*sss*w - 
      (8*I)*a*cM*r^2*sss*w + 6*a^2*m*r^2*sss*w - (6*I)*a*cM*m^2*r^2*sss*w + 
      (4*I)*a*r^3*sss*w - 10*cM*m*r^3*sss*w + (7*I)*a*m^2*r^3*sss*w + 
      4*m*r^4*sss*w - I*a^3*r*sss^2*w + (2*I)*a*cM*r^2*sss^2*w - 
      I*a*r^3*sss^2*w + 10*a^5*w^2 - (6*I)*a^4*cM*m*w^2 + 12*a^5*m^2*w^2 - 
      28*a^3*cM*r*w^2 + (16*I)*a^4*m*r*w^2 + 12*a^3*cM*m^2*r*w^2 + 
      (20*I)*a^4*m^3*r*w^2 + 24*a^3*r^2*w^2 + 24*a*cM^2*r^2*w^2 - 
      (4*I)*a^2*cM*m*r^2*w^2 + 12*a^3*m^2*r^2*w^2 - 44*a*cM*r^3*w^2 + 
      (20*I)*a^2*m*r^3*w^2 - 30*a*cM*m^2*r^3*w^2 + (16*I)*a^2*m^3*r^3*w^2 + 
      14*a*r^4*w^2 - (18*I)*cM*m*r^4*w^2 + 10*a*m^2*r^4*w^2 + 
      (8*I)*m*r^5*w^2 + (2*I)*m^3*r^5*w^2 - 2*a^5*sss*w^2 + 
      2*a^3*cM*r*sss*w^2 - (9*I)*a^4*m*r*sss*w^2 - 6*a^3*r^2*sss*w^2 + 
      (6*I)*a^2*cM*m*r^2*sss*w^2 + 10*a*cM*r^3*sss*w^2 - 
      (11*I)*a^2*m*r^3*sss*w^2 - 4*a*r^4*sss*w^2 - (2*I)*m*r^5*sss*w^2 + 
      (2*I)*a^5*cM*w^3 - 8*a^6*m*w^3 - (6*I)*a^5*r*w^3 - 8*a^4*cM*m*r*w^3 - 
      (20*I)*a^5*m^2*r*w^3 - 16*a^4*m*r^2*w^3 - (18*I)*a^3*r^3*w^3 + 
      30*a^2*cM*m*r^3*w^3 - (24*I)*a^3*m^2*r^3*w^3 + (18*I)*a*cM*r^4*w^3 - 
      8*a^2*m*r^4*w^3 - (12*I)*a*r^5*w^3 - (6*I)*a*m^2*r^5*w^3 + 
      2*m*r^6*w^3 + (3*I)*a^5*r*sss*w^3 - (2*I)*a^3*cM*r^2*sss*w^3 + 
      (5*I)*a^3*r^3*sss*w^3 + (2*I)*a*r^5*sss*w^3 + 2*a^7*w^4 + 
      2*a^5*cM*r*w^4 + (10*I)*a^6*m*r*w^4 + 6*a^5*r^2*w^4 - 
      10*a^3*cM*r^3*w^4 + (16*I)*a^4*m*r^3*w^4 + 2*a^3*r^4*w^4 + 
      (6*I)*a^2*m*r^5*w^4 - 2*a*r^6*w^4 - (2*I)*a^7*r*w^5 - 
      (4*I)*a^5*r^3*w^5 - (2*I)*a^3*r^5*w^5)*fR4[r])/(9*cM*w^3*X[r]^2) + 
   (r*(2*a*cM*m^2 + (2*I)*a^2*m^3 - 2*a*m^2*r + (2*I)*cM*m^3*r - 2*a*m^4*r - 
      (2*I)*m^3*r^2 - I*a^2*m*sss + 2*a*m^2*r*sss + I*m*r^2*sss - 
      (2*I)*a^3*w - 4*a^2*cM*m*w - (6*I)*a^3*m^2*w + 12*a^2*m*r*w - 
      (6*I)*a*cM*m^2*r*w + 8*a^2*m^3*r*w + (2*I)*a*r^2*w - 6*cM*m*r^2*w + 
      (6*I)*a*m^2*r^2*w + 2*m*r^3*w + 2*m^3*r^3*w + I*a^3*sss*w - 
      4*a^2*m*r*sss*w - I*a*r^2*sss*w - 2*m*r^3*sss*w + 2*a^3*cM*w^2 + 
      (6*I)*a^4*m*w^2 - 10*a^3*r*w^2 + (6*I)*a^2*cM*m*r*w^2 - 
      12*a^3*m^2*r*w^2 + 6*a*cM*r^2*w^2 - (6*I)*a^2*m*r^2*w^2 - 6*a*r^3*w^2 - 
      6*a*m^2*r^3*w^2 - (2*I)*m*r^4*w^2 + 2*a^3*r*sss*w^2 + 2*a*r^3*sss*w^2 - 
      (2*I)*a^5*w^3 - (2*I)*a^3*cM*r*w^3 + 8*a^4*m*r*w^3 + 
      (2*I)*a^3*r^2*w^3 + 6*a^2*m*r^3*w^3 + (2*I)*a*r^4*w^3 - 2*a^5*r*w^4 - 
      2*a^3*r^3*w^4)*Derivative[1][fR4][r])/(9*cM*w^3*X[r]), 
 f00f34a[r] -> (r^2*(2*a^2*m^2*r^2 - (2*I)*a*cM*m^3*r^2 + 4*a^2*m^4*r^2 - 
      (2*I)*a*cM*m^5*r^2 + 2*a^2*m^6*r^2 - 4*cM*m^2*r^3 + (2*I)*a*m^3*r^3 - 
      4*cM*m^4*r^3 + (2*I)*a*m^5*r^3 + 2*m^2*r^4 + 2*m^4*r^4 - 
      3*a^2*m^2*r^2*sss + (2*I)*a*cM*m^3*r^2*sss - 3*a^2*m^4*r^2*sss + 
      6*cM*m^2*r^3*sss - (2*I)*a*m^3*r^3*sss + 2*cM*m^4*r^3*sss - 
      3*m^2*r^4*sss - m^4*r^4*sss + a^2*m^2*r^2*sss^2 - 2*cM*m^2*r^3*sss^2 + 
      m^2*r^4*sss^2 + (2*I)*a^4*cM*m^2*w + (4*I)*a^4*r*w + 4*a^3*cM*m*r*w + 
      (2*I)*a^4*m^2*r*w - 2*a^3*cM*m^3*r*w - (8*I)*a^2*cM*r^2*w - 
      12*a^3*m*r^2*w + (12*I)*a^2*cM*m^2*r^2*w - 20*a^3*m^3*r^2*w + 
      (12*I)*a^2*cM*m^4*r^2*w - 10*a^3*m^5*r^2*w + (8*I)*a^2*r^3*w + 
      20*a*cM*m*r^3*w - (2*I)*a^2*m^2*r^3*w + 12*a*cM*m^3*r^3*w - 
      (4*I)*a^2*m^4*r^3*w - (8*I)*cM*r^4*w - 12*a*m*r^4*w - 
      (10*I)*cM*m^2*r^4*w - 10*a*m^3*r^4*w - (10*I)*cM*m^4*r^4*w - 
      4*a*m^5*r^4*w + (4*I)*r^5*w + (4*I)*m^2*r^5*w + (4*I)*m^4*r^5*w - 
      (4*I)*a^4*r*sss*w - 2*a^3*cM*m*r*sss*w - I*a^4*m^2*r*sss*w + 
      (8*I)*a^2*cM*r^2*sss*w + 8*a^3*m*r^2*sss*w - (6*I)*a^2*cM*m^2*r^2*sss*
       w + 9*a^3*m^3*r^2*sss*w - (8*I)*a^2*r^3*sss*w - 14*a*cM*m*r^3*sss*w - 
      (3*I)*a^2*m^2*r^3*sss*w - 6*a*cM*m^3*r^3*sss*w + (8*I)*cM*r^4*sss*w + 
      8*a*m*r^4*sss*w + (10*I)*cM*m^2*r^4*sss*w + 7*a*m^3*r^4*sss*w - 
      (4*I)*r^5*sss*w - (4*I)*m^2*r^5*sss*w + I*a^4*r*sss^2*w - 
      (2*I)*a^2*cM*r^2*sss^2*w - a^3*m*r^2*sss^2*w + (2*I)*a^2*r^3*sss^2*w + 
      2*a*cM*m*r^3*sss^2*w - (2*I)*cM*r^4*sss^2*w - a*m*r^4*sss^2*w + 
      I*r^5*sss^2*w - (4*I)*a^5*cM*m*w^2 - 4*a^4*cM*r*w^2 - 
      (4*I)*a^5*m*r*w^2 + 6*a^4*cM*m^2*r*w^2 - 4*a^4*r^2*w^2 - 
      (32*I)*a^3*cM*m*r^2*w^2 + 28*a^4*m^2*r^2*w^2 - 
      (28*I)*a^3*cM*m^3*r^2*w^2 + 20*a^4*m^4*r^2*w^2 + 8*a^2*cM*r^3*w^2 - 
      (26*I)*a^3*m*r^3*w^2 + (24*I)*a*cM^2*m*r^3*w^2 + 8*a^2*cM*m^2*r^3*w^2 - 
      (2*I)*a^3*m^3*r^3*w^2 - 8*a^2*r^4*w^2 + (32*I)*a*cM*m*r^4*w^2 + 
      28*a^2*m^2*r^4*w^2 + (26*I)*a*cM*m^3*r^4*w^2 + 16*a^2*m^4*r^4*w^2 + 
      12*cM*r^5*w^2 - (22*I)*a*m*r^5*w^2 - (10*I)*a*m^3*r^5*w^2 - 4*r^6*w^2 + 
      2*m^2*r^6*w^2 + 2*m^4*r^6*w^2 + 2*a^4*cM*r*sss*w^2 + 
      (2*I)*a^5*m*r*sss*w^2 + 2*a^4*r^2*sss*w^2 + (6*I)*a^3*cM*m*r^2*sss*
       w^2 - 9*a^4*m^2*r^2*sss*w^2 - 4*a^2*cM*r^3*sss*w^2 + 
      (9*I)*a^3*m*r^3*sss*w^2 + 6*a^2*cM*m^2*r^3*sss*w^2 + 
      4*a^2*r^4*sss*w^2 - (8*I)*a*cM*m*r^4*sss*w^2 - 11*a^2*m^2*r^4*sss*w^2 - 
      6*cM*r^5*sss*w^2 + (7*I)*a*m*r^5*sss*w^2 + 2*r^6*sss*w^2 - 
      2*m^2*r^6*sss*w^2 + (2*I)*a^6*cM*w^3 + (2*I)*a^6*r*w^3 - 
      6*a^5*cM*m*r*w^3 + (22*I)*a^4*cM*r^2*w^3 - 12*a^5*m*r^2*w^3 + 
      (32*I)*a^4*cM*m^2*r^2*w^3 - 20*a^5*m^3*r^2*w^3 + (26*I)*a^4*r^3*w^3 - 
      (24*I)*a^2*cM^2*r^3*w^3 - 36*a^3*cM*m*r^3*w^3 + 
      (10*I)*a^4*m^2*r^3*w^3 - (22*I)*a^2*cM*r^4*w^3 - 26*a^3*m*r^4*w^3 - 
      (18*I)*a^2*cM*m^2*r^4*w^3 - 24*a^3*m^3*r^4*w^3 + (46*I)*a^2*r^5*w^3 - 
      18*a*cM*m*r^5*w^3 + (12*I)*a^2*m^2*r^5*w^3 - (42*I)*cM*r^6*w^3 - 
      14*a*m*r^6*w^3 - 6*a*m^3*r^6*w^3 + (22*I)*r^7*w^3 - I*a^6*r*sss*w^3 - 
      (2*I)*a^4*cM*r^2*sss*w^3 + 3*a^5*m*r^2*sss*w^3 - 
      (4*I)*a^4*r^3*sss*w^3 - 2*a^3*cM*m*r^3*sss*w^3 - 
      (2*I)*a^2*cM*r^4*sss*w^3 + 5*a^3*m*r^4*sss*w^3 - 
      (5*I)*a^2*r^5*sss*w^3 + 2*a*m*r^6*sss*w^3 - (2*I)*r^7*sss*w^3 + 
      2*a^6*cM*r*w^4 - (18*I)*a^5*cM*m*r^2*w^4 + 10*a^6*m^2*r^2*w^4 + 
      20*a^4*cM*r^3*w^4 - (8*I)*a^5*m*r^3*w^4 + 6*a^4*r^4*w^4 - 
      (2*I)*a^3*cM*m*r^4*w^4 + 16*a^4*m^2*r^4*w^4 + 18*a^2*cM*r^5*w^4 - 
      (10*I)*a^3*m*r^5*w^4 + 12*a^2*r^6*w^4 + 6*a^2*m^2*r^6*w^4 - 
      (2*I)*a*m*r^7*w^4 + 6*r^8*w^4 + (4*I)*a^6*cM*r^2*w^5 - 
      2*a^7*m*r^2*w^5 + (2*I)*a^6*r^3*w^5 + (4*I)*a^4*cM*r^4*w^5 - 
      4*a^5*m*r^4*w^5 + (4*I)*a^4*r^5*w^5 - 2*a^3*m*r^6*w^5 + 
      (2*I)*a^2*r^7*w^5)*fR4[r])/(9*cM*w^3*X[r]^2) + 
   (r^2*(2*cM*m^2*r^2 + (2*I)*a*m^3*r^2 + 2*cM*m^4*r^2 + (2*I)*a*m^5*r^2 - 
      2*m^2*r^3 - 2*m^4*r^3 - 2*cM*m^2*r^2*sss - (2*I)*a*m^3*r^2*sss + 
      2*m^2*r^3*sss + (2*I)*a^4*w - 2*a^3*cM*m*w - (2*I)*a^2*cM*m^2*r*w - 
      14*a*cM*m*r^2*w - (12*I)*a^2*m^2*r^2*w - 10*a*cM*m^3*r^2*w - 
      (8*I)*a^2*m^4*r^2*w + 8*a*m*r^3*w + 8*a*m^3*r^3*w - (2*I)*r^4*w - 
      (2*I)*m^2*r^4*w - (2*I)*m^4*r^4*w - I*a^4*sss*w + 6*a*cM*m*r^2*sss*w + 
      (4*I)*a^2*m^2*r^2*sss*w - 2*a*m*r^3*sss*w + I*r^4*sss*w + 
      (2*I)*m^2*r^4*sss*w + 2*a^4*cM*w^2 + (4*I)*a^3*cM*m*r*w^2 + 
      12*a^2*cM*r^2*w^2 + (16*I)*a^3*m*r^2*w^2 + 18*a^2*cM*m^2*r^2*w^2 + 
      (12*I)*a^3*m^3*r^2*w^2 + 4*a^2*r^3*w^2 + (6*I)*a*cM*m*r^3*w^2 - 
      8*a^2*m^2*r^3*w^2 - 6*cM*r^4*w^2 + (14*I)*a*m*r^4*w^2 + 
      (6*I)*a*m^3*r^4*w^2 + 4*r^5*w^2 - 4*a^2*cM*r^2*sss*w^2 - 
      (2*I)*a^3*m*r^2*sss*w^2 - 2*a^2*r^3*sss*w^2 - (2*I)*a*m*r^4*sss*w^2 - 
      2*r^5*sss*w^2 - (2*I)*a^4*cM*r*w^3 - (6*I)*a^4*r^2*w^3 - 
      14*a^3*cM*m*r^2*w^3 - (8*I)*a^4*m^2*r^2*w^3 - (6*I)*a^2*cM*r^3*w^3 - 
      (12*I)*a^2*r^4*w^3 - (6*I)*a^2*m^2*r^4*w^3 - 2*a*m*r^5*w^3 - 
      (6*I)*r^6*w^3 + 4*a^4*cM*r^2*w^4 + (2*I)*a^5*m*r^2*w^4 + 
      2*a^4*r^3*w^4 + (2*I)*a^3*m*r^4*w^4 + 2*a^2*r^5*w^4)*
     Derivative[1][fR4][r])/(9*cM*w^3*X[r]), 
 f00f34b[r] -> -(r^2*(4*a^2*m^3*r^2 - (4*I)*a*cM*m^4*r^2 + 4*a^2*m^5*r^2 - 
       8*cM*m^3*r^3 + (4*I)*a*m^4*r^3 + 4*m^3*r^4 - 2*a^2*m*r^2*sss + 
       (2*I)*a*cM*m^2*r^2*sss - 4*a^2*m^3*r^2*sss + 4*cM*m*r^3*sss - 
       (2*I)*a*m^2*r^3*sss + 4*cM*m^3*r^3*sss - 2*m*r^4*sss - 2*m^3*r^4*sss + 
       a^2*m*r^2*sss^2 - 2*cM*m*r^3*sss^2 + m*r^4*sss^2 - 4*a^5*w + 
       (4*I)*a^4*cM*m*w + 8*a^3*cM*r*w - 4*a^3*cM*m^2*r*w - 8*a^3*r^2*w - 
       (4*I)*a^2*cM*m*r^2*w - 12*a^3*m^2*r^2*w + (20*I)*a^2*cM*m^3*r^2*w - 
       16*a^3*m^4*r^2*w + 8*a*cM*r^3*w + 16*a*cM*m^2*r^3*w - 
       (4*I)*a^2*m^3*r^3*w - 4*a*r^4*w - 8*a*m^2*r^4*w - 
       (20*I)*cM*m^3*r^4*w - 8*a*m^4*r^4*w + (8*I)*m^3*r^5*w + 2*a^5*sss*w - 
       4*a^3*cM*r*sss*w + 4*a^3*r^2*sss*w - (2*I)*a^2*cM*m*r^2*sss*w + 
       8*a^3*m^2*r^2*sss*w - 4*a*cM*r^3*sss*w - (4*I)*a^2*m*r^3*sss*w - 
       8*a*cM*m^2*r^3*sss*w + 2*a*r^4*sss*w + (10*I)*cM*m*r^4*sss*w + 
       8*a*m^2*r^4*sss*w - (4*I)*m*r^5*sss*w - (4*I)*a^5*cM*w^2 + 
       8*a^4*cM*m*r*w^2 - (24*I)*a^3*cM*r^2*w^2 - 4*a^4*m*r^2*w^2 - 
       (36*I)*a^3*cM*m^2*r^2*w^2 + 24*a^4*m^3*r^2*w^2 + 
       (48*I)*a*cM^2*r^3*w^2 + 32*a^2*cM*m*r^3*w^2 - (8*I)*a^3*m^2*r^3*w^2 - 
       (20*I)*a*cM*r^4*w^2 - 4*a^2*m*r^4*w^2 + (32*I)*a*cM*m^2*r^4*w^2 + 
       24*a^2*m^3*r^4*w^2 - (12*I)*a*m^2*r^5*w^2 + 4*m^3*r^6*w^2 - 
       4*a^4*m*r^2*sss*w^2 + 4*a^2*cM*m*r^3*sss*w^2 - 6*a^2*m*r^4*sss*w^2 - 
       2*m*r^6*sss*w^2 - 4*a^5*cM*r*w^3 + 12*a^5*r^2*w^3 + 
       (28*I)*a^4*cM*m*r^2*w^3 - 16*a^5*m^2*r^2*w^3 - 40*a^3*cM*r^3*w^3 + 
       (12*I)*a^4*m*r^3*w^3 + 24*a^3*r^4*w^3 - (4*I)*a^2*cM*m*r^4*w^3 - 
       24*a^3*m^2*r^4*w^3 - 36*a*cM*r^5*w^3 + (12*I)*a^2*m*r^5*w^3 + 
       12*a*r^6*w^3 - 8*a*m^2*r^6*w^3 - (8*I)*a^5*cM*r^2*w^4 + 
       4*a^6*m*r^2*w^4 - (4*I)*a^5*r^3*w^4 - (8*I)*a^3*cM*r^4*w^4 + 
       8*a^4*m*r^4*w^4 - (8*I)*a^3*r^5*w^4 + 4*a^2*m*r^6*w^4 - 
       (4*I)*a*r^7*w^4)*fR4[r])/(18*cM*w^3*X[r]^2) - 
   (r^2*(2*cM*m^3*r^2 + (2*I)*a*m^4*r^2 - 2*m^3*r^3 - cM*m*r^2*sss - 
      I*a*m^2*r^2*sss + m*r^3*sss - 2*a^3*cM*w + 2*a^3*r*w - 
      (2*I)*a^2*cM*m*r*w - 2*a*cM*r^2*w - (2*I)*a^2*m*r^2*w - 
      8*a*cM*m^2*r^2*w - (6*I)*a^2*m^3*r^2*w + 2*a*r^3*w + 6*a*m^2*r^3*w - 
      (2*I)*m^3*r^4*w - a^3*r*sss*w + 2*a*cM*r^2*sss*w + I*a^2*m*r^2*sss*w - 
      a*r^3*sss*w + I*m*r^4*sss*w + (2*I)*a^3*cM*r*w^2 + 
      10*a^2*cM*m*r^2*w^2 + (6*I)*a^3*m^2*r^2*w^2 + (6*I)*a*cM*r^3*w^2 - 
      2*a^2*m*r^3*w^2 + (4*I)*a*m^2*r^4*w^2 - 4*a^3*cM*r^2*w^3 - 
      (2*I)*a^4*m*r^2*w^3 - 2*a^3*r^3*w^3 - (2*I)*a^2*m*r^4*w^3 - 
      2*a*r^5*w^3)*Derivative[1][fR4][r])/(9*cM*w^3*X[r]), 
 f00f44a[r] -> (r^2*(4*a^5*cM*m - (4*I)*a^4*cM^2*m^2 + 8*a^5*cM*m^3 - 
      (4*I)*a^4*cM^2*m^4 + 4*a^5*cM*m^5 - 8*a^3*cM^2*m*r + 
      (4*I)*a^4*cM*m^2*r - 8*a^3*cM^2*m^3*r + (4*I)*a^4*cM*m^4*r + 
      4*a^3*cM*m*r^2 + 4*a^3*cM*m^3*r^2 - 4*a^3*m*r^3 + 
      (4*I)*a^2*cM*m^2*r^3 - 8*a^3*m^3*r^3 + (4*I)*a^2*cM*m^4*r^3 - 
      4*a^3*m^5*r^3 + 8*a*cM*m*r^4 + 12*a*cM*m^3*r^4 + (4*I)*a^2*m^4*r^4 + 
      4*a*cM*m^5*r^4 + (4*I)*a^2*m^6*r^4 - 4*a*m*r^5 - (8*I)*cM*m^2*r^5 - 
      8*a*m^3*r^5 - (8*I)*cM*m^4*r^5 - 4*a*m^5*r^5 + (4*I)*m^2*r^6 + 
      (4*I)*m^4*r^6 - 6*a^5*cM*m*sss + (2*I)*a^4*cM^2*m^2*sss - 
      6*a^5*cM*m^3*sss + 12*a^3*cM^2*m*r*sss - (2*I)*a^4*cM*m^2*r*sss + 
      8*a^3*cM^2*m^3*r*sss - 6*a^3*cM*m*r^2*sss - 4*a^3*cM*m^3*r^2*sss + 
      6*a^3*m*r^3*sss - (2*I)*a^2*cM*m^2*r^3*sss + 6*a^3*m^3*r^3*sss - 
      12*a*cM*m*r^4*sss - (2*I)*a^2*m^2*r^4*sss - 10*a*cM*m^3*r^4*sss - 
      (4*I)*a^2*m^4*r^4*sss + 6*a*m*r^5*sss + (8*I)*cM*m^2*r^5*sss + 
      6*a*m^3*r^5*sss + (4*I)*cM*m^4*r^5*sss - (4*I)*m^2*r^6*sss - 
      (2*I)*m^4*r^6*sss + 2*a^5*cM*m*sss^2 - 4*a^3*cM^2*m*r*sss^2 + 
      2*a^3*cM*m*r^2*sss^2 - 2*a^3*m*r^3*sss^2 + 4*a*cM*m*r^4*sss^2 + 
      I*a^2*m^2*r^4*sss^2 - 2*a*m*r^5*sss^2 - (2*I)*cM*m^2*r^5*sss^2 + 
      I*m^2*r^6*sss^2 - 16*a^6*cM*w + (8*I)*a^5*cM^2*m*w - 40*a^6*cM*m^2*w + 
      (16*I)*a^5*cM^2*m^3*w - 20*a^6*cM*m^4*w + 56*a^4*cM^2*r*w + 
      80*a^4*cM^2*m^2*r*w - (8*I)*a^5*cM*m^3*r*w - 32*a^4*cM*r^2*w - 
      48*a^2*cM^3*r^2*w - (8*I)*a^3*cM^2*m*r^2*w - 56*a^4*cM*m^2*r^2*w - 
      48*a^2*cM^3*m^2*r^2*w - (8*I)*a^3*cM^2*m^3*r^2*w - 
      12*a^4*cM*m^4*r^2*w + 16*a^4*r^3*w + 56*a^2*cM^2*r^3*w - 
      (8*I)*a^3*cM*m*r^3*w + 40*a^4*m^2*r^3*w + 56*a^2*cM^2*m^2*r^3*w - 
      (8*I)*a^3*cM*m^3*r^3*w + 20*a^4*m^4*r^3*w - 72*a^2*cM*r^4*w - 
      100*a^2*cM*m^2*r^4*w - (12*I)*a^3*m^3*r^4*w - 28*a^2*cM*m^4*r^4*w - 
      (16*I)*a^3*m^5*r^4*w + 32*a^2*r^5*w + 48*cM^2*r^5*w + 
      (8*I)*a*cM*m*r^5*w + 40*a^2*m^2*r^5*w + 48*cM^2*m^2*r^5*w + 
      (24*I)*a*cM*m^3*r^5*w + 12*a^2*m^4*r^5*w - 56*cM*r^6*w - 
      20*cM*m^2*r^6*w - (20*I)*a*m^3*r^6*w + 20*cM*m^4*r^6*w - 
      (8*I)*a*m^5*r^6*w + 16*r^7*w - 8*m^4*r^7*w + 12*a^6*cM*sss*w - 
      (4*I)*a^5*cM^2*m*sss*w + 18*a^6*cM*m^2*sss*w - 36*a^4*cM^2*r*sss*w - 
      24*a^4*cM^2*m^2*r*sss*w + 24*a^4*cM*r^2*sss*w + 24*a^2*cM^3*r^2*sss*w + 
      (4*I)*a^3*cM^2*m*r^2*sss*w + 22*a^4*cM*m^2*r^2*sss*w - 
      12*a^4*r^3*sss*w - 36*a^2*cM^2*r^3*sss*w + (4*I)*a^3*cM*m*r^3*sss*w - 
      18*a^4*m^2*r^3*sss*w - 8*a^2*cM^2*m^2*r^3*sss*w + 48*a^2*cM*r^4*sss*w + 
      30*a^2*cM*m^2*r^4*sss*w + (8*I)*a^3*m^3*r^4*sss*w - 24*a^2*r^5*sss*w - 
      24*cM^2*r^5*sss*w - (4*I)*a*cM*m*r^5*sss*w - 14*a^2*m^2*r^5*sss*w - 
      (8*I)*a*cM*m^3*r^5*sss*w + 36*cM*r^6*sss*w - 10*cM*m^2*r^6*sss*w + 
      (8*I)*a*m^3*r^6*sss*w - 12*r^7*sss*w + 4*m^2*r^7*sss*w - 
      2*a^6*cM*sss^2*w + 4*a^4*cM^2*r*sss^2*w - 4*a^4*cM*r^2*sss^2*w + 
      2*a^4*r^3*sss^2*w + 4*a^2*cM^2*r^3*sss^2*w - 6*a^2*cM*r^4*sss^2*w + 
      4*a^2*r^5*sss^2*w - 4*cM*r^6*sss^2*w + 2*r^7*sss^2*w - 
      (4*I)*a^6*cM^2*w^2 + 56*a^7*cM*m*w^2 - (24*I)*a^6*cM^2*m^2*w^2 + 
      40*a^7*cM*m^3*w^2 - (4*I)*a^6*cM*r*w^2 - 136*a^5*cM^2*m*r*w^2 - 
      (24*I)*a^6*r^2*w^2 + (8*I)*a^4*cM^2*r^2*w^2 + 68*a^5*cM*m*r^2*w^2 + 
      96*a^3*cM^3*m*r^2*w^2 - (12*I)*a^6*m^2*r^2*w^2 + 
      (24*I)*a^4*cM^2*m^2*r^2*w^2 + 48*a^5*cM*m^3*r^2*w^2 + 
      (68*I)*a^4*cM*r^3*w^2 - 32*a^5*m*r^3*w^2 - 72*a^3*cM^2*m*r^3*w^2 + 
      (24*I)*a^4*cM*m^2*r^3*w^2 - 40*a^5*m^3*r^3*w^2 - (56*I)*a^4*r^4*w^2 - 
      (36*I)*a^2*cM^2*r^4*w^2 + 64*a^3*cM*m*r^4*w^2 - 
      (32*I)*a^4*m^2*r^4*w^2 - (36*I)*a^2*cM^2*m^2*r^4*w^2 + 
      72*a^3*cM*m^3*r^4*w^2 + (24*I)*a^4*m^4*r^4*w^2 + 
      (84*I)*a^2*cM*r^5*w^2 - 56*a^3*m*r^5*w^2 + (28*I)*a^2*cM*m^2*r^5*w^2 - 
      28*a^3*m^3*r^5*w^2 - (40*I)*a^2*r^6*w^2 + 36*a*cM*m*r^6*w^2 - 
      (28*I)*a^2*m^2*r^6*w^2 - 24*a*cM*m^3*r^6*w^2 + (24*I)*a^2*m^4*r^6*w^2 + 
      (12*I)*cM*r^7*w^2 - 24*a*m*r^7*w^2 + (36*I)*cM*m^2*r^7*w^2 + 
      12*a*m^3*r^7*w^2 - (8*I)*r^8*w^2 - (12*I)*m^2*r^8*w^2 + 
      (4*I)*m^4*r^8*w^2 + (2*I)*a^6*cM^2*sss*w^2 - 18*a^7*cM*m*sss*w^2 + 
      (2*I)*a^6*cM*r*sss*w^2 + 24*a^5*cM^2*m*r*sss*w^2 + 
      (12*I)*a^6*r^2*sss*w^2 - (4*I)*a^4*cM^2*r^2*sss*w^2 - 
      32*a^5*cM*m*r^2*sss*w^2 - (34*I)*a^4*cM*r^3*sss*w^2 + 
      18*a^5*m*r^3*sss*w^2 + 16*a^3*cM^2*m*r^3*sss*w^2 + 
      (28*I)*a^4*r^4*sss*w^2 + (18*I)*a^2*cM^2*r^4*sss*w^2 - 
      38*a^3*cM*m*r^4*sss*w^2 - (4*I)*a^4*m^2*r^4*sss*w^2 - 
      (42*I)*a^2*cM*r^5*sss*w^2 + 32*a^3*m*r^5*sss*w^2 + 
      (4*I)*a^2*cM*m^2*r^5*sss*w^2 + (20*I)*a^2*r^6*sss*w^2 - 
      16*a*cM*m*r^6*sss*w^2 - (6*I)*a^2*m^2*r^6*sss*w^2 - 
      (6*I)*cM*r^7*sss*w^2 + 14*a*m*r^7*sss*w^2 + (4*I)*r^8*sss*w^2 - 
      (2*I)*m^2*r^8*sss*w^2 - 24*a^8*cM*w^3 + (16*I)*a^7*cM^2*m*w^3 - 
      40*a^8*cM*m^2*w^3 + 64*a^6*cM^2*r*w^3 + (8*I)*a^7*cM*m*r*w^3 - 
      16*a^6*cM*r^2*w^3 - 48*a^4*cM^3*r^2*w^3 + (24*I)*a^7*m*r^2*w^3 - 
      (24*I)*a^5*cM^2*m*r^2*w^3 - 72*a^6*cM*m^2*r^2*w^3 + 48*a^6*r^3*w^3 + 
      16*a^4*cM^2*r^3*w^3 - (40*I)*a^5*cM*m*r^3*w^3 + 40*a^6*m^2*r^3*w^3 - 
      60*a^4*cM*r^4*w^3 + (72*I)*a^5*m*r^4*w^3 + (72*I)*a^3*cM^2*m*r^4*w^3 - 
      88*a^4*cM*m^2*r^4*w^3 - (16*I)*a^5*m^3*r^4*w^3 + 136*a^4*r^5*w^3 - 
      48*a^2*cM^2*r^5*w^3 - (32*I)*a^3*cM*m*r^5*w^3 + 48*a^4*m^2*r^5*w^3 - 
      152*a^2*cM*r^6*w^3 + (72*I)*a^3*m*r^6*w^3 - 16*a^2*cM*m^2*r^6*w^3 - 
      (24*I)*a^3*m^3*r^6*w^3 + 128*a^2*r^7*w^3 + 4*a^2*m^2*r^7*w^3 - 
      84*cM*r^8*w^3 + (24*I)*a*m*r^8*w^3 - (8*I)*a*m^3*r^8*w^3 + 40*r^9*w^3 - 
      4*m^2*r^9*w^3 + 6*a^8*cM*sss*w^3 - 8*a^6*cM^2*r*sss*w^3 + 
      14*a^6*cM*r^2*sss*w^3 - 6*a^6*r^3*sss*w^3 - 8*a^4*cM^2*r^3*sss*w^3 + 
      18*a^4*cM*r^4*sss*w^3 - 14*a^4*r^5*sss*w^3 + 10*a^2*cM*r^6*sss*w^3 - 
      10*a^2*r^7*sss*w^3 - 2*r^9*sss*w^3 - (4*I)*a^8*cM^2*w^4 + 
      20*a^9*cM*m*w^4 - (4*I)*a^8*cM*r*w^4 - (12*I)*a^8*r^2*w^4 + 
      (8*I)*a^6*cM^2*r^2*w^4 + 48*a^7*cM*m*r^2*w^4 + (20*I)*a^6*cM*r^3*w^4 - 
      20*a^7*m*r^3*w^4 - (32*I)*a^6*r^4*w^4 - (36*I)*a^4*cM^2*r^4*w^4 + 
      52*a^5*cM*m*r^4*w^4 + (4*I)*a^6*m^2*r^4*w^4 - (12*I)*a^4*cM*r^5*w^4 - 
      40*a^5*m*r^5*w^4 - (40*I)*a^4*r^6*w^4 + 24*a^3*cM*m*r^6*w^4 + 
      (8*I)*a^4*m^2*r^6*w^4 - (36*I)*a^2*cM*r^7*w^4 - 20*a^3*m*r^7*w^4 - 
      (32*I)*a^2*r^8*w^4 + (4*I)*a^2*m^2*r^8*w^4 - (12*I)*r^10*w^4 - 
      4*a^10*cM*w^5 - 12*a^8*cM*r^2*w^5 + 4*a^8*r^3*w^5 - 12*a^6*cM*r^4*w^5 + 
      12*a^6*r^5*w^5 - 4*a^4*cM*r^6*w^5 + 12*a^4*r^7*w^5 + 4*a^2*r^9*w^5)*
     fR4[r])/(18*cM*w^3*X[r]^2) + 
   (r^2*(4*a^3*cM^2*m + (4*I)*a^4*cM*m^2 + 4*a^3*cM^2*m^3 + 
      (4*I)*a^4*cM*m^4 - 4*a^3*cM*m*r - 4*a^3*cM*m^3*r - 4*a*cM*m*r^3 - 
      (4*I)*a^2*m^2*r^3 - 4*a*cM*m^3*r^3 - (4*I)*a^2*m^4*r^3 + 4*a*m*r^4 + 
      (4*I)*cM*m^2*r^4 + (4*I)*cM*m^4*r^4 - 4*a*m^5*r^4 - (4*I)*m^2*r^5 - 
      (4*I)*m^4*r^5 - (2*I)*a^4*cM*sss - 2*a^3*cM^2*m*sss - 
      (4*I)*a^4*cM*m^2*sss + (4*I)*a^2*cM^2*r*sss + 2*a^3*cM*m*r*sss + 
      (4*I)*a^2*cM^2*m^2*r*sss - (2*I)*a^2*cM*r^2*sss - 
      (2*I)*a^2*cM*m^2*r^2*sss + (2*I)*a^2*r^3*sss + 2*a*cM*m*r^3*sss + 
      (4*I)*a^2*m^2*r^3*sss - (4*I)*cM*r^4*sss - 2*a*m*r^4*sss - 
      (6*I)*cM*m^2*r^4*sss + 2*a*m^3*r^4*sss + (2*I)*r^5*sss + 
      (4*I)*m^2*r^5*sss + I*a^4*cM*sss^2 - (2*I)*a^2*cM^2*r*sss^2 + 
      I*a^2*cM*r^2*sss^2 - I*a^2*r^3*sss^2 + (2*I)*cM*r^4*sss^2 - 
      I*r^5*sss^2 - 4*a^4*cM^2*w - (12*I)*a^5*cM*m*w - 12*a^4*cM^2*m^2*w - 
      (16*I)*a^5*cM*m^3*w + 8*a^4*cM*r*w + (8*I)*a^3*cM^2*m*r*w + 
      16*a^4*cM*m^2*r*w - 12*a^2*cM^2*r^2*w - (12*I)*a^3*cM*m*r^2*w - 
      12*a^2*cM^2*m^2*r^2*w - (8*I)*a^3*cM*m^3*r^2*w + 12*a^2*cM*r^3*w + 
      (20*I)*a^3*m*r^3*w + 12*a^2*cM*m^2*r^3*w + (16*I)*a^3*m^3*r^3*w - 
      8*a^2*r^4*w - (24*I)*a*cM*m*r^4*w - 8*a^2*m^2*r^4*w - 
      (24*I)*a*cM*m^3*r^4*w + 12*a^2*m^4*r^4*w + 12*cM*r^5*w + 
      (20*I)*a*m*r^5*w + 12*cM*m^2*r^5*w + (16*I)*a*m^3*r^5*w - 8*r^6*w + 
      4*m^4*r^6*w + 2*a^4*cM^2*sss*w + (8*I)*a^5*cM*m*sss*w - 
      4*a^4*cM*r*sss*w - (8*I)*a^3*cM^2*m*r*sss*w + 6*a^2*cM^2*r^2*sss*w + 
      (8*I)*a^3*cM*m*r^2*sss*w - 6*a^2*cM*r^3*sss*w - 
      (12*I)*a^3*m*r^3*sss*w + 4*a^2*r^4*sss*w + (16*I)*a*cM*m*r^4*sss*w - 
      2*a^2*m^2*r^4*sss*w - 6*cM*r^5*sss*w - (12*I)*a*m*r^5*sss*w + 
      4*r^6*sss*w - 2*m^2*r^6*sss*w + (8*I)*a^6*cM*w^2 + 12*a^5*cM^2*m*w^2 + 
      (24*I)*a^6*cM*m^2*w^2 - (12*I)*a^6*r*w^2 - (8*I)*a^4*cM^2*r*w^2 - 
      20*a^5*cM*m*r*w^2 + (24*I)*a^4*cM*r^2*w^2 + 24*a^3*cM^2*m*r^2*w^2 + 
      (24*I)*a^4*cM*m^2*r^2*w^2 - (32*I)*a^4*r^3*w^2 + 4*a^3*cM*m*r^3*w^2 - 
      (24*I)*a^4*m^2*r^3*w^2 + (36*I)*a^2*cM*r^4*w^2 + 16*a^3*m*r^4*w^2 + 
      (40*I)*a^2*cM*m^2*r^4*w^2 - 12*a^3*m^3*r^4*w^2 - (24*I)*a^2*r^5*w^2 - 
      (20*I)*a^2*m^2*r^5*w^2 + (12*I)*cM*r^6*w^2 + 12*a*m*r^6*w^2 - 
      8*a*m^3*r^6*w^2 - (4*I)*r^7*w^2 + (4*I)*m^2*r^7*w^2 - 
      (4*I)*a^6*cM*sss*w^2 + (4*I)*a^4*cM^2*r*sss*w^2 - 
      (6*I)*a^4*cM*r^2*sss*w^2 + (4*I)*a^4*r^3*sss*w^2 - 
      (6*I)*a^2*cM*r^4*sss*w^2 + (6*I)*a^2*r^5*sss*w^2 + (2*I)*r^7*sss*w^2 - 
      4*a^6*cM^2*w^3 - (16*I)*a^7*cM*m*w^3 + 8*a^6*cM*r*w^3 - 
      12*a^4*cM^2*r^2*w^3 - (24*I)*a^5*cM*m*r^2*w^3 - 12*a^4*cM*r^3*w^3 + 
      (16*I)*a^5*m*r^3*w^3 - 20*a^4*r^4*w^3 - (24*I)*a^3*cM*m*r^4*w^3 + 
      4*a^4*m^2*r^4*w^3 - 12*a^2*cM*r^5*w^3 + (16*I)*a^3*m*r^5*w^3 - 
      32*a^2*r^6*w^3 + 4*a^2*m^2*r^6*w^3 - 12*r^8*w^3 + (4*I)*a^8*cM*w^4 + 
      (8*I)*a^6*cM*r^2*w^4 - (4*I)*a^6*r^3*w^4 + (4*I)*a^4*cM*r^4*w^4 - 
      (8*I)*a^4*r^5*w^4 - (4*I)*a^2*r^7*w^4)*Derivative[1][fR4][r])/
    (18*cM*w^3*X[r]), f00f44b[r] -> 
  -(r^2*(2*a^5*cM*m^2 - (2*I)*a^4*cM^2*m^3 + 2*a^5*cM*m^4 - 
       4*a^3*cM^2*m^2*r + (2*I)*a^4*cM*m^3*r + 2*a^3*cM*m^2*r^2 - 
       2*a^3*m^2*r^3 + (2*I)*a^2*cM*m^3*r^3 - 2*a^3*m^4*r^3 + 
       4*a*cM*m^2*r^4 + 2*a*cM*m^4*r^4 + (2*I)*a^2*m^5*r^4 - 2*a*m^2*r^5 - 
       (4*I)*cM*m^3*r^5 - 2*a*m^4*r^5 + (2*I)*m^3*r^6 - 2*a^5*cM*m^2*sss + 
       4*a^3*cM^2*m^2*r*sss - 2*a^3*cM*m^2*r^2*sss + 2*a^3*m^2*r^3*sss - 
       4*a*cM*m^2*r^4*sss - I*a^2*m^3*r^4*sss + 2*a*m^2*r^5*sss + 
       (2*I)*cM*m^3*r^5*sss - I*m^3*r^6*sss - 12*a^6*cM*m*w + 
       (6*I)*a^5*cM^2*m^2*w - 8*a^6*cM*m^3*w + 36*a^4*cM^2*m*r*w - 
       (2*I)*a^5*cM*m^2*r*w - 20*a^4*cM*m*r^2*w - 24*a^2*cM^3*m*r^2*w - 
       (4*I)*a^3*cM^2*m^2*r^2*w - 6*a^4*cM*m^3*r^2*w + 8*a^4*m*r^3*w + 
       28*a^2*cM^2*m*r^3*w - (2*I)*a^3*cM*m^2*r^3*w + 8*a^4*m^3*r^3*w - 
       36*a^2*cM*m*r^4*w - (2*I)*a^3*m^2*r^4*w - 12*a^2*cM*m^3*r^4*w - 
       (6*I)*a^3*m^4*r^4*w + 12*a^2*m*r^5*w + 24*cM^2*m*r^5*w + 
       (8*I)*a*cM*m^2*r^5*w + 4*a^2*m^3*r^5*w - 20*cM*m*r^6*w - 
       (4*I)*a*m^2*r^6*w + 10*cM*m^3*r^6*w - (4*I)*a*m^4*r^6*w + 4*m*r^7*w - 
       4*m^3*r^7*w + 4*a^6*cM*m*sss*w - 8*a^4*cM^2*m*r*sss*w + 
       6*a^4*cM*m*r^2*sss*w - 2*a^4*m*r^3*sss*w - 4*a^2*cM^2*m*r^3*sss*w + 
       6*a^2*cM*m*r^4*sss*w + I*a^3*m^2*r^4*sss*w - 2*a^2*m*r^5*sss*w - 
       (2*I)*a*cM*m^2*r^5*sss*w + I*a*m^2*r^6*sss*w + 10*a^7*cM*w^2 - 
       (6*I)*a^6*cM^2*m*w^2 + 12*a^7*cM*m^2*w^2 + 6*a^7*r*w^2 - 
       32*a^5*cM^2*r*w^2 - (2*I)*a^6*cM*m*r*w^2 - 4*a^5*cM*r^2*w^2 + 
       24*a^3*cM^3*r^2*w^2 + (8*I)*a^4*cM^2*m*r^2*w^2 + 
       18*a^5*cM*m^2*r^2*w^2 + 14*a^5*r^3*w^2 - 8*a^3*cM^2*r^3*w^2 + 
       (10*I)*a^4*cM*m*r^3*w^2 - 12*a^5*m^2*r^3*w^2 - 30*a^3*cM*r^4*w^2 - 
       (8*I)*a^4*m*r^4*w^2 - (18*I)*a^2*cM^2*m*r^4*w^2 + 
       24*a^3*cM*m^2*r^4*w^2 + (6*I)*a^4*m^3*r^4*w^2 + 10*a^3*r^5*w^2 + 
       24*a*cM^2*r^5*w^2 + (22*I)*a^2*cM*m*r^5*w^2 - 10*a^3*m^2*r^5*w^2 - 
       16*a*cM*r^6*w^2 - (16*I)*a^2*m*r^6*w^2 - 2*a*cM*m^2*r^6*w^2 + 
       (8*I)*a^2*m^3*r^6*w^2 + 2*a*r^7*w^2 + (18*I)*cM*m*r^7*w^2 + 
       2*a*m^2*r^7*w^2 - (8*I)*m*r^8*w^2 + (2*I)*m^3*r^8*w^2 - 
       2*a^7*cM*sss*w^2 + 4*a^5*cM^2*r*sss*w^2 - 4*a^5*cM*r^2*sss*w^2 + 
       2*a^5*r^3*sss*w^2 + 4*a^3*cM^2*r^3*sss*w^2 - 6*a^3*cM*r^4*sss*w^2 + 
       4*a^3*r^5*sss*w^2 - 4*a*cM*r^6*sss*w^2 + 2*a*r^7*sss*w^2 + 
       (2*I)*a^7*cM^2*w^3 - 8*a^8*cM*m*w^3 + (2*I)*a^7*cM*r*w^3 - 
       (4*I)*a^5*cM^2*r^2*w^3 - 18*a^6*cM*m*r^2*w^3 - (10*I)*a^5*cM*r^3*w^3 + 
       8*a^6*m*r^3*w^3 - (8*I)*a^5*r^4*w^3 + (18*I)*a^3*cM^2*r^4*w^3 - 
       20*a^4*cM*m*r^4*w^3 - (2*I)*a^5*m^2*r^4*w^3 + (6*I)*a^3*cM*r^5*w^3 + 
       14*a^4*m*r^5*w^3 - (16*I)*a^3*r^6*w^3 - 10*a^2*cM*m*r^6*w^3 - 
       (4*I)*a^3*m^2*r^6*w^3 + (18*I)*a*cM*r^7*w^3 + 4*a^2*m*r^7*w^3 - 
       (8*I)*a*r^8*w^3 - (2*I)*a*m^2*r^8*w^3 - 2*m*r^9*w^3 + 2*a^9*cM*w^4 + 
       6*a^7*cM*r^2*w^4 - 2*a^7*r^3*w^4 + 6*a^5*cM*r^4*w^4 - 6*a^5*r^5*w^4 + 
       2*a^3*cM*r^6*w^4 - 6*a^3*r^7*w^4 - 2*a*r^9*w^4)*fR4[r])/
    (9*cM*w^3*X[r]^2) - (r^2*(2*a^3*cM^2*m^2 + (2*I)*a^4*cM*m^3 - 
      2*a^3*cM*m^2*r - 2*a*cM*m^2*r^3 - (2*I)*a^2*m^3*r^3 + 2*a*m^2*r^4 + 
      (2*I)*cM*m^3*r^4 - 2*a*m^4*r^4 - (2*I)*m^3*r^5 - I*a^4*cM*m*sss + 
      (2*I)*a^2*cM^2*m*r*sss - I*a^2*cM*m*r^2*sss + I*a^2*m*r^3*sss - 
      (2*I)*cM*m*r^4*sss + I*m*r^5*sss - (2*I)*a^5*cM*w - 4*a^4*cM^2*m*w - 
      (6*I)*a^5*cM*m^2*w + (4*I)*a^3*cM^2*r*w + 6*a^4*cM*m*r*w - 
      (2*I)*a^3*cM*r^2*w - 6*a^2*cM^2*m*r^2*w - (4*I)*a^3*cM*m^2*r^2*w + 
      (2*I)*a^3*r^3*w + 4*a^2*cM*m*r^3*w + (6*I)*a^3*m^2*r^3*w - 
      (4*I)*a*cM*r^4*w - 4*a^2*m*r^4*w - (10*I)*a*cM*m^2*r^4*w + 
      4*a^2*m^3*r^4*w + (2*I)*a*r^5*w + 6*cM*m*r^5*w + (6*I)*a*m^2*r^5*w - 
      2*m*r^6*w + 2*m^3*r^6*w + I*a^5*cM*sss*w - (2*I)*a^3*cM^2*r*sss*w + 
      I*a^3*cM*r^2*sss*w - I*a^3*r^3*sss*w + (2*I)*a*cM*r^4*sss*w - 
      I*a*r^5*sss*w + 2*a^5*cM^2*w^2 + (6*I)*a^6*cM*m*w^2 - 4*a^5*cM*r*w^2 - 
      6*a^5*r^2*w^2 + 6*a^3*cM^2*r^2*w^2 + (8*I)*a^4*cM*m*r^2*w^2 + 
      6*a^3*cM*r^3*w^2 - (6*I)*a^4*m*r^3*w^2 - 8*a^3*r^4*w^2 + 
      (10*I)*a^2*cM*m*r^4*w^2 - 2*a^3*m^2*r^4*w^2 + 6*a*cM*r^5*w^2 - 
      (4*I)*a^2*m*r^5*w^2 - 2*a*r^6*w^2 - 2*a*m^2*r^6*w^2 + (2*I)*m*r^7*w^2 - 
      (2*I)*a^7*cM*w^3 - (4*I)*a^5*cM*r^2*w^3 + (2*I)*a^5*r^3*w^3 - 
      (2*I)*a^3*cM*r^4*w^3 + (4*I)*a^3*r^5*w^3 + (2*I)*a*r^7*w^3)*
     Derivative[1][fR4][r])/(9*cM*w^3*X[r]), 
 f01f11a[r] -> ((-I/9)*r*(4*a^4*cM*m - (4*I)*a^3*cM^2*m^2 + 8*a^4*cM*m^3 - 
      (4*I)*a^3*cM^2*m^4 + 4*a^4*cM*m^5 - 8*a^2*cM^2*m*r + 
      (10*I)*a^3*cM*m^2*r - 2*a^2*cM^2*m^3*r + (10*I)*a^3*cM*m^4*r + 
      4*a^2*cM*m*r^2 - (12*I)*a*cM^2*m^2*r^2 - 2*a^2*cM*m^3*r^2 + 
      (6*I)*a*cM*m^2*r^3 - 6*a^4*cM*m*sss + (4*I)*a^3*cM^2*m^2*sss - 
      6*a^4*cM*m^3*sss + 12*a^2*cM^2*m*r*sss - (10*I)*a^3*cM*m^2*r*sss + 
      4*a^2*cM^2*m^3*r*sss - 6*a^2*cM*m*r^2*sss + (12*I)*a*cM^2*m^2*r^2*sss - 
      2*a^2*cM*m^3*r^2*sss - (6*I)*a*cM*m^2*r^3*sss + 2*a^4*cM*m*sss^2 - 
      4*a^2*cM^2*m*r*sss^2 + 2*a^2*cM*m*r^2*sss^2 - 16*a^5*cM*w + 
      (20*I)*a^4*cM^2*m*w - 40*a^5*cM*m^2*w + (16*I)*a^4*cM^2*m^3*w - 
      20*a^5*cM*m^4*w + 32*a^3*cM^2*r*w - (48*I)*a^4*cM*m*r*w + 
      12*a^3*cM^2*m^2*r*w - (34*I)*a^4*cM*m^3*r*w - 16*a^3*cM*r^2*w + 
      (96*I)*a^2*cM^2*m*r^2*w - 16*a^3*cM*m^2*r^2*w - 
      (12*I)*a^2*cM^2*m^3*r^2*w - 8*a^3*cM*m^4*r^2*w - 
      (56*I)*a^2*cM*m*r^3*w - (72*I)*cM^3*m*r^3*w + 12*a*cM^2*m^2*r^3*w - 
      (14*I)*a^2*cM*m^3*r^3*w + (84*I)*cM^2*m*r^4*w - (24*I)*cM*m*r^5*w + 
      12*a^5*cM*sss*w - (8*I)*a^4*cM^2*m*sss*w + 18*a^5*cM*m^2*sss*w - 
      24*a^3*cM^2*r*sss*w + (8*I)*a^4*cM*m*r*sss*w - 
      12*a^3*cM^2*m^2*r*sss*w + 12*a^3*cM*r^2*sss*w - 
      (4*I)*a^2*cM^2*m*r^2*sss*w + 14*a^3*cM*m^2*r^2*sss*w + 
      (10*I)*a^2*cM*m*r^3*sss*w - (12*I)*cM^2*m*r^4*sss*w + 
      (6*I)*cM*m*r^5*sss*w - 2*a^5*cM*sss^2*w + 4*a^3*cM^2*r*sss^2*w - 
      2*a^3*cM*r^2*sss^2*w - (16*I)*a^5*cM^2*w^2 + 56*a^6*cM*m*w^2 - 
      (24*I)*a^5*cM^2*m^2*w^2 + 40*a^6*cM*m^3*w^2 - (16*I)*a^5*cM*r*w^2 - 
      18*a^4*cM^2*m*r*w^2 + (42*I)*a^5*cM*m^2*r*w^2 - (12*I)*a^5*r^2*w^2 + 
      (48*I)*a^3*cM^2*r^2*w^2 + 30*a^4*cM*m*r^2*w^2 - 
      (12*I)*a^5*m^2*r^2*w^2 + (36*I)*a^3*cM^2*m^2*r^2*w^2 + 
      32*a^4*cM*m^3*r^2*w^2 + (16*I)*a^3*cM*r^3*w^2 + 36*a^4*m*r^3*w^2 + 
      12*a^2*cM^2*m*r^3*w^2 + (72*I)*a^3*cM*m^2*r^3*w^2 - 
      (20*I)*a^3*r^4*w^2 - (16*I)*a*cM^2*r^4*w^2 - 92*a^2*cM*m*r^4*w^2 - 
      (12*I)*a^3*m^2*r^4*w^2 - (56*I)*a*cM^2*m^2*r^4*w^2 - 
      4*a^2*cM*m^3*r^4*w^2 + (24*I)*a*cM*r^5*w^2 + 44*a^2*m*r^5*w^2 + 
      54*cM^2*m*r^5*w^2 + (52*I)*a*cM*m^2*r^5*w^2 - 2*a^2*m^3*r^5*w^2 - 
      (8*I)*a*r^6*w^2 - 54*cM*m*r^6*w^2 - (6*I)*a*m^2*r^6*w^2 + 
      12*m*r^7*w^2 + (4*I)*a^5*cM^2*sss*w^2 - 18*a^6*cM*m*sss*w^2 + 
      (2*I)*a^5*cM*r*sss*w^2 + 12*a^4*cM^2*m*r*sss*w^2 + 
      (12*I)*a^5*r^2*sss*w^2 - (8*I)*a^3*cM^2*r^2*sss*w^2 - 
      22*a^4*cM*m*r^2*sss*w^2 - (36*I)*a^3*cM*r^3*sss*w^2 + 
      (22*I)*a^3*r^4*sss*w^2 + (28*I)*a*cM^2*r^4*sss*w^2 - 
      4*a^2*cM*m*r^4*sss*w^2 - (34*I)*a*cM*r^5*sss*w^2 + 
      3*a^2*m*r^5*sss*w^2 + (10*I)*a*r^6*sss*w^2 - 6*cM*m*r^6*sss*w^2 + 
      3*m*r^7*sss*w^2 - 24*a^7*cM*w^3 + (16*I)*a^6*cM^2*m*w^3 - 
      40*a^7*cM*m^2*w^3 + 8*a^5*cM^2*r*w^3 - (22*I)*a^6*cM*m*r*w^3 - 
      12*a^5*cM*r^2*w^3 + (24*I)*a^6*m*r^2*w^3 - (36*I)*a^4*cM^2*m*r^2*w^3 - 
      48*a^5*cM*m^2*r^2*w^3 + 36*a^5*r^3*w^3 - 24*a^3*cM^2*r^3*w^3 - 
      (102*I)*a^4*cM*m*r^3*w^3 - 76*a^3*cM*r^4*w^3 + (36*I)*a^4*m*r^4*w^3 + 
      (112*I)*a^2*cM^2*m*r^4*w^3 + 12*a^3*cM*m^2*r^4*w^3 + 60*a^3*r^5*w^3 - 
      (68*I)*a^2*cM*m*r^5*w^3 + 4*a^3*m^2*r^5*w^3 - 56*a*cM*r^6*w^3 - 
      (16*I)*a^2*m*r^6*w^3 + 8*a*cM*m^2*r^6*w^3 + 24*a*r^7*w^3 + 
      (48*I)*cM*m*r^7*w^3 + 8*a*m^2*r^7*w^3 - (24*I)*m*r^8*w^3 + 
      6*a^7*cM*sss*w^3 - 4*a^5*cM^2*r*sss*w^3 + 10*a^5*cM*r^2*sss*w^3 + 
      4*a^3*cM*r^4*sss*w^3 + 2*a^3*r^5*sss*w^3 - 4*a*cM*r^6*sss*w^3 + 
      2*a*r^7*sss*w^3 - (4*I)*a^7*cM^2*w^4 + 20*a^8*cM*m*w^4 + 
      (4*I)*a^7*cM*r*w^4 - (12*I)*a^7*r^2*w^4 + (12*I)*a^5*cM^2*r^2*w^4 + 
      32*a^6*cM*m*r^2*w^4 + (44*I)*a^5*cM*r^3*w^4 - (24*I)*a^5*r^4*w^4 - 
      (56*I)*a^3*cM^2*r^4*w^4 - 12*a^4*cM*m*r^4*w^4 + (16*I)*a^3*cM*r^5*w^4 - 
      2*a^4*m*r^5*w^4 - (20*I)*a^3*r^6*w^4 - 16*a^2*cM*m*r^6*w^4 - 
      8*a^2*m*r^7*w^4 - (8*I)*a*r^8*w^4 - 6*m*r^9*w^4 - 4*a^9*cM*w^5 - 
      8*a^7*cM*r^2*w^5 + 4*a^5*cM*r^4*w^5 + 8*a^3*cM*r^6*w^5)*fR4[r])/
    (cM*w^3*X[r]^2) - ((I/9)*r*(4*a^2*cM^2*m + (4*I)*a^3*cM*m^2 + 
      4*a^2*cM^2*m^3 + (4*I)*a^3*cM*m^4 - 4*a^2*cM*m*r + (6*I)*a*cM^2*m^2*r - 
      10*a^2*cM*m^3*r - (6*I)*a*cM*m^2*r^2 - 4*a^2*cM^2*m*sss - 
      (4*I)*a^3*cM*m^2*sss + 7*a^2*cM*m*r*sss - 6*cM^2*m*r^2*sss + 
      3*cM*m*r^3*sss - 16*a^3*cM^2*w - (24*I)*a^4*cM*m*w - 
      12*a^3*cM^2*m^2*w - (16*I)*a^4*cM*m^3*w + 24*a^3*cM*r*w - 
      (6*I)*a^2*cM^2*m*r*w + 36*a^3*cM*m^2*r*w - 16*a*cM^2*r^2*w + 
      (12*I)*a^2*cM*m*r^2*w - 8*a*cM^2*m^2*r^2*w - (4*I)*a^2*cM*m^3*r^2*w + 
      8*a*cM*r^3*w - (18*I)*cM^2*m*r^3*w + 16*a*cM*m^2*r^3*w + 
      (12*I)*cM*m*r^4*w + 4*a^3*cM^2*sss*w + (8*I)*a^4*cM*m*sss*w - 
      6*a^3*cM*r*sss*w + 4*a*cM^2*r^2*sss*w + (4*I)*a^2*cM*m*r^2*sss*w - 
      2*a*cM*r^3*sss*w + (20*I)*a^5*cM*w^2 + 12*a^4*cM^2*m*w^2 + 
      (24*I)*a^5*cM*m^2*w^2 - (18*I)*a^5*r*w^2 - 42*a^4*cM*m*r*w^2 + 
      (36*I)*a^3*cM*r^2*w^2 + 16*a^2*cM^2*m*r^2*w^2 + 
      (12*I)*a^3*cM*m^2*r^2*w^2 - (14*I)*a^3*r^3*w^2 - 8*a^2*cM*m*r^3*w^2 + 
      (8*I)*a*cM*r^4*w^2 - 12*a^2*m*r^4*w^2 - (8*I)*a*cM*m^2*r^4*w^2 + 
      12*cM*m*r^5*w^2 - (2*I)*a*m^2*r^5*w^2 - 6*m*r^6*w^2 - 
      (4*I)*a^5*cM*sss*w^2 - (4*I)*a^3*cM*r^2*sss*w^2 - 
      (2*I)*a^3*r^3*sss*w^2 + (4*I)*a*cM*r^4*sss*w^2 - (2*I)*a*r^5*sss*w^2 - 
      4*a^5*cM^2*w^3 - (16*I)*a^6*cM*m*w^3 + 16*a^5*cM*r*w^3 - 
      8*a^3*cM^2*r^2*w^3 - (12*I)*a^4*cM*m*r^2*w^3 - 8*a^3*cM*r^3*w^3 - 
      12*a^3*r^4*w^3 + (16*I)*a^2*cM*m*r^4*w^3 + (2*I)*a^2*m*r^5*w^3 - 
      8*a*r^6*w^3 + (6*I)*m*r^7*w^3 + (4*I)*a^7*cM*w^4 + 
      (4*I)*a^5*cM*r^2*w^4 - (8*I)*a^3*cM*r^4*w^4)*Derivative[1][fR4][r])/
    (cM*w^3*X[r]), f01f11b[r] -> 
  ((I/9)*r*(4*a^4*cM*m^2 - (4*I)*a^3*cM^2*m^3 + 4*a^4*cM*m^4 + 
      (2*I)*a^3*cM*m*r - 6*a^2*cM^2*m^2*r + (6*I)*a^3*cM*m^3*r - 
      (4*I)*a*cM^2*m*r^2 + 2*a^2*cM*m^2*r^2 + (2*I)*a*cM*m*r^3 - 
      2*a^4*cM*sss + (2*I)*a^3*cM^2*m*sss - 4*a^4*cM*m^2*sss + 
      4*a^2*cM^2*r*sss - (4*I)*a^3*cM*m*r*sss + 4*a^2*cM^2*m^2*r*sss - 
      2*a^2*cM*r^2*sss + (4*I)*a*cM^2*m*r^2*sss - 2*a^2*cM*m^2*r^2*sss - 
      (2*I)*a*cM*m*r^3*sss + a^4*cM*sss^2 - 2*a^2*cM^2*r*sss^2 + 
      a^2*cM*r^2*sss^2 - 12*a^5*cM*m*w + (12*I)*a^4*cM^2*m^2*w - 
      16*a^5*cM*m^3*w - (16*I)*a^4*cM*r*w + 12*a^3*cM^2*m*r*w - 
      (18*I)*a^4*cM*m^2*r*w + (44*I)*a^2*cM^2*r^2*w - 4*a^3*cM*m*r^2*w - 
      (12*I)*a^2*cM^2*m^2*r^2*w - 8*a^3*cM*m^3*r^2*w - (24*I)*a^2*cM*r^3*w - 
      (24*I)*cM^3*r^3*w + 4*a*cM^2*m*r^3*w - (2*I)*a^2*cM*m^2*r^3*w + 
      (28*I)*cM^2*r^4*w - (8*I)*cM*r^5*w - (2*I)*a^4*cM^2*sss*w + 
      8*a^5*cM*m*sss*w + (2*I)*a^4*cM*r*sss*w - 8*a^3*cM^2*m*r*sss*w - 
      (2*I)*a^2*cM^2*r^2*sss*w + 8*a^3*cM*m*r^2*sss*w + 
      (4*I)*a^2*cM*r^3*sss*w - (4*I)*cM^2*r^4*sss*w + (2*I)*cM*r^5*sss*w + 
      8*a^6*cM*w^2 - (12*I)*a^5*cM^2*m*w^2 + 24*a^6*cM*m^2*w^2 + 
      18*a^6*r*w^2 - 6*a^4*cM^2*r*w^2 + (18*I)*a^5*cM*m*r*w^2 - 
      42*a^4*cM*r^2*w^2 + (24*I)*a^3*cM^2*m*r^2*w^2 + 24*a^4*cM*m^2*r^2*w^2 + 
      38*a^4*r^3*w^2 + 20*a^2*cM^2*r^3*w^2 + (52*I)*a^3*cM*m*r^3*w^2 - 
      64*a^2*cM*r^4*w^2 - (12*I)*a^3*m*r^4*w^2 - (56*I)*a*cM^2*m*r^4*w^2 - 
      4*a^2*cM*m^2*r^4*w^2 + 24*a^2*r^5*w^2 + 18*cM^2*r^5*w^2 + 
      (52*I)*a*cM*m*r^5*w^2 + 2*a^2*m^2*r^5*w^2 - 18*cM*r^6*w^2 - 
      (10*I)*a*m*r^6*w^2 + 4*r^7*w^2 - 4*a^6*cM*sss*w^2 + 
      4*a^4*cM^2*r*sss*w^2 - 6*a^4*cM*r^2*sss*w^2 + 2*a^4*r^3*sss*w^2 - 
      6*a^2*cM*r^4*sss*w^2 + 3*a^2*r^5*sss*w^2 - 2*cM*r^6*sss*w^2 + 
      r^7*sss*w^2 + (4*I)*a^6*cM^2*w^3 - 16*a^7*cM*m*w^3 - 
      (6*I)*a^6*cM*r*w^3 - (12*I)*a^4*cM^2*r^2*w^3 - 24*a^5*cM*m*r^2*w^3 - 
      (50*I)*a^4*cM*r^3*w^3 - (12*I)*a^4*r^4*w^3 + (56*I)*a^2*cM^2*r^4*w^3 + 
      8*a^3*cM*m*r^4*w^3 - (16*I)*a^2*cM*r^5*w^3 - (20*I)*a^2*r^6*w^3 + 
      8*a*cM*m*r^6*w^3 + (16*I)*cM*r^7*w^3 - (8*I)*r^8*w^3 + 4*a^8*cM*w^4 + 
      8*a^6*cM*r^2*w^4 - 4*a^4*cM*r^4*w^4 - 2*a^4*r^5*w^4 - 
      8*a^2*cM*r^6*w^4 - 4*a^2*r^7*w^4 - 2*r^9*w^4)*fR4[r])/(cM*w^3*X[r]^2) + 
   ((I/9)*r*(4*a^2*cM^2*m^2 + (4*I)*a^3*cM*m^3 + (2*I)*a*cM^2*m*r - 
      6*a^2*cM*m^2*r - (2*I)*a*cM*m*r^2 - 2*a^2*cM^2*sss - 
      (2*I)*a^3*cM*m*sss + 3*a^2*cM*r*sss - 2*cM^2*r^2*sss + cM*r^3*sss - 
      (4*I)*a^4*cM*w - 8*a^3*cM^2*m*w - (12*I)*a^4*cM*m^2*w - 
      (2*I)*a^2*cM^2*r*w + 24*a^3*cM*m*r*w + (8*I)*a^2*cM*r^2*w - 
      8*a*cM^2*m*r^2*w - (4*I)*a^2*cM*m^2*r^2*w - (6*I)*cM^2*r^3*w + 
      8*a*cM*m*r^3*w + (4*I)*cM*r^4*w + (2*I)*a^4*cM*sss*w + 
      (2*I)*a^2*cM*r^2*sss*w + 4*a^4*cM^2*w^2 + (12*I)*a^5*cM*m*w^2 - 
      18*a^4*cM*r*w^2 - 12*a^4*r^2*w^2 + 8*a^2*cM^2*r^2*w^2 + 
      (8*I)*a^3*cM*m*r^2*w^2 + 4*a^2*cM*r^3*w^2 - 12*a^2*r^4*w^2 - 
      (8*I)*a*cM*m*r^4*w^2 + 4*cM*r^5*w^2 + (2*I)*a*m*r^5*w^2 - 2*r^6*w^2 - 
      (4*I)*a^6*cM*w^3 - (4*I)*a^4*cM*r^2*w^3 + (8*I)*a^2*cM*r^4*w^3 + 
      (2*I)*a^2*r^5*w^3 + (2*I)*r^7*w^3)*Derivative[1][fR4][r])/
    (cM*w^3*X[r]), f01f12a[r] -> 
  (r*(6*a^3*cM*m^2*r - (6*I)*a^2*cM^2*m^3*r + 6*a^3*cM*m^4*r - 
      12*a*cM^2*m^2*r^2 + (6*I)*a^2*cM*m^3*r^2 + 6*a*cM*m^2*r^3 - 
      3*a^3*cM*m^2*r*sss + 6*a*cM^2*m^2*r^2*sss - 3*a*cM*m^2*r^3*sss + 
      (4*I)*a^5*cM*m^2*w + 2*a^4*cM*m*r*w + (2*I)*a^5*m^2*r*w + 
      (4*I)*a^3*cM^2*m^2*r*w - 20*a^4*cM*m^3*r*w - 8*a^4*m*r^2*w - 
      4*a^2*cM^2*m*r^2*w + (6*I)*a^3*cM*m^2*r^2*w - (4*I)*a^3*cM*m^4*r^2*w + 
      36*a^2*cM*m*r^3*w - (2*I)*a^3*m^2*r^3*w - (32*I)*a*cM^2*m^2*r^3*w - 
      12*a^2*cM*m^3*r^3*w - (4*I)*a^3*m^4*r^3*w - 20*a^2*m*r^4*w - 
      36*cM^2*m*r^4*w + (26*I)*a*cM*m^2*r^4*w + 42*cM*m*r^5*w - 
      (8*I)*a*m^2*r^5*w - 12*m*r^6*w - (2*I)*a^5*r*sss*w - a^4*cM*m*r*sss*w - 
      I*a^5*m^2*r*sss*w + (8*I)*a^3*cM*r^2*sss*w + 4*a^4*m*r^2*sss*w + 
      2*a^2*cM^2*m*r^2*sss*w + (6*I)*a^3*cM*m^2*r^2*sss*w - 
      (4*I)*a^3*r^3*sss*w - (8*I)*a*cM^2*r^3*sss*w - 18*a^2*cM*m*r^3*sss*w + 
      (3*I)*a^3*m^2*r^3*sss*w - (8*I)*a*cM^2*m^2*r^3*sss*w + 
      (8*I)*a*cM*r^4*sss*w + 10*a^2*m*r^4*sss*w + 18*cM^2*m*r^4*sss*w - 
      (4*I)*a*cM*m^2*r^4*sss*w - (2*I)*a*r^5*sss*w - 21*cM*m*r^5*sss*w + 
      (4*I)*a*m^2*r^5*sss*w + 6*m*r^6*sss*w + I*a^5*r*sss^2*w - 
      (4*I)*a^3*cM*r^2*sss^2*w + (2*I)*a^3*r^3*sss^2*w + 
      (4*I)*a*cM^2*r^3*sss^2*w - (4*I)*a*cM*r^4*sss^2*w + I*a*r^5*sss^2*w - 
      (8*I)*a^6*cM*m*w^2 - 8*a^5*cM*r*w^2 - (4*I)*a^6*m*r*w^2 + 
      (10*I)*a^4*cM^2*m*r*w^2 + 24*a^5*cM*m^2*r*w^2 - 8*a^5*r^2*w^2 + 
      16*a^3*cM^2*r^2*w^2 - (4*I)*a^4*cM*m*r^2*w^2 + 
      (16*I)*a^4*cM*m^3*r^2*w^2 + 8*a^3*cM*r^3*w^2 + (10*I)*a^4*m*r^3*w^2 + 
      (24*I)*a^2*cM^2*m*r^3*w^2 + 16*a^3*cM*m^2*r^3*w^2 + 
      (14*I)*a^4*m^3*r^3*w^2 - 16*a^3*r^4*w^2 - (72*I)*a^2*cM*m*r^4*w^2 + 
      20*a^3*m^2*r^4*w^2 + (4*I)*a^2*cM*m^3*r^4*w^2 + 16*a*cM*r^5*w^2 + 
      (26*I)*a^2*m*r^5*w^2 + (54*I)*cM^2*m*r^5*w^2 - 30*a*cM*m^2*r^5*w^2 + 
      (16*I)*a^2*m^3*r^5*w^2 - 8*a*r^6*w^2 - (48*I)*cM*m*r^6*w^2 + 
      18*a*m^2*r^6*w^2 + (12*I)*m*r^7*w^2 + 4*a^5*cM*r*sss*w^2 + 
      (2*I)*a^6*m*r*sss*w^2 + 4*a^5*r^2*sss*w^2 - 8*a^3*cM^2*r^2*sss*w^2 - 
      (12*I)*a^4*cM*m*r^2*sss*w^2 - 4*a^3*cM*r^3*sss*w^2 - 
      I*a^4*m*r^3*sss*w^2 + (16*I)*a^2*cM^2*m*r^3*sss*w^2 + 
      8*a^3*r^4*sss*w^2 - (2*I)*a^2*cM*m*r^4*sss*w^2 - 8*a*cM*r^5*sss*w^2 - 
      (9*I)*a^2*m*r^5*sss*w^2 + 4*a*r^6*sss*w^2 + (12*I)*cM*m*r^6*sss*w^2 - 
      (6*I)*m*r^7*sss*w^2 + (4*I)*a^7*cM*w^3 + (2*I)*a^7*r*w^3 - 
      (8*I)*a^5*cM^2*r*w^3 - 12*a^6*cM*m*r*w^3 - (8*I)*a^5*cM*r^2*w^3 - 
      (24*I)*a^5*cM*m^2*r^2*w^3 - (8*I)*a^5*r^3*w^3 + 
      (8*I)*a^3*cM^2*r^3*w^3 + 4*a^4*cM*m*r^3*w^3 - (18*I)*a^5*m^2*r^3*w^3 + 
      (16*I)*a^3*cM*r^4*w^3 - 16*a^4*m*r^4*w^3 - (12*I)*a^3*cM*m^2*r^4*w^3 - 
      (22*I)*a^3*r^5*w^3 + 40*a^2*cM*m*r^5*w^3 - (36*I)*a^3*m^2*r^5*w^3 + 
      (28*I)*a*cM*r^6*w^3 - 34*a^2*m*r^6*w^3 - (12*I)*a*r^7*w^3 + 
      36*cM*m*r^7*w^3 - (18*I)*a*m^2*r^7*w^3 - 18*m*r^8*w^3 - 
      I*a^7*r*sss*w^3 + (6*I)*a^5*cM*r^2*sss*w^3 - (2*I)*a^5*r^3*sss*w^3 - 
      (8*I)*a^3*cM^2*r^3*sss*w^3 + (6*I)*a^3*cM*r^4*sss*w^3 - 
      I*a^3*r^5*sss*w^3 + 2*a^7*cM*r*w^4 + (16*I)*a^6*cM*m*r^2*w^4 - 
      8*a^5*cM*r^3*w^4 + (10*I)*a^6*m*r^3*w^4 - 4*a^5*r^4*w^4 + 
      (12*I)*a^4*cM*m*r^4*w^4 - 10*a^3*cM*r^5*w^4 + (24*I)*a^4*m*r^5*w^4 - 
      8*a^3*r^6*w^4 + (20*I)*a^2*m*r^7*w^4 - 4*a*r^8*w^4 + (6*I)*m*r^9*w^4 - 
      (4*I)*a^7*cM*r^2*w^5 - (2*I)*a^7*r^3*w^5 - (4*I)*a^5*cM*r^4*w^5 - 
      (4*I)*a^5*r^5*w^5 - (2*I)*a^3*r^7*w^5)*fR4[r])/(9*cM*w^3*X[r]^3) + 
   (r*(6*a*cM^2*m^2*r + (6*I)*a^2*cM*m^3*r - 6*a*cM*m^2*r^2 + (4*I)*a^5*w - 
      4*a^4*cM*m*w - (8*I)*a^3*cM*r*w + 2*a^2*cM^2*m*r*w - 
      (14*I)*a^3*cM*m^2*r*w + (8*I)*a^3*r^2*w - 6*a^2*cM*m*r^2*w + 
      4*a^2*cM*m^3*r^2*w - (8*I)*a*cM*r^3*w + 2*a^2*m*r^3*w + 
      18*cM^2*m*r^3*w - (6*I)*a*cM*m^2*r^3*w + 4*a^2*m^3*r^3*w + 
      (4*I)*a*r^4*w - 18*cM*m*r^4*w + 6*m*r^5*w - (2*I)*a^5*sss*w + 
      (4*I)*a^3*cM*r*sss*w - (4*I)*a^3*r^2*sss*w + (4*I)*a*cM*r^3*sss*w - 
      3*a^2*m*r^3*sss*w - (2*I)*a*r^4*sss*w + 6*cM*m*r^4*sss*w - 
      3*m*r^5*sss*w + 4*a^5*cM*w^2 - 8*a^3*cM^2*r*w^2 + 
      (10*I)*a^4*cM*m*r*w^2 - (6*I)*a^4*m*r^2*w^2 - 12*a^3*cM*m^2*r^2*w^2 + 
      (8*I)*a^2*cM*m*r^3*w^2 - 10*a^3*m^2*r^3*w^2 + 4*a*cM*r^4*w^2 - 
      (4*I)*a^2*m*r^4*w^2 - 12*a*m^2*r^5*w^2 - (2*I)*a^5*cM*r*w^3 + 
      (6*I)*a^5*r^2*w^3 + 12*a^4*cM*m*r^2*w^3 - (2*I)*a^3*cM*r^3*w^3 + 
      8*a^4*m*r^3*w^3 + (10*I)*a^3*r^4*w^3 + 14*a^2*m*r^5*w^3 + 
      (4*I)*a*r^6*w^3 + 6*m*r^7*w^3 - 4*a^5*cM*r^2*w^4 - 2*a^5*r^3*w^4 - 
      2*a^3*r^5*w^4)*Derivative[1][fR4][r])/(9*cM*w^3*X[r]^2), 
 f01f12b[r] -> -(r*(2*a^3*cM*m*r - (2*I)*a^2*cM^2*m^2*r + 2*a^3*cM*m^3*r - 
       4*a*cM^2*m*r^2 + (2*I)*a^2*cM*m^2*r^2 + 2*a*cM*m*r^3 - 
       a^3*cM*m*r*sss + 2*a*cM^2*m*r^2*sss - a*cM*m*r^3*sss - 4*a^6*w + 
       (4*I)*a^5*cM*m*w + 14*a^4*cM*r*w - (4*I)*a^3*cM^2*m*r*w - 
       8*a^4*cM*m^2*r*w - 12*a^4*r^2*w - 12*a^2*cM^2*r^2*w + 
       (2*I)*a^3*cM*m*r^2*w - (4*I)*a^3*cM*m^3*r^2*w + 28*a^2*cM*r^3*w - 
       4*a^2*cM*m^2*r^3*w - 12*a^2*r^4*w - 12*cM^2*r^4*w - 
       (2*I)*a*cM*m*r^4*w + 14*cM*r^5*w - 4*r^6*w + 2*a^6*sss*w - 
       7*a^4*cM*r*sss*w + 6*a^4*r^2*sss*w + 6*a^2*cM^2*r^2*sss*w + 
       (4*I)*a^3*cM*m*r^2*sss*w - 14*a^2*cM*r^3*sss*w - 
       (8*I)*a*cM^2*m*r^3*sss*w + 6*a^2*r^4*sss*w + 6*cM^2*r^4*sss*w + 
       (4*I)*a*cM*m*r^4*sss*w - 7*cM*r^5*sss*w + 2*r^6*sss*w - 
       (4*I)*a^6*cM*w^2 + (6*I)*a^4*cM^2*r*w^2 + 10*a^5*cM*m*r*w^2 - 
       (8*I)*a^4*cM*r^2*w^2 + 6*a^5*m*r^2*w^2 + (12*I)*a^4*cM*m^2*r^2*w^2 + 
       (4*I)*a^4*r^3*w^2 + (8*I)*a^2*cM^2*r^3*w^2 + (4*I)*a^4*m^2*r^3*w^2 - 
       (20*I)*a^2*cM*r^4*w^2 + 12*a^3*m*r^4*w^2 + (4*I)*a^2*cM*m^2*r^4*w^2 + 
       (8*I)*a^2*r^5*w^2 + (18*I)*cM^2*r^5*w^2 - 10*a*cM*m*r^5*w^2 + 
       (4*I)*a^2*m^2*r^5*w^2 - (16*I)*cM*r^6*w^2 + 6*a*m*r^6*w^2 + 
       (4*I)*r^7*w^2 - (4*I)*a^4*cM*r^2*sss*w^2 - (2*I)*a^4*r^3*sss*w^2 + 
       (8*I)*a^2*cM^2*r^3*sss*w^2 - (4*I)*a^2*r^5*sss*w^2 + 
       (4*I)*cM*r^6*sss*w^2 - (2*I)*r^7*sss*w^2 - 4*a^6*cM*r*w^3 - 
       6*a^6*r^2*w^3 - (12*I)*a^5*cM*m*r^2*w^3 + 4*a^4*cM*r^3*w^3 - 
       (8*I)*a^5*m*r^3*w^3 - 18*a^4*r^4*w^3 - (8*I)*a^3*cM*m*r^4*w^3 + 
       20*a^2*cM*r^5*w^3 - (14*I)*a^3*m*r^5*w^3 - 18*a^2*r^6*w^3 + 
       12*cM*r^7*w^3 - (6*I)*a*m*r^7*w^3 - 6*r^8*w^3 + (4*I)*a^6*cM*r^2*w^4 + 
       (4*I)*a^6*r^3*w^4 + (4*I)*a^4*cM*r^4*w^4 + (10*I)*a^4*r^5*w^4 + 
       (8*I)*a^2*r^7*w^4 + (2*I)*r^9*w^4)*fR4[r])/(9*cM*w^3*X[r]^3) - 
   (r*(2*a*cM^2*m*r + (2*I)*a^2*cM*m^2*r - 2*a*cM*m*r^2 - 4*a^4*cM*w + 
      2*a^4*r*w + 6*a^2*cM^2*r*w - (6*I)*a^3*cM*m*r*w - 10*a^2*cM*r^2*w + 
      4*a^2*cM*m^2*r^2*w + 4*a^2*r^3*w + 6*cM^2*r^3*w - (2*I)*a*cM*m*r^3*w - 
      6*cM*r^4*w + 2*r^5*w - a^4*r*sss*w + 2*a^2*cM*r^2*sss*w - 
      2*a^2*r^3*sss*w + 2*cM*r^4*sss*w - r^5*sss*w + (4*I)*a^4*cM*r*w^2 - 
      8*a^3*cM*m*r^2*w^2 + (4*I)*a^2*cM*r^3*w^2 - 4*a^3*m*r^3*w^2 - 
      4*a*m*r^5*w^2 + 4*a^4*cM*r^2*w^3 + 4*a^4*r^3*w^3 + 6*a^2*r^5*w^3 + 
      2*r^7*w^3)*Derivative[1][fR4][r])/(9*cM*w^3*X[r]^2), 
 f01f13a[r] -> (r*(4*a^3*cM*m - (4*I)*a^2*cM^2*m^2 + 8*a^3*cM*m^3 - 
      (4*I)*a^2*cM^2*m^4 + 4*a^3*cM*m^5 - 8*a*cM^2*m*r + (4*I)*a^2*cM*m^2*r - 
      8*a*cM^2*m^3*r + (4*I)*a^2*cM*m^4*r + 4*a*cM*m*r^2 + 4*a*cM*m^3*r^2 - 
      4*a^3*cM*m*sss + (2*I)*a^2*cM^2*m^2*sss - 4*a^3*cM*m^3*sss + 
      8*a*cM^2*m*r*sss - (2*I)*a^2*cM*m^2*r*sss + 4*a*cM^2*m^3*r*sss - 
      4*a*cM*m*r^2*sss - 2*a*cM*m^3*r^2*sss + a^3*cM*m*sss^2 - 
      2*a*cM^2*m*r*sss^2 + a*cM*m*r^2*sss^2 - 4*a^4*cM*w + 
      (8*I)*a^3*cM^2*m*w - 24*a^4*cM*m^2*w + (16*I)*a^3*cM^2*m^3*w - 
      20*a^4*cM*m^4*w + 8*a^2*cM^2*r*w + (12*I)*a^3*cM*m*r*w - 
      2*a^4*m^2*r*w + 24*a^2*cM^2*m^2*r*w - (2*I)*a^3*cM*m^3*r*w - 
      4*a^2*cM*r^2*w - (8*I)*a^3*m*r^2*w - (36*I)*a*cM^2*m*r^2*w - 
      20*a^2*cM*m^2*r^2*w - (20*I)*a*cM^2*m^3*r^2*w - 12*a^2*cM*m^4*r^2*w + 
      (32*I)*a*cM*m*r^3*w - 4*a^2*m^2*r^3*w + (2*I)*a*cM*m^3*r^3*w - 
      4*a^2*m^4*r^3*w - (8*I)*a*m*r^4*w + 12*cM*m^2*r^4*w - 6*m^2*r^5*w + 
      4*a^4*cM*sss*w - (4*I)*a^3*cM^2*m*sss*w + 12*a^4*cM*m^2*sss*w + 
      2*a^4*r*sss*w - 8*a^2*cM^2*r*sss*w - (8*I)*a^3*cM*m*r*sss*w + 
      a^4*m^2*r*sss*w - 12*a^2*cM^2*m^2*r*sss*w + (4*I)*a^3*m*r^2*sss*w + 
      (18*I)*a*cM^2*m*r^2*sss*w + 12*a^2*cM*m^2*r^2*sss*w + 4*a^2*r^3*sss*w - 
      (14*I)*a*cM*m*r^3*sss*w + 4*a^2*m^2*r^3*sss*w - 4*cM*r^4*sss*w + 
      (4*I)*a*m*r^4*sss*w - 6*cM*m^2*r^4*sss*w + 2*r^5*sss*w + 
      3*m^2*r^5*sss*w - a^4*cM*sss^2*w - a^4*r*sss^2*w + 
      2*a^2*cM^2*r*sss^2*w + a^2*cM*r^2*sss^2*w - 2*a^2*r^3*sss^2*w + 
      2*cM*r^4*sss^2*w - r^5*sss^2*w - (4*I)*a^4*cM^2*w^2 + 24*a^5*cM*m*w^2 - 
      (24*I)*a^4*cM^2*m^2*w^2 + 40*a^5*cM*m^3*w^2 - (16*I)*a^4*cM*r*w^2 + 
      4*a^5*m*r*w^2 - 24*a^3*cM^2*m*r*w^2 - (18*I)*a^4*cM*m^2*r*w^2 - 
      (8*I)*a^4*r^2*w^2 + (36*I)*a^2*cM^2*r^2*w^2 + 28*a^3*cM*m*r^2*w^2 + 
      (60*I)*a^2*cM^2*m^2*r^2*w^2 + 48*a^3*cM*m^3*r^2*w^2 + 
      (24*I)*a^2*cM*r^3*w^2 + 22*a^3*m*r^3*w^2 - (2*I)*a^2*cM*m^2*r^3*w^2 + 
      12*a^3*m^3*r^3*w^2 - (16*I)*a^2*r^4*w^2 - (48*I)*cM^2*r^4*w^2 - 
      40*a*cM*m*r^4*w^2 - (16*I)*a^2*m^2*r^4*w^2 + 8*a*cM*m^3*r^4*w^2 + 
      (40*I)*cM*r^5*w^2 + 18*a*m*r^5*w^2 + (42*I)*cM*m^2*r^5*w^2 + 
      10*a*m^3*r^5*w^2 - (8*I)*r^6*w^2 - (18*I)*m^2*r^6*w^2 + 
      (2*I)*a^4*cM^2*sss*w^2 - 12*a^5*cM*m*sss*w^2 + 
      (10*I)*a^4*cM*r*sss*w^2 - 2*a^5*m*r*sss*w^2 + 12*a^3*cM^2*m*r*sss*w^2 + 
      (4*I)*a^4*r^2*sss*w^2 - (18*I)*a^2*cM^2*r^2*sss*w^2 - 
      18*a^3*cM*m*r^2*sss*w^2 - 7*a^3*m*r^3*sss*w^2 + (8*I)*a^2*r^4*sss*w^2 - 
      (10*I)*cM*r^5*sss*w^2 - 5*a*m*r^5*sss*w^2 + (4*I)*r^6*sss*w^2 - 
      8*a^6*cM*w^3 + (16*I)*a^5*cM^2*m*w^3 - 40*a^6*cM*m^2*w^3 - 
      2*a^6*r*w^3 + 8*a^4*cM^2*r*w^3 + (26*I)*a^5*cM*m*r*w^3 - 
      12*a^4*cM*r^2*w^3 - (60*I)*a^3*cM^2*m*r^2*w^3 - 72*a^4*cM*m^2*r^2*w^3 - 
      18*a^4*r^3*w^3 - (2*I)*a^3*cM*m*r^3*w^3 - 12*a^4*m^2*r^3*w^3 + 
      28*a^2*cM*r^4*w^3 + (8*I)*a^3*m*r^4*w^3 - 24*a^2*cM*m^2*r^4*w^3 - 
      32*a^2*r^5*w^3 - (42*I)*a*cM*m*r^5*w^3 - 20*a^2*m^2*r^5*w^3 + 
      36*cM*r^6*w^3 + (6*I)*a*m*r^6*w^3 - 16*r^7*w^3 - 6*m^2*r^7*w^3 + 
      4*a^6*cM*sss*w^3 + a^6*r*sss*w^3 - 4*a^4*cM^2*r*sss*w^3 + 
      8*a^4*cM*r^2*sss*w^3 + 3*a^4*r^3*sss*w^3 + 6*a^2*cM*r^4*sss*w^3 + 
      4*a^2*r^5*sss*w^3 + 2*r^7*sss*w^3 - (4*I)*a^6*cM^2*w^4 + 
      20*a^7*cM*m*w^4 - (10*I)*a^6*cM*r*w^4 + (20*I)*a^4*cM^2*r^2*w^4 + 
      48*a^5*cM*m*r^2*w^4 + (2*I)*a^4*cM*r^3*w^4 + 4*a^5*m*r^3*w^4 + 
      (8*I)*a^4*r^4*w^4 + 24*a^3*cM*m*r^4*w^4 + 10*a^3*m*r^5*w^4 + 
      (12*I)*a^2*r^6*w^4 + 6*a*m*r^7*w^4 + (4*I)*r^8*w^4 - 4*a^8*cM*w^5 - 
      12*a^6*cM*r^2*w^5 - 8*a^4*cM*r^4*w^5)*fR4[r])/(9*cM*w^3*X[r]^2) + 
   (2*r*(2*a*cM^2*m + (2*I)*a^2*cM*m^2 + 2*a*cM^2*m^3 + (2*I)*a^2*cM*m^4 - 
      2*a*cM*m*r - 2*a*cM*m^3*r - a*cM^2*m*sss - I*a^2*cM*m^2*sss + 
      a*cM*m*r*sss - 2*a^4*w - 2*a^2*cM^2*w - (4*I)*a^3*cM*m*w - 
      6*a^2*cM^2*m^2*w - (8*I)*a^3*cM*m^3*w + 6*a^2*cM*r*w + 
      5*a^2*cM*m^2*r*w - 2*a^2*r^2*w - (4*I)*a*cM*m*r^2*w - 
      (4*I)*a*cM*m^3*r^2*w + (2*I)*a*m*r^3*w + 3*cM*m^2*r^3*w - 
      (2*I)*a*m^3*r^3*w + a^4*sss*w + a^2*cM^2*sss*w + (2*I)*a^3*cM*m*sss*w - 
      2*a^2*cM*r*sss*w + a^2*r^2*sss*w + (3*I)*a*cM*m*r^2*sss*w - 
      cM*r^3*sss*w + (2*I)*a^4*cM*w^2 + 6*a^3*cM^2*m*w^2 + 
      (12*I)*a^4*cM*m^2*w^2 - 4*a^3*cM*m*r*w^2 + (4*I)*a^2*cM*r^2*w^2 - 
      3*a^3*m*r^2*w^2 + (12*I)*a^2*cM*m^2*r^2*w^2 + (2*I)*a^2*r^3*w^2 - 
      3*a*cM*m*r^3*w^2 + (4*I)*a^2*m^2*r^3*w^2 - (6*I)*cM*r^4*w^2 - 
      4*a*m*r^4*w^2 + (2*I)*r^5*w^2 + (3*I)*m^2*r^5*w^2 - I*a^4*cM*sss*w^2 - 
      (3*I)*a^2*cM*r^2*sss*w^2 - I*a^2*r^3*sss*w^2 - I*r^5*sss*w^2 - 
      2*a^4*cM^2*w^3 - (8*I)*a^5*cM*m*w^3 + a^4*cM*r*w^3 + 3*a^4*r^2*w^3 - 
      (12*I)*a^3*cM*m*r^2*w^3 - (2*I)*a^3*m*r^3*w^3 + 4*a^2*r^4*w^3 - 
      (3*I)*a*m*r^5*w^3 + 2*r^6*w^3 + (2*I)*a^6*cM*w^4 + 
      (4*I)*a^4*cM*r^2*w^4)*Derivative[1][fR4][r])/(9*cM*w^3*X[r]), 
 f01f13b[r] -> -(r*(4*a^3*cM*m^2 - (4*I)*a^2*cM^2*m^3 + 4*a^3*cM*m^4 - 
       8*a*cM^2*m^2*r + (4*I)*a^2*cM*m^3*r + 4*a*cM*m^2*r^2 - 
       2*a^3*cM*m^2*sss + 4*a*cM^2*m^2*r*sss - 2*a*cM*m^2*r^2*sss - 
       (4*I)*a^5*w - 8*a^4*cM*m*w + (12*I)*a^3*cM^2*m^2*w - 16*a^4*cM*m^3*w + 
       (16*I)*a^3*cM*r*w + 16*a^2*cM^2*m*r*w + (2*I)*a^3*cM*m^2*r*w - 
       (8*I)*a^3*r^2*w - (16*I)*a*cM^2*r^2*w - 8*a^2*cM*m*r^2*w - 
       (20*I)*a*cM^2*m^2*r^2*w - 12*a^2*cM*m^3*r^2*w + (16*I)*a*cM*r^3*w - 
       2*a^2*m*r^3*w + (6*I)*a*cM*m^2*r^3*w - (4*I)*a*r^4*w + 4*cM*m*r^4*w - 
       2*m*r^5*w + (2*I)*a^5*sss*w + 4*a^4*cM*m*sss*w - 
       (8*I)*a^3*cM*r*sss*w - 8*a^2*cM^2*m*r*sss*w + (4*I)*a^3*r^2*sss*w + 
       (8*I)*a*cM^2*r^2*sss*w + 4*a^2*cM*m*r^2*sss*w - (8*I)*a*cM*r^3*sss*w + 
       a^2*m*r^3*sss*w + (2*I)*a*r^4*sss*w - 2*cM*m*r^4*sss*w + m*r^5*sss*w + 
       4*a^5*cM*w^2 - (12*I)*a^4*cM^2*m*w^2 + 24*a^5*cM*m^2*w^2 - 
       8*a^3*cM^2*r*w^2 - (16*I)*a^4*cM*m*r*w^2 + 4*a^3*cM*r^2*w^2 - 
       (6*I)*a^4*m*r^2*w^2 + (40*I)*a^2*cM^2*m*r^2*w^2 + 
       36*a^3*cM*m^2*r^2*w^2 - (2*I)*a^2*cM*m*r^3*w^2 + 2*a^3*m^2*r^3*w^2 - 
       (12*I)*a^2*m*r^4*w^2 + 8*a*cM*m^2*r^4*w^2 + (14*I)*cM*m*r^5*w^2 + 
       2*a*m^2*r^5*w^2 - (6*I)*m*r^6*w^2 - 2*a^5*cM*sss*w^2 + 
       4*a^3*cM^2*r*sss*w^2 - 2*a^3*cM*r^2*sss*w^2 + (4*I)*a^5*cM^2*w^3 - 
       16*a^6*cM*m*w^3 + (10*I)*a^5*cM*r*w^3 + (6*I)*a^5*r^2*w^3 - 
       (20*I)*a^3*cM^2*r^2*w^3 - 36*a^4*cM*m*r^2*w^3 - (4*I)*a^3*cM*r^3*w^3 - 
       4*a^4*m*r^3*w^3 + (12*I)*a^3*r^4*w^3 - 16*a^2*cM*m*r^4*w^3 - 
       (14*I)*a*cM*r^5*w^3 - 6*a^2*m*r^5*w^3 + (6*I)*a*r^6*w^3 - 
       2*m*r^7*w^3 + 4*a^7*cM*w^4 + 12*a^5*cM*r^2*w^4 + 2*a^5*r^3*w^4 + 
       8*a^3*cM*r^4*w^4 + 4*a^3*r^5*w^4 + 2*a*r^7*w^4)*fR4[r])/
    (9*cM*w^3*X[r]^2) - (r*(4*a*cM^2*m^2 + (4*I)*a^2*cM*m^3 - 4*a*cM*m^2*r - 
      8*a^2*cM^2*m*w - (12*I)*a^3*cM*m^2*w + (2*I)*a^3*r*w + 6*a^2*cM*m*r*w - 
      (4*I)*a*cM*r^2*w - (8*I)*a*cM*m^2*r^2*w + (2*I)*a*r^3*w + 
      2*cM*m*r^3*w - I*a^3*r*sss*w + (2*I)*a*cM*r^2*sss*w - I*a*r^3*sss*w + 
      4*a^3*cM^2*w^2 + (12*I)*a^4*cM*m*w^2 - 2*a^3*cM*r*w^2 + 
      (16*I)*a^2*cM*m*r^2*w^2 - 2*a*cM*r^3*w^2 + (2*I)*a^2*m*r^3*w^2 + 
      (2*I)*m*r^5*w^2 - (4*I)*a^5*cM*w^3 - (8*I)*a^3*cM*r^2*w^3 - 
      (2*I)*a^3*r^3*w^3 - (2*I)*a*r^5*w^3)*Derivative[1][fR4][r])/
    (9*cM*w^3*X[r]), f01f14a[r] -> 
  ((I/9)*r*(4*a^5*cM*m - (4*I)*a^4*cM^2*m^2 + 8*a^5*cM*m^3 - 
      (4*I)*a^4*cM^2*m^4 + 4*a^5*cM*m^5 - 8*a^3*cM^2*m*r + 
      (10*I)*a^4*cM*m^2*r - 2*a^3*cM^2*m^3*r + (10*I)*a^4*cM*m^4*r + 
      8*a^3*cM*m*r^2 - (16*I)*a^2*cM^2*m^2*r^2 + 6*a^3*cM*m^3*r^2 - 
      (4*I)*a^2*cM^2*m^4*r^2 + 4*a^3*cM*m^5*r^2 - 8*a*cM^2*m*r^3 + 
      (10*I)*a^2*cM*m^2*r^3 - 8*a*cM^2*m^3*r^3 + (4*I)*a^2*cM*m^4*r^3 + 
      4*a*cM*m*r^4 + 4*a*cM*m^3*r^4 - 6*a^5*cM*m*sss + 
      (4*I)*a^4*cM^2*m^2*sss - 6*a^5*cM*m^3*sss + 12*a^3*cM^2*m*r*sss - 
      (10*I)*a^4*cM*m^2*r*sss + 4*a^3*cM^2*m^3*r*sss - 12*a^3*cM*m*r^2*sss + 
      (16*I)*a^2*cM^2*m^2*r^2*sss - 8*a^3*cM*m^3*r^2*sss + 
      12*a*cM^2*m*r^3*sss - (10*I)*a^2*cM*m^2*r^3*sss + 
      4*a*cM^2*m^3*r^3*sss - 6*a*cM*m*r^4*sss - 2*a*cM*m^3*r^4*sss + 
      2*a^5*cM*m*sss^2 - 4*a^3*cM^2*m*r*sss^2 + 4*a^3*cM*m*r^2*sss^2 - 
      4*a*cM^2*m*r^3*sss^2 + 2*a*cM*m*r^4*sss^2 - 16*a^6*cM*w + 
      (20*I)*a^5*cM^2*m*w - 40*a^6*cM*m^2*w + (16*I)*a^5*cM^2*m^3*w - 
      20*a^6*cM*m^4*w + 32*a^4*cM^2*r*w - (48*I)*a^5*cM*m*r*w + 
      12*a^4*cM^2*m^2*r*w - (34*I)*a^5*cM*m^3*r*w - 32*a^4*cM*r^2*w + 
      (116*I)*a^3*cM^2*m*r^2*w - 56*a^4*cM*m^2*r^2*w + 
      (4*I)*a^3*cM^2*m^3*r^2*w - 28*a^4*cM*m^4*r^2*w + 32*a^2*cM^2*r^3*w - 
      (72*I)*a^3*cM*m*r^3*w - (72*I)*a*cM^3*m*r^3*w + 36*a^2*cM^2*m^2*r^3*w - 
      (24*I)*a^3*cM*m^3*r^3*w - 16*a^2*cM*r^4*w - (4*I)*a^3*m*r^4*w + 
      (80*I)*a*cM^2*m*r^4*w - 20*a^2*cM*m^2*r^4*w - (20*I)*a*cM^2*m^3*r^4*w - 
      12*a^2*cM*m^4*r^4*w - (16*I)*a*cM*m*r^5*w - 2*a^2*m^2*r^5*w + 
      (2*I)*a*cM*m^3*r^5*w - 4*a^2*m^4*r^5*w - (4*I)*a*m*r^6*w + 
      12*cM*m^2*r^6*w - 6*m^2*r^7*w + 12*a^6*cM*sss*w - 
      (8*I)*a^5*cM^2*m*sss*w + 18*a^6*cM*m^2*sss*w - 24*a^4*cM^2*r*sss*w + 
      (8*I)*a^5*cM*m*r*sss*w - 12*a^4*cM^2*m^2*r*sss*w + 
      24*a^4*cM*r^2*sss*w - (12*I)*a^3*cM^2*m*r^2*sss*w + 
      32*a^4*cM*m^2*r^2*sss*w - 24*a^2*cM^2*r^3*sss*w + 
      (10*I)*a^3*cM*m*r^3*sss*w - 12*a^2*cM^2*m^2*r^3*sss*w + 
      12*a^2*cM*r^4*sss*w + (2*I)*a^3*m*r^4*sss*w + 14*a^2*cM*m^2*r^4*sss*w - 
      (2*I)*a*cM*m*r^5*sss*w + 3*a^2*m^2*r^5*sss*w + (2*I)*a*m*r^6*sss*w - 
      6*cM*m^2*r^6*sss*w + 3*m^2*r^7*sss*w - 2*a^6*cM*sss^2*w + 
      4*a^4*cM^2*r*sss^2*w - 4*a^4*cM*r^2*sss^2*w + 4*a^2*cM^2*r^3*sss^2*w - 
      2*a^2*cM*r^4*sss^2*w - (16*I)*a^6*cM^2*w^2 + 56*a^7*cM*m*w^2 - 
      (24*I)*a^6*cM^2*m^2*w^2 + 40*a^7*cM*m^3*w^2 - (16*I)*a^6*cM*r*w^2 - 
      18*a^5*cM^2*m*r*w^2 + (42*I)*a^6*cM*m^2*r*w^2 - (12*I)*a^6*r^2*w^2 + 
      (32*I)*a^4*cM^2*r^2*w^2 + 86*a^5*cM*m*r^2*w^2 - 
      (12*I)*a^6*m^2*r^2*w^2 + (12*I)*a^4*cM^2*m^2*r^2*w^2 + 
      72*a^5*cM*m^3*r^2*w^2 - (8*I)*a^4*cM*r^3*w^2 + 36*a^5*m*r^3*w^2 - 
      12*a^3*cM^2*m*r^3*w^2 + (78*I)*a^4*cM*m^2*r^3*w^2 - 
      (16*I)*a^4*r^4*w^2 + (48*I)*a^2*cM^2*r^4*w^2 - 48*a^3*cM*m*r^4*w^2 - 
      (18*I)*a^4*m^2*r^4*w^2 + (4*I)*a^2*cM^2*m^2*r^4*w^2 + 
      44*a^3*cM*m^3*r^4*w^2 - (32*I)*a^2*cM*r^5*w^2 + 66*a^3*m*r^5*w^2 + 
      54*a*cM^2*m*r^5*w^2 + (56*I)*a^2*cM*m^2*r^5*w^2 + 8*a^3*m^3*r^5*w^2 + 
      (4*I)*a^2*r^6*w^2 + (48*I)*cM^2*r^6*w^2 - 90*a*cM*m*r^6*w^2 - 
      (26*I)*a^2*m^2*r^6*w^2 + 8*a*cM*m^3*r^6*w^2 - (40*I)*cM*r^7*w^2 + 
      30*a*m*r^7*w^2 + (42*I)*cM*m^2*r^7*w^2 + 10*a*m^3*r^7*w^2 + 
      (8*I)*r^8*w^2 - (18*I)*m^2*r^8*w^2 + (4*I)*a^6*cM^2*sss*w^2 - 
      18*a^7*cM*m*sss*w^2 + (2*I)*a^6*cM*r*sss*w^2 + 
      12*a^5*cM^2*m*r*sss*w^2 + (12*I)*a^6*r^2*sss*w^2 - 
      (4*I)*a^4*cM^2*r^2*sss*w^2 - 40*a^5*cM*m*r^2*sss*w^2 - 
      (32*I)*a^4*cM*r^3*sss*w^2 + 12*a^3*cM^2*m*r^3*sss*w^2 + 
      (26*I)*a^4*r^4*sss*w^2 + (16*I)*a^2*cM^2*r^4*sss*w^2 - 
      26*a^3*cM*m*r^4*sss*w^2 - (38*I)*a^2*cM*r^5*sss*w^2 + 
      2*a^3*m*r^5*sss*w^2 + (16*I)*a^2*r^6*sss*w^2 - 8*a*cM*m*r^6*sss*w^2 - 
      (4*I)*cM*r^7*sss*w^2 + 2*a*m*r^7*sss*w^2 + (2*I)*r^8*sss*w^2 - 
      24*a^8*cM*w^3 + (16*I)*a^7*cM^2*m*w^3 - 40*a^8*cM*m^2*w^3 + 
      8*a^6*cM^2*r*w^3 - (22*I)*a^7*cM*m*r*w^3 - 36*a^6*cM*r^2*w^3 + 
      (24*I)*a^7*m*r^2*w^3 - (20*I)*a^5*cM^2*m*r^2*w^3 - 
      88*a^6*cM*m^2*r^2*w^3 + 36*a^6*r^3*w^3 - 16*a^4*cM^2*r^3*w^3 - 
      (100*I)*a^5*cM*m*r^3*w^3 - 104*a^4*cM*r^4*w^3 + (48*I)*a^5*m*r^4*w^3 + 
      (52*I)*a^3*cM^2*m*r^4*w^3 - 60*a^4*cM*m^2*r^4*w^3 + 88*a^4*r^5*w^3 - 
      (82*I)*a^3*cM*m*r^5*w^3 - 2*a^4*m^2*r^5*w^3 - 128*a^2*cM*r^6*w^3 + 
      (12*I)*a^3*m*r^6*w^3 - 16*a^2*cM*m^2*r^6*w^3 + 68*a^2*r^7*w^3 + 
      (20*I)*a*cM*m*r^7*w^3 - 8*a^2*m^2*r^7*w^3 - 36*cM*r^8*w^3 - 
      (12*I)*a*m*r^8*w^3 + 16*r^9*w^3 - 6*m^2*r^9*w^3 + 6*a^8*cM*sss*w^3 - 
      4*a^6*cM^2*r*sss*w^3 + 16*a^6*cM*r^2*sss*w^3 - 4*a^4*cM^2*r^3*sss*w^3 + 
      14*a^4*cM*r^4*sss*w^3 + 4*a^2*cM*r^6*sss*w^3 - (4*I)*a^8*cM^2*w^4 + 
      20*a^9*cM*m*w^4 + (4*I)*a^8*cM*r*w^4 - (12*I)*a^8*r^2*w^4 + 
      (8*I)*a^6*cM^2*r^2*w^4 + 52*a^7*cM*m*r^2*w^4 + (42*I)*a^6*cM*r^3*w^4 - 
      (30*I)*a^6*r^4*w^4 - (36*I)*a^4*cM^2*r^4*w^4 + 36*a^5*cM*m*r^4*w^4 + 
      (24*I)*a^4*cM*r^5*w^4 - 4*a^5*m*r^5*w^4 - (28*I)*a^4*r^6*w^4 + 
      8*a^3*cM*m*r^6*w^4 - (14*I)*a^2*cM*r^7*w^4 - 6*a^3*m*r^7*w^4 - 
      (14*I)*a^2*r^8*w^4 - 2*a*m*r^9*w^4 - (4*I)*r^10*w^4 - 4*a^10*cM*w^5 - 
      12*a^8*cM*r^2*w^5 - 8*a^6*cM*r^4*w^5 + 2*a^6*r^5*w^5 + 4*a^4*r^7*w^5 + 
      2*a^2*r^9*w^5)*fR4[r])/(cM*w^3*X[r]^2) + 
   ((I/9)*r*(4*a^3*cM^2*m + (4*I)*a^4*cM*m^2 + 4*a^3*cM^2*m^3 + 
      (4*I)*a^4*cM*m^4 - 4*a^3*cM*m*r + (6*I)*a^2*cM^2*m^2*r - 
      10*a^3*cM*m^3*r + 4*a*cM^2*m*r^2 - (2*I)*a^2*cM*m^2*r^2 + 
      4*a*cM^2*m^3*r^2 + (4*I)*a^2*cM*m^4*r^2 - 4*a*cM*m*r^3 - 
      4*a*cM*m^3*r^3 - 4*a^3*cM^2*m*sss - (4*I)*a^4*cM*m^2*sss + 
      7*a^3*cM*m*r*sss - 10*a*cM^2*m*r^2*sss - (4*I)*a^2*cM*m^2*r^2*sss + 
      7*a*cM*m*r^3*sss - 16*a^4*cM^2*w - (24*I)*a^5*cM*m*w - 
      12*a^4*cM^2*m^2*w - (16*I)*a^5*cM*m^3*w + 24*a^4*cM*r*w - 
      (6*I)*a^3*cM^2*m*r*w + 36*a^4*cM*m^2*r*w - 32*a^2*cM^2*r^2*w - 
      (12*I)*a^3*cM*m*r^2*w - 20*a^2*cM^2*m^2*r^2*w - 
      (20*I)*a^3*cM*m^3*r^2*w + 24*a^2*cM*r^3*w + (2*I)*a^3*m*r^3*w - 
      (18*I)*a*cM^2*m*r^3*w + 34*a^2*cM*m^2*r^3*w + (4*I)*a*cM*m*r^4*w - 
      (8*I)*a*cM*m^3*r^4*w + (6*I)*a*m*r^5*w + 6*cM*m^2*r^5*w - 
      (4*I)*a*m^3*r^5*w + 4*a^4*cM^2*sss*w + (8*I)*a^5*cM*m*sss*w - 
      6*a^4*cM*r*sss*w + 8*a^2*cM^2*r^2*sss*w + (12*I)*a^3*cM*m*r^2*sss*w - 
      6*a^2*cM*r^3*sss*w - I*a^3*m*r^3*sss*w + (6*I)*a*cM*m*r^4*sss*w - 
      I*a*m*r^5*sss*w + (20*I)*a^6*cM*w^2 + 12*a^5*cM^2*m*w^2 + 
      (24*I)*a^6*cM*m^2*w^2 - (18*I)*a^6*r*w^2 - 42*a^5*cM*m*r*w^2 + 
      (56*I)*a^4*cM*r^2*w^2 + 28*a^3*cM^2*m*r^2*w^2 + 
      (36*I)*a^4*cM*m^2*r^2*w^2 - (28*I)*a^4*r^3*w^2 - 32*a^3*cM*m*r^3*w^2 + 
      (40*I)*a^2*cM*r^4*w^2 - 12*a^3*m*r^4*w^2 + (16*I)*a^2*cM*m^2*r^4*w^2 - 
      (14*I)*a^2*r^5*w^2 + 8*a*cM*m*r^5*w^2 + (4*I)*a^2*m^2*r^5*w^2 + 
      (12*I)*cM*r^6*w^2 - 10*a*m*r^6*w^2 - (4*I)*r^7*w^2 + 
      (6*I)*m^2*r^7*w^2 - (4*I)*a^6*cM*sss*w^2 - (8*I)*a^4*cM*r^2*sss*w^2 - 
      I*a^4*r^3*sss*w^2 - (2*I)*a^2*cM*r^4*sss*w^2 - I*a^2*r^5*sss*w^2 - 
      4*a^6*cM^2*w^3 - (16*I)*a^7*cM*m*w^3 + 16*a^6*cM*r*w^3 - 
      12*a^4*cM^2*r^2*w^3 - (28*I)*a^5*cM*m*r^2*w^3 + 2*a^4*cM*r^3*w^3 - 
      12*a^4*r^4*w^3 - (8*I)*a^3*cM*m*r^4*w^3 - 2*a^2*cM*r^5*w^3 + 
      (2*I)*a^3*m*r^5*w^3 - 16*a^2*r^6*w^3 + (2*I)*a*m*r^7*w^3 - 4*r^8*w^3 + 
      (4*I)*a^8*cM*w^4 + (8*I)*a^6*cM*r^2*w^4 - (2*I)*a^4*r^5*w^4 - 
      (2*I)*a^2*r^7*w^4)*Derivative[1][fR4][r])/(cM*w^3*X[r]), 
 f01f14b[r] -> ((-I/9)*r*(4*a^5*cM*m^2 - (4*I)*a^4*cM^2*m^3 + 4*a^5*cM*m^4 + 
      (2*I)*a^4*cM*m*r - 6*a^3*cM^2*m^2*r + (6*I)*a^4*cM*m^3*r - 
      (4*I)*a^2*cM^2*m*r^2 + 6*a^3*cM*m^2*r^2 - (4*I)*a^2*cM^2*m^3*r^2 + 
      4*a^3*cM*m^4*r^2 + (2*I)*a^2*cM*m*r^3 - 8*a*cM^2*m^2*r^3 + 
      (4*I)*a^2*cM*m^3*r^3 + 4*a*cM*m^2*r^4 - 2*a^5*cM*sss + 
      (2*I)*a^4*cM^2*m*sss - 4*a^5*cM*m^2*sss + 4*a^3*cM^2*r*sss - 
      (4*I)*a^4*cM*m*r*sss + 4*a^3*cM^2*m^2*r*sss - 4*a^3*cM*r^2*sss + 
      (6*I)*a^2*cM^2*m*r^2*sss - 6*a^3*cM*m^2*r^2*sss + 4*a*cM^2*r^3*sss - 
      (4*I)*a^2*cM*m*r^3*sss + 4*a*cM^2*m^2*r^3*sss - 2*a*cM*r^4*sss - 
      2*a*cM*m^2*r^4*sss + a^5*cM*sss^2 - 2*a^3*cM^2*r*sss^2 + 
      2*a^3*cM*r^2*sss^2 - 2*a*cM^2*r^3*sss^2 + a*cM*r^4*sss^2 - 
      12*a^6*cM*m*w + (12*I)*a^5*cM^2*m^2*w - 16*a^6*cM*m^3*w - 
      (16*I)*a^5*cM*r*w + 12*a^4*cM^2*m*r*w - (18*I)*a^5*cM*m^2*r*w + 
      (44*I)*a^3*cM^2*r^2*w - 16*a^4*cM*m*r^2*w - 24*a^4*cM*m^3*r^2*w - 
      (32*I)*a^3*cM*r^3*w - (24*I)*a*cM^3*r^3*w - 2*a^4*m*r^3*w + 
      20*a^2*cM^2*m*r^3*w - (8*I)*a^3*cM*m^2*r^3*w + (44*I)*a*cM^2*r^4*w - 
      (20*I)*a*cM^2*m^2*r^4*w - 12*a^2*cM*m^3*r^4*w - (16*I)*a*cM*r^5*w - 
      4*a^2*m*r^5*w + (6*I)*a*cM*m^2*r^5*w + 4*cM*m*r^6*w - 2*m*r^7*w - 
      (2*I)*a^5*cM^2*sss*w + 8*a^6*cM*m*sss*w + (2*I)*a^5*cM*r*sss*w - 
      8*a^4*cM^2*m*r*sss*w - (4*I)*a^3*cM^2*r^2*sss*w + 
      16*a^4*cM*m*r^2*sss*w + (4*I)*a^3*cM*r^3*sss*w + a^4*m*r^3*sss*w - 
      8*a^2*cM^2*m*r^3*sss*w - (2*I)*a*cM^2*r^4*sss*w + 
      6*a^2*cM*m*r^4*sss*w + (2*I)*a*cM*r^5*sss*w + 2*a^2*m*r^5*sss*w - 
      2*cM*m*r^6*sss*w + m*r^7*sss*w + 8*a^7*cM*w^2 - (12*I)*a^6*cM^2*m*w^2 + 
      24*a^7*cM*m^2*w^2 + 18*a^7*r*w^2 - 6*a^5*cM^2*r*w^2 + 
      (18*I)*a^6*cM*m*r*w^2 - 34*a^5*cM*r^2*w^2 + (12*I)*a^4*cM^2*m*r^2*w^2 + 
      48*a^5*cM*m^2*r^2*w^2 + 52*a^5*r^3*w^2 + 12*a^3*cM^2*r^3*w^2 + 
      (52*I)*a^4*cM*m*r^3*w^2 - 88*a^3*cM*r^4*w^2 - (12*I)*a^4*m*r^4*w^2 - 
      (16*I)*a^2*cM^2*m*r^4*w^2 + 32*a^3*cM*m^2*r^4*w^2 + 50*a^3*r^5*w^2 + 
      18*a*cM^2*r^5*w^2 + (56*I)*a^2*cM*m*r^5*w^2 + 2*a^3*m^2*r^5*w^2 - 
      46*a*cM*r^6*w^2 - (18*I)*a^2*m*r^6*w^2 + 8*a*cM*m^2*r^6*w^2 + 
      16*a*r^7*w^2 + (14*I)*cM*m*r^7*w^2 + 2*a*m^2*r^7*w^2 - 
      (6*I)*m*r^8*w^2 - 4*a^7*cM*sss*w^2 + 4*a^5*cM^2*r*sss*w^2 - 
      10*a^5*cM*r^2*sss*w^2 + a^5*r^3*sss*w^2 + 4*a^3*cM^2*r^3*sss*w^2 - 
      10*a^3*cM*r^4*sss*w^2 + 2*a^3*r^5*sss*w^2 - 4*a*cM*r^6*sss*w^2 + 
      a*r^7*sss*w^2 + (4*I)*a^7*cM^2*w^3 - 16*a^8*cM*m*w^3 - 
      (6*I)*a^7*cM*r*w^3 - (8*I)*a^5*cM^2*r^2*w^3 - 40*a^6*cM*m*r^2*w^3 - 
      (48*I)*a^5*cM*r^3*w^3 - (12*I)*a^5*r^4*w^3 + (36*I)*a^3*cM^2*r^4*w^3 - 
      28*a^4*cM*m*r^4*w^3 - (26*I)*a^3*cM*r^5*w^3 - (24*I)*a^3*r^6*w^3 - 
      8*a^2*cM*m*r^6*w^3 + (16*I)*a*cM*r^7*w^3 - 2*a^2*m*r^7*w^3 - 
      (12*I)*a*r^8*w^3 - 2*m*r^9*w^3 + 4*a^9*cM*w^4 + 12*a^7*cM*r^2*w^4 + 
      8*a^5*cM*r^4*w^4 - 2*a^5*r^5*w^4 - 4*a^3*r^7*w^4 - 2*a*r^9*w^4)*fR4[r])/
    (cM*w^3*X[r]^2) - ((I/9)*r*(4*a^3*cM^2*m^2 + (4*I)*a^4*cM*m^3 + 
      (2*I)*a^2*cM^2*m*r - 6*a^3*cM*m^2*r - (2*I)*a^2*cM*m*r^2 + 
      4*a*cM^2*m^2*r^2 + (4*I)*a^2*cM*m^3*r^2 - 4*a*cM*m^2*r^3 - 
      2*a^3*cM^2*sss - (2*I)*a^4*cM*m*sss + 3*a^3*cM*r*sss - 
      4*a*cM^2*r^2*sss - (2*I)*a^2*cM*m*r^2*sss + 3*a*cM*r^3*sss - 
      (4*I)*a^5*cM*w - 8*a^4*cM^2*m*w - (12*I)*a^5*cM*m^2*w - 
      (2*I)*a^3*cM^2*r*w + 24*a^4*cM*m*r*w + (4*I)*a^3*cM*r^2*w - 
      16*a^2*cM^2*m*r^2*w - (16*I)*a^3*cM*m^2*r^2*w - (6*I)*a*cM^2*r^3*w + 
      22*a^2*cM*m*r^3*w + (8*I)*a*cM*r^4*w - (8*I)*a*cM*m^2*r^4*w + 
      2*cM*m*r^5*w + (2*I)*a^5*cM*sss*w + (4*I)*a^3*cM*r^2*sss*w + 
      (2*I)*a*cM*r^4*sss*w + 4*a^5*cM^2*w^2 + (12*I)*a^6*cM*m*w^2 - 
      18*a^5*cM*r*w^2 - 12*a^5*r^2*w^2 + 12*a^3*cM^2*r^2*w^2 + 
      (20*I)*a^4*cM*m*r^2*w^2 - 6*a^3*cM*r^3*w^2 - 18*a^3*r^4*w^2 + 
      (8*I)*a^2*cM*m*r^4*w^2 + 4*a*cM*r^5*w^2 + (2*I)*a^2*m*r^5*w^2 - 
      6*a*r^6*w^2 + (2*I)*m*r^7*w^2 - (4*I)*a^7*cM*w^3 - 
      (8*I)*a^5*cM*r^2*w^3 + (2*I)*a^3*r^5*w^3 + (2*I)*a*r^7*w^3)*
     Derivative[1][fR4][r])/(cM*w^3*X[r]), 
 f01f22a[r] -> ((I/9)*(2*a^6*m - (2*I)*a^5*cM*m^2 + 4*a^6*m^3 - 
      (2*I)*a^5*cM*m^4 + 2*a^6*m^5 - 8*a^4*cM*m*r - (4*I)*a^5*m^2*r + 
      (4*I)*a^3*cM^2*m^2*r - 18*a^4*cM*m^3*r - (4*I)*a^5*m^4*r + 
      (4*I)*a^3*cM^2*m^4*r - 4*a^4*cM*m^5*r + 4*a^4*m*r^2 + 
      8*a^2*cM^2*m*r^2 + (24*I)*a^3*cM*m^2*r^2 + 18*a^4*m^3*r^2 + 
      26*a^2*cM^2*m^3*r^2 + (6*I)*a^3*cM*m^4*r^2 + 8*a^4*m^5*r^2 - 
      8*a^2*cM*m*r^3 - (16*I)*a^3*m^2*r^3 - (36*I)*a*cM^2*m^2*r^3 - 
      50*a^2*cM*m^3*r^3 - (4*I)*a^3*m^4*r^3 + 2*a^2*m*r^4 + 
      (42*I)*a*cM*m^2*r^4 + 20*a^2*m^3*r^4 - (12*I)*a*m^2*r^5 - 3*a^6*m*sss + 
      (2*I)*a^5*cM*m^2*sss - 3*a^6*m^3*sss + 12*a^4*cM*m*r*sss + 
      (4*I)*a^5*m^2*r*sss - (4*I)*a^3*cM^2*m^2*r*sss + 8*a^4*cM*m^3*r*sss - 
      12*a^4*m*r^2*sss - 12*a^2*cM^2*m*r^2*sss - (18*I)*a^3*cM*m^2*r^2*sss - 
      13*a^4*m^3*r^2*sss - 4*a^2*cM^2*m^3*r^2*sss + 36*a^2*cM*m*r^3*sss + 
      (10*I)*a^3*m^2*r^3*sss + (24*I)*a*cM^2*m^2*r^3*sss + 
      22*a^2*cM*m^3*r^3*sss - 15*a^2*m*r^4*sss - 24*cM^2*m*r^4*sss - 
      (24*I)*a*cM*m^2*r^4*sss - 10*a^2*m^3*r^4*sss + 24*cM*m*r^5*sss + 
      (6*I)*a*m^2*r^5*sss - 6*m*r^6*sss + a^6*m*sss^2 - 4*a^4*cM*m*r*sss^2 + 
      5*a^4*m*r^2*sss^2 + 4*a^2*cM^2*m*r^2*sss^2 - 16*a^2*cM*m*r^3*sss^2 + 
      7*a^2*m*r^4*sss^2 + 12*cM^2*m*r^4*sss^2 - 12*cM*m*r^5*sss^2 + 
      3*m*r^6*sss^2 - 8*a^7*w + (10*I)*a^6*cM*m*w - 20*a^7*m^2*w + 
      (8*I)*a^6*cM*m^3*w - 10*a^7*m^4*w + 32*a^5*cM*r*w + (24*I)*a^6*m*r*w - 
      (20*I)*a^4*cM^2*m*r*w + 64*a^5*cM*m^2*r*w + (16*I)*a^6*m^3*r*w - 
      (16*I)*a^4*cM^2*m^3*r*w + 20*a^5*cM*m^4*r*w - 32*a^5*r^2*w - 
      32*a^3*cM^2*r^2*w - (156*I)*a^4*cM*m*r^2*w - 68*a^5*m^2*r^2*w - 
      60*a^3*cM^2*m^2*r^2*w - (38*I)*a^4*cM*m^3*r^2*w - 42*a^5*m^4*r^2*w + 
      96*a^3*cM*r^3*w + (72*I)*a^4*m*r^3*w + (344*I)*a^2*cM^2*m*r^3*w + 
      136*a^3*cM*m^2*r^3*w + (44*I)*a^4*m^3*r^3*w + (28*I)*a^2*cM^2*m^3*r^3*
       w + 16*a^3*cM*m^4*r^3*w - 40*a^3*r^4*w - 64*a*cM^2*r^4*w - 
      (310*I)*a^2*cM*m*r^4*w - (216*I)*cM^3*m*r^4*w - 56*a^3*m^2*r^4*w + 
      4*a*cM^2*m^2*r^4*w - (70*I)*a^2*cM*m^3*r^4*w - 32*a^3*m^4*r^4*w + 
      64*a*cM*r^5*w + (72*I)*a^2*m*r^5*w + (300*I)*cM^2*m*r^5*w + 
      8*a*cM*m^2*r^5*w + (28*I)*a^2*m^3*r^5*w - 16*a*r^6*w - 
      (144*I)*cM*m*r^6*w - 8*a*m^2*r^6*w + (24*I)*m*r^7*w + 6*a^7*sss*w - 
      (4*I)*a^6*cM*m*sss*w + 9*a^7*m^2*sss*w - 24*a^5*cM*r*sss*w - 
      (8*I)*a^6*m*r*sss*w + (8*I)*a^4*cM^2*m*r*sss*w - 
      24*a^5*cM*m^2*r*sss*w + 24*a^5*r^2*sss*w + 24*a^3*cM^2*r^2*sss*w + 
      (32*I)*a^4*cM*m*r^2*sss*w + 40*a^5*m^2*r^2*sss*w + 
      12*a^3*cM^2*m^2*r^2*sss*w - 72*a^3*cM*r^3*sss*w - 
      (28*I)*a^4*m*r^3*sss*w - (40*I)*a^2*cM^2*m*r^3*sss*w - 
      76*a^3*cM*m^2*r^3*sss*w + 30*a^3*r^4*sss*w + 48*a*cM^2*r^4*sss*w + 
      (84*I)*a^2*cM*m*r^4*sss*w + 53*a^3*m^2*r^4*sss*w + 
      16*a*cM^2*m^2*r^4*sss*w - 48*a*cM*r^5*sss*w - (32*I)*a^2*m*r^5*sss*w - 
      (48*I)*cM^2*m*r^5*sss*w - 52*a*cM*m^2*r^5*sss*w + 12*a*r^6*sss*w + 
      (48*I)*cM*m*r^6*sss*w + 22*a*m^2*r^6*sss*w - (12*I)*m*r^7*sss*w - 
      a^7*sss^2*w + 4*a^5*cM*r*sss^2*w - 4*a^5*r^2*sss^2*w - 
      4*a^3*cM^2*r^2*sss^2*w + 12*a^3*cM*r^3*sss^2*w - 5*a^3*r^4*sss^2*w - 
      8*a*cM^2*r^4*sss^2*w + 8*a*cM*r^5*sss^2*w - 2*a*r^6*sss^2*w - 
      (8*I)*a^7*cM*w^2 + 28*a^8*m*w^2 - (12*I)*a^7*cM*m^2*w^2 + 
      20*a^8*m^3*w^2 - (20*I)*a^7*r*w^2 + (16*I)*a^5*cM^2*r*w^2 - 
      74*a^6*cM*m*r*w^2 - (24*I)*a^7*m^2*r*w^2 + (24*I)*a^5*cM^2*m^2*r*w^2 - 
      40*a^6*cM*m^3*r*w^2 + (72*I)*a^5*cM*r^2*w^2 + 114*a^6*m*r^2*w^2 + 
      42*a^4*cM^2*m*r^2*w^2 + (78*I)*a^5*cM*m^2*r^2*w^2 + 
      88*a^6*m^3*r^2*w^2 - (64*I)*a^5*r^3*w^2 - (80*I)*a^3*cM^2*r^3*w^2 - 
      246*a^4*cM*m*r^3*w^2 - (92*I)*a^5*m^2*r^3*w^2 - 
      (84*I)*a^3*cM^2*m^2*r^3*w^2 - 64*a^4*cM*m^3*r^3*w^2 + 
      (184*I)*a^3*cM*r^4*w^2 + 184*a^4*m*r^4*w^2 + 100*a^2*cM^2*m*r^4*w^2 + 
      (206*I)*a^3*cM*m^2*r^4*w^2 + 114*a^4*m^3*r^4*w^2 - (68*I)*a^3*r^5*w^2 - 
      (112*I)*a*cM^2*r^5*w^2 - 330*a^2*cM*m*r^5*w^2 - 
      (110*I)*a^3*m^2*r^5*w^2 - (56*I)*a*cM^2*m^2*r^5*w^2 - 
      20*a^2*cM*m^3*r^5*w^2 + (104*I)*a*cM*r^6*w^2 + 134*a^2*m*r^6*w^2 + 
      162*cM^2*m*r^6*w^2 + (112*I)*a*cM*m^2*r^6*w^2 + 46*a^2*m^3*r^6*w^2 - 
      (24*I)*a*r^7*w^2 - 150*cM*m*r^7*w^2 - (42*I)*a*m^2*r^7*w^2 + 
      36*m*r^8*w^2 + (2*I)*a^7*cM*sss*w^2 - 9*a^8*m*sss*w^2 + 
      (4*I)*a^7*r*sss*w^2 - (4*I)*a^5*cM^2*r*sss*w^2 + 
      24*a^6*cM*m*r*sss*w^2 - (14*I)*a^5*cM*r^2*sss*w^2 - 
      41*a^6*m*r^2*sss*w^2 - 12*a^4*cM^2*m*r^2*sss*w^2 + 
      (14*I)*a^5*r^3*sss*w^2 + (16*I)*a^3*cM^2*r^3*sss*w^2 + 
      86*a^4*cM*m*r^3*sss*w^2 - (42*I)*a^3*cM*r^4*sss*w^2 - 
      64*a^4*m*r^4*sss*w^2 - 32*a^2*cM^2*m*r^4*sss*w^2 + 
      (16*I)*a^3*r^5*sss*w^2 + (28*I)*a*cM^2*r^5*sss*w^2 + 
      80*a^2*cM*m*r^5*sss*w^2 - (26*I)*a*cM*r^6*sss*w^2 - 
      41*a^2*m*r^6*sss*w^2 + (6*I)*a*r^7*sss*w^2 + 18*cM*m*r^7*sss*w^2 - 
      9*m*r^8*sss*w^2 - 12*a^9*w^3 + (8*I)*a^8*cM*m*w^3 - 20*a^9*m^2*w^3 + 
      28*a^7*cM*r*w^3 + (16*I)*a^8*m*r*w^3 - (16*I)*a^6*cM^2*m*r*w^3 + 
      40*a^7*cM*m^2*r*w^3 - 64*a^7*r^2*w^3 - 8*a^5*cM^2*r^2*w^3 - 
      (66*I)*a^6*cM*m*r^2*w^3 - 92*a^7*m^2*r^2*w^3 + 160*a^5*cM*r^3*w^3 + 
      (68*I)*a^6*m*r^3*w^3 + (84*I)*a^4*cM^2*m*r^3*w^3 + 
      96*a^5*cM*m^2*r^3*w^3 - 100*a^5*r^4*w^3 - 104*a^3*cM^2*r^4*w^3 - 
      (202*I)*a^4*cM*m*r^4*w^3 - 150*a^5*m^2*r^4*w^3 + 148*a^3*cM*r^5*w^3 + 
      (102*I)*a^4*m*r^5*w^3 + (112*I)*a^2*cM^2*m*r^5*w^3 + 
      60*a^3*cM*m^2*r^5*w^3 - 56*a^3*r^6*w^3 - (156*I)*a^2*cM*m*r^6*w^3 - 
      106*a^3*m^2*r^6*w^3 + 16*a*cM*r^7*w^3 + (62*I)*a^2*m*r^7*w^3 + 
      8*a*cM*m^2*r^7*w^3 - 8*a*r^8*w^3 - (24*I)*cM*m*r^8*w^3 - 
      28*a*m^2*r^8*w^3 + (12*I)*m*r^9*w^3 + 3*a^9*sss*w^3 - 
      8*a^7*cM*r*sss*w^3 + 14*a^7*r^2*sss*w^3 + 4*a^5*cM^2*r^2*sss*w^3 - 
      32*a^5*cM*r^3*sss*w^3 + 21*a^5*r^4*sss*w^3 + 16*a^3*cM^2*r^4*sss*w^3 - 
      28*a^3*cM*r^5*sss*w^3 + 12*a^3*r^6*sss*w^3 - 4*a*cM*r^7*sss*w^3 + 
      2*a*r^8*sss*w^3 - (2*I)*a^9*cM*w^4 + 10*a^10*m*w^4 - (4*I)*a^9*r*w^4 + 
      (4*I)*a^7*cM^2*r*w^4 - 20*a^8*cM*m*r*w^4 + (20*I)*a^7*cM*r^2*w^4 + 
      48*a^8*m*r^2*w^4 - (16*I)*a^7*r^3*w^4 - (28*I)*a^5*cM^2*r^3*w^4 - 
      64*a^6*cM*m*r^3*w^4 + (66*I)*a^5*cM*r^4*w^4 + 86*a^6*m*r^4*w^4 - 
      (20*I)*a^5*r^5*w^4 - (56*I)*a^3*cM^2*r^5*w^4 - 60*a^4*cM*m*r^5*w^4 + 
      (44*I)*a^3*cM*r^6*w^4 + 74*a^4*m*r^6*w^4 - (8*I)*a^3*r^7*w^4 - 
      16*a^2*cM*m*r^7*w^4 + 32*a^2*m*r^8*w^4 + 6*m*r^10*w^4 - 2*a^11*w^5 + 
      4*a^9*cM*r*w^5 - 10*a^9*r^2*w^5 + 16*a^7*cM*r^3*w^5 - 18*a^7*r^4*w^5 + 
      20*a^5*cM*r^5*w^5 - 14*a^5*r^6*w^5 + 8*a^3*cM*r^7*w^5 - 4*a^3*r^8*w^5)*
     fR4[r])/(cM*w^3*X[r]^4) + 
   ((I/9)*(2*a^4*cM*m + (2*I)*a^5*m^2 + 2*a^4*cM*m^3 + (2*I)*a^5*m^4 - 
      2*a^4*m*r - 4*a^2*cM^2*m*r - (10*I)*a^3*cM*m^2*r + 4*a^4*m^3*r - 
      4*a^2*cM^2*m^3*r - (4*I)*a^3*cM*m^4*r + 6*a^2*cM*m*r^2 + 
      (8*I)*a^3*m^2*r^2 + (18*I)*a*cM^2*m^2*r^2 - 6*a^2*cM*m^3*r^2 + 
      (8*I)*a^3*m^4*r^2 - 2*a^2*m*r^3 - (30*I)*a*cM*m^2*r^3 + 4*a^2*m^3*r^3 + 
      (12*I)*a*m^2*r^4 - 2*a^4*cM*m*sss - (2*I)*a^5*m^2*sss - a^4*m*r*sss + 
      4*a^2*cM^2*m*r*sss + (4*I)*a^3*cM*m^2*r*sss + 3*a^2*cM*m*r^2*sss - 
      (8*I)*a^3*m^2*r^2*sss - a^2*m*r^3*sss - 6*cM^2*m*r^3*sss + 
      (12*I)*a*cM*m^2*r^3*sss + 3*cM*m*r^4*sss - (6*I)*a*m^2*r^4*sss - 
      8*a^5*cM*w - (12*I)*a^6*m*w - 6*a^5*cM*m^2*w - (8*I)*a^6*m^3*w + 
      16*a^3*cM^2*r*w + (30*I)*a^4*cM*m*r*w - 6*a^5*m^2*r*w + 
      12*a^3*cM^2*m^2*r*w + (16*I)*a^4*cM*m^3*r*w - (44*I)*a^4*m*r^2*w - 
      (18*I)*a^2*cM^2*m*r^2*w + 10*a^3*cM*m^2*r^2*w - (32*I)*a^4*m^3*r^2*w - 
      16*a*cM^2*r^3*w + (106*I)*a^2*cM*m*r^3*w - 6*a^3*m^2*r^3*w - 
      8*a*cM^2*m^2*r^3*w + (12*I)*a^2*cM*m^3*r^3*w + 8*a*cM*r^4*w - 
      (44*I)*a^2*m*r^4*w - (54*I)*cM^2*m*r^4*w + 4*a*cM*m^2*r^4*w - 
      (24*I)*a^2*m^3*r^4*w + (48*I)*cM*m*r^5*w - (12*I)*m*r^6*w + 
      2*a^5*cM*sss*w + (4*I)*a^6*m*sss*w - 4*a^3*cM^2*r*sss*w - 
      (8*I)*a^4*cM*m*r*sss*w + (14*I)*a^4*m*r^2*sss*w + 4*a*cM^2*r^3*sss*w - 
      (20*I)*a^2*cM*m*r^3*sss*w - 2*a*cM*r^4*sss*w + (16*I)*a^2*m*r^4*sss*w - 
      (12*I)*cM*m*r^5*sss*w + (6*I)*m*r^6*sss*w + (10*I)*a^7*w^2 + 
      6*a^6*cM*m*w^2 + (12*I)*a^7*m^2*w^2 - (20*I)*a^5*cM*r*w^2 - 
      12*a^4*cM^2*m*r*w^2 - (24*I)*a^5*cM*m^2*r*w^2 + (24*I)*a^5*r^2*w^2 - 
      2*a^4*cM*m*r^2*w^2 + (48*I)*a^5*m^2*r^2*w^2 - (28*I)*a^3*cM*r^3*w^2 - 
      4*a^4*m*r^3*w^2 + 16*a^2*cM^2*m*r^3*w^2 - (36*I)*a^3*cM*m^2*r^3*w^2 + 
      (22*I)*a^3*r^4*w^2 + (58*I)*a^3*m^2*r^4*w^2 - (16*I)*a*cM*r^5*w^2 - 
      10*a^2*m*r^5*w^2 - (8*I)*a*cM*m^2*r^5*w^2 + (8*I)*a*r^6*w^2 + 
      12*cM*m*r^6*w^2 + (22*I)*a*m^2*r^6*w^2 - 6*m*r^7*w^2 - 
      (2*I)*a^7*sss*w^2 + (4*I)*a^5*cM*r*sss*w^2 - (6*I)*a^5*r^2*sss*w^2 + 
      (8*I)*a^3*cM*r^3*sss*w^2 - (6*I)*a^3*r^4*sss*w^2 + 
      (4*I)*a*cM*r^5*sss*w^2 - (2*I)*a*r^6*sss*w^2 - 2*a^7*cM*w^3 - 
      (8*I)*a^8*m*w^3 + 2*a^7*r*w^3 + 4*a^5*cM^2*r*w^3 + 
      (16*I)*a^6*cM*m*r*w^3 - 2*a^5*cM*r^2*w^3 - (32*I)*a^6*m*r^2*w^3 + 
      6*a^5*r^3*w^3 - 8*a^3*cM^2*r^3*w^3 + (36*I)*a^4*cM*m*r^3*w^3 - 
      4*a^3*cM*r^4*w^3 - (44*I)*a^4*m*r^4*w^3 + 4*a^3*r^5*w^3 + 
      (16*I)*a^2*cM*m*r^5*w^3 - (26*I)*a^2*m*r^6*w^3 - (6*I)*m*r^8*w^3 + 
      (2*I)*a^9*w^4 - (4*I)*a^7*cM*r*w^4 + (8*I)*a^7*r^2*w^4 - 
      (12*I)*a^5*cM*r^3*w^4 + (10*I)*a^5*r^4*w^4 - (8*I)*a^3*cM*r^5*w^4 + 
      (4*I)*a^3*r^6*w^4)*Derivative[1][fR4][r])/(cM*w^3*X[r]^3), 
 f01f22b[r] -> ((-I/18)*(4*a^6*m^2 - (4*I)*a^5*cM*m^3 + 4*a^6*m^4 - 
      (4*I)*a^5*m*r - 20*a^4*cM*m^2*r + (8*I)*a^3*cM^2*m^3*r - 
      8*a^4*cM*m^4*r + (20*I)*a^3*cM*m*r^2 + 16*a^4*m^2*r^2 + 
      28*a^2*cM^2*m^2*r^2 - (4*I)*a^3*cM*m^3*r^2 + 8*a^4*m^4*r^2 - 
      (12*I)*a^3*m*r^3 - (24*I)*a*cM^2*m*r^3 - 44*a^2*cM*m^2*r^3 + 
      (28*I)*a*cM*m*r^4 + 16*a^2*m^2*r^4 - (8*I)*a*m*r^5 - 2*a^6*sss + 
      (2*I)*a^5*cM*m*sss - 4*a^6*m^2*sss + 8*a^4*cM*r*sss + 
      (2*I)*a^5*m*r*sss - (4*I)*a^3*cM^2*m*r*sss + 12*a^4*cM*m^2*r*sss - 
      8*a^4*r^2*sss - 8*a^2*cM^2*r^2*sss - (10*I)*a^3*cM*m*r^2*sss - 
      12*a^4*m^2*r^2*sss - 8*a^2*cM^2*m^2*r^2*sss + 24*a^2*cM*r^3*sss + 
      (6*I)*a^3*m*r^3*sss + (16*I)*a*cM^2*m*r^3*sss + 20*a^2*cM*m^2*r^3*sss - 
      10*a^2*r^4*sss - 16*cM^2*r^4*sss - (16*I)*a*cM*m*r^4*sss - 
      8*a^2*m^2*r^4*sss + 16*cM*r^5*sss + (4*I)*a*m*r^5*sss - 4*r^6*sss + 
      a^6*sss^2 - 4*a^4*cM*r*sss^2 + 4*a^4*r^2*sss^2 + 4*a^2*cM^2*r^2*sss^2 - 
      12*a^2*cM*r^3*sss^2 + 5*a^2*r^4*sss^2 + 8*cM^2*r^4*sss^2 - 
      8*cM*r^5*sss^2 + 2*r^6*sss^2 - 12*a^7*m*w + (12*I)*a^6*cM*m^2*w - 
      16*a^7*m^3*w + (8*I)*a^6*r*w + 48*a^5*cM*m*r*w + (12*I)*a^6*m^2*r*w - 
      (24*I)*a^4*cM^2*m^2*r*w + 32*a^5*cM*m^3*r*w - (72*I)*a^4*cM*r^2*w - 
      48*a^5*m*r^2*w - 56*a^3*cM^2*m*r^2*w - (40*I)*a^4*cM*m^2*r^2*w - 
      48*a^5*m^3*r^2*w + (32*I)*a^4*r^3*w + (184*I)*a^2*cM^2*r^3*w + 
      128*a^3*cM*m*r^3*w + (36*I)*a^4*m^2*r^3*w + (56*I)*a^2*cM^2*m^2*r^3*w + 
      32*a^3*cM*m^3*r^3*w - (168*I)*a^2*cM*r^4*w - (144*I)*cM^3*r^4*w - 
      52*a^3*m*r^4*w - 40*a*cM^2*m*r^4*w - (76*I)*a^2*cM*m^2*r^4*w - 
      32*a^3*m^3*r^4*w + (40*I)*a^2*r^5*w + (200*I)*cM^2*r^5*w + 
      48*a*cM*m*r^5*w + (24*I)*a^2*m^2*r^5*w - (96*I)*cM*r^6*w - 
      16*a*m*r^6*w + (16*I)*r^7*w - (2*I)*a^6*cM*sss*w + 8*a^7*m*sss*w - 
      (4*I)*a^6*r*sss*w + (4*I)*a^4*cM^2*r*sss*w - 24*a^5*cM*m*r*sss*w + 
      (16*I)*a^4*cM*r^2*sss*w + 36*a^5*m*r^2*sss*w + 
      16*a^3*cM^2*m*r^2*sss*w - (16*I)*a^4*r^3*sss*w - 
      (20*I)*a^2*cM^2*r^3*sss*w - 80*a^3*cM*m*r^3*sss*w + 
      (50*I)*a^2*cM*r^4*sss*w + 48*a^3*m*r^4*sss*w + 32*a*cM^2*m*r^4*sss*w - 
      (20*I)*a^2*r^5*sss*w - (32*I)*cM^2*r^5*sss*w - 56*a*cM*m*r^5*sss*w + 
      (32*I)*cM*r^6*sss*w + 20*a*m*r^6*sss*w - (8*I)*r^7*sss*w + 8*a^8*w^2 - 
      (12*I)*a^7*cM*m*w^2 + 24*a^8*m^2*w^2 - 28*a^6*cM*r*w^2 - 
      (24*I)*a^7*m*r*w^2 + (24*I)*a^5*cM^2*m*r*w^2 - 48*a^6*cM*m^2*r*w^2 + 
      72*a^6*r^2*w^2 + 28*a^4*cM^2*r^2*w^2 + (92*I)*a^5*cM*m*r^2*w^2 + 
      96*a^6*m^2*r^2*w^2 - 236*a^4*cM*r^3*w^2 - (88*I)*a^5*m*r^3*w^2 - 
      (112*I)*a^3*cM^2*m*r^3*w^2 - 96*a^4*cM*m^2*r^3*w^2 + 144*a^4*r^4*w^2 + 
      184*a^2*cM^2*r^4*w^2 + (240*I)*a^3*cM*m*r^4*w^2 + 116*a^4*m^2*r^4*w^2 - 
      308*a^2*cM*r^5*w^2 - (108*I)*a^3*m*r^5*w^2 - (112*I)*a*cM^2*m*r^5*w^2 - 
      40*a^2*cM*m^2*r^5*w^2 + 104*a^2*r^6*w^2 + 108*cM^2*r^6*w^2 + 
      (144*I)*a*cM*m*r^6*w^2 + 44*a^2*m^2*r^6*w^2 - 100*cM*r^7*w^2 - 
      (44*I)*a*m*r^7*w^2 + 24*r^8*w^2 - 4*a^8*sss*w^2 + 12*a^6*cM*r*sss*w^2 - 
      24*a^6*r^2*sss*w^2 - 8*a^4*cM^2*r^2*sss*w^2 + 60*a^4*cM*r^3*sss*w^2 - 
      42*a^4*r^4*sss*w^2 - 32*a^2*cM^2*r^4*sss*w^2 + 60*a^2*cM*r^5*sss*w^2 - 
      28*a^2*r^6*sss*w^2 + 12*cM*r^7*sss*w^2 - 6*r^8*sss*w^2 + 
      (4*I)*a^8*cM*w^3 - 16*a^9*m*w^3 + (12*I)*a^8*r*w^3 - 
      (8*I)*a^6*cM^2*r*w^3 + 32*a^7*cM*m*r*w^3 - (48*I)*a^6*cM*r^2*w^3 - 
      80*a^7*m*r^2*w^3 + (52*I)*a^6*r^3*w^3 + (56*I)*a^4*cM^2*r^3*w^3 + 
      96*a^5*cM*m*r^3*w^3 - (164*I)*a^4*cM*r^4*w^3 - 136*a^5*m*r^4*w^3 + 
      (76*I)*a^4*r^5*w^3 + (112*I)*a^2*cM^2*r^5*w^3 + 80*a^3*cM*m*r^5*w^3 - 
      (128*I)*a^2*cM*r^6*w^3 - 96*a^3*m*r^6*w^3 + (44*I)*a^2*r^7*w^3 + 
      16*a*cM*m*r^7*w^3 - (16*I)*cM*r^8*w^3 - 24*a*m*r^8*w^3 + 
      (8*I)*r^9*w^3 + 4*a^10*w^4 - 8*a^8*cM*r*w^4 + 24*a^8*r^2*w^4 - 
      32*a^6*cM*r^3*w^4 + 52*a^6*r^4*w^4 - 40*a^4*cM*r^5*w^4 + 
      52*a^4*r^6*w^4 - 16*a^2*cM*r^7*w^4 + 24*a^2*r^8*w^4 + 4*r^10*w^4)*
     fR4[r])/(cM*w^3*X[r]^4) - 
   ((I/9)*(2*a^4*cM*m^2 + (2*I)*a^5*m^3 - (2*I)*a^3*cM*m*r - 
      4*a^2*cM^2*m^2*r - (4*I)*a^3*cM*m^3*r + (2*I)*a^3*m*r^2 + 
      (6*I)*a*cM^2*m*r^2 + 2*a^2*cM*m^2*r^2 + (4*I)*a^3*m^3*r^2 - 
      (10*I)*a*cM*m*r^3 + (4*I)*a*m*r^4 - a^4*cM*sss - I*a^5*m*sss + 
      2*a^2*cM^2*r*sss + (2*I)*a^3*cM*m*r*sss - (3*I)*a^3*m*r^2*sss - 
      2*cM^2*r^3*sss + (4*I)*a*cM*m*r^3*sss + cM*r^4*sss - 
      (2*I)*a*m*r^4*sss - (2*I)*a^6*w - 4*a^5*cM*m*w - (6*I)*a^6*m^2*w + 
      (6*I)*a^4*cM*r*w + 8*a^3*cM^2*m*r*w + (12*I)*a^4*cM*m^2*r*w - 
      (8*I)*a^4*r^2*w - (6*I)*a^2*cM^2*r^2*w - (18*I)*a^4*m^2*r^2*w + 
      (26*I)*a^2*cM*r^3*w - 8*a*cM^2*m*r^3*w + (12*I)*a^2*cM*m^2*r^3*w - 
      (10*I)*a^2*r^4*w - (18*I)*cM^2*r^4*w + 4*a*cM*m*r^4*w - 
      (12*I)*a^2*m^2*r^4*w + (16*I)*cM*r^5*w - (4*I)*r^6*w + I*a^6*sss*w - 
      (2*I)*a^4*cM*r*sss*w + (4*I)*a^4*r^2*sss*w - (6*I)*a^2*cM*r^3*sss*w + 
      (5*I)*a^2*r^4*sss*w - (4*I)*cM*r^5*sss*w + (2*I)*r^6*sss*w + 
      2*a^6*cM*w^2 + (6*I)*a^7*m*w^2 - 4*a^4*cM^2*r*w^2 - 
      (12*I)*a^5*cM*m*r*w^2 - 2*a^4*cM*r^2*w^2 + (24*I)*a^5*m*r^2*w^2 - 
      4*a^4*r^3*w^2 + 8*a^2*cM^2*r^3*w^2 - (24*I)*a^3*cM*m*r^3*w^2 + 
      4*a^2*cM*r^4*w^2 + (28*I)*a^3*m*r^4*w^2 - 6*a^2*r^5*w^2 - 
      (8*I)*a*cM*m*r^5*w^2 + 4*cM*r^6*w^2 + (10*I)*a*m*r^6*w^2 - 2*r^7*w^2 - 
      (2*I)*a^8*w^3 + (4*I)*a^6*cM*r*w^3 - (10*I)*a^6*r^2*w^3 + 
      (12*I)*a^4*cM*r^3*w^3 - (16*I)*a^4*r^4*w^3 + (8*I)*a^2*cM*r^5*w^3 - 
      (10*I)*a^2*r^6*w^3 - (2*I)*r^8*w^3)*Derivative[1][fR4][r])/
    (cM*w^3*X[r]^3), f01f23a[r] -> 
  ((2*a^5*m - (2*I)*a^4*cM*m^2 + 4*a^5*m^3 - (2*I)*a^4*cM*m^4 + 2*a^5*m^5 - 
      4*a^3*cM*m*r - (4*I)*a^4*m^2*r - 10*a^3*cM*m^3*r - (4*I)*a^4*m^4*r + 
      2*a^3*m*r^2 + (24*I)*a^2*cM*m^2*r^2 + 14*a^3*m^3*r^2 + 
      12*a*cM^2*m^3*r^2 + (6*I)*a^2*cM*m^4*r^2 + 6*a^3*m^5*r^2 - 
      (12*I)*a^2*m^2*r^3 - (24*I)*cM^2*m^2*r^3 - 30*a*cM*m^3*r^3 + 
      (24*I)*cM*m^2*r^4 + 12*a*m^3*r^4 - (6*I)*m^2*r^5 - 3*a^5*m*sss + 
      I*a^4*cM*m^2*sss - 3*a^5*m^3*sss + (2*I)*a^4*r*sss + 8*a^3*cM*m*r*sss + 
      (4*I)*a^4*m^2*r*sss + 4*a^3*cM*m^3*r*sss - (8*I)*a^2*cM*r^2*sss - 
      7*a^3*m*r^2*sss - 4*a*cM^2*m*r^2*sss - (14*I)*a^2*cM*m^2*r^2*sss - 
      10*a^3*m^3*r^2*sss + (4*I)*a^2*r^3*sss + (8*I)*cM^2*r^3*sss + 
      10*a*cM*m*r^3*sss + (6*I)*a^2*m^2*r^3*sss + (12*I)*cM^2*m^2*r^3*sss + 
      12*a*cM*m^3*r^3*sss - (8*I)*cM*r^4*sss - 4*a*m*r^4*sss - 
      (12*I)*cM*m^2*r^4*sss - 6*a*m^3*r^4*sss + (2*I)*r^5*sss + 
      (3*I)*m^2*r^5*sss + a^5*m*sss^2 - I*a^4*r*sss^2 - 2*a^3*cM*m*r*sss^2 + 
      (4*I)*a^2*cM*r^2*sss^2 + 3*a^3*m*r^2*sss^2 - (2*I)*a^2*r^3*sss^2 - 
      (4*I)*cM^2*r^3*sss^2 - 4*a*cM*m*r^3*sss^2 + (4*I)*cM*r^4*sss^2 + 
      2*a*m*r^4*sss^2 - I*r^5*sss^2 - 8*a^6*w + (4*I)*a^5*cM*m*w - 
      20*a^6*m^2*w + (8*I)*a^5*cM*m^3*w - 10*a^6*m^4*w + 28*a^4*cM*r*w + 
      (12*I)*a^5*m*r*w + 54*a^4*cM*m^2*r*w + (16*I)*a^5*m^3*r*w - 
      24*a^4*r^2*w - 24*a^2*cM^2*r^2*w - (44*I)*a^3*cM*m*r^2*w - 
      60*a^4*m^2*r^2*w - 52*a^2*cM^2*m^2*r^2*w - (26*I)*a^3*cM*m^3*r^2*w - 
      32*a^4*m^4*r^2*w + 60*a^2*cM*r^3*w + (12*I)*a^3*m*r^3*w + 
      (32*I)*a*cM^2*m*r^3*w + 108*a^2*cM*m^2*r^3*w + (28*I)*a^3*m^3*r^3*w + 
      4*a^2*cM*m^4*r^3*w - 24*a^2*r^4*w - 32*cM^2*r^4*w - 
      (16*I)*a*cM*m*r^4*w - 48*a^2*m^2*r^4*w - 12*cM^2*m^2*r^4*w - 
      (48*I)*a*cM*m^3*r^4*w - 20*a^2*m^4*r^4*w + 32*cM*r^5*w + 
      30*cM*m^2*r^5*w + (18*I)*a*m^3*r^5*w - 8*r^6*w - 12*m^2*r^6*w + 
      6*a^6*sss*w - (2*I)*a^5*cM*m*sss*w + 9*a^6*m^2*sss*w - 
      20*a^4*cM*r*sss*w - (8*I)*a^5*m*r*sss*w - 12*a^4*cM*m^2*r*sss*w + 
      20*a^4*r^2*sss*w + 16*a^2*cM^2*r^2*sss*w + (22*I)*a^3*cM*m*r^2*sss*w + 
      31*a^4*m^2*r^2*sss*w - 46*a^2*cM*r^3*sss*w - (14*I)*a^3*m*r^3*sss*w - 
      (16*I)*a*cM^2*m*r^3*sss*w - 32*a^2*cM*m^2*r^3*sss*w + 
      22*a^2*r^4*sss*w + 20*cM^2*r^4*sss*w + (24*I)*a*cM*m*r^4*sss*w + 
      28*a^2*m^2*r^4*sss*w - 26*cM*r^5*sss*w - (6*I)*a*m*r^5*sss*w - 
      12*cM*m^2*r^5*sss*w + 8*r^6*sss*w + 6*m^2*r^6*sss*w - a^6*sss^2*w + 
      2*a^4*cM*r*sss^2*w - 4*a^4*r^2*sss^2*w + 6*a^2*cM*r^3*sss^2*w - 
      5*a^2*r^4*sss^2*w + 4*cM*r^5*sss^2*w - 2*r^6*sss^2*w - 
      (2*I)*a^6*cM*w^2 + 28*a^7*m*w^2 - (12*I)*a^6*cM*m^2*w^2 + 
      20*a^7*m^3*w^2 - (8*I)*a^6*r*w^2 - 78*a^5*cM*m*r*w^2 - 
      (24*I)*a^6*m^2*r*w^2 + (20*I)*a^4*cM*r^2*w^2 + 86*a^5*m*r^2*w^2 + 
      68*a^3*cM^2*m*r^2*w^2 + (42*I)*a^4*cM*m^2*r^2*w^2 + 
      68*a^5*m^3*r^2*w^2 - (8*I)*a^4*r^3*w^2 - (8*I)*a^2*cM^2*r^3*w^2 - 
      150*a^3*cM*m*r^3*w^2 - (58*I)*a^4*m^2*r^3*w^2 - 16*a^3*cM*m^3*r^3*w^2 + 
      (6*I)*a^2*cM*r^4*w^2 + 92*a^3*m*r^4*w^2 + 40*a*cM^2*m*r^4*w^2 + 
      (102*I)*a^2*cM*m^2*r^4*w^2 + 70*a^3*m^3*r^4*w^2 + (8*I)*a^2*r^5*w^2 - 
      96*a*cM*m*r^5*w^2 - (50*I)*a^2*m^2*r^5*w^2 - 4*a*cM*m^3*r^5*w^2 - 
      (16*I)*cM*r^6*w^2 + 34*a*m*r^6*w^2 + (42*I)*cM*m^2*r^6*w^2 + 
      20*a*m^3*r^6*w^2 + (8*I)*r^7*w^2 - (18*I)*m^2*r^7*w^2 + 
      I*a^6*cM*sss*w^2 - 9*a^7*m*sss*w^2 + (4*I)*a^6*r*sss*w^2 + 
      12*a^5*cM*m*r*sss*w^2 - (8*I)*a^4*cM*r^2*sss*w^2 - 
      32*a^5*m*r^2*sss*w^2 + (10*I)*a^4*r^3*sss*w^2 + 
      (4*I)*a^2*cM^2*r^3*sss*w^2 + 28*a^3*cM*m*r^3*sss*w^2 - 
      (15*I)*a^2*cM*r^4*sss*w^2 - 37*a^3*m*r^4*sss*w^2 + 
      (8*I)*a^2*r^5*sss*w^2 + 16*a*cM*m*r^5*sss*w^2 - (6*I)*cM*r^6*sss*w^2 - 
      14*a*m*r^6*sss*w^2 + (2*I)*r^7*sss*w^2 - 12*a^8*w^3 + 
      (8*I)*a^7*cM*m*w^3 - 20*a^8*m^2*w^3 + 34*a^6*cM*r*w^3 + 
      (16*I)*a^7*m*r*w^3 - 40*a^6*r^2*w^3 - 28*a^4*cM^2*r^2*w^3 - 
      (30*I)*a^5*cM*m*r^2*w^3 - 72*a^6*m^2*r^2*w^3 + 72*a^4*cM*r^3*w^3 + 
      (32*I)*a^5*m*r^3*w^3 + 24*a^4*cM*m^2*r^3*w^3 - 56*a^4*r^4*w^3 - 
      28*a^2*cM^2*r^4*w^3 - (60*I)*a^3*cM*m*r^4*w^3 - 90*a^4*m^2*r^4*w^3 + 
      66*a^2*cM*r^5*w^3 + (20*I)*a^3*m*r^5*w^3 + 12*a^2*cM*m^2*r^5*w^3 - 
      40*a^2*r^6*w^3 - (38*I)*a*cM*m*r^6*w^3 - 44*a^2*m^2*r^6*w^3 + 
      28*cM*r^7*w^3 + (4*I)*a*m*r^7*w^3 - 12*r^8*w^3 - 6*m^2*r^8*w^3 + 
      3*a^8*sss*w^3 - 4*a^6*cM*r*sss*w^3 + 11*a^6*r^2*sss*w^3 - 
      8*a^4*cM*r^3*sss*w^3 + 15*a^4*r^4*sss*w^3 - 4*a^2*cM*r^5*sss*w^3 + 
      9*a^2*r^6*sss*w^3 + 2*r^8*sss*w^3 - (2*I)*a^8*cM*w^4 + 10*a^9*m*w^4 - 
      (4*I)*a^8*r*w^4 + (8*I)*a^6*cM*r^2*w^4 + 38*a^7*m*r^2*w^4 - 
      (2*I)*a^6*r^3*w^4 - 16*a^5*cM*m*r^3*w^4 + (6*I)*a^4*cM*r^4*w^4 + 
      50*a^5*m*r^4*w^4 + (12*I)*a^4*r^5*w^4 - 12*a^3*cM*m*r^5*w^4 - 
      (4*I)*a^2*cM*r^6*w^4 + 28*a^3*m*r^6*w^4 + (14*I)*a^2*r^7*w^4 + 
      6*a*m*r^8*w^4 + (4*I)*r^9*w^4 - 2*a^10*w^5 - 8*a^8*r^2*w^5 + 
      4*a^6*cM*r^3*w^5 - 10*a^6*r^4*w^5 + 4*a^4*cM*r^5*w^5 - 4*a^4*r^6*w^5)*
     fR4[r])/(9*cM*w^3*X[r]^3) + 
   ((4*a^3*cM*m + (4*I)*a^4*m^2 + 4*a^3*cM*m^3 + (4*I)*a^4*m^4 - 4*a^3*m*r - 
      (12*I)*a^2*cM*m^2*r + 8*a^3*m^3*r + (12*I)*a^2*m^2*r^2 + 
      (24*I)*cM^2*m^2*r^2 - 12*a*cM*m^3*r^2 + (12*I)*a^2*m^4*r^2 - 
      (36*I)*cM*m^2*r^3 + (12*I)*m^2*r^4 - (2*I)*a^4*sss - 2*a^3*cM*m*sss - 
      (4*I)*a^4*m^2*sss + (8*I)*a^2*cM*r*sss - 2*a^3*m*r*sss + 
      (4*I)*a^2*cM*m^2*r*sss - (6*I)*a^2*r^2*sss - (8*I)*cM^2*r^2*sss + 
      4*a*cM*m*r^2*sss - (12*I)*a^2*m^2*r^2*sss + (12*I)*cM*r^3*sss + 
      (12*I)*cM*m^2*r^3*sss - (4*I)*r^4*sss - (6*I)*m^2*r^4*sss + 
      I*a^4*sss^2 - (2*I)*a^2*cM*r*sss^2 + (3*I)*a^2*r^2*sss^2 - 
      (4*I)*cM*r^3*sss^2 + (2*I)*r^4*sss^2 - 4*a^4*cM*w - (12*I)*a^5*m*w - 
      12*a^4*cM*m^2*w - (16*I)*a^5*m^3*w + (24*I)*a^3*cM*m*r*w - 
      12*a^4*m^2*r*w + 4*a^2*cM*r^2*w - (40*I)*a^3*m*r^2*w - 
      (32*I)*a*cM^2*m*r^2*w + 20*a^2*cM*m^2*r^2*w - (48*I)*a^3*m^3*r^2*w + 
      8*a^2*r^3*w + (64*I)*a*cM*m*r^3*w + (8*I)*a*cM*m^3*r^3*w - 
      16*cM*r^4*w - (20*I)*a*m*r^4*w + 12*cM*m^2*r^4*w - (28*I)*a*m^3*r^4*w + 
      8*r^5*w + 2*a^4*cM*sss*w + (8*I)*a^5*m*sss*w - (8*I)*a^3*cM*m*r*sss*w + 
      2*a^2*cM*r^2*sss*w + (26*I)*a^3*m*r^2*sss*w - 4*a^2*r^3*sss*w - 
      (20*I)*a*cM*m*r^3*sss*w + 4*cM*r^4*sss*w + (18*I)*a*m*r^4*sss*w - 
      4*r^5*sss*w + (8*I)*a^6*w^2 + 12*a^5*cM*m*w^2 + (24*I)*a^6*m^2*w^2 - 
      (12*I)*a^4*cM*r*w^2 + (28*I)*a^4*r^2*w^2 + (8*I)*a^2*cM^2*r^2*w^2 - 
      4*a^3*cM*m*r^2*w^2 + (72*I)*a^4*m^2*r^2*w^2 - (28*I)*a^2*cM*r^3*w^2 - 
      16*a^3*m*r^3*w^2 - (24*I)*a^2*cM*m^2*r^3*w^2 + (20*I)*a^2*r^4*w^2 - 
      4*a*cM*m*r^4*w^2 + (64*I)*a^2*m^2*r^4*w^2 - (8*I)*cM*r^5*w^2 - 
      20*a*m*r^5*w^2 + (12*I)*m^2*r^6*w^2 - (4*I)*a^6*sss*w^2 + 
      (4*I)*a^4*cM*r*sss*w^2 - (14*I)*a^4*r^2*sss*w^2 + 
      (8*I)*a^2*cM*r^3*sss*w^2 - (14*I)*a^2*r^4*sss*w^2 - (4*I)*r^6*sss*w^2 - 
      4*a^6*cM*w^3 - (16*I)*a^7*m*w^3 + 4*a^6*r*w^3 - 4*a^4*cM*r^2*w^3 - 
      (48*I)*a^5*m*r^2*w^3 + 16*a^4*r^3*w^3 + (24*I)*a^3*cM*m*r^3*w^3 - 
      8*a^2*cM*r^4*w^3 - (44*I)*a^3*m*r^4*w^3 + 20*a^2*r^5*w^3 - 
      (12*I)*a*m*r^6*w^3 + 8*r^7*w^3 + (4*I)*a^8*w^4 + (12*I)*a^6*r^2*w^4 - 
      (8*I)*a^4*cM*r^3*w^4 + (8*I)*a^4*r^4*w^4)*Derivative[1][fR4][r])/
    (18*cM*w^3*X[r]^2), f01f23b[r] -> 
  -((2*a^5*m^2 - (2*I)*a^4*cM*m^3 + 2*a^5*m^4 - (2*I)*a^4*m*r - 
       6*a^3*cM*m^2*r + (8*I)*a^2*cM*m*r^2 + 6*a^3*m^2*r^2 + 
       4*a*cM^2*m^2*r^2 + (2*I)*a^2*cM*m^3*r^2 + 2*a^3*m^4*r^2 - 
       (4*I)*a^2*m*r^3 - (8*I)*cM^2*m*r^3 - 10*a*cM*m^2*r^3 + 
       (8*I)*cM*m*r^4 + 4*a*m^2*r^4 - (2*I)*m*r^5 - 2*a^5*m^2*sss + 
       I*a^4*m*r*sss + 4*a^3*cM*m^2*r*sss - (4*I)*a^2*cM*m*r^2*sss - 
       4*a^3*m^2*r^2*sss + (2*I)*a^2*m*r^3*sss + (4*I)*cM^2*m*r^3*sss + 
       4*a*cM*m^2*r^3*sss - (4*I)*cM*m*r^4*sss - 2*a*m^2*r^4*sss + 
       I*m*r^5*sss - 12*a^6*m*w + (6*I)*a^5*cM*m^2*w - 8*a^6*m^3*w + 
       (4*I)*a^5*r*w + 42*a^4*cM*m*r*w + (6*I)*a^5*m^2*r*w - 
       (16*I)*a^3*cM*r^2*w - 30*a^4*m*r^2*w - 36*a^2*cM^2*m*r^2*w - 
       (14*I)*a^3*cM*m^2*r^2*w - 16*a^4*m^3*r^2*w + (8*I)*a^3*r^3*w + 
       (16*I)*a*cM^2*r^3*w + 56*a^2*cM*m*r^3*w + (12*I)*a^3*m^2*r^3*w + 
       4*a^2*cM*m^3*r^3*w - (16*I)*a*cM*r^4*w - 22*a^2*m*r^4*w - 
       4*cM^2*m*r^4*w - (16*I)*a*cM*m^2*r^4*w - 8*a^2*m^3*r^4*w + 
       (4*I)*a*r^5*w + 10*cM*m*r^5*w + (6*I)*a*m^2*r^5*w - 4*m*r^6*w + 
       4*a^6*m*sss*w - (2*I)*a^5*r*sss*w - 8*a^4*cM*m*r*sss*w + 
       (8*I)*a^3*cM*r^2*sss*w + 11*a^4*m*r^2*sss*w - (4*I)*a^3*r^3*sss*w - 
       (8*I)*a*cM^2*r^3*sss*w - 14*a^2*cM*m*r^3*sss*w + 
       (8*I)*a*cM*r^4*sss*w + 9*a^2*m*r^4*sss*w - (2*I)*a*r^5*sss*w - 
       4*cM*m*r^5*sss*w + 2*m*r^6*sss*w + 10*a^7*w^2 - (6*I)*a^6*cM*m*w^2 + 
       12*a^7*m^2*w^2 - 36*a^5*cM*r*w^2 - (12*I)*a^6*m*r*w^2 + 
       32*a^5*r^2*w^2 + 32*a^3*cM^2*r^2*w^2 + (22*I)*a^4*cM*m*r^2*w^2 + 
       36*a^5*m^2*r^2*w^2 - 76*a^3*cM*r^3*w^2 - (28*I)*a^4*m*r^3*w^2 - 
       12*a^3*cM*m^2*r^3*w^2 + 34*a^3*r^4*w^2 + 32*a*cM^2*r^4*w^2 + 
       (38*I)*a^2*cM*m*r^4*w^2 + 32*a^3*m^2*r^4*w^2 - 40*a*cM*r^5*w^2 - 
       (22*I)*a^2*m*r^5*w^2 - 4*a*cM*m^2*r^5*w^2 + 12*a*r^6*w^2 + 
       (14*I)*cM*m*r^6*w^2 + 8*a*m^2*r^6*w^2 - (6*I)*m*r^7*w^2 - 
       2*a^7*sss*w^2 + 4*a^5*cM*r*sss*w^2 - 7*a^5*r^2*sss*w^2 + 
       10*a^3*cM*r^3*sss*w^2 - 8*a^3*r^4*sss*w^2 + 6*a*cM*r^5*sss*w^2 - 
       3*a*r^6*sss*w^2 + (2*I)*a^7*cM*w^3 - 8*a^8*m*w^3 + (6*I)*a^7*r*w^3 - 
       (10*I)*a^5*cM*r^2*w^3 - 32*a^6*m*r^2*w^3 + (16*I)*a^5*r^3*w^3 + 
       12*a^4*cM*m*r^3*w^3 - (22*I)*a^3*cM*r^4*w^3 - 40*a^4*m*r^4*w^3 + 
       (14*I)*a^3*r^5*w^3 + 8*a^2*cM*m*r^5*w^3 - (10*I)*a*cM*r^6*w^3 - 
       18*a^2*m*r^6*w^3 + (4*I)*a*r^7*w^3 - 2*m*r^8*w^3 + 2*a^9*w^4 + 
       10*a^7*r^2*w^4 - 4*a^5*cM*r^3*w^4 + 16*a^5*r^4*w^4 - 
       4*a^3*cM*r^5*w^4 + 10*a^3*r^6*w^4 + 2*a*r^8*w^4)*fR4[r])/
    (9*cM*w^3*X[r]^3) - ((2*a^3*cM*m^2 + (2*I)*a^4*m^3 - (2*I)*a^2*cM*m*r + 
      (2*I)*a^2*m*r^2 + (4*I)*cM^2*m*r^2 - 2*a*cM*m^2*r^2 + 
      (2*I)*a^2*m^3*r^2 - (6*I)*cM*m*r^3 + (2*I)*m*r^4 - I*a^4*m*sss + 
      (2*I)*a^2*cM*m*r*sss - (2*I)*a^2*m*r^2*sss + (2*I)*cM*m*r^3*sss - 
      I*m*r^4*sss - (2*I)*a^5*w - 4*a^4*cM*m*w - (6*I)*a^5*m^2*w + 
      (8*I)*a^3*cM*r*w - (6*I)*a^3*r^2*w - (8*I)*a*cM^2*r^2*w + 
      2*a^2*cM*m*r^2*w - (12*I)*a^3*m^2*r^2*w + (12*I)*a*cM*r^3*w + 
      (4*I)*a*cM*m^2*r^3*w - (4*I)*a*r^4*w + 2*cM*m*r^4*w - 
      (6*I)*a*m^2*r^4*w + I*a^5*sss*w - (2*I)*a^3*cM*r*sss*w + 
      (3*I)*a^3*r^2*sss*w - (4*I)*a*cM*r^3*sss*w + (2*I)*a*r^4*sss*w + 
      2*a^5*cM*w^2 + (6*I)*a^6*m*w^2 + (18*I)*a^4*m*r^2*w^2 - 2*a^3*r^3*w^2 - 
      (8*I)*a^2*cM*m*r^3*w^2 + 2*a*cM*r^4*w^2 + (14*I)*a^2*m*r^4*w^2 - 
      2*a*r^5*w^2 + (2*I)*m*r^6*w^2 - (2*I)*a^7*w^3 - (8*I)*a^5*r^2*w^3 + 
      (4*I)*a^3*cM*r^3*w^3 - (8*I)*a^3*r^4*w^3 - (2*I)*a*r^6*w^3)*
     Derivative[1][fR4][r])/(9*cM*w^3*X[r]^2), 
 f01f24a[r] -> -(r*(6*a^4*cM*m^2*r - (6*I)*a^3*cM^2*m^3*r + 6*a^4*cM*m^4*r - 
       12*a^2*cM^2*m^2*r^2 + (6*I)*a^3*cM*m^3*r^2 + 18*a^2*cM*m^2*r^3 - 
       (6*I)*a^3*m^3*r^3 - (12*I)*a*cM^2*m^3*r^3 + 6*a^2*cM*m^4*r^3 - 
       (6*I)*a^3*m^5*r^3 - 6*a^2*m^2*r^4 - 24*cM^2*m^2*r^4 + 
       (30*I)*a*cM*m^3*r^4 + 24*cM*m^2*r^5 - (12*I)*a*m^3*r^5 - 6*m^2*r^6 - 
       3*a^4*cM*m^2*r*sss + 6*a^2*cM^2*m^2*r^2*sss - 9*a^2*cM*m^2*r^3*sss + 
       (6*I)*a^3*m^3*r^3*sss + 3*a^2*m^2*r^4*sss + 12*cM^2*m^2*r^4*sss - 
       (12*I)*a*cM*m^3*r^4*sss - 12*cM*m^2*r^5*sss + (6*I)*a*m^3*r^5*sss + 
       3*m^2*r^6*sss + (4*I)*a^6*cM*m^2*w + 2*a^5*cM*m*r*w + 
       (2*I)*a^6*m^2*r*w + (4*I)*a^4*cM^2*m^2*r*w - 20*a^5*cM*m^3*r*w - 
       8*a^5*m*r^2*w - 4*a^3*cM^2*m*r^2*w + (10*I)*a^4*cM*m^2*r^2*w - 
       (4*I)*a^4*cM*m^4*r^2*w - (8*I)*a^4*r^3*w + 32*a^3*cM*m*r^3*w + 
       (32*I)*a^4*m^2*r^3*w - (16*I)*a^2*cM^2*m^2*r^3*w - 
       32*a^3*cM*m^3*r^3*w + (20*I)*a^4*m^4*r^3*w + (32*I)*a^2*cM*r^4*w - 
       16*a^3*m*r^4*w - 28*a*cM^2*m*r^4*w - (72*I)*a^2*cM*m^2*r^4*w + 
       18*a^3*m^3*r^4*w - (4*I)*a^2*cM*m^4*r^4*w - (16*I)*a^2*r^5*w - 
       (32*I)*cM^2*r^5*w + 30*a*cM*m*r^5*w + (42*I)*a^2*m^2*r^5*w + 
       (12*I)*cM^2*m^2*r^5*w - 48*a*cM*m^3*r^5*w + (20*I)*a^2*m^4*r^5*w + 
       (32*I)*cM*r^6*w - 8*a*m*r^6*w - (30*I)*cM*m^2*r^6*w + 18*a*m^3*r^6*w - 
       (8*I)*r^7*w + (12*I)*m^2*r^7*w - (2*I)*a^6*r*sss*w - 
       a^5*cM*m*r*sss*w - I*a^6*m^2*r*sss*w + (8*I)*a^4*cM*r^2*sss*w + 
       4*a^5*m*r^2*sss*w + 2*a^3*cM^2*m*r^2*sss*w + (6*I)*a^4*cM*m^2*r^2*sss*
        w - (8*I)*a^2*cM^2*r^3*sss*w - 16*a^3*cM*m*r^3*sss*w - 
       (8*I)*a^4*m^2*r^3*sss*w - (8*I)*a^2*cM^2*m^2*r^3*sss*w - 
       (8*I)*a^2*cM*r^4*sss*w + 8*a^3*m*r^4*sss*w + 14*a*cM^2*m*r^4*sss*w + 
       (18*I)*a^2*cM*m^2*r^4*sss*w + (6*I)*a^2*r^5*sss*w + 
       (16*I)*cM^2*r^5*sss*w - 15*a*cM*m*r^5*sss*w - (13*I)*a^2*m^2*r^5*sss*
        w - (16*I)*cM*r^6*sss*w + 4*a*m*r^6*sss*w + (12*I)*cM*m^2*r^6*sss*w + 
       (4*I)*r^7*sss*w - (6*I)*m^2*r^7*sss*w + I*a^6*r*sss^2*w - 
       (4*I)*a^4*cM*r^2*sss^2*w + (2*I)*a^4*r^3*sss^2*w + 
       (4*I)*a^2*cM^2*r^3*sss^2*w - (4*I)*a^2*cM*r^4*sss^2*w + 
       I*a^2*r^5*sss^2*w - (8*I)*a^7*cM*m*w^2 - 8*a^6*cM*r*w^2 - 
       (4*I)*a^7*m*r*w^2 + (10*I)*a^5*cM^2*m*r*w^2 + 24*a^6*cM*m^2*r*w^2 - 
       8*a^6*r^2*w^2 + 16*a^4*cM^2*r^2*w^2 - (12*I)*a^5*cM*m*r^2*w^2 + 
       (16*I)*a^5*cM*m^3*r^2*w^2 - (10*I)*a^5*m*r^3*w^2 + 
       (28*I)*a^3*cM^2*m*r^3*w^2 + 40*a^4*cM*m^2*r^3*w^2 - 
       (22*I)*a^5*m^3*r^3*w^2 - 24*a^4*r^4*w^2 + 16*a^2*cM^2*r^4*w^2 - 
       (36*I)*a^3*cM*m*r^4*w^2 - 16*a^4*m^2*r^4*w^2 + (20*I)*a^3*cM*m^3*r^4*
        w^2 + 24*a^2*cM*r^5*w^2 - (8*I)*a^3*m*r^5*w^2 + 
       (74*I)*a*cM^2*m*r^5*w^2 + 58*a^2*cM*m^2*r^5*w^2 - 
       (42*I)*a^3*m^3*r^5*w^2 - 24*a^2*r^6*w^2 - (32*I)*a*cM*m*r^6*w^2 - 
       34*a^2*m^2*r^6*w^2 + (4*I)*a*cM*m^3*r^6*w^2 + 16*cM*r^7*w^2 - 
       (2*I)*a*m*r^7*w^2 + 42*cM*m^2*r^7*w^2 - (20*I)*a*m^3*r^7*w^2 - 
       8*r^8*w^2 - 18*m^2*r^8*w^2 + 4*a^6*cM*r*sss*w^2 + 
       (2*I)*a^7*m*r*sss*w^2 + 4*a^6*r^2*sss*w^2 - 8*a^4*cM^2*r^2*sss*w^2 - 
       (12*I)*a^5*cM*m*r^2*sss*w^2 + (3*I)*a^5*m*r^3*sss*w^2 + 
       (16*I)*a^3*cM^2*m*r^3*sss*w^2 + 12*a^4*r^4*sss*w^2 - 
       8*a^2*cM^2*r^4*sss*w^2 - (10*I)*a^3*cM*m*r^4*sss*w^2 - 
       12*a^2*cM*r^5*sss*w^2 + 12*a^2*r^6*sss*w^2 + (2*I)*a*cM*m*r^6*sss*
        w^2 - 8*cM*r^7*sss*w^2 - I*a*m*r^7*sss*w^2 + 4*r^8*sss*w^2 + 
       (4*I)*a^8*cM*w^3 + (2*I)*a^8*r*w^3 - (8*I)*a^6*cM^2*r*w^3 - 
       12*a^7*cM*m*r*w^3 - (4*I)*a^6*cM*r^2*w^3 - (24*I)*a^6*cM*m^2*r^2*w^3 - 
       (16*I)*a^6*r^3*w^3 - 8*a^5*cM*m*r^3*w^3 + (6*I)*a^6*m^2*r^3*w^3 + 
       (48*I)*a^4*cM*r^4*w^3 + 2*a^5*m*r^4*w^3 - (36*I)*a^4*cM*m^2*r^4*w^3 - 
       (50*I)*a^4*r^5*w^3 - (32*I)*a^2*cM^2*r^5*w^3 + 8*a^3*cM*m*r^5*w^3 + 
       (18*I)*a^4*m^2*r^5*w^3 + (84*I)*a^2*cM*r^6*w^3 + 4*a^3*m*r^6*w^3 - 
       (12*I)*a^2*cM*m^2*r^6*w^3 - (44*I)*a^2*r^7*w^3 + 4*a*cM*m*r^7*w^3 + 
       (18*I)*a^2*m^2*r^7*w^3 + (28*I)*cM*r^8*w^3 + 2*a*m*r^8*w^3 - 
       (12*I)*r^9*w^3 + (6*I)*m^2*r^9*w^3 - I*a^8*r*sss*w^3 + 
       (6*I)*a^6*cM*r^2*sss*w^3 - I*a^6*r^3*sss*w^3 - (8*I)*a^4*cM^2*r^3*sss*
        w^3 + (4*I)*a^4*cM*r^4*sss*w^3 + I*a^4*r^5*sss*w^3 - 
       (2*I)*a^2*cM*r^6*sss*w^3 + I*a^2*r^7*sss*w^3 + 2*a^8*cM*r*w^4 + 
       (16*I)*a^7*cM*m*r^2*w^4 - 6*a^6*cM*r^3*w^4 + (4*I)*a^7*m*r^3*w^4 - 
       4*a^6*r^4*w^4 + (28*I)*a^5*cM*m*r^4*w^4 - 18*a^4*cM*r^5*w^4 + 
       (10*I)*a^5*m*r^5*w^4 - 12*a^4*r^6*w^4 + (12*I)*a^3*cM*m*r^6*w^4 - 
       10*a^2*cM*r^7*w^4 + (8*I)*a^3*m*r^7*w^4 - 12*a^2*r^8*w^4 + 
       (2*I)*a*m*r^9*w^4 - 4*r^10*w^4 - (4*I)*a^8*cM*r^2*w^5 - 
       (2*I)*a^8*r^3*w^5 - (8*I)*a^6*cM*r^4*w^5 - (6*I)*a^6*r^5*w^5 - 
       (4*I)*a^4*cM*r^6*w^5 - (6*I)*a^4*r^7*w^5 - (2*I)*a^2*r^9*w^5)*fR4[r])/
    (9*cM*w^3*X[r]^3) - (r*(6*a^2*cM^2*m^2*r + (6*I)*a^3*cM*m^3*r - 
      6*a^2*cM*m^2*r^2 + 12*cM^2*m^2*r^3 + (6*I)*a*cM*m^3*r^3 + 
      6*a^2*m^4*r^3 - 18*cM*m^2*r^4 + 6*m^2*r^5 - 3*a^2*m^2*r^3*sss + 
      6*cM*m^2*r^4*sss - 3*m^2*r^5*sss + (4*I)*a^6*w - 4*a^5*cM*m*w - 
      (8*I)*a^4*cM*r*w + 2*a^3*cM^2*m*r*w - (14*I)*a^4*cM*m^2*r*w + 
      (12*I)*a^4*r^2*w - 10*a^3*cM*m*r^2*w + 4*a^3*cM*m^3*r^2*w - 
      (16*I)*a^2*cM*r^3*w - 4*a^3*m*r^3*w + 14*a*cM^2*m*r^3*w - 
      (20*I)*a^2*cM*m^2*r^3*w - 14*a^3*m^3*r^3*w + (12*I)*a^2*r^4*w + 
      6*a*cM*m*r^4*w + 4*a*cM*m^3*r^4*w - (8*I)*cM*r^5*w - 4*a*m*r^5*w - 
      (6*I)*cM*m^2*r^5*w - 14*a*m^3*r^5*w + (4*I)*r^6*w - (2*I)*a^6*sss*w + 
      (4*I)*a^4*cM*r*sss*w - (6*I)*a^4*r^2*sss*w + (8*I)*a^2*cM*r^3*sss*w - 
      (6*I)*a^2*r^4*sss*w + (4*I)*cM*r^5*sss*w - (2*I)*r^6*sss*w + 
      4*a^6*cM*w^2 - 8*a^4*cM^2*r*w^2 + (10*I)*a^5*cM*m*r*w^2 + 
      4*a^4*cM*r^2*w^2 - (6*I)*a^5*m*r^2*w^2 - 12*a^4*cM*m^2*r^2*w^2 - 
      8*a^2*cM^2*r^3*w^2 + (18*I)*a^3*cM*m*r^3*w^2 + 8*a^4*m^2*r^3*w^2 + 
      4*a^2*cM*r^4*w^2 - (10*I)*a^3*m*r^4*w^2 - 12*a^2*cM*m^2*r^4*w^2 + 
      (8*I)*a*cM*m*r^5*w^2 + 14*a^2*m^2*r^5*w^2 + 4*cM*r^6*w^2 - 
      (4*I)*a*m*r^6*w^2 + 6*m^2*r^7*w^2 - (2*I)*a^6*cM*r*w^3 + 
      (6*I)*a^6*r^2*w^3 + 12*a^5*cM*m*r^2*w^3 - (4*I)*a^4*cM*r^3*w^3 + 
      2*a^5*m*r^3*w^3 + (16*I)*a^4*r^4*w^3 + 12*a^3*cM*m*r^4*w^3 - 
      (2*I)*a^2*cM*r^5*w^3 + 4*a^3*m*r^5*w^3 + (14*I)*a^2*r^6*w^3 + 
      2*a*m*r^7*w^3 + (4*I)*r^8*w^3 - 4*a^6*cM*r^2*w^4 - 2*a^6*r^3*w^4 - 
      4*a^4*cM*r^4*w^4 - 4*a^4*r^5*w^4 - 2*a^2*r^7*w^4)*
     Derivative[1][fR4][r])/(9*cM*w^3*X[r]^2), 
 f01f24b[r] -> (r*(2*a^4*cM*m*r - (2*I)*a^3*cM^2*m^2*r + 2*a^4*cM*m^3*r - 
      4*a^2*cM^2*m*r^2 + (2*I)*a^3*cM*m^2*r^2 + 6*a^2*cM*m*r^3 - 
      (2*I)*a^3*m^2*r^3 - (4*I)*a*cM^2*m^2*r^3 + 2*a^2*cM*m^3*r^3 - 
      (2*I)*a^3*m^4*r^3 - 2*a^2*m*r^4 - 8*cM^2*m*r^4 + (10*I)*a*cM*m^2*r^4 + 
      8*cM*m*r^5 - (4*I)*a*m^2*r^5 - 2*m*r^6 - a^4*cM*m*r*sss + 
      2*a^2*cM^2*m*r^2*sss - 3*a^2*cM*m*r^3*sss + (2*I)*a^3*m^2*r^3*sss + 
      a^2*m*r^4*sss + 4*cM^2*m*r^4*sss - (4*I)*a*cM*m^2*r^4*sss - 
      4*cM*m*r^5*sss + (2*I)*a*m^2*r^5*sss + m*r^6*sss - 4*a^7*w + 
      (4*I)*a^6*cM*m*w + 14*a^5*cM*r*w - (4*I)*a^4*cM^2*m*r*w - 
      8*a^5*cM*m^2*r*w - 16*a^5*r^2*w - 12*a^3*cM^2*r^2*w + 
      (6*I)*a^4*cM*m*r^2*w - (4*I)*a^4*cM*m^3*r^2*w + 40*a^3*cM*r^3*w + 
      (8*I)*a^4*m*r^3*w - 12*a^3*cM*m^2*r^3*w + (8*I)*a^4*m^3*r^3*w - 
      20*a^3*r^4*w - 20*a*cM^2*r^4*w - (24*I)*a^2*cM*m*r^4*w + 
      6*a^3*m^2*r^4*w - (4*I)*a^2*cM*m^3*r^4*w + 26*a*cM*r^5*w + 
      (12*I)*a^2*m*r^5*w + (4*I)*cM^2*m*r^5*w - 16*a*cM*m^2*r^5*w + 
      (8*I)*a^2*m^3*r^5*w - 8*a*r^6*w - (10*I)*cM*m*r^6*w + 6*a*m^2*r^6*w + 
      (4*I)*m*r^7*w + 2*a^7*sss*w - 7*a^5*cM*r*sss*w + 8*a^5*r^2*sss*w + 
      6*a^3*cM^2*r^2*sss*w + (4*I)*a^4*cM*m*r^2*sss*w - 20*a^3*cM*r^3*sss*w - 
      (2*I)*a^4*m*r^3*sss*w - (8*I)*a^2*cM^2*m*r^3*sss*w + 10*a^3*r^4*sss*w + 
      10*a*cM^2*r^4*sss*w + (8*I)*a^2*cM*m*r^4*sss*w - 13*a*cM*r^5*sss*w - 
      (4*I)*a^2*m*r^5*sss*w + 4*a*r^6*sss*w + (4*I)*cM*m*r^6*sss*w - 
      (2*I)*m*r^7*sss*w - (4*I)*a^7*cM*w^2 + (6*I)*a^5*cM^2*r*w^2 + 
      10*a^6*cM*m*r*w^2 - (12*I)*a^5*cM*r^2*w^2 + 6*a^6*m*r^2*w^2 + 
      (12*I)*a^5*cM*m^2*r^2*w^2 + (4*I)*a^5*r^3*w^2 + 
      (12*I)*a^3*cM^2*r^3*w^2 + 10*a^4*cM*m*r^3*w^2 - (8*I)*a^5*m^2*r^3*w^2 - 
      (36*I)*a^3*cM*r^4*w^2 + 6*a^4*m*r^4*w^2 + (16*I)*a^3*cM*m^2*r^4*w^2 + 
      (8*I)*a^3*r^5*w^2 + (46*I)*a*cM^2*r^5*w^2 + 14*a^2*cM*m*r^5*w^2 - 
      (16*I)*a^3*m^2*r^5*w^2 - (28*I)*a*cM*r^6*w^2 - 6*a^2*m*r^6*w^2 + 
      (4*I)*a*cM*m^2*r^6*w^2 + (4*I)*a*r^7*w^2 + 14*cM*m*r^7*w^2 - 
      (8*I)*a*m^2*r^7*w^2 - 6*m*r^8*w^2 - (4*I)*a^5*cM*r^2*sss*w^2 - 
      (2*I)*a^5*r^3*sss*w^2 + (8*I)*a^3*cM^2*r^3*sss*w^2 - 
      (4*I)*a^3*r^5*sss*w^2 + (4*I)*a*cM*r^6*sss*w^2 - (2*I)*a*r^7*sss*w^2 - 
      4*a^7*cM*r*w^3 - 6*a^7*r^2*w^3 - (12*I)*a^6*cM*m*r^2*w^3 - 
      18*a^5*r^4*w^3 - (20*I)*a^4*cM*m*r^4*w^3 + 12*a^3*cM*r^5*w^3 + 
      (2*I)*a^4*m*r^5*w^3 - 18*a^3*r^6*w^3 - (8*I)*a^2*cM*m*r^6*w^3 + 
      8*a*cM*r^7*w^3 + (4*I)*a^2*m*r^7*w^3 - 6*a*r^8*w^3 + (2*I)*m*r^9*w^3 + 
      (4*I)*a^7*cM*r^2*w^4 + (2*I)*a^7*r^3*w^4 + (8*I)*a^5*cM*r^4*w^4 + 
      (6*I)*a^5*r^5*w^4 + (4*I)*a^3*cM*r^6*w^4 + (6*I)*a^3*r^7*w^4 + 
      (2*I)*a*r^9*w^4)*fR4[r])/(9*cM*w^3*X[r]^3) + 
   (r*(2*a^2*cM^2*m*r + (2*I)*a^3*cM*m^2*r - 2*a^2*cM*m*r^2 + 4*cM^2*m*r^3 + 
      (2*I)*a*cM*m^2*r^3 + 2*a^2*m^3*r^3 - 6*cM*m*r^4 + 2*m*r^5 - 
      a^2*m*r^3*sss + 2*cM*m*r^4*sss - m*r^5*sss - 4*a^5*cM*w + 2*a^5*r*w + 
      6*a^3*cM^2*r*w - (6*I)*a^4*cM*m*r*w - 14*a^3*cM*r^2*w + 
      4*a^3*cM*m^2*r^2*w + 4*a^3*r^3*w + 10*a*cM^2*r^3*w - 
      (8*I)*a^2*cM*m*r^3*w - 6*a^3*m^2*r^3*w - 6*a*cM*r^4*w + 
      4*a*cM*m^2*r^4*w + 2*a*r^5*w - (2*I)*cM*m*r^5*w - 6*a*m^2*r^5*w - 
      a^5*r*sss*w + 2*a^3*cM*r^2*sss*w - 2*a^3*r^3*sss*w + 2*a*cM*r^4*sss*w - 
      a*r^5*sss*w + (4*I)*a^5*cM*r*w^2 - 8*a^4*cM*m*r^2*w^2 + 
      (8*I)*a^3*cM*r^3*w^2 + 2*a^4*m*r^3*w^2 - 8*a^2*cM*m*r^4*w^2 + 
      (4*I)*a*cM*r^5*w^2 + 4*a^2*m*r^5*w^2 + 2*m*r^7*w^2 + 4*a^5*cM*r^2*w^3 + 
      2*a^5*r^3*w^3 + 4*a^3*cM*r^4*w^3 + 4*a^3*r^5*w^3 + 2*a*r^7*w^3)*
     Derivative[1][fR4][r])/(9*cM*w^3*X[r]^2), 
 f01f33a[r] -> ((-I/9)*(2*a^4*m - (2*I)*a^3*cM*m^2 + 4*a^4*m^3 - 
      (2*I)*a^3*cM*m^4 + 2*a^4*m^5 - 4*a^2*cM*m*r - (4*I)*a^3*m^2*r - 
      10*a^2*cM*m^3*r - (4*I)*a^3*m^4*r + (14*I)*a*cM*m^2*r^2 + 
      10*a^2*m^3*r^2 - (4*I)*a*cM*m^4*r^2 + 4*a^2*m^5*r^2 + 4*cM*m*r^3 - 
      (8*I)*a*m^2*r^3 - 8*cM*m^3*r^3 + (4*I)*a*m^4*r^3 - 2*m*r^4 + 
      4*m^3*r^4 - 3*a^4*m*sss + (2*I)*a^3*cM*m^2*sss - 3*a^4*m^3*sss + 
      6*a^2*cM*m*r*sss + (4*I)*a^3*m^2*r*sss + 2*a^2*cM*m^3*r*sss - 
      6*a^2*m*r^2*sss - (8*I)*a*cM*m^2*r^2*sss - 7*a^2*m^3*r^2*sss + 
      6*cM*m*r^3*sss + (2*I)*a*m^2*r^3*sss + 4*cM*m^3*r^3*sss - 3*m*r^4*sss - 
      2*m^3*r^4*sss + a^4*m*sss^2 - 2*a^2*cM*m*r*sss^2 + 3*a^2*m*r^2*sss^2 - 
      4*cM*m*r^3*sss^2 + 2*m*r^4*sss^2 - 8*a^5*w + (10*I)*a^4*cM*m*w - 
      20*a^5*m^2*w + (8*I)*a^4*cM*m^3*w - 10*a^5*m^4*w + 16*a^3*cM*r*w + 
      (24*I)*a^4*m*r*w + 24*a^3*cM*m^2*r*w + (16*I)*a^4*m^3*r*w - 
      16*a^3*r^2*w - (96*I)*a^2*cM*m*r^2*w - 28*a^3*m^2*r^2*w - 
      (4*I)*a^2*cM*m^3*r^2*w - 22*a^3*m^4*r^2*w + 16*a*cM*r^3*w + 
      (32*I)*a^2*m*r^3*w + (72*I)*cM^2*m*r^3*w + 8*a*cM*m^2*r^3*w + 
      (12*I)*a^2*m^3*r^3*w - 8*a*r^4*w - (50*I)*cM*m*r^4*w - 
      (20*I)*cM*m^3*r^4*w - 8*a*m^4*r^4*w + (8*I)*m*r^5*w + (8*I)*m^3*r^5*w + 
      6*a^5*sss*w - (4*I)*a^4*cM*m*sss*w + 9*a^5*m^2*sss*w - 
      12*a^3*cM*r*sss*w - (8*I)*a^4*m*r*sss*w - 6*a^3*cM*m^2*r*sss*w + 
      12*a^3*r^2*sss*w + (16*I)*a^2*cM*m*r^2*sss*w + 22*a^3*m^2*r^2*sss*w - 
      12*a*cM*r^3*sss*w - (16*I)*a^2*m*r^3*sss*w - 10*a*cM*m^2*r^3*sss*w + 
      6*a*r^4*sss*w + (20*I)*cM*m*r^4*sss*w + 13*a*m^2*r^4*sss*w - 
      (8*I)*m*r^5*sss*w - a^5*sss^2*w + 2*a^3*cM*r*sss^2*w - 
      2*a^3*r^2*sss^2*w + 2*a*cM*r^3*sss^2*w - a*r^4*sss^2*w - 
      (8*I)*a^5*cM*w^2 + 28*a^6*m*w^2 - (12*I)*a^5*cM*m^2*w^2 + 
      20*a^6*m^3*w^2 - (20*I)*a^5*r*w^2 - 18*a^4*cM*m*r*w^2 - 
      (24*I)*a^5*m^2*r*w^2 + (40*I)*a^3*cM*r^2*w^2 + 58*a^4*m*r^2*w^2 + 
      (36*I)*a^3*cM*m^2*r^2*w^2 + 48*a^4*m^3*r^2*w^2 - (44*I)*a^3*r^3*w^2 - 
      28*a^2*cM*m*r^3*w^2 - (44*I)*a^3*m^2*r^3*w^2 + (56*I)*a*cM*r^4*w^2 + 
      56*a^2*m*r^4*w^2 + (58*I)*a*cM*m^2*r^4*w^2 + 30*a^2*m^3*r^4*w^2 - 
      (24*I)*a*r^5*w^2 - 54*cM*m*r^5*w^2 - (18*I)*a*m^2*r^5*w^2 + 
      22*m*r^6*w^2 + 4*m^3*r^6*w^2 + (2*I)*a^5*cM*sss*w^2 - 9*a^6*m*sss*w^2 + 
      (4*I)*a^5*r*sss*w^2 + 6*a^4*cM*m*r*sss*w^2 - (8*I)*a^3*cM*r^2*sss*w^2 - 
      23*a^4*m*r^2*sss*w^2 + (10*I)*a^3*r^3*sss*w^2 + 
      8*a^2*cM*m*r^3*sss*w^2 - (14*I)*a*cM*r^4*sss*w^2 - 
      18*a^2*m*r^4*sss*w^2 + (6*I)*a*r^5*sss*w^2 - 4*m*r^6*sss*w^2 - 
      12*a^7*w^3 + (8*I)*a^6*cM*m*w^3 - 20*a^7*m^2*w^3 + 4*a^5*cM*r*w^3 + 
      (16*I)*a^6*m*r*w^3 - 40*a^5*r^2*w^3 - (44*I)*a^4*cM*m*r^2*w^3 - 
      52*a^5*m^2*r^2*w^3 + 28*a^3*cM*r^3*w^3 + (36*I)*a^4*m*r^3*w^3 - 
      36*a^3*r^4*w^3 - (56*I)*a^2*cM*m*r^4*w^3 - 42*a^3*m^2*r^4*w^3 + 
      (14*I)*a^2*m*r^5*w^3 - 8*a*r^6*w^3 - 10*a*m^2*r^6*w^3 - 
      (6*I)*m*r^7*w^3 + 3*a^7*sss*w^3 - 2*a^5*cM*r*sss*w^3 + 
      8*a^5*r^2*sss*w^3 - 2*a^3*cM*r^3*sss*w^3 + 7*a^3*r^4*sss*w^3 + 
      2*a*r^6*sss*w^3 - (2*I)*a^7*cM*w^4 + 10*a^8*m*w^4 - (4*I)*a^7*r*w^4 + 
      (16*I)*a^5*cM*r^2*w^4 + 28*a^6*m*r^2*w^4 - (8*I)*a^5*r^3*w^4 + 
      (18*I)*a^3*cM*r^4*w^4 + 26*a^4*m*r^4*w^4 - (4*I)*a^3*r^5*w^4 + 
      8*a^2*m*r^6*w^4 - 2*a^9*w^5 - 6*a^7*r^2*w^5 - 6*a^5*r^4*w^5 - 
      2*a^3*r^6*w^5)*fR4[r])/(cM*w^3*X[r]^2) - 
   ((I/9)*(2*a^2*cM*m + (2*I)*a^3*m^2 + 2*a^2*cM*m^3 + (2*I)*a^3*m^4 - 
      2*a^2*m*r - (6*I)*a*cM*m^2*r + 4*a^2*m^3*r - 2*cM*m*r^2 + 
      (4*I)*a*m^2*r^2 + 4*cM*m^3*r^2 + (4*I)*a*m^4*r^2 + 2*m*r^3 - 
      4*m^3*r^3 - 2*a^2*cM*m*sss - (2*I)*a^3*m^2*sss - a^2*m*r*sss + 
      2*cM*m*r^2*sss - (4*I)*a*m^2*r^2*sss + m*r^3*sss - 8*a^3*cM*w - 
      (12*I)*a^4*m*w - 6*a^3*cM*m^2*w - (8*I)*a^4*m^3*w + 
      (6*I)*a^2*cM*m*r*w - 6*a^3*m^2*r*w + 8*a*cM*r^2*w - 
      (24*I)*a^2*m*r^2*w - 2*a*cM*m^2*r^2*w - (16*I)*a^2*m^3*r^2*w + 
      (18*I)*cM*m*r^3*w + 6*a*m^2*r^3*w - (4*I)*m*r^4*w - (4*I)*m^3*r^4*w + 
      2*a^3*cM*sss*w + (4*I)*a^4*m*sss*w - 2*a*cM*r^2*sss*w + 
      (8*I)*a^2*m*r^2*sss*w + (4*I)*m*r^4*sss*w + (10*I)*a^5*w^2 + 
      6*a^4*cM*m*w^2 + (12*I)*a^5*m^2*w^2 + (14*I)*a^3*r^2*w^2 - 
      8*a^2*cM*m*r^2*w^2 + (24*I)*a^3*m^2*r^2*w^2 - 4*a^2*m*r^3*w^2 + 
      (8*I)*a*r^4*w^2 + (10*I)*a*m^2*r^4*w^2 - 6*m*r^5*w^2 - 
      (2*I)*a^5*sss*w^2 - (4*I)*a^3*r^2*sss*w^2 - (2*I)*a*r^4*sss*w^2 - 
      2*a^5*cM*w^3 - (8*I)*a^6*m*w^3 + 2*a^5*r*w^3 + 6*a^3*cM*r^2*w^3 - 
      (16*I)*a^4*m*r^2*w^3 + 2*a^3*r^3*w^3 - (8*I)*a^2*m*r^4*w^3 + 
      (2*I)*a^7*w^4 + (4*I)*a^5*r^2*w^4 + (2*I)*a^3*r^4*w^4)*
     Derivative[1][fR4][r])/(cM*w^3*X[r]), 
 f01f33b[r] -> ((I/18)*(4*a^4*m^2 - (4*I)*a^3*cM*m^3 + 4*a^4*m^4 - 
      (4*I)*a^3*m*r - 12*a^2*cM*m^2*r + (8*I)*a*cM*m*r^2 + 8*a^2*m^2*r^2 - 
      (4*I)*a*m*r^3 - 2*a^4*sss + (2*I)*a^3*cM*m*sss - 4*a^4*m^2*sss + 
      4*a^2*cM*r*sss + (2*I)*a^3*m*r*sss + 4*a^2*cM*m^2*r*sss - 
      4*a^2*r^2*sss - (6*I)*a*cM*m*r^2*sss - 4*a^2*m^2*r^2*sss + 
      4*cM*r^3*sss + (2*I)*a*m*r^3*sss - 2*r^4*sss + a^4*sss^2 - 
      2*a^2*cM*r*sss^2 + 2*a^2*r^2*sss^2 - 2*cM*r^3*sss^2 + r^4*sss^2 - 
      12*a^5*m*w + (12*I)*a^4*cM*m^2*w - 16*a^5*m^3*w + (8*I)*a^4*r*w + 
      24*a^3*cM*m*r*w + (12*I)*a^4*m^2*r*w - (40*I)*a^2*cM*r^2*w - 
      16*a^3*m*r^2*w - (28*I)*a^2*cM*m^2*r^2*w - 16*a^3*m^3*r^2*w + 
      (16*I)*a^2*r^3*w + (48*I)*cM^2*r^3*w + 8*a*cM*m*r^3*w + 
      (12*I)*a^2*m^2*r^3*w - (40*I)*cM*r^4*w - 4*a*m*r^4*w + (8*I)*r^5*w - 
      (2*I)*a^4*cM*sss*w + 8*a^5*m*sss*w - (4*I)*a^4*r*sss*w - 
      8*a^3*cM*m*r*sss*w + (8*I)*a^2*cM*r^2*sss*w + 16*a^3*m*r^2*sss*w - 
      (8*I)*a^2*r^3*sss*w - 8*a*cM*m*r^3*sss*w + (10*I)*cM*r^4*sss*w + 
      8*a*m*r^4*sss*w - (4*I)*r^5*sss*w + 8*a^6*w^2 - (12*I)*a^5*cM*m*w^2 + 
      24*a^6*m^2*w^2 - 12*a^4*cM*r*w^2 - (24*I)*a^5*m*r*w^2 + 
      36*a^4*r^2*w^2 + (56*I)*a^3*cM*m*r^2*w^2 + 48*a^4*m^2*r^2*w^2 - 
      56*a^2*cM*r^3*w^2 - (40*I)*a^3*m*r^3*w^2 + 44*a^2*r^4*w^2 + 
      (56*I)*a*cM*m*r^4*w^2 + 20*a^2*m^2*r^4*w^2 - 36*cM*r^5*w^2 - 
      (20*I)*a*m*r^5*w^2 + 16*r^6*w^2 - 4*a^6*sss*w^2 + 4*a^4*cM*r*sss*w^2 - 
      12*a^4*r^2*sss*w^2 + 8*a^2*cM*r^3*sss*w^2 - 10*a^2*r^4*sss*w^2 - 
      2*r^6*sss*w^2 + (4*I)*a^6*cM*w^3 - 16*a^7*m*w^3 + (12*I)*a^6*r*w^3 - 
      (28*I)*a^4*cM*r^2*w^3 - 48*a^5*m*r^2*w^3 + (28*I)*a^4*r^3*w^3 - 
      (56*I)*a^2*cM*r^4*w^3 - 40*a^3*m*r^4*w^3 + (12*I)*a^2*r^5*w^3 - 
      8*a*m*r^6*w^3 - (4*I)*r^7*w^3 + 4*a^8*w^4 + 16*a^6*r^2*w^4 + 
      20*a^4*r^4*w^4 + 8*a^2*r^6*w^4)*fR4[r])/(cM*w^3*X[r]^2) + 
   ((I/9)*(2*a^2*cM*m^2 + (2*I)*a^3*m^3 - (2*I)*a*cM*m*r + (2*I)*a*m*r^2 - 
      a^2*cM*sss - I*a^3*m*sss + cM*r^2*sss - I*a*m*r^2*sss - (2*I)*a^4*w - 
      4*a^3*cM*m*w - (6*I)*a^4*m^2*w + (2*I)*a^2*cM*r*w - (4*I)*a^2*r^2*w + 
      4*a*cM*m*r^2*w - (6*I)*a^2*m^2*r^2*w + (6*I)*cM*r^3*w - (2*I)*r^4*w + 
      I*a^4*sss*w + (2*I)*a^2*r^2*sss*w + I*r^4*sss*w + 2*a^4*cM*w^2 + 
      (6*I)*a^5*m*w^2 - 4*a^2*cM*r^2*w^2 + (12*I)*a^3*m*r^2*w^2 - 
      4*a^2*r^3*w^2 + (4*I)*a*m*r^4*w^2 - 2*r^5*w^2 - (2*I)*a^6*w^3 - 
      (6*I)*a^4*r^2*w^3 - (4*I)*a^2*r^4*w^3)*Derivative[1][fR4][r])/
    (cM*w^3*X[r]), f01f34a[r] -> 
  -(r*(8*a^4*cM*m - (8*I)*a^3*cM^2*m^2 + 16*a^4*cM*m^3 - (8*I)*a^3*cM^2*m^4 + 
       8*a^4*cM*m^5 - 16*a^2*cM^2*m*r + (8*I)*a^3*cM*m^2*r - 
       16*a^2*cM^2*m^3*r + (8*I)*a^3*cM*m^4*r + 8*a^2*cM*m*r^2 + 
       8*a^2*cM*m^3*r^2 + 4*a^2*m*r^3 - (4*I)*a*cM*m^2*r^3 - 4*a^2*m^3*r^3 + 
       (8*I)*a*cM*m^4*r^3 - 8*a^2*m^5*r^3 - 8*cM*m*r^4 + (4*I)*a*m^2*r^4 + 
       16*cM*m^3*r^4 - (8*I)*a*m^4*r^4 + 4*m*r^5 - 8*m^3*r^5 - 
       8*a^4*cM*m*sss + (4*I)*a^3*cM^2*m^2*sss - 8*a^4*cM*m^3*sss + 
       16*a^2*cM^2*m*r*sss - (4*I)*a^3*cM*m^2*r*sss + 8*a^2*cM^2*m^3*r*sss - 
       8*a^2*cM*m*r^2*sss - 4*a^2*cM*m^3*r^2*sss - (2*I)*a*cM*m^2*r^3*sss + 
       6*a^2*m^3*r^3*sss + (2*I)*a*m^2*r^4*sss - 8*cM*m^3*r^4*sss + 
       4*m^3*r^5*sss + 2*a^4*cM*m*sss^2 - 4*a^2*cM^2*m*r*sss^2 + 
       2*a^2*cM*m*r^2*sss^2 - a^2*m*r^3*sss^2 + 2*cM*m*r^4*sss^2 - 
       m*r^5*sss^2 - 8*a^5*cM*w + (16*I)*a^4*cM^2*m*w - 48*a^5*cM*m^2*w + 
       (32*I)*a^4*cM^2*m^3*w - 40*a^5*cM*m^4*w + 16*a^3*cM^2*r*w + 
       (24*I)*a^4*cM*m*r*w - 4*a^5*m^2*r*w + 48*a^3*cM^2*m^2*r*w - 
       (4*I)*a^4*cM*m^3*r*w - 8*a^3*cM*r^2*w - (16*I)*a^4*m*r^2*w - 
       (72*I)*a^2*cM^2*m*r^2*w - 40*a^3*cM*m^2*r^2*w - 
       (40*I)*a^2*cM^2*m^3*r^2*w - 24*a^3*cM*m^4*r^2*w + 
       (68*I)*a^2*cM*m*r^3*w - 4*a^3*m^2*r^3*w - (16*I)*a^2*cM*m^3*r^3*w + 
       20*a^3*m^4*r^3*w - (8*I)*a^2*m*r^4*w - (4*I)*a^2*m^3*r^4*w - 
       (20*I)*cM*m*r^5*w - 8*a*m^2*r^5*w + (40*I)*cM*m^3*r^5*w + 
       16*a*m^4*r^5*w + (8*I)*m*r^6*w - (16*I)*m^3*r^6*w + 8*a^5*cM*sss*w - 
       (8*I)*a^4*cM^2*m*sss*w + 24*a^5*cM*m^2*sss*w + 4*a^5*r*sss*w - 
       16*a^3*cM^2*r*sss*w - (16*I)*a^4*cM*m*r*sss*w + 2*a^5*m^2*r*sss*w - 
       24*a^3*cM^2*m^2*r*sss*w + (8*I)*a^4*m*r^2*sss*w + 
       (36*I)*a^2*cM^2*m*r^2*sss*w + 24*a^3*cM*m^2*r^2*sss*w + 
       8*a^3*r^3*sss*w - (26*I)*a^2*cM*m*r^3*sss*w - 2*a^3*m^2*r^3*sss*w - 
       8*a*cM*r^4*sss*w + (12*I)*a^2*m*r^4*sss*w + 4*a*r^5*sss*w - 
       (10*I)*cM*m*r^5*sss*w - 4*a*m^2*r^5*sss*w + (4*I)*m*r^6*sss*w - 
       2*a^5*cM*sss^2*w - 2*a^5*r*sss^2*w + 4*a^3*cM^2*r*sss^2*w + 
       2*a^3*cM*r^2*sss^2*w - 4*a^3*r^3*sss^2*w + 4*a*cM*r^4*sss^2*w - 
       2*a*r^5*sss^2*w - (8*I)*a^5*cM^2*w^2 + 48*a^6*cM*m*w^2 - 
       (48*I)*a^5*cM^2*m^2*w^2 + 80*a^6*cM*m^3*w^2 - (32*I)*a^5*cM*r*w^2 + 
       8*a^6*m*r*w^2 - 48*a^4*cM^2*m*r*w^2 - (36*I)*a^5*cM*m^2*r*w^2 - 
       (16*I)*a^5*r^2*w^2 + (72*I)*a^3*cM^2*r^2*w^2 + 56*a^4*cM*m*r^2*w^2 + 
       (120*I)*a^3*cM^2*m^2*r^2*w^2 + 96*a^4*cM*m^3*r^2*w^2 + 
       (48*I)*a^3*cM*r^3*w^2 + 48*a^4*m*r^3*w^2 + (8*I)*a^3*cM*m^2*r^3*w^2 - 
       8*a^4*m^3*r^3*w^2 - (32*I)*a^3*r^4*w^2 - (96*I)*a*cM^2*r^4*w^2 - 
       80*a^2*cM*m*r^4*w^2 - (8*I)*a^3*m^2*r^4*w^2 + 16*a^2*cM*m^3*r^4*w^2 + 
       (80*I)*a*cM*r^5*w^2 + 44*a^2*m*r^5*w^2 + (24*I)*a*cM*m^2*r^5*w^2 - 
       20*a^2*m^3*r^5*w^2 - (16*I)*a*r^6*w^2 - (12*I)*a*m^2*r^6*w^2 + 
       4*m*r^7*w^2 - 8*m^3*r^7*w^2 + (4*I)*a^5*cM^2*sss*w^2 - 
       24*a^6*cM*m*sss*w^2 + (20*I)*a^5*cM*r*sss*w^2 - 4*a^6*m*r*sss*w^2 + 
       24*a^4*cM^2*m*r*sss*w^2 + (8*I)*a^5*r^2*sss*w^2 - 
       (36*I)*a^3*cM^2*r^2*sss*w^2 - 36*a^4*cM*m*r^2*sss*w^2 - 
       12*a^4*m*r^3*sss*w^2 + (16*I)*a^3*r^4*sss*w^2 - 
       (20*I)*a*cM*r^5*sss*w^2 - 6*a^2*m*r^5*sss*w^2 + (8*I)*a*r^6*sss*w^2 + 
       2*m*r^7*sss*w^2 - 16*a^7*cM*w^3 + (32*I)*a^6*cM^2*m*w^3 - 
       80*a^7*cM*m^2*w^3 - 4*a^7*r*w^3 + 16*a^5*cM^2*r*w^3 + 
       (52*I)*a^6*cM*m*r*w^3 - 24*a^5*cM*r^2*w^3 - (120*I)*a^4*cM^2*m*r^2*
        w^3 - 144*a^5*cM*m^2*r^2*w^3 - 40*a^5*r^3*w^3 - 16*a^5*m^2*r^3*w^3 + 
       64*a^3*cM*r^4*w^3 + (12*I)*a^4*m*r^4*w^3 - 48*a^3*cM*m^2*r^4*w^3 - 
       68*a^3*r^5*w^3 - (84*I)*a^2*cM*m*r^5*w^3 - 16*a^3*m^2*r^5*w^3 + 
       72*a*cM*r^6*w^3 + (12*I)*a^2*m*r^6*w^3 - 32*a*r^7*w^3 + 
       8*a^7*cM*sss*w^3 + 2*a^7*r*sss*w^3 - 8*a^5*cM^2*r*sss*w^3 + 
       16*a^5*cM*r^2*sss*w^3 + 8*a^5*r^3*sss*w^3 + 8*a^3*cM*r^4*sss*w^3 + 
       10*a^3*r^5*sss*w^3 + 4*a*r^7*sss*w^3 - (8*I)*a^7*cM^2*w^4 + 
       40*a^8*cM*m*w^4 - (20*I)*a^7*cM*r*w^4 + (40*I)*a^5*cM^2*r^2*w^4 + 
       96*a^6*cM*m*r^2*w^4 + 16*a^6*m*r^3*w^4 + (8*I)*a^5*r^4*w^4 + 
       48*a^4*cM*m*r^4*w^4 + (20*I)*a^3*cM*r^5*w^4 + 28*a^4*m*r^5*w^4 + 
       (16*I)*a^3*r^6*w^4 + 12*a^2*m*r^7*w^4 + (8*I)*a*r^8*w^4 - 
       8*a^9*cM*w^5 - 24*a^7*cM*r^2*w^5 - 4*a^7*r^3*w^5 - 16*a^5*cM*r^4*w^5 - 
       8*a^5*r^5*w^5 - 4*a^3*r^7*w^5)*fR4[r])/(18*cM*w^3*X[r]^2) - 
   (r*(4*a^2*cM^2*m + (4*I)*a^3*cM*m^2 + 4*a^2*cM^2*m^3 + (4*I)*a^3*cM*m^4 - 
      4*a^2*cM*m*r - 4*a^2*cM*m^3*r + 2*cM*m*r^3 + (2*I)*a*m^2*r^3 - 
      4*cM*m^3*r^3 - (4*I)*a*m^4*r^3 - 2*m*r^4 + 4*m^3*r^4 - 
      2*a^2*cM^2*m*sss - (2*I)*a^3*cM*m^2*sss + 2*a^2*cM*m*r*sss + 
      cM*m*r^3*sss + I*a*m^2*r^3*sss - m*r^4*sss - 4*a^5*w - 4*a^3*cM^2*w - 
      (8*I)*a^4*cM*m*w - 12*a^3*cM^2*m^2*w - (16*I)*a^4*cM*m^3*w + 
      12*a^3*cM*r*w + 10*a^3*cM*m^2*r*w - 4*a^3*r^2*w - 
      (8*I)*a^2*cM*m*r^2*w - (8*I)*a^2*cM*m^3*r^2*w + (2*I)*a^2*m*r^3*w + 
      12*a*cM*m^2*r^3*w + (6*I)*a^2*m^3*r^3*w - 6*a*m^2*r^4*w - 
      (2*I)*m*r^5*w + (4*I)*m^3*r^5*w + 2*a^5*sss*w + 2*a^3*cM^2*sss*w + 
      (4*I)*a^4*cM*m*sss*w - 4*a^3*cM*r*sss*w + 2*a^3*r^2*sss*w + 
      (6*I)*a^2*cM*m*r^2*sss*w - 2*a*cM*r^3*sss*w - I*a^2*m*r^3*sss*w - 
      I*m*r^5*sss*w + (4*I)*a^5*cM*w^2 + 12*a^4*cM^2*m*w^2 + 
      (24*I)*a^5*cM*m^2*w^2 - 8*a^4*cM*m*r*w^2 + (8*I)*a^3*cM*r^2*w^2 - 
      6*a^4*m*r^2*w^2 + (24*I)*a^3*cM*m^2*r^2*w^2 + (4*I)*a^3*r^3*w^2 - 
      6*a^2*cM*m*r^3*w^2 + (2*I)*a^3*m^2*r^3*w^2 - (12*I)*a*cM*r^4*w^2 - 
      8*a^2*m*r^4*w^2 + (4*I)*a*r^5*w^2 - (2*I)*a^5*cM*sss*w^2 - 
      (6*I)*a^3*cM*r^2*sss*w^2 - (2*I)*a^3*r^3*sss*w^2 - 
      (2*I)*a*r^5*sss*w^2 - 4*a^5*cM^2*w^3 - (16*I)*a^6*cM*m*w^3 + 
      2*a^5*cM*r*w^3 + 6*a^5*r^2*w^3 - (24*I)*a^4*cM*m*r^2*w^3 - 
      2*a^3*cM*r^3*w^3 - (6*I)*a^4*m*r^3*w^3 + 10*a^3*r^4*w^3 - 
      (6*I)*a^2*m*r^5*w^3 + 4*a*r^6*w^3 + (4*I)*a^7*cM*w^4 + 
      (8*I)*a^5*cM*r^2*w^4 + (2*I)*a^5*r^3*w^4 + (2*I)*a^3*r^5*w^4)*
     Derivative[1][fR4][r])/(9*cM*w^3*X[r]), 
 f01f34b[r] -> (a*r*(4*a^3*cM*m^2 - (4*I)*a^2*cM^2*m^3 + 4*a^3*cM*m^4 - 
      8*a*cM^2*m^2*r + (4*I)*a^2*cM*m^3*r + 4*a*cM*m^2*r^2 - 
      2*a^3*cM*m^2*sss + 4*a*cM^2*m^2*r*sss - 2*a*cM*m^2*r^2*sss - 
      (4*I)*a^5*w - 8*a^4*cM*m*w + (12*I)*a^3*cM^2*m^2*w - 16*a^4*cM*m^3*w + 
      (16*I)*a^3*cM*r*w + 16*a^2*cM^2*m*r*w + (2*I)*a^3*cM*m^2*r*w - 
      (8*I)*a^3*r^2*w - (16*I)*a*cM^2*r^2*w - 8*a^2*cM*m*r^2*w - 
      (20*I)*a*cM^2*m^2*r^2*w - 12*a^2*cM*m^3*r^2*w + (16*I)*a*cM*r^3*w - 
      2*a^2*m*r^3*w + (6*I)*a*cM*m^2*r^3*w - (4*I)*a*r^4*w + 4*cM*m*r^4*w - 
      2*m*r^5*w + (2*I)*a^5*sss*w + 4*a^4*cM*m*sss*w - (8*I)*a^3*cM*r*sss*w - 
      8*a^2*cM^2*m*r*sss*w + (4*I)*a^3*r^2*sss*w + (8*I)*a*cM^2*r^2*sss*w + 
      4*a^2*cM*m*r^2*sss*w - (8*I)*a*cM*r^3*sss*w + a^2*m*r^3*sss*w + 
      (2*I)*a*r^4*sss*w - 2*cM*m*r^4*sss*w + m*r^5*sss*w + 4*a^5*cM*w^2 - 
      (12*I)*a^4*cM^2*m*w^2 + 24*a^5*cM*m^2*w^2 - 8*a^3*cM^2*r*w^2 - 
      (16*I)*a^4*cM*m*r*w^2 + 4*a^3*cM*r^2*w^2 - (6*I)*a^4*m*r^2*w^2 + 
      (40*I)*a^2*cM^2*m*r^2*w^2 + 36*a^3*cM*m^2*r^2*w^2 - 
      (2*I)*a^2*cM*m*r^3*w^2 + 2*a^3*m^2*r^3*w^2 - (12*I)*a^2*m*r^4*w^2 + 
      8*a*cM*m^2*r^4*w^2 + (14*I)*cM*m*r^5*w^2 + 2*a*m^2*r^5*w^2 - 
      (6*I)*m*r^6*w^2 - 2*a^5*cM*sss*w^2 + 4*a^3*cM^2*r*sss*w^2 - 
      2*a^3*cM*r^2*sss*w^2 + (4*I)*a^5*cM^2*w^3 - 16*a^6*cM*m*w^3 + 
      (10*I)*a^5*cM*r*w^3 + (6*I)*a^5*r^2*w^3 - (20*I)*a^3*cM^2*r^2*w^3 - 
      36*a^4*cM*m*r^2*w^3 - (4*I)*a^3*cM*r^3*w^3 - 4*a^4*m*r^3*w^3 + 
      (12*I)*a^3*r^4*w^3 - 16*a^2*cM*m*r^4*w^3 - (14*I)*a*cM*r^5*w^3 - 
      6*a^2*m*r^5*w^3 + (6*I)*a*r^6*w^3 - 2*m*r^7*w^3 + 4*a^7*cM*w^4 + 
      12*a^5*cM*r^2*w^4 + 2*a^5*r^3*w^4 + 8*a^3*cM*r^4*w^4 + 4*a^3*r^5*w^4 + 
      2*a*r^7*w^4)*fR4[r])/(9*cM*w^3*X[r]^2) + 
   (a*r*(4*a*cM^2*m^2 + (4*I)*a^2*cM*m^3 - 4*a*cM*m^2*r - 8*a^2*cM^2*m*w - 
      (12*I)*a^3*cM*m^2*w + (2*I)*a^3*r*w + 6*a^2*cM*m*r*w - 
      (4*I)*a*cM*r^2*w - (8*I)*a*cM*m^2*r^2*w + (2*I)*a*r^3*w + 
      2*cM*m*r^3*w - I*a^3*r*sss*w + (2*I)*a*cM*r^2*sss*w - I*a*r^3*sss*w + 
      4*a^3*cM^2*w^2 + (12*I)*a^4*cM*m*w^2 - 2*a^3*cM*r*w^2 + 
      (16*I)*a^2*cM*m*r^2*w^2 - 2*a*cM*r^3*w^2 + (2*I)*a^2*m*r^3*w^2 + 
      (2*I)*m*r^5*w^2 - (4*I)*a^5*cM*w^3 - (8*I)*a^3*cM*r^2*w^3 - 
      (2*I)*a^3*r^3*w^3 - (2*I)*a*r^5*w^3)*Derivative[1][fR4][r])/
    (9*cM*w^3*X[r]), f01f44a[r] -> 
  ((-I/9)*r*(4*a^6*cM*m - (4*I)*a^5*cM^2*m^2 + 8*a^6*cM*m^3 - 
      (4*I)*a^5*cM^2*m^4 + 4*a^6*cM*m^5 - 8*a^4*cM^2*m*r + 
      (10*I)*a^5*cM*m^2*r - 2*a^4*cM^2*m^3*r + (10*I)*a^5*cM*m^4*r + 
      12*a^4*cM*m*r^2 - (20*I)*a^3*cM^2*m^2*r^2 + 14*a^4*cM*m^3*r^2 - 
      (8*I)*a^3*cM^2*m^4*r^2 + 8*a^4*cM*m^5*r^2 + 2*a^4*m*r^3 - 
      16*a^2*cM^2*m*r^3 + (12*I)*a^3*cM*m^2*r^3 + 4*a^4*m^3*r^3 - 
      16*a^2*cM^2*m^3*r^3 + (6*I)*a^3*cM*m^4*r^3 + 2*a^4*m^5*r^3 + 
      4*a^2*cM*m*r^4 - (4*I)*a^3*m^2*r^4 - 2*a^2*cM*m^3*r^4 - 
      (4*I)*a^3*m^4*r^4 + 4*a^2*m*r^5 + (10*I)*a*cM*m^2*r^5 + 6*a^2*m^3*r^5 + 
      (4*I)*a*cM*m^4*r^5 - 4*a^2*m^5*r^5 - 4*cM*m*r^6 - (4*I)*a*m^2*r^6 + 
      8*cM*m^3*r^6 - (4*I)*a*m^4*r^6 + 2*m*r^7 - 4*m^3*r^7 - 6*a^6*cM*m*sss + 
      (4*I)*a^5*cM^2*m^2*sss - 6*a^6*cM*m^3*sss + 12*a^4*cM^2*m*r*sss - 
      (10*I)*a^5*cM*m^2*r*sss + 4*a^4*cM^2*m^3*r*sss - 18*a^4*cM*m*r^2*sss + 
      (20*I)*a^3*cM^2*m^2*r^2*sss - 14*a^4*cM*m^3*r^2*sss - 3*a^4*m*r^3*sss + 
      24*a^2*cM^2*m*r^3*sss - (12*I)*a^3*cM*m^2*r^3*sss - 3*a^4*m^3*r^3*sss + 
      8*a^2*cM^2*m^3*r^3*sss - 6*a^2*cM*m*r^4*sss + (4*I)*a^3*m^2*r^4*sss - 
      2*a^2*cM*m^3*r^4*sss - 6*a^2*m*r^5*sss - (10*I)*a*cM*m^2*r^5*sss - 
      a^2*m^3*r^5*sss + 6*cM*m*r^6*sss + (4*I)*a*m^2*r^6*sss - 
      4*cM*m^3*r^6*sss - 3*m*r^7*sss + 2*m^3*r^7*sss + 2*a^6*cM*m*sss^2 - 
      4*a^4*cM^2*m*r*sss^2 + 6*a^4*cM*m*r^2*sss^2 + a^4*m*r^3*sss^2 - 
      8*a^2*cM^2*m*r^3*sss^2 + 2*a^2*cM*m*r^4*sss^2 + 2*a^2*m*r^5*sss^2 - 
      2*cM*m*r^6*sss^2 + m*r^7*sss^2 - 16*a^7*cM*w + (20*I)*a^6*cM^2*m*w - 
      40*a^7*cM*m^2*w + (16*I)*a^6*cM^2*m^3*w - 20*a^7*cM*m^4*w + 
      32*a^5*cM^2*r*w - (48*I)*a^6*cM*m*r*w + 12*a^5*cM^2*m^2*r*w - 
      (34*I)*a^6*cM*m^3*r*w - 48*a^5*cM*r^2*w + (136*I)*a^4*cM^2*m*r^2*w - 
      96*a^5*cM*m^2*r^2*w + (20*I)*a^4*cM^2*m^3*r^2*w - 48*a^5*cM*m^4*r^2*w - 
      8*a^5*r^3*w + 64*a^3*cM^2*r^3*w - (78*I)*a^4*cM*m*r^3*w - 
      (72*I)*a^2*cM^3*m*r^3*w - 20*a^5*m^2*r^3*w + 60*a^3*cM^2*m^2*r^3*w - 
      (26*I)*a^4*cM*m^3*r^3*w - 10*a^5*m^4*r^3*w - 16*a^3*cM*r^4*w + 
      (16*I)*a^4*m*r^4*w + (76*I)*a^2*cM^2*m*r^4*w - 16*a^3*cM*m^2*r^4*w + 
      (16*I)*a^4*m^3*r^4*w - (40*I)*a^2*cM^2*m^3*r^4*w - 
      24*a^3*cM*m^4*r^4*w - 16*a^3*r^5*w - (100*I)*a^2*cM*m*r^5*w - 
      28*a^3*m^2*r^5*w - (20*I)*a^2*cM*m^3*r^5*w - 2*a^3*m^4*r^5*w + 
      16*a*cM*r^6*w + (32*I)*a^2*m*r^6*w + (72*I)*cM^2*m*r^6*w + 
      8*a*cM*m^2*r^6*w + (8*I)*a^2*m^3*r^6*w - 8*a*r^7*w - 
      (70*I)*cM*m*r^7*w - 8*a*m^2*r^7*w + (20*I)*cM*m^3*r^7*w + 
      8*a*m^4*r^7*w + (16*I)*m*r^8*w - (8*I)*m^3*r^8*w + 12*a^7*cM*sss*w - 
      (8*I)*a^6*cM^2*m*sss*w + 18*a^7*cM*m^2*sss*w - 24*a^5*cM^2*r*sss*w + 
      (8*I)*a^6*cM*m*r*sss*w - 12*a^5*cM^2*m^2*r*sss*w + 
      36*a^5*cM*r^2*sss*w - (20*I)*a^4*cM^2*m*r^2*sss*w + 
      50*a^5*cM*m^2*r^2*sss*w + 6*a^5*r^3*sss*w - 48*a^3*cM^2*r^3*sss*w + 
      (6*I)*a^4*cM*m*r^3*sss*w + 9*a^5*m^2*r^3*sss*w - 
      24*a^3*cM^2*m^2*r^3*sss*w + 12*a^3*cM*r^4*sss*w - 
      (4*I)*a^4*m*r^4*sss*w + (12*I)*a^2*cM^2*m*r^4*sss*w + 
      22*a^3*cM*m^2*r^4*sss*w + 12*a^3*r^5*sss*w + (8*I)*a^2*cM*m*r^5*sss*w + 
      18*a^3*m^2*r^5*sss*w - 12*a*cM*r^6*sss*w - (8*I)*a^2*m*r^6*sss*w - 
      10*a*cM*m^2*r^6*sss*w + 6*a*r^7*sss*w + (10*I)*cM*m*r^7*sss*w + 
      9*a*m^2*r^7*sss*w - (4*I)*m*r^8*sss*w - 2*a^7*cM*sss^2*w + 
      4*a^5*cM^2*r*sss^2*w - 6*a^5*cM*r^2*sss^2*w - a^5*r^3*sss^2*w + 
      8*a^3*cM^2*r^3*sss^2*w - 2*a^3*cM*r^4*sss^2*w - 2*a^3*r^5*sss^2*w + 
      2*a*cM*r^6*sss^2*w - a*r^7*sss^2*w - (16*I)*a^7*cM^2*w^2 + 
      56*a^8*cM*m*w^2 - (24*I)*a^7*cM^2*m^2*w^2 + 40*a^8*cM*m^3*w^2 - 
      (16*I)*a^7*cM*r*w^2 - 18*a^6*cM^2*m*r*w^2 + (42*I)*a^7*cM*m^2*r*w^2 - 
      (12*I)*a^7*r^2*w^2 + (16*I)*a^5*cM^2*r^2*w^2 + 142*a^6*cM*m*r^2*w^2 - 
      (12*I)*a^7*m^2*r^2*w^2 - (12*I)*a^5*cM^2*m^2*r^2*w^2 + 
      112*a^6*cM*m^3*r^2*w^2 - (40*I)*a^5*cM*r^3*w^2 + 64*a^6*m*r^3*w^2 - 
      36*a^4*cM^2*m*r^3*w^2 + (72*I)*a^5*cM*m^2*r^3*w^2 + 
      20*a^6*m^3*r^3*w^2 - (32*I)*a^5*r^4*w^2 + (112*I)*a^3*cM^2*r^4*w^2 - 
      22*a^4*cM*m*r^4*w^2 - (48*I)*a^5*m^2*r^4*w^2 + 
      (64*I)*a^3*cM^2*m^2*r^4*w^2 + 92*a^4*cM*m^3*r^4*w^2 - 
      (48*I)*a^3*cM*r^5*w^2 + 150*a^4*m*r^5*w^2 + 54*a^2*cM^2*m*r^5*w^2 + 
      (108*I)*a^3*cM*m^2*r^5*w^2 + 34*a^4*m^3*r^5*w^2 - (28*I)*a^3*r^6*w^2 + 
      (96*I)*a*cM^2*r^6*w^2 - 154*a^2*cM*m*r^6*w^2 - (66*I)*a^3*m^2*r^6*w^2 + 
      16*a^2*cM*m^3*r^6*w^2 - (24*I)*a*cM*r^7*w^2 + 112*a^2*m*r^7*w^2 + 
      (82*I)*a*cM*m^2*r^7*w^2 + 10*a^2*m^3*r^7*w^2 - (8*I)*a*r^8*w^2 - 
      54*cM*m*r^8*w^2 - (30*I)*a*m^2*r^8*w^2 + 26*m*r^9*w^2 - 4*m^3*r^9*w^2 + 
      (4*I)*a^7*cM^2*sss*w^2 - 18*a^8*cM*m*sss*w^2 + (2*I)*a^7*cM*r*sss*w^2 + 
      12*a^6*cM^2*m*r*sss*w^2 + (12*I)*a^7*r^2*sss*w^2 - 
      58*a^6*cM*m*r^2*sss*w^2 - (26*I)*a^5*cM*r^3*sss*w^2 - 
      9*a^6*m*r^3*sss*w^2 + 24*a^4*cM^2*m*r^3*sss*w^2 + 
      (34*I)*a^5*r^4*sss*w^2 + (4*I)*a^3*cM^2*r^4*sss*w^2 - 
      42*a^4*cM*m*r^4*sss*w^2 - (50*I)*a^3*cM*r^5*sss*w^2 - 
      20*a^4*m*r^5*sss*w^2 + (32*I)*a^3*r^6*sss*w^2 - 
      2*a^2*cM*m*r^6*sss*w^2 - (22*I)*a*cM*r^7*sss*w^2 - 
      13*a^2*m*r^7*sss*w^2 + (10*I)*a*r^8*sss*w^2 - 2*m*r^9*sss*w^2 - 
      24*a^9*cM*w^3 + (16*I)*a^8*cM^2*m*w^3 - 40*a^9*cM*m^2*w^3 + 
      8*a^7*cM^2*r*w^3 - (22*I)*a^8*cM*m*r*w^3 - 60*a^7*cM*r^2*w^3 + 
      (24*I)*a^8*m*r^2*w^3 - (4*I)*a^6*cM^2*m*r^2*w^3 - 
      128*a^7*cM*m^2*r^2*w^3 + 24*a^7*r^3*w^3 - 8*a^5*cM^2*r^3*w^3 - 
      (90*I)*a^6*cM*m*r^3*w^3 - 20*a^7*m^2*r^3*w^3 - 128*a^5*cM*r^4*w^3 + 
      (76*I)*a^6*m*r^4*w^3 - (8*I)*a^4*cM^2*m*r^4*w^3 - 
      132*a^5*cM*m^2*r^4*w^3 + 72*a^5*r^5*w^3 - (136*I)*a^4*cM*m*r^5*w^3 - 
      52*a^5*m^2*r^5*w^3 - 164*a^3*cM*r^6*w^3 + (72*I)*a^4*m*r^6*w^3 - 
      40*a^3*cM*m^2*r^6*w^3 + 72*a^3*r^7*w^3 - (64*I)*a^2*cM*m*r^7*w^3 - 
      42*a^3*m^2*r^7*w^3 - 72*a*cM*r^8*w^3 + (14*I)*a^2*m*r^8*w^3 + 
      24*a*r^9*w^3 - 10*a*m^2*r^9*w^3 - (6*I)*m*r^10*w^3 + 6*a^9*cM*sss*w^3 - 
      4*a^7*cM^2*r*sss*w^3 + 22*a^7*cM*r^2*sss*w^3 + 3*a^7*r^3*sss*w^3 - 
      8*a^5*cM^2*r^3*sss*w^3 + 22*a^5*cM*r^4*sss*w^3 + 8*a^5*r^5*sss*w^3 + 
      6*a^3*cM*r^6*sss*w^3 + 7*a^3*r^7*sss*w^3 + 2*a*r^9*sss*w^3 - 
      (4*I)*a^9*cM^2*w^4 + 20*a^10*cM*m*w^4 + (4*I)*a^9*cM*r*w^4 - 
      (12*I)*a^9*r^2*w^4 + (4*I)*a^7*cM^2*r^2*w^4 + 72*a^8*cM*m*r^2*w^4 + 
      (38*I)*a^7*cM*r^3*w^4 + 10*a^8*m*r^3*w^4 - (40*I)*a^7*r^4*w^4 - 
      (16*I)*a^5*cM^2*r^4*w^4 + 84*a^6*cM*m*r^4*w^4 + (44*I)*a^5*cM*r^5*w^4 + 
      30*a^6*m*r^5*w^4 - (52*I)*a^5*r^6*w^4 + 32*a^4*cM*m*r^6*w^4 + 
      (10*I)*a^3*cM*r^7*w^4 + 30*a^4*m*r^7*w^4 - (32*I)*a^3*r^8*w^4 + 
      10*a^2*m*r^9*w^4 - (8*I)*a*r^10*w^4 - 4*a^11*cM*w^5 - 
      16*a^9*cM*r^2*w^5 - 2*a^9*r^3*w^5 - 20*a^7*cM*r^4*w^5 - 6*a^7*r^5*w^5 - 
      8*a^5*cM*r^6*w^5 - 6*a^5*r^7*w^5 - 2*a^3*r^9*w^5)*fR4[r])/
    (cM*w^3*X[r]^2) - ((I/9)*r*(4*a^4*cM^2*m + (4*I)*a^5*cM*m^2 + 
      4*a^4*cM^2*m^3 + (4*I)*a^5*cM*m^4 - 4*a^4*cM*m*r + 
      (6*I)*a^3*cM^2*m^2*r - 10*a^4*cM*m^3*r + 8*a^2*cM^2*m*r^2 + 
      (2*I)*a^3*cM*m^2*r^2 + 8*a^2*cM^2*m^3*r^2 + (8*I)*a^3*cM*m^4*r^2 - 
      6*a^2*cM*m*r^3 + (2*I)*a^3*m^2*r^3 - 6*a^2*cM*m^3*r^3 + 
      (2*I)*a^3*m^4*r^3 - 2*a^2*m*r^4 - (6*I)*a*cM*m^2*r^4 + 4*a^2*m^3*r^4 + 
      2*cM*m*r^5 + (8*I)*a*m^2*r^5 - 4*cM*m^3*r^5 - (4*I)*a*m^4*r^5 - 
      2*m*r^6 + 4*m^3*r^6 - 4*a^4*cM^2*m*sss - (4*I)*a^5*cM*m^2*sss + 
      7*a^4*cM*m*r*sss - 14*a^2*cM^2*m*r^2*sss - (8*I)*a^3*cM*m^2*r^2*sss + 
      9*a^2*cM*m*r^3*sss - (2*I)*a^3*m^2*r^3*sss - a^2*m*r^4*sss + 
      4*cM*m*r^5*sss - (2*I)*a*m^2*r^5*sss - m*r^6*sss - 16*a^5*cM^2*w - 
      (24*I)*a^6*cM*m*w - 12*a^5*cM^2*m^2*w - (16*I)*a^6*cM*m^3*w + 
      24*a^5*cM*r*w - (6*I)*a^4*cM^2*m*r*w + 36*a^5*cM*m^2*r*w - 
      48*a^3*cM^2*r^2*w - (36*I)*a^4*cM*m*r^2*w - 32*a^3*cM^2*m^2*r^2*w - 
      (36*I)*a^4*cM*m^3*r^2*w + 32*a^3*cM*r^3*w - (8*I)*a^4*m*r^3*w - 
      (18*I)*a^2*cM^2*m*r^3*w + 46*a^3*cM*m^2*r^3*w - (8*I)*a^4*m^3*r^3*w + 
      (2*I)*a^2*cM*m*r^4*w - 6*a^3*m^2*r^4*w - (16*I)*a^2*cM*m^3*r^4*w + 
      8*a*cM*r^5*w - (16*I)*a^2*m*r^5*w + 22*a*cM*m^2*r^5*w - 
      (4*I)*a^2*m^3*r^5*w + (18*I)*cM*m*r^6*w - 6*a*m^2*r^6*w - 
      (8*I)*m*r^7*w + (4*I)*m^3*r^7*w + 4*a^5*cM^2*sss*w + 
      (8*I)*a^6*cM*m*sss*w - 6*a^5*cM*r*sss*w + 12*a^3*cM^2*r^2*sss*w + 
      (20*I)*a^4*cM*m*r^2*sss*w - 8*a^3*cM*r^3*sss*w + 
      (2*I)*a^4*m*r^3*sss*w + (12*I)*a^2*cM*m*r^4*sss*w - 2*a*cM*r^5*sss*w + 
      (4*I)*a^2*m*r^5*sss*w + (2*I)*m*r^7*sss*w + (20*I)*a^7*cM*w^2 + 
      12*a^6*cM^2*m*w^2 + (24*I)*a^7*cM*m^2*w^2 - (18*I)*a^7*r*w^2 - 
      42*a^6*cM*m*r*w^2 + (76*I)*a^5*cM*r^2*w^2 + 40*a^4*cM^2*m*r^2*w^2 + 
      (60*I)*a^5*cM*m^2*r^2*w^2 - (32*I)*a^5*r^3*w^2 - 50*a^4*cM*m*r^3*w^2 + 
      (12*I)*a^5*m^2*r^3*w^2 + (72*I)*a^3*cM*r^4*w^2 - 12*a^4*m*r^4*w^2 + 
      (40*I)*a^3*cM*m^2*r^4*w^2 - (14*I)*a^3*r^5*w^2 - 4*a^2*cM*m*r^5*w^2 + 
      (22*I)*a^3*m^2*r^5*w^2 + (24*I)*a*cM*r^6*w^2 - 18*a^2*m*r^6*w^2 + 
      (10*I)*a*m^2*r^7*w^2 - 6*m*r^8*w^2 - (4*I)*a^7*cM*sss*w^2 - 
      (12*I)*a^5*cM*r^2*sss*w^2 - (2*I)*a^5*r^3*sss*w^2 - 
      (8*I)*a^3*cM*r^4*sss*w^2 - (4*I)*a^3*r^5*sss*w^2 - 
      (2*I)*a*r^7*sss*w^2 - 4*a^7*cM^2*w^3 - (16*I)*a^8*cM*m*w^3 + 
      16*a^7*cM*r*w^3 - 16*a^5*cM^2*r^2*w^3 - (44*I)*a^6*cM*m*r^2*w^3 + 
      10*a^5*cM*r^3*w^3 - (8*I)*a^6*m*r^3*w^3 - 10*a^5*r^4*w^3 - 
      (32*I)*a^4*cM*m*r^4*w^3 - 2*a^3*cM*r^5*w^3 - (18*I)*a^4*m*r^5*w^3 - 
      18*a^3*r^6*w^3 - (10*I)*a^2*m*r^7*w^3 - 8*a*r^8*w^3 + 
      (4*I)*a^9*cM*w^4 + (12*I)*a^7*cM*r^2*w^4 + (2*I)*a^7*r^3*w^4 + 
      (8*I)*a^5*cM*r^4*w^4 + (4*I)*a^5*r^5*w^4 + (2*I)*a^3*r^7*w^4)*
     Derivative[1][fR4][r])/(cM*w^3*X[r]), 
 f01f44b[r] -> ((I/18)*r*(8*a^6*cM*m^2 - (8*I)*a^5*cM^2*m^3 + 8*a^6*cM*m^4 + 
      (4*I)*a^5*cM*m*r - 12*a^4*cM^2*m^2*r + (12*I)*a^5*cM*m^3*r - 
      (8*I)*a^3*cM^2*m*r^2 + 20*a^4*cM*m^2*r^2 - (16*I)*a^3*cM^2*m^3*r^2 + 
      16*a^4*cM*m^4*r^2 + (4*I)*a^3*cM*m*r^3 + 4*a^4*m^2*r^3 - 
      32*a^2*cM^2*m^2*r^3 + (12*I)*a^3*cM*m^3*r^3 + 4*a^4*m^4*r^3 - 
      (4*I)*a^3*m*r^4 + 4*a^2*cM*m^2*r^4 + (8*I)*a*cM*m*r^5 + 8*a^2*m^2*r^5 - 
      (4*I)*a*m*r^6 - 4*a^6*cM*sss + (4*I)*a^5*cM^2*m*sss - 
      8*a^6*cM*m^2*sss + 8*a^4*cM^2*r*sss - (8*I)*a^5*cM*m*r*sss + 
      8*a^4*cM^2*m^2*r*sss - 12*a^4*cM*r^2*sss + (16*I)*a^3*cM^2*m*r^2*sss - 
      20*a^4*cM*m^2*r^2*sss - 2*a^4*r^3*sss + 16*a^2*cM^2*r^3*sss - 
      (10*I)*a^3*cM*m*r^3*sss - 4*a^4*m^2*r^3*sss + 16*a^2*cM^2*m^2*r^3*sss - 
      4*a^2*cM*r^4*sss + (2*I)*a^3*m*r^4*sss - 4*a^2*cM*m^2*r^4*sss - 
      4*a^2*r^5*sss - (6*I)*a*cM*m*r^5*sss - 4*a^2*m^2*r^5*sss + 
      4*cM*r^6*sss + (2*I)*a*m*r^6*sss - 2*r^7*sss + 2*a^6*cM*sss^2 - 
      4*a^4*cM^2*r*sss^2 + 6*a^4*cM*r^2*sss^2 + a^4*r^3*sss^2 - 
      8*a^2*cM^2*r^3*sss^2 + 2*a^2*cM*r^4*sss^2 + 2*a^2*r^5*sss^2 - 
      2*cM*r^6*sss^2 + r^7*sss^2 - 24*a^7*cM*m*w + (24*I)*a^6*cM^2*m^2*w - 
      32*a^7*cM*m^3*w - (32*I)*a^6*cM*r*w + 24*a^5*cM^2*m*r*w - 
      (36*I)*a^6*cM*m^2*r*w + (88*I)*a^4*cM^2*r^2*w - 56*a^5*cM*m*r^2*w + 
      (24*I)*a^4*cM^2*m^2*r^2*w - 80*a^5*cM*m^3*r^2*w - (80*I)*a^4*cM*r^3*w - 
      (48*I)*a^2*cM^3*r^3*w - 20*a^5*m*r^3*w + 72*a^3*cM^2*m*r^3*w - 
      (16*I)*a^4*cM*m^2*r^3*w - 16*a^5*m^3*r^3*w + (8*I)*a^4*r^4*w + 
      (120*I)*a^2*cM^2*r^4*w + 24*a^3*cM*m*r^4*w + (12*I)*a^4*m^2*r^4*w - 
      (80*I)*a^2*cM^2*m^2*r^4*w - 48*a^3*cM*m^3*r^4*w - (88*I)*a^2*cM*r^5*w - 
      32*a^3*m*r^5*w - (4*I)*a^2*cM*m^2*r^5*w - 16*a^3*m^3*r^5*w + 
      (16*I)*a^2*r^6*w + (48*I)*cM^2*r^6*w + 24*a*cM*m*r^6*w + 
      (12*I)*a^2*m^2*r^6*w - (40*I)*cM*r^7*w - 12*a*m*r^7*w + (8*I)*r^8*w - 
      (4*I)*a^6*cM^2*sss*w + 16*a^7*cM*m*sss*w + (4*I)*a^6*cM*r*sss*w - 
      16*a^5*cM^2*m*r*sss*w - (12*I)*a^4*cM^2*r^2*sss*w + 
      48*a^5*cM*m*r^2*sss*w + (6*I)*a^4*cM*r^3*sss*w + 12*a^5*m*r^3*sss*w - 
      32*a^3*cM^2*m*r^3*sss*w - (4*I)*a^4*r^4*sss*w + 16*a^3*cM*m*r^4*sss*w + 
      (12*I)*a^2*cM*r^5*sss*w + 24*a^3*m*r^5*sss*w - (8*I)*a^2*r^6*sss*w - 
      16*a*cM*m*r^6*sss*w + (10*I)*cM*r^7*sss*w + 12*a*m*r^7*sss*w - 
      (4*I)*r^8*sss*w + 16*a^8*cM*w^2 - (24*I)*a^7*cM^2*m*w^2 + 
      48*a^8*cM*m^2*w^2 + 36*a^8*r*w^2 - 12*a^6*cM^2*r*w^2 + 
      (36*I)*a^7*cM*m*r*w^2 - 52*a^6*cM*r^2*w^2 + 144*a^6*cM*m^2*r^2*w^2 + 
      140*a^6*r^3*w^2 + 8*a^4*cM^2*r^3*w^2 + (92*I)*a^5*cM*m*r^3*w^2 + 
      24*a^6*m^2*r^3*w^2 - 236*a^4*cM*r^4*w^2 - (48*I)*a^5*m*r^4*w^2 + 
      (48*I)*a^3*cM^2*m*r^4*w^2 + 136*a^4*cM*m^2*r^4*w^2 + 188*a^4*r^5*w^2 + 
      36*a^2*cM^2*r^5*w^2 + (176*I)*a^3*cM*m*r^5*w^2 + 52*a^4*m^2*r^5*w^2 - 
      204*a^2*cM*r^6*w^2 - (92*I)*a^3*m*r^6*w^2 + 32*a^2*cM*m^2*r^6*w^2 + 
      100*a^2*r^7*w^2 + (112*I)*a*cM*m*r^7*w^2 + 28*a^2*m^2*r^7*w^2 - 
      36*cM*r^8*w^2 - (44*I)*a*m*r^8*w^2 + 16*r^9*w^2 - 8*a^8*cM*sss*w^2 + 
      8*a^6*cM^2*r*sss*w^2 - 28*a^6*cM*r^2*sss*w^2 - 4*a^6*r^3*sss*w^2 + 
      16*a^4*cM^2*r^3*sss*w^2 - 24*a^4*cM*r^4*sss*w^2 - 10*a^4*r^5*sss*w^2 - 
      4*a^2*cM*r^6*sss*w^2 - 8*a^2*r^7*sss*w^2 - 2*r^9*sss*w^2 + 
      (8*I)*a^8*cM^2*w^3 - 32*a^9*cM*m*w^3 - (12*I)*a^8*cM*r*w^3 - 
      (8*I)*a^6*cM^2*r^2*w^3 - 112*a^7*cM*m*r^2*w^3 - (88*I)*a^6*cM*r^3*w^3 - 
      16*a^7*m*r^3*w^3 - (12*I)*a^6*r^4*w^3 + (32*I)*a^4*cM^2*r^4*w^3 - 
      128*a^5*cM*m*r^4*w^3 - (100*I)*a^4*cM*r^5*w^3 - 48*a^5*m*r^5*w^3 - 
      (28*I)*a^4*r^6*w^3 - 48*a^3*cM*m*r^6*w^3 - (24*I)*a^2*cM*r^7*w^3 - 
      48*a^3*m*r^7*w^3 - (20*I)*a^2*r^8*w^3 - 16*a*m*r^9*w^3 - 
      (4*I)*r^10*w^3 + 8*a^10*cM*w^4 + 32*a^8*cM*r^2*w^4 + 4*a^8*r^3*w^4 + 
      40*a^6*cM*r^4*w^4 + 12*a^6*r^5*w^4 + 16*a^4*cM*r^6*w^4 + 
      12*a^4*r^7*w^4 + 4*a^2*r^9*w^4)*fR4[r])/(cM*w^3*X[r]^2) + 
   ((I/9)*r*(4*a^4*cM^2*m^2 + (4*I)*a^5*cM*m^3 + (2*I)*a^3*cM^2*m*r - 
      6*a^4*cM*m^2*r - (2*I)*a^3*cM*m*r^2 + 8*a^2*cM^2*m^2*r^2 + 
      (8*I)*a^3*cM*m^3*r^2 - 6*a^2*cM*m^2*r^3 + (2*I)*a^3*m^3*r^3 - 
      (2*I)*a*cM*m*r^4 + (2*I)*a*m*r^5 - 2*a^4*cM^2*sss - 
      (2*I)*a^5*cM*m*sss + 3*a^4*cM*r*sss - 6*a^2*cM^2*r^2*sss - 
      (4*I)*a^3*cM*m*r^2*sss + 4*a^2*cM*r^3*sss - I*a^3*m*r^3*sss + 
      cM*r^5*sss - I*a*m*r^5*sss - (4*I)*a^6*cM*w - 8*a^5*cM^2*m*w - 
      (12*I)*a^6*cM*m^2*w - (2*I)*a^4*cM^2*r*w + 24*a^5*cM*m*r*w - 
      24*a^3*cM^2*m*r^2*w - (28*I)*a^4*cM*m^2*r^2*w - (2*I)*a^4*r^3*w - 
      (6*I)*a^2*cM^2*r^3*w + 32*a^3*cM*m*r^3*w - (6*I)*a^4*m^2*r^3*w + 
      (14*I)*a^2*cM*r^4*w - (16*I)*a^2*cM*m^2*r^4*w - (4*I)*a^2*r^5*w + 
      8*a*cM*m*r^5*w - (6*I)*a^2*m^2*r^5*w + (6*I)*cM*r^6*w - (2*I)*r^7*w + 
      (2*I)*a^6*cM*sss*w + (6*I)*a^4*cM*r^2*sss*w + I*a^4*r^3*sss*w + 
      (4*I)*a^2*cM*r^4*sss*w + (2*I)*a^2*r^5*sss*w + I*r^7*sss*w + 
      4*a^6*cM^2*w^2 + (12*I)*a^7*cM*m*w^2 - 18*a^6*cM*r*w^2 - 
      12*a^6*r^2*w^2 + 16*a^4*cM^2*r^2*w^2 + (32*I)*a^5*cM*m*r^2*w^2 - 
      14*a^4*cM*r^3*w^2 + (6*I)*a^5*m*r^3*w^2 - 24*a^4*r^4*w^2 + 
      (24*I)*a^3*cM*m*r^4*w^2 + (14*I)*a^3*m*r^5*w^2 - 14*a^2*r^6*w^2 + 
      (8*I)*a*m*r^7*w^2 - 2*r^8*w^2 - (4*I)*a^8*cM*w^3 - 
      (12*I)*a^6*cM*r^2*w^3 - (2*I)*a^6*r^3*w^3 - (8*I)*a^4*cM*r^4*w^3 - 
      (4*I)*a^4*r^5*w^3 - (2*I)*a^2*r^7*w^3)*Derivative[1][fR4][r])/
    (cM*w^3*X[r]), f02f11a[r] -> 
  ((-4*a^5*cM*m + (4*I)*a^4*cM^2*m^2 - 8*a^5*cM*m^3 + (4*I)*a^4*cM^2*m^4 - 
      4*a^5*cM*m^5 + 8*a^3*cM^2*m*r - (28*I)*a^4*cM*m^2*r - 
      16*a^3*cM^2*m^3*r - (28*I)*a^4*cM*m^4*r + (44*I)*a^2*cM^2*m^2*r^2 + 
      24*a^3*cM*m^3*r^2 - 8*a*cM^2*m*r^3 - (20*I)*a^2*cM*m^2*r^3 + 
      4*a*cM*m*r^4 + 6*a^5*cM*m*sss - (2*I)*a^4*cM^2*m^2*sss + 
      6*a^5*cM*m^3*sss + (8*I)*a^4*cM*r*sss - 4*a^3*cM^2*m*r*sss + 
      (22*I)*a^4*cM*m^2*r*sss - 8*a^3*cM^2*m^3*r*sss - 
      (16*I)*a^2*cM^2*r^2*sss - 4*a^3*cM*m*r^2*sss - 
      (26*I)*a^2*cM^2*m^2*r^2*sss + 6*a^3*cM*m^3*r^2*sss + 
      (8*I)*a^2*cM*r^3*sss + 4*a*cM^2*m*r^3*sss + (14*I)*a^2*cM*m^2*r^3*sss - 
      2*a*cM*m*r^4*sss - 2*a^5*cM*m*sss^2 - (4*I)*a^4*cM*r*sss^2 + 
      4*a^3*cM^2*m*r*sss^2 + (8*I)*a^2*cM^2*r^2*sss^2 - 
      4*a^3*cM*m*r^2*sss^2 - (4*I)*a^2*cM*r^3*sss^2 + 4*a*cM^2*m*r^3*sss^2 - 
      2*a*cM*m*r^4*sss^2 + 16*a^6*cM*w - (8*I)*a^5*cM^2*m*w + 
      40*a^6*cM*m^2*w - (16*I)*a^5*cM^2*m^3*w + 20*a^6*cM*m^4*w - 
      56*a^4*cM^2*r*w + (48*I)*a^5*cM*m*r*w - 24*a^4*cM^2*m^2*r*w + 
      (88*I)*a^5*cM*m^3*r*w - 16*a^4*cM*r^2*w + 48*a^2*cM^3*r^2*w - 
      (48*I)*a^3*cM^2*m*r^2*w + 16*a^4*cM*m^2*r^2*w + 48*a^2*cM^3*m^2*r^2*w + 
      20*a^4*cM*m^4*r^2*w + 64*a^2*cM^2*r^3*w + (16*I)*a^3*cM*m*r^3*w - 
      152*a^2*cM^2*m^2*r^3*w + (56*I)*a^3*cM*m^3*r^3*w - 48*a^2*cM*r^4*w - 
      48*cM^3*r^4*w - (8*I)*a*cM^2*m*r^4*w + 40*a^2*cM*m^2*r^4*w + 
      56*cM^2*r^5*w - 16*cM*r^6*w - 12*a^6*cM*sss*w + 
      (4*I)*a^5*cM^2*m*sss*w - 18*a^6*cM*m^2*sss*w + 28*a^4*cM^2*r*sss*w - 
      (32*I)*a^5*cM*m*r*sss*w + 24*a^4*cM^2*m^2*r*sss*w - 
      28*a^4*cM*r^2*sss*w - 24*a^2*cM^3*r^2*sss*w + (32*I)*a^3*cM^2*m*r^2*sss*
       w - 36*a^4*cM*m^2*r^2*sss*w + 64*a^2*cM^2*r^3*sss*w - 
      (32*I)*a^3*cM*m*r^3*sss*w + 24*a^2*cM^2*m^2*r^3*sss*w - 
      20*a^2*cM*r^4*sss*w - 24*cM^3*r^4*sss*w - (4*I)*a*cM^2*m*r^4*sss*w - 
      18*a^2*cM*m^2*r^4*sss*w + 20*cM^2*r^5*sss*w - 4*cM*r^6*sss*w + 
      2*a^6*cM*sss^2*w - 4*a^4*cM^2*r*sss^2*w + 6*a^4*cM*r^2*sss^2*w - 
      8*a^2*cM^2*r^3*sss^2*w + 6*a^2*cM*r^4*sss^2*w - 4*cM^2*r^5*sss^2*w + 
      2*cM*r^6*sss^2*w + (4*I)*a^6*cM^2*w^2 - 56*a^7*cM*m*w^2 + 
      (24*I)*a^6*cM^2*m^2*w^2 - 40*a^7*cM*m^3*w^2 - (20*I)*a^6*cM*r*w^2 + 
      96*a^5*cM^2*m*r*w^2 - (96*I)*a^6*cM*m^2*r*w^2 - (72*I)*a^6*r^2*w^2 + 
      (4*I)*a^4*cM^2*r^2*w^2 - 40*a^5*cM*m*r^2*w^2 - 96*a^3*cM^3*m*r^2*w^2 - 
      80*a^5*cM*m^3*r^2*w^2 + (188*I)*a^4*cM*r^3*w^2 - 48*a^5*m*r^3*w^2 + 
      240*a^3*cM^2*m*r^3*w^2 - (96*I)*a^4*cM*m^2*r^3*w^2 - 
      (104*I)*a^4*r^4*w^2 - (100*I)*a^2*cM^2*r^4*w^2 + 324*a^3*cM*m*r^4*w^2 - 
      96*a*cM^3*m*r^4*w^2 + (12*I)*a^4*m^2*r^4*w^2 - 
      (28*I)*a^2*cM^2*m^2*r^4*w^2 - 56*a^3*cM*m^3*r^4*w^2 + 
      (12*I)*a^4*m^4*r^4*w^2 + (148*I)*a^2*cM*r^5*w^2 - 168*a^3*m*r^5*w^2 - 
      264*a*cM^2*m*r^5*w^2 + (20*I)*a^2*cM*m^2*r^5*w^2 + 12*a^3*m^3*r^5*w^2 - 
      (40*I)*a^2*r^6*w^2 - (36*I)*cM^2*r^6*w^2 + 308*a*cM*m*r^6*w^2 - 
      (12*I)*a^2*m^2*r^6*w^2 + (36*I)*cM*r^7*w^2 - 72*a*m*r^7*w^2 - 
      (8*I)*r^8*w^2 - (2*I)*a^6*cM^2*sss*w^2 + 18*a^7*cM*m*sss*w^2 + 
      (10*I)*a^6*cM*r*sss*w^2 - 24*a^5*cM^2*m*r*sss*w^2 - 
      (6*I)*a^4*cM^2*r^2*sss*w^2 + 54*a^5*cM*m*r^2*sss*w^2 + 
      (14*I)*a^4*cM*r^3*sss*w^2 - 48*a^3*cM^2*m*r^3*sss*w^2 - 
      (38*I)*a^4*r^4*sss*w^2 + (10*I)*a^2*cM^2*r^4*sss*w^2 + 
      44*a^3*cM*m*r^4*sss*w^2 - (12*I)*a^4*m^2*r^4*sss*w^2 + 
      (90*I)*a^2*cM*r^5*sss*w^2 + 6*a^3*m*r^5*sss*w^2 - 
      16*a*cM^2*m*r^5*sss*w^2 + (12*I)*a^2*cM*m^2*r^5*sss*w^2 - 
      (44*I)*a^2*r^6*sss*w^2 - (18*I)*cM^2*r^6*sss*w^2 + 
      16*a*cM*m*r^6*sss*w^2 - (4*I)*a^2*m^2*r^6*sss*w^2 + 
      (22*I)*cM*r^7*sss*w^2 - 2*a*m*r^7*sss*w^2 - (6*I)*r^8*sss*w^2 + 
      (3*I)*a^4*r^4*sss^2*w^2 - (6*I)*a^2*cM*r^5*sss^2*w^2 + 
      (2*I)*a^2*r^6*sss^2*w^2 + (2*I)*cM*r^7*sss^2*w^2 - I*r^8*sss^2*w^2 + 
      24*a^8*cM*w^3 - (16*I)*a^7*cM^2*m*w^3 + 40*a^8*cM*m^2*w^3 - 
      56*a^6*cM^2*r*w^3 + (40*I)*a^7*cM*m*r*w^3 + 48*a^4*cM^3*r^2*w^3 + 
      120*a^6*cM*m^2*r^2*w^3 - 48*a^6*r^3*w^3 - 88*a^4*cM^2*r^3*w^3 + 
      (24*I)*a^5*cM*m*r^3*w^3 - 24*a^4*cM*r^4*w^3 + 96*a^2*cM^3*r^4*w^3 - 
      (108*I)*a^5*m*r^4*w^3 + (56*I)*a^3*cM^2*m*r^4*w^3 + 
      168*a^4*cM*m^2*r^4*w^3 - (48*I)*a^5*m^3*r^4*w^3 - 240*a^4*r^5*w^3 - 
      32*a^2*cM^2*r^5*w^3 + (136*I)*a^3*cM*m*r^5*w^3 - 48*a^4*m^2*r^5*w^3 + 
      384*a^2*cM*r^6*w^3 - (112*I)*a^3*m*r^6*w^3 - (72*I)*a*cM^2*m*r^6*w^3 + 
      96*a^2*cM*m^2*r^6*w^3 - (16*I)*a^3*m^3*r^6*w^3 - 208*a^2*r^7*w^3 - 
      (40*I)*a*cM*m*r^7*w^3 - 48*a^2*m^2*r^7*w^3 + 32*cM*r^8*w^3 + 
      (28*I)*a*m*r^8*w^3 - 16*r^9*w^3 - 6*a^8*cM*sss*w^3 + 
      8*a^6*cM^2*r*sss*w^3 - 24*a^6*cM*r^2*sss*w^3 + 
      24*a^4*cM^2*r^3*sss*w^3 - 26*a^4*cM*r^4*sss*w^3 + 
      (24*I)*a^5*m*r^4*sss*w^3 + 24*a^4*r^5*sss*w^3 + 
      16*a^2*cM^2*r^5*sss*w^3 - (24*I)*a^3*cM*m*r^5*sss*w^3 - 
      72*a^2*cM*r^6*sss*w^3 + (16*I)*a^3*m*r^6*sss*w^3 + 16*a^2*r^7*sss*w^3 + 
      (8*I)*a*cM*m*r^7*sss*w^3 + 16*cM*r^8*sss*w^3 - (8*I)*a*m*r^8*sss*w^3 - 
      8*r^9*sss*w^3 + (4*I)*a^8*cM^2*w^4 - 20*a^9*cM*m*w^4 - 
      (4*I)*a^8*cM*r*w^4 - 80*a^7*cM*m*r^2*w^4 + (16*I)*a^6*cM*r^3*w^4 + 
      (96*I)*a^6*r^4*w^4 - (28*I)*a^4*cM^2*r^4*w^4 - 168*a^5*cM*m*r^4*w^4 + 
      (72*I)*a^6*m^2*r^4*w^4 - (156*I)*a^4*cM*r^5*w^4 + 60*a^5*m*r^5*w^4 + 
      (112*I)*a^4*r^6*w^4 + (72*I)*a^2*cM^2*r^6*w^4 - 192*a^3*cM*m*r^6*w^4 + 
      (48*I)*a^4*m^2*r^6*w^4 + (56*I)*a^2*cM*r^7*w^4 + 56*a^3*m*r^7*w^4 + 
      (20*I)*a^2*r^8*w^4 + 64*a*cM*m*r^8*w^4 - (4*I)*a^2*m^2*r^8*w^4 - 
      24*a*m*r^9*w^4 + (4*I)*r^10*w^4 - (12*I)*a^6*r^4*sss*w^4 + 
      (12*I)*a^4*cM*r^5*sss*w^4 - (12*I)*a^4*r^6*sss*w^4 - 
      (8*I)*a^2*cM*r^7*sss*w^4 + (2*I)*a^2*r^8*sss*w^4 + (2*I)*r^10*sss*w^4 + 
      4*a^10*cM*w^5 + 20*a^8*cM*r^2*w^5 + 56*a^6*cM*r^4*w^5 - 
      (48*I)*a^7*m*r^4*w^5 - 24*a^6*r^5*w^5 + 96*a^4*cM*r^6*w^5 - 
      (48*I)*a^5*m*r^6*w^5 - 8*a^4*r^7*w^5 - 64*a^2*cM*r^8*w^5 + 
      (8*I)*a^3*m*r^8*w^5 + 16*a^2*r^9*w^5 + (8*I)*a*m*r^10*w^5 + 
      (12*I)*a^8*r^4*w^6 + (16*I)*a^6*r^6*w^6 - (4*I)*a^4*r^8*w^6 - 
      (8*I)*a^2*r^10*w^6)*fR4[r])/(18*cM*(-a^2 + 2*cM*r - r^2)^2*w^3) - 
   ((-4*a^3*cM^2*m - (4*I)*a^4*cM*m^2 - 4*a^3*cM^2*m^3 - (4*I)*a^4*cM*m^4 + 
      4*a^3*cM*m*r - (24*I)*a^2*cM^2*m^2*r + 28*a^3*cM*m^3*r + 
      4*a*cM^2*m*r^2 + (28*I)*a^2*cM*m^2*r^2 - 4*a*cM*m*r^3 + 
      (2*I)*a^4*cM*sss + 2*a^3*cM^2*m*sss + (4*I)*a^4*cM*m^2*sss + 
      (4*I)*a^2*cM^2*r*sss - 10*a^3*cM*m*r*sss - (4*I)*a^2*cM^2*m^2*r*sss - 
      (8*I)*a^2*cM*r^2*sss + 2*a*cM^2*m*r^2*sss + (4*I)*a^2*cM*m^2*r^2*sss + 
      (4*I)*cM^2*r^3*sss - 2*a*cM*m*r^3*sss - (2*I)*cM*r^4*sss - 
      I*a^4*cM*sss^2 + (2*I)*a^2*cM^2*r*sss^2 - (2*I)*a^2*cM*r^2*sss^2 + 
      (2*I)*cM^2*r^3*sss^2 - I*cM*r^4*sss^2 + 4*a^4*cM^2*w + 
      (12*I)*a^5*cM*m*w + 12*a^4*cM^2*m^2*w + (16*I)*a^5*cM*m^3*w - 
      24*a^4*cM*r*w + (24*I)*a^3*cM^2*m*r*w - 72*a^4*cM*m^2*r*w + 
      8*a^2*cM^2*r^2*w - (80*I)*a^3*cM*m*r^2*w + 20*a^2*cM^2*m^2*r^2*w + 
      (16*I)*a^3*cM*m^3*r^2*w + 16*a^2*cM*r^3*w + (40*I)*a*cM^2*m*r^3*w - 
      40*a^2*cM*m^2*r^3*w - 12*cM^2*r^4*w - (28*I)*a*cM*m*r^4*w + 
      8*cM*r^5*w - 2*a^4*cM^2*sss*w - (8*I)*a^5*cM*m*sss*w + 
      12*a^4*cM*r*sss*w + (8*I)*a^3*cM^2*m*r*sss*w - 8*a^2*cM^2*r^2*sss*w - 
      (16*I)*a^3*cM*m*r^2*sss*w + 16*a^2*cM*r^3*sss*w + 
      (8*I)*a*cM^2*m*r^3*sss*w - 6*cM^2*r^4*sss*w - (8*I)*a*cM*m*r^4*sss*w + 
      4*cM*r^5*sss*w - (8*I)*a^6*cM*w^2 - 12*a^5*cM^2*m*w^2 - 
      (24*I)*a^6*cM*m^2*w^2 + (36*I)*a^6*r*w^2 + 60*a^5*cM*m*r*w^2 - 
      (48*I)*a^4*cM*r^2*w^2 - 40*a^3*cM^2*m*r^2*w^2 - 
      (48*I)*a^4*cM*m^2*r^2*w^2 + (124*I)*a^4*r^3*w^2 + 
      (16*I)*a^2*cM^2*r^3*w^2 + 56*a^3*cM*m*r^3*w^2 - (96*I)*a^2*cM*r^4*w^2 - 
      24*a*cM^2*m*r^4*w^2 - (40*I)*a^2*cM*m^2*r^4*w^2 - 12*a^3*m^3*r^4*w^2 + 
      (44*I)*a^2*r^5*w^2 - 48*a*cM*m*r^5*w^2 + (12*I)*a^2*m^2*r^5*w^2 - 
      (8*I)*cM*r^6*w^2 + 24*a*m*r^6*w^2 + (4*I)*r^7*w^2 + 
      (4*I)*a^6*cM*sss*w^2 - (4*I)*a^4*cM^2*r*sss*w^2 + 
      (12*I)*a^4*cM*r^2*sss*w^2 - (8*I)*a^4*r^3*sss*w^2 - 
      (8*I)*a^2*cM^2*r^3*sss*w^2 + (20*I)*a^2*cM*r^4*sss*w^2 + 
      6*a^3*m*r^4*sss*w^2 + (2*I)*a^2*r^5*sss*w^2 - (4*I)*cM*r^6*sss*w^2 - 
      2*a*m*r^6*sss*w^2 + (2*I)*r^7*sss*w^2 + 4*a^6*cM^2*w^3 + 
      (16*I)*a^7*cM*m*w^3 - 16*a^6*cM*r*w^3 + 20*a^4*cM^2*r^2*w^3 + 
      (48*I)*a^5*cM*m*r^2*w^3 - 16*a^4*cM*r^3*w^3 + 12*a^4*r^4*w^3 + 
      24*a^2*cM^2*r^4*w^3 + (80*I)*a^3*cM*m*r^4*w^3 + 36*a^4*m^2*r^4*w^3 + 
      16*a^2*cM*r^5*w^3 + 48*a^2*r^6*w^3 - (16*I)*a*cM*m*r^6*w^3 + 
      4*a^2*m^2*r^6*w^3 + 4*r^8*w^3 - 6*a^4*r^4*sss*w^3 - 4*a^2*r^6*sss*w^3 + 
      2*r^8*sss*w^3 - (4*I)*a^8*cM*w^4 - (16*I)*a^6*cM*r^2*w^4 - 
      (40*I)*a^4*cM*r^4*w^4 - 36*a^5*m*r^4*w^4 - (12*I)*a^4*r^5*w^4 + 
      (16*I)*a^2*cM*r^6*w^4 - 8*a^3*m*r^6*w^4 + (8*I)*a^2*r^7*w^4 + 
      8*a*m*r^8*w^4 + 12*a^6*r^4*w^5 + 4*a^4*r^6*w^5 - 8*a^2*r^8*w^5)*
     Derivative[1][fR4][r])/(18*cM*(-a^2 + 2*cM*r - r^2)*w^3), 
 f02f11b[r] -> ((2*a^5*cM*m^2 - (2*I)*a^4*cM^2*m^3 + 2*a^5*cM*m^4 + 
      (4*I)*a^4*cM*m*r + (6*I)*a^4*cM*m^3*r - (8*I)*a^2*cM^2*m*r^2 - 
      (2*I)*a^2*cM^2*m^3*r^2 + 2*a^3*cM*m^4*r^2 + (4*I)*a^2*cM*m*r^3 - 
      4*a*cM^2*m^2*r^3 + (2*I)*a^2*cM*m^3*r^3 + 2*a*cM*m^2*r^4 - 
      2*a^5*cM*m^2*sss - (2*I)*a^4*cM*m*r*sss + 4*a^3*cM^2*m^2*r*sss + 
      (4*I)*a^2*cM^2*m*r^2*sss - 4*a^3*cM*m^2*r^2*sss - 
      (2*I)*a^2*cM*m*r^3*sss + 4*a*cM^2*m^2*r^3*sss - 2*a*cM*m^2*r^4*sss - 
      12*a^6*cM*m*w + (6*I)*a^5*cM^2*m^2*w - 8*a^6*cM*m^3*w - 
      (8*I)*a^5*cM*r*w + 24*a^4*cM^2*m*r*w - (18*I)*a^5*cM*m^2*r*w + 
      (16*I)*a^3*cM^2*r^2*w - 32*a^4*cM*m*r^2*w - 24*a^2*cM^3*m*r^2*w + 
      (4*I)*a^3*cM^2*m^2*r^2*w - 16*a^4*cM*m^3*r^2*w - (8*I)*a^3*cM*r^3*w + 
      84*a^2*cM^2*m*r^3*w - (12*I)*a^3*cM*m^2*r^3*w - 36*a^2*cM*m*r^4*w - 
      24*cM^3*m*r^4*w - (4*I)*a*cM^2*m^2*r^4*w - 6*a^2*cM*m^3*r^4*w + 
      28*cM^2*m*r^5*w - 8*cM*m*r^6*w + 4*a^6*cM*m*sss*w + 
      (4*I)*a^5*cM*r*sss*w - 8*a^4*cM^2*m*r*sss*w - (8*I)*a^3*cM^2*r^2*sss*
       w + 12*a^4*cM*m*r^2*sss*w + (4*I)*a^3*cM*r^3*sss*w - 
      16*a^2*cM^2*m*r^3*sss*w + 10*a^2*cM*m*r^4*sss*w - 4*cM^2*m*r^5*sss*w + 
      2*cM*m*r^6*sss*w + 10*a^7*cM*w^2 - (6*I)*a^6*cM^2*m*w^2 + 
      12*a^7*cM*m^2*w^2 + 18*a^7*r*w^2 - 24*a^5*cM^2*r*w^2 + 
      (18*I)*a^6*cM*m*r*w^2 - 20*a^5*cM*r^2*w^2 + 24*a^3*cM^3*r^2*w^2 - 
      (2*I)*a^4*cM^2*m*r^2*w^2 + 36*a^5*cM*m^2*r^2*w^2 + 68*a^5*r^3*w^2 - 
      56*a^3*cM^2*r^3*w^2 + (10*I)*a^4*cM*m*r^3*w^2 - 126*a^3*cM*r^4*w^2 + 
      48*a*cM^3*r^4*w^2 + (12*I)*a^4*m*r^4*w^2 + (18*I)*a^2*cM^2*m*r^4*w^2 + 
      40*a^3*cM*m^2*r^4*w^2 - (6*I)*a^4*m^3*r^4*w^2 + 66*a^3*r^5*w^2 + 
      40*a*cM^2*r^5*w^2 + (10*I)*a^2*cM*m*r^5*w^2 - 6*a^3*m^2*r^5*w^2 - 
      64*a*cM*r^6*w^2 - (8*I)*a^2*m*r^6*w^2 - (18*I)*cM^2*m*r^6*w^2 + 
      (2*I)*a^2*m^3*r^6*w^2 + 16*a*r^7*w^2 + (18*I)*cM*m*r^7*w^2 + 
      2*a*m^2*r^7*w^2 - (4*I)*m*r^8*w^2 - 2*a^7*cM*sss*w^2 + 
      4*a^5*cM^2*r*sss*w^2 - 8*a^5*cM*r^2*sss*w^2 - 4*a^5*r^3*sss*w^2 + 
      12*a^3*cM^2*r^3*sss*w^2 - 2*a^3*cM*r^4*sss*w^2 + 
      (3*I)*a^4*m*r^4*sss*w^2 + 8*a*cM^2*r^5*sss*w^2 - 
      (6*I)*a^2*cM*m*r^5*sss*w^2 - 12*a*cM*r^6*sss*w^2 + 
      (2*I)*a^2*m*r^6*sss*w^2 + 4*a*r^7*sss*w^2 + (2*I)*cM*m*r^7*sss*w^2 - 
      I*m*r^8*sss*w^2 + (2*I)*a^7*cM^2*w^3 - 8*a^8*cM*m*w^3 - 
      (6*I)*a^7*cM*r*w^3 - 32*a^6*cM*m*r^2*w^3 + (18*I)*a^5*r^4*w^3 - 
      (14*I)*a^3*cM^2*r^4*w^3 - 62*a^4*cM*m*r^4*w^3 + 
      (18*I)*a^5*m^2*r^4*w^3 - (74*I)*a^3*cM*r^5*w^3 + 18*a^4*m*r^5*w^3 - 
      (6*I)*a^3*r^6*w^3 + (36*I)*a*cM^2*r^6*w^3 - 48*a^2*cM*m*r^6*w^3 + 
      (4*I)*a^3*m^2*r^6*w^3 + (36*I)*a*cM*r^7*w^3 + 20*a^2*m*r^7*w^3 - 
      (24*I)*a*r^8*w^3 + 16*cM*m*r^8*w^3 - (4*I)*a*m^2*r^8*w^3 - 
      8*m*r^9*w^3 - (3*I)*a^5*r^4*sss*w^3 + (6*I)*a^3*cM*r^5*sss*w^3 - 
      I*a^3*r^6*sss*w^3 - (4*I)*a*cM*r^7*sss*w^3 + (2*I)*a*r^8*sss*w^3 + 
      2*a^9*cM*w^4 + 10*a^7*cM*r^2*w^4 + 28*a^5*cM*r^4*w^4 - 
      (18*I)*a^6*m*r^4*w^4 - 12*a^5*r^5*w^4 + 48*a^3*cM*r^6*w^4 - 
      (14*I)*a^4*m*r^6*w^4 - 4*a^3*r^7*w^4 - 32*a*cM*r^8*w^4 + 
      (6*I)*a^2*m*r^8*w^4 + 8*a*r^9*w^4 + (2*I)*m*r^10*w^4 + 
      (6*I)*a^7*r^4*w^5 + (8*I)*a^5*r^6*w^5 - (2*I)*a^3*r^8*w^5 - 
      (4*I)*a*r^10*w^5)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^2*w^3) + 
   ((2*a^3*cM^2*m^2 + (2*I)*a^4*cM*m^3 + (4*I)*a^2*cM^2*m*r - 
      6*a^3*cM*m^2*r - (4*I)*a^2*cM*m*r^2 + 2*a*cM^2*m^2*r^2 + 
      (2*I)*a^2*cM*m^3*r^2 - 2*a*cM*m^2*r^3 - I*a^4*cM*m*sss + 
      (2*I)*a^2*cM^2*m*r*sss - (2*I)*a^2*cM*m*r^2*sss + 
      (2*I)*cM^2*m*r^3*sss - I*cM*m*r^4*sss - (2*I)*a^5*cM*w - 
      4*a^4*cM^2*m*w - (6*I)*a^5*cM*m^2*w - (4*I)*a^3*cM^2*r*w + 
      18*a^4*cM*m*r*w + (6*I)*a^3*cM*r^2*w - 12*a^2*cM^2*m*r^2*w - 
      (12*I)*a^3*cM*m^2*r^2*w + 16*a^2*cM*m*r^3*w - 6*cM^2*m*r^4*w - 
      (4*I)*a*cM*m^2*r^4*w + 4*cM*m*r^5*w + I*a^5*cM*sss*w - 
      (2*I)*a^3*cM^2*r*sss*w + (3*I)*a^3*cM*r^2*sss*w - 
      (4*I)*a*cM^2*r^3*sss*w + (2*I)*a*cM*r^4*sss*w + 2*a^5*cM^2*w^2 + 
      (6*I)*a^6*cM*m*w^2 - 12*a^5*cM*r*w^2 + 10*a^3*cM^2*r^2*w^2 + 
      (18*I)*a^4*cM*m*r^2*w^2 - 12*a^3*cM*r^3*w^2 - 24*a^3*r^4*w^2 + 
      12*a*cM^2*r^4*w^2 + (24*I)*a^2*cM*m*r^4*w^2 + 6*a^3*m^2*r^4*w^2 + 
      16*a*cM*r^5*w^2 - (6*I)*a^2*m*r^5*w^2 - 8*a*r^6*w^2 - 
      (4*I)*cM*m*r^6*w^2 - 2*a*m^2*r^6*w^2 + (2*I)*m*r^7*w^2 - 
      (2*I)*a^7*cM*w^3 - (8*I)*a^5*cM*r^2*w^3 - (20*I)*a^3*cM*r^4*w^3 - 
      12*a^4*m*r^4*w^3 - (6*I)*a^3*r^5*w^3 + (8*I)*a*cM*r^6*w^3 + 
      (4*I)*a*r^7*w^3 + 2*m*r^8*w^3 + 6*a^5*r^4*w^4 + 2*a^3*r^6*w^4 - 
      4*a*r^8*w^4)*Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)*w^3), 
 f02f12a[r] -> ((4*a^5*cM*m - (4*I)*a^4*cM^2*m^2 + 8*a^5*cM*m^3 - 
      (4*I)*a^4*cM^2*m^4 + 4*a^5*cM*m^5 - 8*a^3*cM^2*m*r + 
      (4*I)*a^4*cM*m^2*r - 8*a^3*cM^2*m^3*r + (4*I)*a^4*cM*m^4*r + 
      (4*I)*a^2*cM^2*m^2*r^2 + 8*a*cM^2*m*r^3 - (4*I)*a^2*cM*m^2*r^3 - 
      4*a*cM*m*r^4 - 4*a^5*cM*m*sss + (2*I)*a^4*cM^2*m^2*sss - 
      4*a^5*cM*m^3*sss + 8*a^3*cM^2*m*r*sss - (2*I)*a^4*cM*m^2*r*sss + 
      4*a^3*cM^2*m^3*r*sss - 4*a^3*cM*m*r^2*sss + (2*I)*a^2*cM^2*m^2*r^2*
       sss - 4*a^3*cM*m^3*r^2*sss - (2*I)*a^2*cM*m^2*r^3*sss + 
      a^5*cM*m*sss^2 - 2*a^3*cM^2*m*r*sss^2 + 2*a^3*cM*m*r^2*sss^2 - 
      2*a*cM^2*m*r^3*sss^2 + a*cM*m*r^4*sss^2 - 4*a^6*cM*w + 
      (8*I)*a^5*cM^2*m*w - 24*a^6*cM*m^2*w + (16*I)*a^5*cM^2*m^3*w - 
      20*a^6*cM*m^4*w + 24*a^6*r*w + 8*a^4*cM^2*r*w - (12*I)*a^5*cM*m*r*w + 
      4*a^6*m^2*r*w + 24*a^4*cM^2*m^2*r*w - (8*I)*a^5*cM*m^3*r*w - 
      100*a^4*cM*r^2*w + (8*I)*a^5*m*r^2*w + (8*I)*a^3*cM^2*m*r^2*w - 
      32*a^4*cM*m^2*r^2*w + (16*I)*a^5*m^3*r^2*w + (8*I)*a^3*cM^2*m^3*r^2*w - 
      20*a^4*cM*m^4*r^2*w + (8*I)*a^5*m^5*r^2*w + 56*a^4*r^3*w + 
      96*a^2*cM^2*r^3*w + (16*I)*a^3*cM*m*r^3*w + 8*a^4*m^2*r^3*w + 
      56*a^2*cM^2*m^2*r^3*w - (24*I)*a^3*cM*m^3*r^3*w - 124*a^2*cM*r^4*w - 
      (12*I)*a^3*m*r^4*w - (80*I)*a*cM^2*m*r^4*w - 52*a^2*cM*m^2*r^4*w + 
      (12*I)*a^3*m^3*r^4*w + 40*a^2*r^5*w + 24*cM^2*r^5*w + 
      (84*I)*a*cM*m*r^5*w + 16*a^2*m^2*r^5*w - 28*cM*r^6*w - 
      (20*I)*a*m*r^6*w + 8*r^7*w + 4*a^6*cM*sss*w - (4*I)*a^5*cM^2*m*sss*w + 
      12*a^6*cM*m^2*sss*w - 16*a^6*r*sss*w - 8*a^4*cM^2*r*sss*w - 
      (2*I)*a^5*cM*m*r*sss*w - 2*a^6*m^2*r*sss*w - 12*a^4*cM^2*m^2*r*sss*w + 
      72*a^4*cM*r^2*sss*w - (12*I)*a^5*m*r^2*sss*w + (4*I)*a^3*cM^2*m*r^2*sss*
       w + 32*a^4*cM*m^2*r^2*sss*w - (12*I)*a^5*m^3*r^2*sss*w - 
      32*a^4*r^3*sss*w - 72*a^2*cM^2*r^3*sss*w - (12*I)*a^3*cM*m*r^3*sss*w - 
      4*a^4*m^2*r^3*sss*w - 28*a^2*cM^2*m^2*r^3*sss*w + 
      (16*I)*a^3*cM*m^3*r^3*sss*w + 68*a^2*cM*r^4*sss*w + 
      (2*I)*a^3*m*r^4*sss*w + (72*I)*a*cM^2*m*r^4*sss*w + 
      34*a^2*cM*m^2*r^4*sss*w - (6*I)*a^3*m^3*r^4*sss*w - 16*a^2*r^5*sss*w - 
      (62*I)*a*cM*m*r^5*sss*w - 8*a^2*m^2*r^5*sss*w + (14*I)*a*m*r^6*sss*w - 
      a^6*cM*sss^2*w + 2*a^6*r*sss^2*w + 2*a^4*cM^2*r*sss^2*w - 
      11*a^4*cM*r^2*sss^2*w + (4*I)*a^5*m*r^2*sss^2*w + 2*a^4*r^3*sss^2*w + 
      12*a^2*cM^2*r^3*sss^2*w - (8*I)*a^3*cM*m*r^3*sss^2*w - 
      3*a^2*cM*r^4*sss^2*w + (2*I)*a^3*m*r^4*sss^2*w - 2*a^2*r^5*sss^2*w - 
      6*cM^2*r^5*sss^2*w + (4*I)*a*cM*m*r^5*sss^2*w + 7*cM*r^6*sss^2*w - 
      (2*I)*a*m*r^6*sss^2*w - 2*r^7*sss^2*w - (4*I)*a^6*cM^2*w^2 + 
      24*a^7*cM*m*w^2 - (24*I)*a^6*cM^2*m^2*w^2 + 40*a^7*cM*m^3*w^2 + 
      (8*I)*a^6*cM*r*w^2 - 8*a^7*m*r*w^2 - 24*a^5*cM^2*m*r*w^2 - 
      (32*I)*a^6*r^2*w^2 - (12*I)*a^4*cM^2*r^2*w^2 + 64*a^5*cM*m*r^2*w^2 - 
      (80*I)*a^6*m^2*r^2*w^2 - (24*I)*a^4*cM^2*m^2*r^2*w^2 + 
      80*a^5*cM*m^3*r^2*w^2 - (40*I)*a^6*m^4*r^2*w^2 + 
      (88*I)*a^4*cM*r^3*w^2 - 56*a^5*m*r^3*w^2 - 112*a^3*cM^2*m*r^3*w^2 + 
      (88*I)*a^4*cM*m^2*r^3*w^2 - 16*a^5*m^3*r^3*w^2 - (72*I)*a^4*r^4*w^2 - 
      (28*I)*a^2*cM^2*r^4*w^2 + 140*a^3*cM*m*r^4*w^2 - 
      (84*I)*a^4*m^2*r^4*w^2 + (68*I)*a^2*cM^2*m^2*r^4*w^2 + 
      76*a^3*cM*m^3*r^4*w^2 - (16*I)*a^4*m^4*r^4*w^2 + 
      (112*I)*a^2*cM*r^5*w^2 - 52*a^3*m*r^5*w^2 + 48*a*cM^2*m*r^5*w^2 - 
      (72*I)*a^2*cM*m^2*r^5*w^2 - 28*a^3*m^3*r^5*w^2 - (48*I)*a^2*r^6*w^2 - 
      (36*I)*cM^2*r^6*w^2 - 20*a*cM*m*r^6*w^2 + (8*I)*a^2*m^2*r^6*w^2 + 
      (32*I)*cM*r^7*w^2 - 4*a*m*r^7*w^2 - (8*I)*r^8*w^2 + 
      (2*I)*a^6*cM^2*sss*w^2 - 12*a^7*cM*m*sss*w^2 + (4*I)*a^6*cM*r*sss*w^2 + 
      4*a^7*m*r*sss*w^2 + 12*a^5*cM^2*m*r*sss*w^2 + (24*I)*a^6*r^2*sss*w^2 - 
      (6*I)*a^4*cM^2*r^2*sss*w^2 - 52*a^5*cM*m*r^2*sss*w^2 + 
      (36*I)*a^6*m^2*r^2*sss*w^2 - (28*I)*a^4*cM*r^3*sss*w^2 + 
      16*a^5*m*r^3*sss*w^2 + 56*a^3*cM^2*m*r^3*sss*w^2 - 
      (48*I)*a^4*cM*m^2*r^3*sss*w^2 + (48*I)*a^4*r^4*sss*w^2 - 
      (34*I)*a^2*cM^2*r^4*sss*w^2 - 70*a^3*cM*m*r^4*sss*w^2 + 
      (30*I)*a^4*m^2*r^4*sss*w^2 - (24*I)*a^2*cM*r^5*sss*w^2 + 
      2*a^3*m*r^5*sss*w^2 - 24*a*cM^2*m*r^5*sss*w^2 + 
      (24*I)*a^2*r^6*sss*w^2 - (18*I)*cM^2*r^6*sss*w^2 + 
      30*a*cM*m*r^6*sss*w^2 - (6*I)*a^2*m^2*r^6*sss*w^2 + 
      (8*I)*cM*r^7*sss*w^2 - 10*a*m*r^7*sss*w^2 - (4*I)*a^6*r^2*sss^2*w^2 + 
      (8*I)*a^4*cM*r^3*sss^2*w^2 - (6*I)*a^4*r^4*sss^2*w^2 + 
      (4*I)*a^2*cM*r^5*sss^2*w^2 - (4*I)*cM*r^7*sss^2*w^2 + 
      (2*I)*r^8*sss^2*w^2 - 8*a^8*cM*w^3 + (16*I)*a^7*cM^2*m*w^3 - 
      40*a^8*cM*m^2*w^3 + 4*a^8*r*w^3 + 8*a^6*cM^2*r*w^3 + 
      (8*I)*a^7*cM*m*r*w^3 - 32*a^6*cM*r^2*w^3 + (112*I)*a^7*m*r^2*w^3 + 
      (24*I)*a^5*cM^2*m*r^2*w^3 - 120*a^6*cM*m^2*r^2*w^3 + 
      (80*I)*a^7*m^3*r^2*w^3 + 48*a^6*r^3*w^3 + 56*a^4*cM^2*r^3*w^3 - 
      (104*I)*a^5*cM*m*r^3*w^3 + 48*a^6*m^2*r^3*w^3 - 88*a^4*cM*r^4*w^3 + 
      (148*I)*a^5*m*r^4*w^3 - (136*I)*a^3*cM^2*m*r^4*w^3 - 
      228*a^4*cM*m^2*r^4*w^3 + (64*I)*a^5*m^3*r^4*w^3 + 96*a^4*r^5*w^3 - 
      48*a^2*cM^2*r^5*w^3 + (148*I)*a^3*cM*m*r^5*w^3 + 72*a^4*m^2*r^5*w^3 - 
      88*a^2*cM*r^6*w^3 + (20*I)*a^3*m*r^6*w^3 - (72*I)*a*cM^2*m*r^6*w^3 - 
      12*a^2*cM*m^2*r^6*w^3 + 64*a^2*r^7*w^3 + (92*I)*a*cM*m*r^7*w^3 + 
      8*a^2*m^2*r^7*w^3 - 24*cM*r^8*w^3 - (16*I)*a*m*r^8*w^3 + 12*r^9*w^3 + 
      4*a^8*cM*sss*w^3 - 2*a^8*r*sss*w^3 - 4*a^6*cM^2*r*sss*w^3 + 
      24*a^6*cM*r^2*sss*w^3 - (36*I)*a^7*m*r^2*sss*w^3 - 12*a^6*r^3*sss*w^3 - 
      28*a^4*cM^2*r^3*sss*w^3 + (48*I)*a^5*cM*m*r^3*sss*w^3 + 
      36*a^4*cM*r^4*sss*w^3 - (42*I)*a^5*m*r^4*sss*w^3 - 12*a^4*r^5*sss*w^3 + 
      24*a^2*cM^2*r^5*sss*w^3 + 4*a^2*cM*r^6*sss*w^3 + 
      (8*I)*a^3*m*r^6*sss*w^3 + 4*a^2*r^7*sss*w^3 - (16*I)*a*cM*m*r^7*sss*
       w^3 - 12*cM*r^8*sss*w^3 + (14*I)*a*m*r^8*sss*w^3 + 6*r^9*sss*w^3 - 
      (4*I)*a^8*cM^2*w^4 + 20*a^9*cM*m*w^4 - (4*I)*a^8*cM*r*w^4 - 
      (48*I)*a^8*r^2*w^4 - (8*I)*a^6*cM^2*r^2*w^4 + 80*a^7*cM*m*r^2*w^4 - 
      (80*I)*a^8*m^2*r^2*w^4 + (40*I)*a^6*cM*r^3*w^4 - 48*a^7*m*r^3*w^4 - 
      (76*I)*a^6*r^4*w^4 + (68*I)*a^4*cM^2*r^4*w^4 + 228*a^5*cM*m*r^4*w^4 - 
      (96*I)*a^6*m^2*r^4*w^4 - (76*I)*a^4*cM*r^5*w^4 - 60*a^5*m*r^5*w^4 - 
      (12*I)*a^4*r^6*w^4 + (72*I)*a^2*cM^2*r^6*w^4 + 24*a^3*cM*m*r^6*w^4 - 
      (120*I)*a^2*cM*r^7*w^4 + 8*a^3*m*r^7*w^4 + (12*I)*a^2*r^8*w^4 - 
      48*a*cM*m*r^8*w^4 + (16*I)*a^2*m^2*r^8*w^4 + 20*a*m*r^9*w^4 - 
      (4*I)*r^10*w^4 + (12*I)*a^8*r^2*sss*w^4 - (16*I)*a^6*cM*r^3*sss*w^4 + 
      (18*I)*a^6*r^4*sss*w^4 - (2*I)*a^4*r^6*sss*w^4 + 
      (16*I)*a^2*cM*r^7*sss*w^4 - (10*I)*a^2*r^8*sss*w^4 - 
      (2*I)*r^10*sss*w^4 - 4*a^10*cM*w^5 - 20*a^8*cM*r^2*w^5 + 
      (40*I)*a^9*m*r^2*w^5 + 16*a^8*r^3*w^5 - 76*a^6*cM*r^4*w^5 + 
      (64*I)*a^7*m*r^4*w^5 + 16*a^6*r^5*w^5 - 12*a^4*cM*r^6*w^5 - 
      16*a^4*r^7*w^5 + 48*a^2*cM*r^8*w^5 - (32*I)*a^3*m*r^8*w^5 - 
      16*a^2*r^9*w^5 - (8*I)*a*m*r^10*w^5 - (8*I)*a^10*r^2*w^6 - 
      (16*I)*a^8*r^4*w^6 + (16*I)*a^4*r^8*w^6 + (8*I)*a^2*r^10*w^6)*fR4[r])/
    (18*cM*(-a^2 + 2*cM*r - r^2)^3*w^3) - 
   ((4*a^3*cM^2*m + (4*I)*a^4*cM*m^2 + 4*a^3*cM^2*m^3 + (4*I)*a^4*cM*m^4 - 
      4*a^3*cM*m*r - 4*a^3*cM*m^3*r - 4*a*cM^2*m*r^2 - (4*I)*a^2*cM*m^2*r^2 + 
      4*a*cM*m*r^3 - 2*a^3*cM^2*m*sss - (2*I)*a^4*cM*m^2*sss + 
      2*a^3*cM*m*r*sss - 2*a*cM^2*m*r^2*sss - (2*I)*a^2*cM*m^2*r^2*sss + 
      2*a*cM*m*r^3*sss - 4*a^6*w - 4*a^4*cM^2*w - (8*I)*a^5*cM*m*w - 
      12*a^4*cM^2*m^2*w - (16*I)*a^5*cM*m^3*w + 36*a^4*cM*r*w + 
      16*a^4*cM*m^2*r*w - 28*a^4*r^2*w - 48*a^2*cM^2*r^2*w + 
      (16*I)*a^3*cM*m*r^2*w - 8*a^4*m^2*r^2*w - 28*a^2*cM^2*m^2*r^2*w - 
      (16*I)*a^3*cM*m^3*r^2*w - 8*a^4*m^4*r^2*w + 80*a^2*cM*r^3*w - 
      (8*I)*a^3*m*r^3*w + 16*a^2*cM*m^2*r^3*w - 28*a^2*r^4*w - 
      12*cM^2*r^4*w - (4*I)*a*cM*m*r^4*w - 4*a^2*m^2*r^4*w + 12*cM*r^5*w + 
      (4*I)*a*m*r^5*w - 4*r^6*w + 2*a^6*sss*w + 2*a^4*cM^2*sss*w + 
      (4*I)*a^5*cM*m*sss*w - 10*a^4*cM*r*sss*w + 18*a^4*r^2*sss*w + 
      12*a^2*cM^2*r^2*sss*w + (4*I)*a^3*cM*m*r^2*sss*w + 
      8*a^4*m^2*r^2*sss*w - 36*a^2*cM*r^3*sss*w + (4*I)*a^3*m*r^3*sss*w - 
      8*a^2*cM*m^2*r^3*sss*w + 16*a^2*r^4*sss*w - 6*cM^2*r^4*sss*w + 
      (6*I)*a*cM*m*r^4*sss*w + 2*a^2*m^2*r^4*sss*w + 2*cM*r^5*sss*w - 
      (2*I)*a*m*r^5*sss*w - 2*a^4*r^2*sss^2*w + 4*a^2*cM*r^3*sss^2*w - 
      a^2*r^4*sss^2*w - 2*cM*r^5*sss^2*w + r^6*sss^2*w + (4*I)*a^6*cM*w^2 + 
      12*a^5*cM^2*m*w^2 + (24*I)*a^6*cM*m^2*w^2 - 20*a^5*cM*m*r*w^2 - 
      (12*I)*a^4*cM*r^2*w^2 + 36*a^5*m*r^2*w^2 + 56*a^3*cM^2*m*r^2*w^2 + 
      (48*I)*a^4*cM*m^2*r^2*w^2 + 32*a^5*m^3*r^2*w^2 - 56*a^3*cM*m*r^3*w^2 + 
      (8*I)*a^4*m^2*r^3*w^2 + (8*I)*a^2*cM*r^4*w^2 + 48*a^3*m*r^4*w^2 - 
      24*a*cM^2*m*r^4*w^2 + (12*I)*a^2*cM*m^2*r^4*w^2 + 8*a^3*m^3*r^4*w^2 + 
      28*a*cM*m*r^5*w^2 - (4*I)*a^2*m^2*r^5*w^2 - (2*I)*a^6*cM*sss*w^2 - 
      (2*I)*a^4*cM*r^2*sss*w^2 - 16*a^5*m*r^2*sss*w^2 + 
      16*a^3*cM*m*r^3*sss*w^2 - (12*I)*a^2*cM*r^4*sss*w^2 - 
      8*a^3*m*r^4*sss*w^2 - 8*a*cM*m*r^5*sss*w^2 + 8*a*m*r^6*sss*w^2 - 
      4*a^6*cM^2*w^3 - (16*I)*a^7*cM*m*w^3 + 8*a^6*cM*r*w^3 - 
      28*a^6*r^2*w^3 - 28*a^4*cM^2*r^2*w^3 - (48*I)*a^5*cM*m*r^2*w^3 - 
      48*a^6*m^2*r^2*w^3 + 40*a^4*cM*r^3*w^3 - (16*I)*a^5*m*r^3*w^3 - 
      40*a^4*r^4*w^3 + 24*a^2*cM^2*r^4*w^3 - (24*I)*a^3*cM*m*r^4*w^3 - 
      24*a^4*m^2*r^4*w^3 - 32*a^2*cM*r^5*w^3 + (4*I)*a^3*m*r^5*w^3 - 
      16*a^2*r^6*w^3 + 8*a^2*m^2*r^6*w^3 + (4*I)*a*m*r^7*w^3 - 4*r^8*w^3 + 
      8*a^6*r^2*sss*w^3 - 8*a^4*cM*r^3*sss*w^3 + 6*a^4*r^4*sss*w^3 + 
      8*a^2*cM*r^5*sss*w^3 - 4*a^2*r^6*sss*w^3 - 2*r^8*sss*w^3 + 
      (4*I)*a^8*cM*w^4 + (16*I)*a^6*cM*r^2*w^4 + 32*a^7*m*r^2*w^4 + 
      (8*I)*a^6*r^3*w^4 + (12*I)*a^4*cM*r^4*w^4 + 24*a^5*m*r^4*w^4 - 
      16*a^3*m*r^6*w^4 - (8*I)*a^2*r^7*w^4 - 8*a*m*r^8*w^4 - 8*a^8*r^2*w^5 - 
      8*a^6*r^4*w^5 + 8*a^4*r^6*w^5 + 8*a^2*r^8*w^5)*Derivative[1][fR4][r])/
    (18*cM*(-a^2 + 2*cM*r - r^2)^2*w^3), 
 f02f12b[r] -> ((2*a^5*cM*m^2 - (2*I)*a^4*cM^2*m^3 + 2*a^5*cM*m^4 - 
      4*a^3*cM^2*m^2*r + (2*I)*a^4*cM*m^3*r + 4*a^3*cM*m^2*r^2 - 
      (2*I)*a^2*cM^2*m^3*r^2 + 2*a^3*cM*m^4*r^2 - 4*a*cM^2*m^2*r^3 + 
      (2*I)*a^2*cM*m^3*r^3 + 2*a*cM*m^2*r^4 - a^5*cM*m^2*sss + 
      2*a^3*cM^2*m^2*r*sss - 2*a^3*cM*m^2*r^2*sss + 2*a*cM^2*m^2*r^3*sss - 
      a*cM*m^2*r^4*sss - (2*I)*a^7*w - 4*a^6*cM*m*w + (6*I)*a^5*cM^2*m^2*w - 
      8*a^6*cM*m^3*w + (8*I)*a^5*cM*r*w + 8*a^4*cM^2*m*r*w - 
      (2*I)*a^5*cM*m^2*r*w - (12*I)*a^5*r^2*w - (8*I)*a^3*cM^2*r^2*w - 
      20*a^4*cM*m*r^2*w + (4*I)*a^5*m^2*r^2*w + (8*I)*a^3*cM^2*m^2*r^2*w - 
      16*a^4*cM*m^3*r^2*w + (4*I)*a^5*m^4*r^2*w + (40*I)*a^3*cM*r^3*w + 
      8*a^4*m*r^3*w + 32*a^2*cM^2*m*r^3*w - (16*I)*a^3*cM*m^2*r^3*w - 
      (18*I)*a^3*r^4*w - (32*I)*a*cM^2*r^4*w - 26*a^2*cM*m*r^4*w + 
      (6*I)*a^3*m^2*r^4*w - (16*I)*a*cM^2*m^2*r^4*w - 4*a^2*cM*m^3*r^4*w - 
      (2*I)*a^3*m^4*r^4*w + (32*I)*a*cM*r^5*w + 4*a^2*m*r^5*w - 
      12*cM^2*m*r^5*w + (14*I)*a*cM*m^2*r^5*w - (8*I)*a*r^6*w + 
      14*cM*m*r^6*w - (4*I)*a*m^2*r^6*w - 4*m*r^7*w + I*a^7*sss*w + 
      2*a^6*cM*m*sss*w - (4*I)*a^5*cM*r*sss*w - 4*a^4*cM^2*m*r*sss*w + 
      (6*I)*a^5*r^2*sss*w + (4*I)*a^3*cM^2*r^2*sss*w + 
      10*a^4*cM*m*r^2*sss*w - (4*I)*a^5*m^2*r^2*sss*w - 
      (20*I)*a^3*cM*r^3*sss*w - 4*a^4*m*r^3*sss*w - 16*a^2*cM^2*m*r^3*sss*w + 
      (8*I)*a^3*cM*m^2*r^3*sss*w + (9*I)*a^3*r^4*sss*w + 
      (16*I)*a*cM^2*r^4*sss*w + 13*a^2*cM*m*r^4*sss*w - 
      (2*I)*a^3*m^2*r^4*sss*w - (16*I)*a*cM*r^5*sss*w - 2*a^2*m*r^5*sss*w + 
      6*cM^2*m*r^5*sss*w - (4*I)*a*cM*m^2*r^5*sss*w + (4*I)*a*r^6*sss*w - 
      7*cM*m*r^6*sss*w + (2*I)*a*m^2*r^6*sss*w + 2*m*r^7*sss*w + 
      2*a^7*cM*w^2 - (6*I)*a^6*cM^2*m*w^2 + 12*a^7*cM*m^2*w^2 - 
      4*a^5*cM^2*r*w^2 - (2*I)*a^6*cM*m*r*w^2 + 16*a^5*cM*r^2*w^2 - 
      (18*I)*a^6*m*r^2*w^2 - (10*I)*a^4*cM^2*m*r^2*w^2 + 
      36*a^5*cM*m^2*r^2*w^2 - (16*I)*a^6*m^3*r^2*w^2 - 28*a^3*cM^2*r^3*w^2 + 
      (30*I)*a^4*cM*m*r^3*w^2 - 8*a^5*m^2*r^3*w^2 + 2*a^3*cM*r^4*w^2 - 
      (4*I)*a^4*m*r^4*w^2 + (50*I)*a^2*cM^2*m*r^4*w^2 + 
      46*a^3*cM*m^2*r^4*w^2 - (2*I)*a^4*m^3*r^4*w^2 + 24*a*cM^2*r^5*w^2 - 
      (64*I)*a^2*cM*m*r^5*w^2 - 10*a^3*m^2*r^5*w^2 - 12*a*cM*r^6*w^2 + 
      (18*I)*a^2*m*r^6*w^2 + (18*I)*cM^2*m*r^6*w^2 - 10*a*cM*m^2*r^6*w^2 + 
      (6*I)*a^2*m^3*r^6*w^2 - (16*I)*cM*m*r^7*w^2 + 6*a*m^2*r^7*w^2 + 
      (4*I)*m*r^8*w^2 - a^7*cM*sss*w^2 + 2*a^5*cM^2*r*sss*w^2 - 
      8*a^5*cM*r^2*sss*w^2 + (8*I)*a^6*m*r^2*sss*w^2 + 
      14*a^3*cM^2*r^3*sss*w^2 - (16*I)*a^4*cM*m*r^3*sss*w^2 - 
      a^3*cM*r^4*sss*w^2 + (6*I)*a^4*m*r^4*sss*w^2 - 12*a*cM^2*r^5*sss*w^2 + 
      (4*I)*a^2*cM*m*r^5*sss*w^2 + 6*a*cM*r^6*sss*w^2 - 
      (4*I)*a^2*m*r^6*sss*w^2 + (4*I)*cM*m*r^7*sss*w^2 - 
      (2*I)*m*r^8*sss*w^2 + (2*I)*a^7*cM^2*w^3 - 8*a^8*cM*m*w^3 + 
      (2*I)*a^7*cM*r*w^3 + (14*I)*a^7*r^2*w^3 + (4*I)*a^5*cM^2*r^2*w^3 - 
      32*a^6*cM*m*r^2*w^3 + (24*I)*a^7*m^2*r^2*w^3 - (16*I)*a^5*cM*r^3*w^3 + 
      16*a^6*m*r^3*w^3 + (8*I)*a^5*r^4*w^3 - (34*I)*a^3*cM^2*r^4*w^3 - 
      80*a^4*cM*m*r^4*w^3 + (18*I)*a^5*m^2*r^4*w^3 + (42*I)*a^3*cM*r^5*w^3 + 
      18*a^4*m*r^5*w^3 - (26*I)*a^3*r^6*w^3 - (36*I)*a*cM^2*r^6*w^3 + 
      4*a^2*cM*m*r^6*w^3 - (12*I)*a^3*m^2*r^6*w^3 + (60*I)*a*cM*r^7*w^3 - 
      4*a^2*m*r^7*w^3 - (20*I)*a*r^8*w^3 + 12*cM*m*r^8*w^3 - 
      (6*I)*a*m^2*r^8*w^3 - 6*m*r^9*w^3 - (4*I)*a^7*r^2*sss*w^3 + 
      (8*I)*a^5*cM*r^3*sss*w^3 - (4*I)*a^5*r^4*sss*w^3 + 
      (4*I)*a^3*r^6*sss*w^3 - (8*I)*a*cM*r^7*sss*w^3 + (4*I)*a*r^8*sss*w^3 + 
      2*a^9*cM*w^4 + 10*a^7*cM*r^2*w^4 - (16*I)*a^8*m*r^2*w^4 - 
      8*a^7*r^3*w^4 + 38*a^5*cM*r^4*w^4 - (22*I)*a^6*m*r^4*w^4 - 
      8*a^5*r^5*w^4 + 6*a^3*cM*r^6*w^4 + (6*I)*a^4*m*r^6*w^4 + 
      8*a^3*r^7*w^4 - 24*a*cM*r^8*w^4 + (14*I)*a^2*m*r^8*w^4 + 8*a*r^9*w^4 + 
      (2*I)*m*r^10*w^4 + (4*I)*a^9*r^2*w^5 + (8*I)*a^7*r^4*w^5 - 
      (8*I)*a^3*r^8*w^5 - (4*I)*a*r^10*w^5)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^3*w^3) + 
   ((2*a^3*cM^2*m^2 + (2*I)*a^4*cM*m^3 - 2*a^3*cM*m^2*r + 2*a*cM^2*m^2*r^2 + 
      (2*I)*a^2*cM*m^3*r^2 - 2*a*cM*m^2*r^3 - 4*a^4*cM^2*m*w - 
      (6*I)*a^5*cM*m^2*w - (2*I)*a^5*r*w + 6*a^4*cM*m*r*w + 
      (4*I)*a^3*cM*r^2*w - 16*a^2*cM^2*m*r^2*w - (12*I)*a^3*cM*m^2*r^2*w - 
      4*a^4*m^3*r^2*w + (2*I)*a^3*r^3*w + 16*a^2*cM*m*r^3*w - 
      (8*I)*a*cM*r^4*w - 4*a^2*m*r^4*w + 6*cM^2*m*r^4*w - 
      (2*I)*a*cM*m^2*r^4*w + 2*a^2*m^3*r^4*w + (4*I)*a*r^5*w - 6*cM*m*r^5*w + 
      2*m*r^6*w + I*a^5*r*sss*w - (2*I)*a^3*cM*r^2*sss*w + 
      2*a^4*m*r^2*sss*w - I*a^3*r^3*sss*w - 4*a^2*cM*m*r^3*sss*w + 
      (4*I)*a*cM*r^4*sss*w + a^2*m*r^4*sss*w - (2*I)*a*r^5*sss*w + 
      2*cM*m*r^5*sss*w - m*r^6*sss*w + 2*a^5*cM^2*w^2 + (6*I)*a^6*cM*m*w^2 - 
      4*a^5*cM*r*w^2 + 4*a^5*r^2*w^2 + 14*a^3*cM^2*r^2*w^2 + 
      (18*I)*a^4*cM*m*r^2*w^2 + 12*a^5*m^2*r^2*w^2 - 16*a^3*cM*r^3*w^2 + 
      (4*I)*a^4*m*r^3*w^2 - 12*a*cM^2*r^4*w^2 + (8*I)*a^2*cM*m*r^4*w^2 + 
      16*a*cM*r^5*w^2 - (4*I)*a^2*m*r^5*w^2 - 4*a*r^6*w^2 - 4*a*m^2*r^6*w^2 - 
      2*a^5*r^2*sss*w^2 + 4*a^3*cM*r^3*sss*w^2 - 4*a*cM*r^5*sss*w^2 + 
      2*a*r^6*sss*w^2 - (2*I)*a^7*cM*w^3 - (8*I)*a^5*cM*r^2*w^3 - 
      12*a^6*m*r^2*w^3 - (4*I)*a^5*r^3*w^3 - (6*I)*a^3*cM*r^4*w^3 - 
      6*a^4*m*r^4*w^3 + 8*a^2*m*r^6*w^3 + (4*I)*a*r^7*w^3 + 2*m*r^8*w^3 + 
      4*a^7*r^2*w^4 + 4*a^5*r^4*w^4 - 4*a^3*r^6*w^4 - 4*a*r^8*w^4)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)^2*w^3), 
 f02f13a[r] -> ((12*a^3*cM*m^2*r - (12*I)*a^2*cM^2*m^3*r + 12*a^3*cM*m^4*r - 
      24*a*cM^2*m^2*r^2 + (12*I)*a^2*cM*m^3*r^2 + 12*a*cM*m^2*r^3 - 
      6*a^3*cM*m^2*r*sss + 12*a*cM^2*m^2*r^2*sss - 6*a*cM*m^2*r^3*sss + 
      (2*I)*a^5*cM*m^2*w - (12*I)*a^5*r*w - 8*a^4*cM*m*r*w - 
      (2*I)*a^5*m^2*r*w + (16*I)*a^3*cM^2*m^2*r*w - 34*a^4*cM*m^3*r*w + 
      (40*I)*a^3*cM*r^2*w - 4*a^4*m*r^2*w + 8*a^2*cM^2*m*r^2*w + 
      (28*I)*a^3*cM*m^2*r^2*w - 8*a^4*m^3*r^2*w - 4*a^4*m^5*r^2*w - 
      (12*I)*a^3*r^3*w - (32*I)*a*cM^2*r^3*w + 20*a^2*cM*m*r^3*w - 
      (60*I)*a*cM^2*m^2*r^3*w - 30*a^2*cM*m^3*r^3*w + (16*I)*a*cM*r^4*w - 
      18*a^2*m*r^4*w + (18*I)*a*cM*m^2*r^4*w + 4*cM*m*r^5*w + 
      (2*I)*a*m^2*r^5*w - 2*m*r^6*w + (8*I)*a^5*r*sss*w + 
      4*a^4*cM*m*r*sss*w + I*a^5*m^2*r*sss*w - (24*I)*a^3*cM*r^2*sss*w + 
      6*a^4*m*r^2*sss*w - 4*a^2*cM^2*m*r^2*sss*w - (2*I)*a^3*cM*m^2*r^2*sss*
       w + 6*a^4*m^3*r^2*sss*w + (4*I)*a^3*r^3*sss*w + 
      (16*I)*a*cM^2*r^3*sss*w - 18*a^2*cM*m*r^3*sss*w - 
      4*a^2*cM*m^3*r^3*sss*w + 11*a^2*m*r^4*sss*w - (4*I)*a*r^5*sss*w + 
      2*cM*m*r^5*sss*w - I*a*m^2*r^5*sss*w - m*r^6*sss*w - I*a^5*r*sss^2*w + 
      (2*I)*a^3*cM*r^2*sss^2*w - 2*a^4*m*r^2*sss^2*w + I*a^3*r^3*sss^2*w + 
      4*a^2*cM*m*r^3*sss^2*w - (4*I)*a*cM*r^4*sss^2*w - a^2*m*r^4*sss^2*w + 
      (2*I)*a*r^5*sss^2*w - 2*cM*m*r^5*sss^2*w + m*r^6*sss^2*w - 
      (4*I)*a^6*cM*m*w^2 - 4*a^5*cM*r*w^2 + (4*I)*a^6*m*r*w^2 + 
      (4*I)*a^4*cM^2*m*r*w^2 + 30*a^5*cM*m^2*r*w^2 + 16*a^5*r^2*w^2 + 
      16*a^3*cM^2*r^2*w^2 - (48*I)*a^4*cM*m*r^2*w^2 + 40*a^5*m^2*r^2*w^2 + 
      20*a^5*m^4*r^2*w^2 - 52*a^3*cM*r^3*w^2 - (28*I)*a^4*m*r^3*w^2 + 
      (44*I)*a^2*cM^2*m*r^3*w^2 + 32*a^3*cM*m^2*r^3*w^2 - 
      (4*I)*a^4*m^3*r^3*w^2 - 8*a^3*r^4*w^2 + (46*I)*a^2*cM*m*r^4*w^2 + 
      14*a^3*m^2*r^4*w^2 + (18*I)*a^2*cM*m^3*r^4*w^2 + 2*a^3*m^4*r^4*w^2 + 
      56*a*cM*r^5*w^2 - (50*I)*a^2*m*r^5*w^2 + (24*I)*cM^2*m*r^5*w^2 + 
      56*a*cM*m^2*r^5*w^2 - (16*I)*a^2*m^3*r^5*w^2 - 24*a*r^6*w^2 - 
      (6*I)*cM*m*r^6*w^2 - 16*a*m^2*r^6*w^2 - (2*I)*m*r^7*w^2 + 
      2*a^5*cM*r*sss*w^2 - (2*I)*a^6*m*r*sss*w^2 - 12*a^5*r^2*sss*w^2 - 
      8*a^3*cM^2*r^2*sss*w^2 + (4*I)*a^4*cM*m*r^2*sss*w^2 - 
      18*a^5*m^2*r^2*sss*w^2 + 34*a^3*cM*r^3*sss*w^2 + 
      (8*I)*a^4*m*r^3*sss*w^2 + 12*a^3*cM*m^2*r^3*sss*w^2 + 
      4*a^3*r^4*sss*w^2 - (22*I)*a^2*cM*m*r^4*sss*w^2 - 
      3*a^3*m^2*r^4*sss*w^2 - 36*a*cM*r^5*sss*w^2 + (13*I)*a^2*m*r^5*sss*
       w^2 - 6*a*cM*m^2*r^5*sss*w^2 + 16*a*r^6*sss*w^2 + 
      (12*I)*cM*m*r^6*sss*w^2 + 7*a*m^2*r^6*sss*w^2 - (5*I)*m*r^7*sss*w^2 + 
      2*a^5*r^2*sss^2*w^2 - 4*a^3*cM*r^3*sss^2*w^2 + 4*a*cM*r^5*sss^2*w^2 - 
      2*a*r^6*sss^2*w^2 + (2*I)*a^7*cM*w^3 - (2*I)*a^7*r*w^3 - 
      (8*I)*a^5*cM^2*r*w^3 - 6*a^6*cM*m*r*w^3 + (8*I)*a^5*cM*r^2*w^3 - 
      56*a^6*m*r^2*w^3 - 40*a^6*m^3*r^2*w^3 + (28*I)*a^5*r^3*w^3 + 
      (16*I)*a^3*cM^2*r^3*w^3 + 26*a^4*cM*m*r^3*w^3 + 
      (12*I)*a^5*m^2*r^3*w^3 - (50*I)*a^3*cM*r^4*w^3 - 36*a^4*m*r^4*w^3 - 
      (54*I)*a^3*cM*m^2*r^4*w^3 - 8*a^4*m^3*r^4*w^3 + (30*I)*a^3*r^5*w^3 - 
      (48*I)*a*cM^2*r^5*w^3 - 86*a^2*cM*m*r^5*w^3 + (24*I)*a^3*m^2*r^5*w^3 + 
      (40*I)*a*cM*r^6*w^3 + 26*a^2*m*r^6*w^3 + (42*I)*a*cM*m^2*r^6*w^3 + 
      8*a^2*m^3*r^6*w^3 - 18*cM*m*r^7*w^3 - (12*I)*a*m^2*r^7*w^3 + 
      6*m*r^8*w^3 + I*a^7*r*sss*w^3 - (2*I)*a^5*cM*r^2*sss*w^3 + 
      18*a^6*m*r^2*sss*w^3 - (8*I)*a^5*r^3*sss*w^3 - 
      12*a^4*cM*m*r^3*sss*w^3 + (22*I)*a^3*cM*r^4*sss*w^3 + 
      6*a^4*m*r^4*sss*w^3 - (3*I)*a^3*r^5*sss*w^3 + 12*a^2*cM*m*r^5*sss*w^3 - 
      (24*I)*a*cM*r^6*sss*w^3 - 14*a^2*m*r^6*sss*w^3 + (6*I)*a*r^7*sss*w^3 - 
      2*m*r^8*sss*w^3 - 2*a^7*cM*r*w^4 + 24*a^7*r^2*w^4 + 
      40*a^7*m^2*r^2*w^4 - 28*a^5*cM*r^3*w^4 - (12*I)*a^6*m*r^3*w^4 + 
      22*a^5*r^4*w^4 + (54*I)*a^4*cM*m*r^4*w^4 + 12*a^5*m^2*r^4*w^4 + 
      30*a^3*cM*r^5*w^4 - 18*a^3*r^6*w^4 - (84*I)*a^2*cM*m*r^6*w^4 - 
      24*a^3*m^2*r^6*w^4 + 36*a*cM*r^7*w^4 + (20*I)*a^2*m*r^7*w^4 - 
      16*a*r^8*w^4 - 6*a*m^2*r^8*w^4 - (2*I)*m*r^9*w^4 - 6*a^7*r^2*sss*w^4 + 
      4*a^5*cM*r^3*sss*w^4 - 3*a^5*r^4*sss*w^4 - 6*a^3*cM*r^5*sss*w^4 + 
      7*a^3*r^6*sss*w^4 + 4*a*r^8*sss*w^4 - 20*a^8*m*r^2*w^5 + 
      (4*I)*a^7*r^3*w^5 - (18*I)*a^5*cM*r^4*w^5 - 8*a^6*m*r^4*w^5 - 
      (8*I)*a^5*r^5*w^5 + (42*I)*a^3*cM*r^6*w^5 + 24*a^4*m*r^6*w^5 - 
      (8*I)*a^3*r^7*w^5 + 12*a^2*m*r^8*w^5 + (4*I)*a*r^9*w^5 + 
      4*a^9*r^2*w^6 + 2*a^7*r^4*w^6 - 8*a^5*r^6*w^6 - 6*a^3*r^8*w^6)*fR4[r])/
    (9*cM*(-a^2 + 2*cM*r - r^2)^2*w^3) + 
   ((-12*a*cM^2*m^2*r - (12*I)*a^2*cM*m^3*r + 12*a*cM*m^2*r^2 - (2*I)*a^5*w + 
      2*a^4*cM*m*w + (8*I)*a^3*cM*r*w + 4*a^2*cM^2*m*r*w + 
      (22*I)*a^3*cM*m^2*r*w - (14*I)*a^3*r^2*w + (4*I)*a^3*m^2*r^2*w + 
      (4*I)*a^3*m^4*r^2*w + (8*I)*a*cM*r^3*w + (26*I)*a*cM*m^2*r^3*w - 
      2*cM*m*r^4*w - (4*I)*a*m^2*r^4*w + I*a^5*sss*w - (4*I)*a^3*cM*r*sss*w + 
      (7*I)*a^3*r^2*sss*w - (4*I)*a^3*m^2*r^2*sss*w - (4*I)*a*cM*r^3*sss*w - 
      2*cM*m*r^4*sss*w + (2*I)*a*m^2*r^4*sss*w - 2*a^5*cM*w^2 + 
      8*a^3*cM^2*r*w^2 - (8*I)*a^4*cM*m*r*w^2 - 14*a^3*cM*r^2*w^2 - 
      (18*I)*a^4*m*r^2*w^2 - (16*I)*a^4*m^3*r^2*w^2 + 8*a^3*r^3*w^2 - 
      (20*I)*a^2*cM*m*r^3*w^2 + 8*a^3*m^2*r^3*w^2 - (8*I)*a^2*m*r^4*w^2 - 
      6*a*cM*m^2*r^4*w^2 + (2*I)*a^2*m^3*r^4*w^2 - 8*a*r^5*w^2 - 
      (6*I)*cM*m*r^5*w^2 - 4*a*m^2*r^5*w^2 + (8*I)*a^4*m*r^2*sss*w^2 - 
      4*a^3*r^3*sss*w^2 + 4*a*cM*r^4*sss*w^2 - (2*I)*a^2*m*r^4*sss*w^2 + 
      4*a*r^5*sss*w^2 - (2*I)*m*r^6*sss*w^2 - (2*I)*a^5*cM*r*w^3 + 
      (14*I)*a^5*r^2*w^3 + (24*I)*a^5*m^2*r^2*w^3 - (6*I)*a^3*cM*r^3*w^3 - 
      16*a^4*m*r^3*w^3 + (10*I)*a^3*r^4*w^3 + 12*a^2*cM*m*r^4*w^3 - 
      (6*I)*a^3*m^2*r^4*w^3 + (12*I)*a*cM*r^5*w^3 + 10*a^2*m*r^5*w^3 - 
      (4*I)*a*r^6*w^3 - (6*I)*a*m^2*r^6*w^3 + 2*m*r^7*w^3 - 
      (4*I)*a^5*r^2*sss*w^3 + (4*I)*a*r^6*sss*w^3 - (16*I)*a^6*m*r^2*w^4 + 
      8*a^5*r^3*w^4 - 6*a^3*cM*r^4*w^4 + (6*I)*a^4*m*r^4*w^4 - 
      6*a^3*r^5*w^4 + (12*I)*a^2*m*r^6*w^4 - 4*a*r^7*w^4 + 
      (4*I)*a^7*r^2*w^5 - (2*I)*a^5*r^4*w^5 - (6*I)*a^3*r^6*w^5)*
     Derivative[1][fR4][r])/(9*cM*(-a^2 + 2*cM*r - r^2)*w^3), 
 f02f13b[r] -> ((-4*a^3*cM*m*r + (4*I)*a^2*cM^2*m^2*r - 4*a^3*cM*m^3*r + 
      8*a*cM^2*m*r^2 - (4*I)*a^2*cM*m^2*r^2 - 4*a*cM*m*r^3 + 
      2*a^3*cM*m*r*sss - 4*a*cM^2*m*r^2*sss + 2*a*cM*m*r^3*sss + 2*a^6*w - 
      (2*I)*a^5*cM*m*w - 8*a^4*cM*r*w + 10*a^4*cM*m^2*r*w + 12*a^4*r^2*w + 
      8*a^2*cM^2*r^2*w - (18*I)*a^3*cM*m*r^2*w + 4*a^4*m^2*r^2*w + 
      4*a^4*m^4*r^2*w - 24*a^2*cM*r^3*w + (4*I)*a^3*m*r^3*w + 
      (20*I)*a*cM^2*m*r^3*w + 8*a^2*cM*m^2*r^3*w + 10*a^2*r^4*w - 
      (2*I)*a*cM*m^3*r^4*w - 2*a^2*m^4*r^4*w - (4*I)*a*m*r^5*w + 
      4*cM*m^2*r^5*w - 2*m^2*r^6*w - a^6*sss*w + 4*a^4*cM*r*sss*w - 
      8*a^4*r^2*sss*w - 4*a^2*cM^2*r^2*sss*w + (2*I)*a^3*cM*m*r^2*sss*w - 
      4*a^4*m^2*r^2*sss*w + 16*a^2*cM*r^3*sss*w - (2*I)*a^3*m*r^3*sss*w + 
      4*a^2*cM*m^2*r^3*sss*w - 5*a^2*r^4*sss*w - (2*I)*a*cM*m*r^4*sss*w + 
      a^2*m^2*r^4*sss*w - 4*cM*r^5*sss*w + (2*I)*a*m*r^5*sss*w - 
      2*cM*m^2*r^5*sss*w + 2*r^6*sss*w + m^2*r^6*sss*w + a^4*r^2*sss^2*w - 
      2*a^2*cM*r^3*sss^2*w + 2*cM*r^5*sss^2*w - r^6*sss^2*w + 
      (2*I)*a^6*cM*w^2 - (4*I)*a^4*cM^2*r*w^2 - 8*a^5*cM*m*r*w^2 + 
      (12*I)*a^4*cM*r^2*w^2 - 18*a^5*m*r^2*w^2 - 16*a^5*m^3*r^2*w^2 + 
      (8*I)*a^4*r^3*w^2 - (4*I)*a^2*cM^2*r^3*w^2 + 8*a^3*cM*m*r^3*w^2 + 
      (4*I)*a^4*m^2*r^3*w^2 + (2*I)*a^2*cM*r^4*w^2 + 8*a^3*m*r^4*w^2 - 
      (14*I)*a^2*cM*m^2*r^4*w^2 + 4*a^3*m^3*r^4*w^2 - (48*I)*cM^2*r^5*w^2 - 
      64*a*cM*m*r^5*w^2 + (14*I)*a^2*m^2*r^5*w^2 + (40*I)*cM*r^6*w^2 + 
      26*a*m*r^6*w^2 + (14*I)*cM*m^2*r^6*w^2 + 4*a*m^3*r^6*w^2 - 
      (8*I)*r^7*w^2 - (6*I)*m^2*r^7*w^2 - (2*I)*a^4*cM*r^2*sss*w^2 + 
      8*a^5*m*r^2*sss*w^2 - (4*I)*a^4*r^3*sss*w^2 - 8*a^3*cM*m*r^3*sss*w^2 + 
      (12*I)*a^2*cM*r^4*sss*w^2 + 8*a*cM*m*r^5*sss*w^2 - 
      (10*I)*cM*r^6*sss*w^2 - 8*a*m*r^6*sss*w^2 + (4*I)*r^7*sss*w^2 + 
      2*a^6*cM*r*w^3 + 14*a^6*r^2*w^3 + 24*a^6*m^2*r^2*w^3 - 
      16*a^4*cM*r^3*w^3 - (8*I)*a^5*m*r^3*w^3 + 2*a^4*r^4*w^3 + 
      (34*I)*a^3*cM*m*r^4*w^3 + 38*a^2*cM*r^5*w^3 - (6*I)*a^3*m*r^5*w^3 - 
      28*a^2*r^6*w^3 - (56*I)*a*cM*m*r^6*w^3 - 16*a^2*m^2*r^6*w^3 + 
      36*cM*r^7*w^3 + (12*I)*a*m*r^7*w^3 - 16*r^8*w^3 - 2*m^2*r^8*w^3 - 
      4*a^6*r^2*sss*w^3 + 4*a^4*cM*r^3*sss*w^3 - a^4*r^4*sss*w^3 - 
      6*a^2*cM*r^5*sss*w^3 + 5*a^2*r^6*sss*w^3 + 2*r^8*sss*w^3 - 
      16*a^7*m*r^2*w^4 + (4*I)*a^6*r^3*w^4 - (18*I)*a^4*cM*r^4*w^4 - 
      4*a^5*m*r^4*w^4 - (8*I)*a^4*r^5*w^4 + (42*I)*a^2*cM*r^6*w^4 + 
      20*a^3*m*r^6*w^4 - (8*I)*a^2*r^7*w^4 + 8*a*m*r^8*w^4 + (4*I)*r^9*w^4 + 
      4*a^8*r^2*w^5 + 2*a^6*r^4*w^5 - 8*a^4*r^6*w^5 - 6*a^2*r^8*w^5)*fR4[r])/
    (9*cM*(-a^2 + 2*cM*r - r^2)^2*w^3) + 
   ((4*a*cM^2*m*r + (4*I)*a^2*cM*m^2*r - 4*a*cM*m*r^2 - 2*a^4*cM*w - 
      2*a^4*r*w + 4*a^2*cM^2*r*w - (6*I)*a^3*cM*m*r*w - 6*a^2*cM*r^2*w - 
      (4*I)*a^3*m^3*r^2*w + 6*a^2*r^3*w - (12*I)*a*cM*m*r^3*w + 
      (2*I)*a*m*r^4*w - 2*cM*m^2*r^4*w + (2*I)*a*m^3*r^4*w + a^4*r*sss*w + 
      (2*I)*a^3*m*r^2*sss*w - 3*a^2*r^3*sss*w + 2*cM*r^4*sss*w - 
      (2*I)*a*m*r^4*sss*w + (2*I)*a^4*cM*r*w^2 + (4*I)*a^4*r^2*w^2 + 
      (12*I)*a^4*m^2*r^2*w^2 + (2*I)*a^2*cM*r^3*w^2 - 8*a^3*m*r^3*w^2 + 
      8*a*cM*m*r^4*w^2 - (6*I)*a^2*m^2*r^4*w^2 + (12*I)*cM*r^5*w^2 + 
      8*a*m*r^5*w^2 - (4*I)*r^6*w^2 - (2*I)*m^2*r^6*w^2 - 
      (2*I)*a^4*r^2*sss*w^2 + (2*I)*r^6*sss*w^2 - (12*I)*a^5*m*r^2*w^3 + 
      8*a^4*r^3*w^3 - 6*a^2*cM*r^4*w^3 + (6*I)*a^3*m*r^4*w^3 - 
      6*a^2*r^5*w^3 + (8*I)*a*m*r^6*w^3 - 4*r^7*w^3 + (4*I)*a^6*r^2*w^4 - 
      (2*I)*a^4*r^4*w^4 - (6*I)*a^2*r^6*w^4)*Derivative[1][fR4][r])/
    (9*cM*(-a^2 + 2*cM*r - r^2)*w^3), 
 f02f14a[r] -> -((-4*a^6*cM*m + (4*I)*a^5*cM^2*m^2 - 8*a^6*cM*m^3 + 
       (4*I)*a^5*cM^2*m^4 - 4*a^6*cM*m^5 + 8*a^4*cM^2*m*r - 
       (28*I)*a^5*cM*m^2*r - 16*a^4*cM^2*m^3*r - (28*I)*a^5*cM*m^4*r - 
       4*a^4*cM*m*r^2 + (48*I)*a^3*cM^2*m^2*r^2 + 16*a^4*cM*m^3*r^2 + 
       (4*I)*a^3*cM^2*m^4*r^2 - 4*a^4*cM*m^5*r^2 - (48*I)*a^3*cM*m^2*r^3 - 
       16*a^2*cM^2*m^3*r^3 - (28*I)*a^3*cM*m^4*r^3 + (48*I)*a*cM^2*m^2*r^4 + 
       20*a^2*cM*m^3*r^4 - (24*I)*a*cM*m^2*r^5 + 6*a^6*cM*m*sss - 
       (2*I)*a^5*cM^2*m^2*sss + 6*a^6*cM*m^3*sss + (8*I)*a^5*cM*r*sss - 
       4*a^4*cM^2*m*r*sss + (22*I)*a^5*cM*m^2*r*sss - 8*a^4*cM^2*m^3*r*sss - 
       (16*I)*a^3*cM^2*r^2*sss + 2*a^4*cM*m*r^2*sss - (28*I)*a^3*cM^2*m^2*r^2*
        sss + 12*a^4*cM*m^3*r^2*sss + (16*I)*a^3*cM*r^3*sss + 
       (36*I)*a^3*cM*m^2*r^3*sss - 8*a^2*cM^2*m^3*r^3*sss - 
       (16*I)*a*cM^2*r^4*sss - 4*a^2*cM*m*r^4*sss - (24*I)*a*cM^2*m^2*r^4*
        sss + 4*a^2*cM*m^3*r^4*sss + (8*I)*a*cM*r^5*sss + 
       (12*I)*a*cM*m^2*r^5*sss - 2*a^6*cM*m*sss^2 - (4*I)*a^5*cM*r*sss^2 + 
       4*a^4*cM^2*m*r*sss^2 + (8*I)*a^3*cM^2*r^2*sss^2 - 
       6*a^4*cM*m*r^2*sss^2 - (8*I)*a^3*cM*r^3*sss^2 + 
       8*a^2*cM^2*m*r^3*sss^2 + (8*I)*a*cM^2*r^4*sss^2 - 
       4*a^2*cM*m*r^4*sss^2 - (4*I)*a*cM*r^5*sss^2 + 16*a^7*cM*w - 
       (8*I)*a^6*cM^2*m*w + 40*a^7*cM*m^2*w - (16*I)*a^6*cM^2*m^3*w + 
       20*a^7*cM*m^4*w - 56*a^5*cM^2*r*w + (48*I)*a^6*cM*m*r*w - 
       24*a^5*cM^2*m^2*r*w + (88*I)*a^6*cM*m^3*r*w + 48*a^3*cM^3*r^2*w - 
       (56*I)*a^4*cM^2*m*r^2*w + 56*a^5*cM*m^2*r^2*w + 
       48*a^3*cM^3*m^2*r^2*w - (16*I)*a^4*cM^2*m^3*r^2*w + 
       40*a^5*cM*m^4*r^2*w + 8*a^3*cM^2*r^3*w + (64*I)*a^4*cM*m*r^3*w - 
       176*a^3*cM^2*m^2*r^3*w + (152*I)*a^4*cM*m^3*r^3*w - 48*a^3*cM*r^4*w + 
       (20*I)*a^4*m*r^4*w - (64*I)*a^2*cM^2*m*r^4*w + 100*a^3*cM*m^2*r^4*w + 
       48*a*cM^3*m^2*r^4*w + (12*I)*a^4*m^3*r^4*w + (8*I)*a^2*cM^2*m^3*r^4*
        w + 8*a^3*cM*m^4*r^4*w + (12*I)*a^4*m^5*r^4*w + 64*a*cM^2*r^5*w - 
       (24*I)*a^2*cM*m*r^5*w - 12*a^3*m^2*r^5*w - 176*a*cM^2*m^2*r^5*w + 
       (44*I)*a^2*cM*m^3*r^5*w - 32*a*cM*r^6*w + (24*I)*a^2*m*r^6*w + 
       52*a*cM*m^2*r^6*w + (8*I)*a^2*m^3*r^6*w - (8*I)*cM*m*r^7*w + 
       4*a*m^2*r^7*w + (4*I)*m*r^8*w - 12*a^7*cM*sss*w + 
       (4*I)*a^6*cM^2*m*sss*w - 18*a^7*cM*m^2*sss*w + 28*a^5*cM^2*r*sss*w - 
       (32*I)*a^6*cM*m*r*sss*w + 24*a^5*cM^2*m^2*r*sss*w - 
       40*a^5*cM*r^2*sss*w - 24*a^3*cM^3*r^2*sss*w + (36*I)*a^4*cM^2*m*r^2*
        sss*w - 54*a^5*cM*m^2*r^2*sss*w + 92*a^3*cM^2*r^3*sss*w - 
       (64*I)*a^4*cM*m*r^3*sss*w + 48*a^3*cM^2*m^2*r^3*sss*w - 
       44*a^3*cM*r^4*sss*w - 48*a*cM^3*r^4*sss*w - (16*I)*a^4*m*r^4*sss*w + 
       (24*I)*a^2*cM^2*m*r^4*sss*w - 46*a^3*cM*m^2*r^4*sss*w - 
       (12*I)*a^4*m^3*r^4*sss*w + 64*a*cM^2*r^5*sss*w + 6*a^3*m^2*r^5*sss*w + 
       8*a*cM^2*m^2*r^5*sss*w + (12*I)*a^2*cM*m^3*r^5*sss*w - 
       16*a*cM*r^6*sss*w - (16*I)*a^2*m*r^6*sss*w - 2*a*cM*m^2*r^6*sss*w - 
       (4*I)*a^2*m^3*r^6*sss*w - 2*a*m^2*r^7*sss*w + 2*a^7*cM*sss^2*w - 
       4*a^5*cM^2*r*sss^2*w + 8*a^5*cM*r^2*sss^2*w - 12*a^3*cM^2*r^3*sss^2*
        w + 10*a^3*cM*r^4*sss^2*w + (3*I)*a^4*m*r^4*sss^2*w - 
       8*a*cM^2*r^5*sss^2*w - (6*I)*a^2*cM*m*r^5*sss^2*w + 
       4*a*cM*r^6*sss^2*w + (2*I)*a^2*m*r^6*sss^2*w + 
       (2*I)*cM*m*r^7*sss^2*w - I*m*r^8*sss^2*w + (4*I)*a^7*cM^2*w^2 - 
       56*a^8*cM*m*w^2 + (24*I)*a^7*cM^2*m^2*w^2 - 40*a^8*cM*m^3*w^2 - 
       (20*I)*a^7*cM*r*w^2 + 96*a^6*cM^2*m*r*w^2 - (96*I)*a^7*cM*m^2*r*w^2 - 
       (72*I)*a^7*r^2*w^2 + (8*I)*a^5*cM^2*r^2*w^2 - 96*a^6*cM*m*r^2*w^2 - 
       96*a^4*cM^3*m*r^2*w^2 + (24*I)*a^5*cM^2*m^2*r^2*w^2 - 
       120*a^6*cM*m^3*r^2*w^2 + (168*I)*a^5*cM*r^3*w^2 - 48*a^6*m*r^3*w^2 + 
       336*a^4*cM^2*m*r^3*w^2 - (216*I)*a^5*cM*m^2*r^3*w^2 - 
       (160*I)*a^5*r^4*w^2 - (92*I)*a^3*cM^2*r^4*w^2 + 212*a^4*cM*m*r^4*w^2 - 
       192*a^2*cM^3*m*r^4*w^2 - (48*I)*a^5*m^2*r^4*w^2 - 
       (52*I)*a^3*cM^2*m^2*r^4*w^2 - 88*a^4*cM*m^3*r^4*w^2 - 
       (48*I)*a^5*m^4*r^4*w^2 + (236*I)*a^3*cM*r^5*w^2 - 204*a^4*m*r^5*w^2 - 
       32*a^2*cM^2*m*r^5*w^2 - (44*I)*a^3*cM*m^2*r^5*w^2 - 
       24*a^4*m^3*r^5*w^2 - (104*I)*a^3*r^6*w^2 + 464*a^2*cM*m*r^6*w^2 - 
       (36*I)*a^3*m^2*r^6*w^2 + (36*I)*a*cM^2*m^2*r^6*w^2 + 
       64*a^2*cM*m^3*r^6*w^2 - (16*I)*a^3*m^4*r^6*w^2 + (48*I)*a*cM*r^7*w^2 - 
       176*a^2*m*r^7*w^2 - 48*cM^2*m*r^7*w^2 - (116*I)*a*cM*m^2*r^7*w^2 - 
       40*a^2*m^3*r^7*w^2 - (16*I)*a*r^8*w^2 + 68*cM*m*r^8*w^2 + 
       (28*I)*a*m^2*r^8*w^2 - 20*m*r^9*w^2 - (2*I)*a^7*cM^2*sss*w^2 + 
       18*a^8*cM*m*sss*w^2 + (10*I)*a^7*cM*r*sss*w^2 - 
       24*a^6*cM^2*m*r*sss*w^2 - (8*I)*a^5*cM^2*r^2*sss*w^2 + 
       72*a^6*cM*m*r^2*sss*w^2 + (24*I)*a^5*cM*r^3*sss*w^2 - 
       72*a^4*cM^2*m*r^3*sss*w^2 - (28*I)*a^5*r^4*sss*w^2 + 
       (6*I)*a^3*cM^2*r^4*sss*w^2 + 88*a^4*cM*m*r^4*sss*w^2 + 
       (24*I)*a^5*m^2*r^4*sss*w^2 + (98*I)*a^3*cM*r^5*sss*w^2 + 
       24*a^4*m*r^5*sss*w^2 - 32*a^2*cM^2*m*r^5*sss*w^2 - 
       (24*I)*a^3*cM*m^2*r^5*sss*w^2 - (56*I)*a^3*r^6*sss*w^2 - 
       (36*I)*a*cM^2*r^6*sss*w^2 - 28*a^2*cM*m*r^6*sss*w^2 + 
       (16*I)*a^3*m^2*r^6*sss*w^2 + (84*I)*a*cM*r^7*sss*w^2 + 
       16*a^2*m*r^7*sss*w^2 + (8*I)*a*cM*m^2*r^7*sss*w^2 - 
       (28*I)*a*r^8*sss*w^2 + 18*cM*m*r^8*sss*w^2 - (8*I)*a*m^2*r^8*sss*w^2 - 
       8*m*r^9*sss*w^2 + 24*a^9*cM*w^3 - (16*I)*a^8*cM^2*m*w^3 + 
       40*a^9*cM*m^2*w^3 - 56*a^7*cM^2*r*w^3 + (40*I)*a^8*cM*m*r*w^3 + 
       24*a^7*cM*r^2*w^3 + 48*a^5*cM^3*r^2*w^3 - (16*I)*a^6*cM^2*m*r^2*w^3 + 
       160*a^7*cM*m^2*r^2*w^3 - 48*a^7*r^3*w^3 - 144*a^5*cM^2*r^3*w^3 + 
       (88*I)*a^6*cM*m*r^3*w^3 + 8*a^5*cM*r^4*w^3 + 144*a^3*cM^3*r^4*w^3 - 
       (24*I)*a^6*m*r^4*w^3 + (80*I)*a^4*cM^2*m*r^4*w^3 + 
       216*a^5*cM*m^2*r^4*w^3 + (72*I)*a^6*m^3*r^4*w^3 - 192*a^5*r^5*w^3 - 
       88*a^3*cM^2*r^5*w^3 + (132*I)*a^4*cM*m*r^5*w^3 + 60*a^5*m^2*r^5*w^3 + 
       152*a^3*cM*r^6*w^3 - (104*I)*a^4*m*r^6*w^3 - (144*I)*a^2*cM^2*m*r^6*
        w^3 - 96*a^3*cM*m^2*r^6*w^3 + (48*I)*a^4*m^3*r^6*w^3 - 
       240*a^3*r^7*w^3 + 96*a*cM^2*r^7*w^3 + (200*I)*a^2*cM*m*r^7*w^3 + 
       56*a^3*m^2*r^7*w^3 + 144*a*cM*r^8*w^3 - (60*I)*a^2*m*r^8*w^3 + 
       52*a*cM*m^2*r^8*w^3 - (4*I)*a^2*m^3*r^8*w^3 - 96*a*r^9*w^3 - 
       (36*I)*cM*m*r^9*w^3 - 24*a*m^2*r^9*w^3 + (20*I)*m*r^10*w^3 - 
       6*a^9*cM*sss*w^3 + 8*a^7*cM^2*r*sss*w^3 - 30*a^7*cM*r^2*sss*w^3 + 
       32*a^5*cM^2*r^3*sss*w^3 - 46*a^5*cM*r^4*sss*w^3 - 
       (12*I)*a^6*m*r^4*sss*w^3 + 24*a^3*cM^2*r^5*sss*w^3 + 
       (12*I)*a^4*cM*m*r^5*sss*w^3 - 26*a^3*cM*r^6*sss*w^3 - 
       (12*I)*a^4*m*r^6*sss*w^3 - (8*I)*a^2*cM*m*r^7*sss*w^3 - 
       4*a*cM*r^8*sss*w^3 + (2*I)*a^2*m*r^8*sss*w^3 + (2*I)*m*r^10*sss*w^3 + 
       (4*I)*a^9*cM^2*w^4 - 20*a^10*cM*m*w^4 - (4*I)*a^9*cM*r*w^4 + 
       (4*I)*a^7*cM^2*r^2*w^4 - 100*a^8*cM*m*r^2*w^4 + (4*I)*a^7*cM*r^3*w^4 + 
       (60*I)*a^7*r^4*w^4 - (36*I)*a^5*cM^2*r^4*w^4 - 200*a^6*cM*m*r^4*w^4 - 
       (48*I)*a^7*m^2*r^4*w^4 - (132*I)*a^5*cM*r^5*w^4 - 48*a^6*m*r^5*w^4 + 
       (120*I)*a^5*r^6*w^4 + (108*I)*a^3*cM^2*r^6*w^4 - 
       (48*I)*a^5*m^2*r^6*w^4 - (68*I)*a^3*cM*r^7*w^4 - 32*a^4*m*r^7*w^4 + 
       (60*I)*a^3*r^8*w^4 - 40*a^2*cM*m*r^8*w^4 + (8*I)*a^3*m^2*r^8*w^4 + 
       (72*I)*a*cM*r^9*w^4 + 20*a^2*m*r^9*w^4 + (8*I)*a*m^2*r^10*w^4 + 
       4*m*r^11*w^4 + 4*a^11*cM*w^5 + 24*a^9*cM*r^2*w^5 + 64*a^7*cM*r^4*w^5 + 
       (12*I)*a^8*m*r^4*w^5 + 12*a^7*r^5*w^5 + 32*a^5*cM*r^6*w^5 + 
       (16*I)*a^6*m*r^6*w^5 + 16*a^5*r^7*w^5 - 12*a^3*cM*r^8*w^5 - 
       (4*I)*a^4*m*r^8*w^5 - 4*a^3*r^9*w^5 - (8*I)*a^2*m*r^10*w^5 - 
       8*a*r^11*w^5)*fR4[r])/(18*cM*(-a^2 + 2*cM*r - r^2)^2*w^3) + 
   ((-4*a^4*cM^2*m - (4*I)*a^5*cM*m^2 - 4*a^4*cM^2*m^3 - (4*I)*a^5*cM*m^4 + 
      4*a^4*cM*m*r - (24*I)*a^3*cM^2*m^2*r + 28*a^4*cM*m^3*r + 
      (24*I)*a^3*cM*m^2*r^2 - 4*a^2*cM^2*m^3*r^2 - (4*I)*a^3*cM*m^4*r^2 - 
      (24*I)*a*cM^2*m^2*r^3 + 28*a^2*cM*m^3*r^3 + (24*I)*a*cM*m^2*r^4 + 
      (2*I)*a^5*cM*sss + 2*a^4*cM^2*m*sss + (4*I)*a^5*cM*m^2*sss + 
      (4*I)*a^3*cM^2*r*sss - 10*a^4*cM*m*r*sss - (4*I)*a^3*cM^2*m^2*r*sss - 
      (6*I)*a^3*cM*r^2*sss + 4*a^2*cM^2*m*r^2*sss + (8*I)*a^3*cM*m^2*r^2*
       sss + (8*I)*a*cM^2*r^3*sss - 12*a^2*cM*m*r^3*sss - 
      (4*I)*a*cM^2*m^2*r^3*sss - (8*I)*a*cM*r^4*sss + 
      (2*I)*a*cM*m^2*r^4*sss - I*a^5*cM*sss^2 + (2*I)*a^3*cM^2*r*sss^2 - 
      (3*I)*a^3*cM*r^2*sss^2 + (4*I)*a*cM^2*r^3*sss^2 - 
      (2*I)*a*cM*r^4*sss^2 + 4*a^5*cM^2*w + (12*I)*a^6*cM*m*w + 
      12*a^5*cM^2*m^2*w + (16*I)*a^6*cM*m^3*w - 24*a^5*cM*r*w + 
      (24*I)*a^4*cM^2*m*r*w - 72*a^5*cM*m^2*r*w + 12*a^3*cM^2*r^2*w - 
      (68*I)*a^4*cM*m*r^2*w + 32*a^3*cM^2*m^2*r^2*w + 
      (32*I)*a^4*cM*m^3*r^2*w - 8*a^3*cM*r^3*w + (8*I)*a^4*m*r^3*w + 
      (64*I)*a^2*cM^2*m*r^3*w - 120*a^3*cM*m^2*r^3*w - 
      (76*I)*a^2*cM*m*r^4*w + 12*a*cM^2*m^2*r^4*w + (4*I)*a^2*cM*m^3*r^4*w - 
      12*a^3*m^4*r^4*w + 16*a*cM*r^5*w - (8*I)*a^2*m*r^5*w - 
      52*a*cM*m^2*r^5*w - (4*I)*cM*m*r^6*w + 4*a*m^2*r^6*w - 
      2*a^5*cM^2*sss*w - (8*I)*a^6*cM*m*sss*w + 12*a^5*cM*r*sss*w + 
      (8*I)*a^4*cM^2*m*r*sss*w - 10*a^3*cM^2*r^2*sss*w - 
      (24*I)*a^4*cM*m*r^2*sss*w + 28*a^3*cM*r^3*sss*w - 
      (4*I)*a^4*m*r^3*sss*w + (16*I)*a^2*cM^2*m*r^3*sss*w - 
      12*a*cM^2*r^4*sss*w - (14*I)*a^2*cM*m*r^4*sss*w + 6*a^3*m^2*r^4*sss*w + 
      16*a*cM*r^5*sss*w + (4*I)*a^2*m*r^5*sss*w - (2*I)*cM*m*r^6*sss*w - 
      2*a*m^2*r^6*sss*w - (8*I)*a^7*cM*w^2 - 12*a^6*cM^2*m*w^2 - 
      (24*I)*a^7*cM*m^2*w^2 + (36*I)*a^7*r*w^2 + 60*a^6*cM*m*r*w^2 - 
      (56*I)*a^5*cM*r^2*w^2 - 52*a^4*cM^2*m*r^2*w^2 - 
      (72*I)*a^5*cM*m^2*r^2*w^2 + (128*I)*a^5*r^3*w^2 + 
      (16*I)*a^3*cM^2*r^3*w^2 + 132*a^4*cM*m*r^3*w^2 - 
      (96*I)*a^3*cM*r^4*w^2 + 12*a^4*m*r^4*w^2 - 48*a^2*cM^2*m*r^4*w^2 - 
      (52*I)*a^3*cM*m^2*r^4*w^2 + 36*a^4*m^3*r^4*w^2 + (108*I)*a^3*r^5*w^2 + 
      4*a^2*cM*m*r^5*w^2 + (12*I)*a^3*m^2*r^5*w^2 - (32*I)*a*cM*r^6*w^2 + 
      36*a^2*m*r^6*w^2 - (4*I)*a*cM*m^2*r^6*w^2 + 4*a^2*m^3*r^6*w^2 + 
      (16*I)*a*r^7*w^2 - 12*cM*m*r^7*w^2 - (4*I)*a*m^2*r^7*w^2 + 
      8*m*r^8*w^2 + (4*I)*a^7*cM*sss*w^2 - (4*I)*a^5*cM^2*r*sss*w^2 + 
      (16*I)*a^5*cM*r^2*sss*w^2 - (4*I)*a^5*r^3*sss*w^2 - 
      (12*I)*a^3*cM^2*r^3*sss*w^2 + (24*I)*a^3*cM*r^4*sss*w^2 - 
      6*a^4*m*r^4*sss*w^2 - (4*I)*a*cM*r^6*sss*w^2 - 4*a^2*m*r^6*sss*w^2 + 
      (4*I)*a*r^7*sss*w^2 + 2*m*r^8*sss*w^2 + 4*a^7*cM^2*w^3 + 
      (16*I)*a^8*cM*m*w^3 - 16*a^7*cM*r*w^3 + 24*a^5*cM^2*r^2*w^3 + 
      (64*I)*a^6*cM*m*r^2*w^3 - 40*a^5*cM*r^3*w^3 + 36*a^3*cM^2*r^4*w^3 + 
      (92*I)*a^4*cM*m*r^4*w^3 - 36*a^5*m^2*r^4*w^3 + 16*a^3*cM*r^5*w^3 + 
      24*a^3*r^6*w^3 - (8*I)*a^2*cM*m*r^6*w^3 - 8*a^3*m^2*r^6*w^3 + 
      24*a*cM*r^7*w^3 + (16*I)*a^2*m*r^7*w^3 + 24*a*r^8*w^3 + 
      8*a*m^2*r^8*w^3 - (4*I)*m*r^9*w^3 - (4*I)*a^9*cM*w^4 - 
      (20*I)*a^7*cM*r^2*w^4 - (44*I)*a^5*cM*r^4*w^4 + 12*a^6*m*r^4*w^4 - 
      (12*I)*a^5*r^5*w^4 + (12*I)*a^3*cM*r^6*w^4 + 4*a^4*m*r^6*w^4 - 
      (4*I)*a^3*r^7*w^4 - 8*a^2*m*r^8*w^4 + (8*I)*a*r^9*w^4)*
     Derivative[1][fR4][r])/(18*cM*(-a^2 + 2*cM*r - r^2)*w^3), 
 f02f14b[r] -> -((2*a^6*cM*m^2 - (2*I)*a^5*cM^2*m^3 + 2*a^6*cM*m^4 + 
       (4*I)*a^5*cM*m*r + (6*I)*a^5*cM*m^3*r - (8*I)*a^3*cM^2*m*r^2 + 
       2*a^4*cM*m^2*r^2 - (4*I)*a^3*cM^2*m^3*r^2 + 4*a^4*cM*m^4*r^2 + 
       (8*I)*a^3*cM*m*r^3 - 4*a^2*cM^2*m^2*r^3 + (8*I)*a^3*cM*m^3*r^3 - 
       (8*I)*a*cM^2*m*r^4 + (4*I)*a*cM*m*r^5 - 2*a^6*cM*m^2*sss - 
       (2*I)*a^5*cM*m*r*sss + 4*a^4*cM^2*m^2*r*sss + (4*I)*a^3*cM^2*m*r^2*
        sss - 6*a^4*cM*m^2*r^2*sss - (4*I)*a^3*cM*m*r^3*sss + 
       8*a^2*cM^2*m^2*r^3*sss + (4*I)*a*cM^2*m*r^4*sss - 
       4*a^2*cM*m^2*r^4*sss - (2*I)*a*cM*m*r^5*sss - 12*a^7*cM*m*w + 
       (6*I)*a^6*cM^2*m^2*w - 8*a^7*cM*m^3*w - (8*I)*a^6*cM*r*w + 
       24*a^5*cM^2*m*r*w - (18*I)*a^6*cM*m^2*r*w + (16*I)*a^4*cM^2*r^2*w - 
       44*a^5*cM*m*r^2*w - 24*a^3*cM^3*m*r^2*w + (10*I)*a^4*cM^2*m^2*r^2*w - 
       24*a^5*cM*m^3*r^2*w - (16*I)*a^4*cM*r^3*w + 4*a^5*m*r^3*w + 
       108*a^3*cM^2*m*r^3*w - (34*I)*a^4*cM*m^2*r^3*w + 
       (16*I)*a^2*cM^2*r^4*w - 64*a^3*cM*m*r^4*w - 48*a*cM^3*m*r^4*w - 
       (8*I)*a^2*cM^2*m^2*r^4*w - 10*a^3*cM*m^3*r^4*w - (6*I)*a^4*m^4*r^4*w - 
       (8*I)*a^2*cM*r^5*w + 76*a*cM^2*m*r^5*w + (4*I)*a^2*cM*m^2*r^5*w - 
       16*a*cM*m*r^6*w - (6*I)*a^2*m^2*r^6*w - 2*a*cM*m^3*r^6*w + 
       (2*I)*a^2*m^4*r^6*w - 4*a*m*r^7*w - (4*I)*cM*m^2*r^7*w + 
       (2*I)*m^2*r^8*w + 4*a^7*cM*m*sss*w + (4*I)*a^6*cM*r*sss*w - 
       8*a^5*cM^2*m*r*sss*w - (8*I)*a^4*cM^2*r^2*sss*w + 
       16*a^5*cM*m*r^2*sss*w + (8*I)*a^4*cM*r^3*sss*w - 2*a^5*m*r^3*sss*w - 
       24*a^3*cM^2*m*r^3*sss*w - (8*I)*a^2*cM^2*r^4*sss*w + 
       20*a^3*cM*m*r^4*sss*w + (3*I)*a^4*m^2*r^4*sss*w + 
       (4*I)*a^2*cM*r^5*sss*w - 8*a*cM^2*m*r^5*sss*w - 
       (6*I)*a^2*cM*m^2*r^5*sss*w + (2*I)*a^2*m^2*r^6*sss*w + 
       2*a*m*r^7*sss*w + (2*I)*cM*m^2*r^7*sss*w - I*m^2*r^8*sss*w + 
       10*a^8*cM*w^2 - (6*I)*a^7*cM^2*m*w^2 + 12*a^8*cM*m^2*w^2 + 
       18*a^8*r*w^2 - 24*a^6*cM^2*r*w^2 + (18*I)*a^7*cM*m*r*w^2 - 
       10*a^6*cM*r^2*w^2 + 24*a^4*cM^3*r^2*w^2 - (8*I)*a^5*cM^2*m*r^2*w^2 + 
       48*a^6*cM*m^2*r^2*w^2 + 70*a^6*r^3*w^2 - 80*a^4*cM^2*r^3*w^2 + 
       (36*I)*a^5*cM*m*r^3*w^2 - 106*a^4*cM*r^4*w^2 + 72*a^2*cM^3*r^4*w^2 + 
       (18*I)*a^5*m*r^4*w^2 + (26*I)*a^3*cM^2*m*r^4*w^2 + 
       52*a^4*cM*m^2*r^4*w^2 + (18*I)*a^5*m^3*r^4*w^2 + 94*a^4*r^5*w^2 - 
       8*a^2*cM^2*r^5*w^2 + (6*I)*a^3*cM*m*r^5*w^2 + 12*a^4*m^2*r^5*w^2 - 
       126*a^2*cM*r^6*w^2 - (4*I)*a^3*m*r^6*w^2 - (36*I)*a*cM^2*m*r^6*w^2 - 
       28*a^2*cM*m^2*r^6*w^2 + (4*I)*a^3*m^3*r^6*w^2 + 50*a^2*r^7*w^2 + 
       48*cM^2*r^7*w^2 + (68*I)*a*cM*m*r^7*w^2 + 16*a^2*m^2*r^7*w^2 - 
       40*cM*r^8*w^2 - (22*I)*a*m*r^8*w^2 + 14*cM*m^2*r^8*w^2 - 
       (4*I)*a*m^3*r^8*w^2 + 8*r^9*w^2 - 6*m^2*r^9*w^2 - 2*a^8*cM*sss*w^2 + 
       4*a^6*cM^2*r*sss*w^2 - 10*a^6*cM*r^2*sss*w^2 - 2*a^6*r^3*sss*w^2 + 
       16*a^4*cM^2*r^3*sss*w^2 - 10*a^4*cM*r^4*sss*w^2 - 
       (3*I)*a^5*m*r^4*sss*w^2 - 2*a^4*r^5*sss*w^2 + 12*a^2*cM^2*r^5*sss*
        w^2 + (6*I)*a^3*cM*m*r^5*sss*w^2 - 6*a^2*cM*r^6*sss*w^2 - 
       I*a^3*m*r^6*sss*w^2 + 2*a^2*r^7*sss*w^2 - (4*I)*a*cM*m*r^7*sss*w^2 - 
       4*cM*r^8*sss*w^2 + (2*I)*a*m*r^8*sss*w^2 + 2*r^9*sss*w^2 + 
       (2*I)*a^8*cM^2*w^3 - 8*a^9*cM*m*w^3 - (6*I)*a^8*cM*r*w^3 + 
       (2*I)*a^6*cM^2*r^2*w^3 - 40*a^7*cM*m*r^2*w^3 - (10*I)*a^6*cM*r^3*w^3 + 
       (12*I)*a^6*r^4*w^3 - (18*I)*a^4*cM^2*r^4*w^3 - 74*a^5*cM*m*r^4*w^3 - 
       (18*I)*a^6*m^2*r^4*w^3 - (74*I)*a^4*cM*r^5*w^3 - 18*a^5*m*r^5*w^3 + 
       (8*I)*a^4*r^6*w^3 + (54*I)*a^2*cM^2*r^6*w^3 + 14*a^3*cM*m*r^6*w^3 - 
       (14*I)*a^4*m^2*r^6*w^3 - (34*I)*a^2*cM*r^7*w^3 - 6*a^3*m*r^7*w^3 - 
       (20*I)*a^2*r^8*w^3 - 24*a*cM*m*r^8*w^3 + (6*I)*a^2*m^2*r^8*w^3 + 
       (36*I)*cM*r^9*w^3 + 12*a*m*r^9*w^3 - (16*I)*r^10*w^3 + 
       (2*I)*m^2*r^10*w^3 + 2*a^10*cM*w^4 + 12*a^8*cM*r^2*w^4 + 
       32*a^6*cM*r^4*w^4 + (6*I)*a^7*m*r^4*w^4 + 6*a^6*r^5*w^4 + 
       16*a^4*cM*r^6*w^4 + (8*I)*a^5*m*r^6*w^4 + 8*a^4*r^7*w^4 - 
       6*a^2*cM*r^8*w^4 - (2*I)*a^3*m*r^8*w^4 - 2*a^2*r^9*w^4 - 
       (4*I)*a*m*r^10*w^4 - 4*r^11*w^4)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^2*
     w^3) + ((2*a^4*cM^2*m^2 + (2*I)*a^5*cM*m^3 + (4*I)*a^3*cM^2*m*r - 
      6*a^4*cM*m^2*r - (4*I)*a^3*cM*m*r^2 + 4*a^2*cM^2*m^2*r^2 + 
      (4*I)*a^3*cM*m^3*r^2 + (4*I)*a*cM^2*m*r^3 - 8*a^2*cM*m^2*r^3 - 
      (4*I)*a*cM*m*r^4 - I*a^5*cM*m*sss + (2*I)*a^3*cM^2*m*r*sss - 
      (3*I)*a^3*cM*m*r^2*sss + (4*I)*a*cM^2*m*r^3*sss - 
      (2*I)*a*cM*m*r^4*sss - (2*I)*a^6*cM*w - 4*a^5*cM^2*m*w - 
      (6*I)*a^6*cM*m^2*w - (4*I)*a^4*cM^2*r*w + 18*a^5*cM*m*r*w + 
      (4*I)*a^4*cM*r^2*w - 16*a^3*cM^2*m*r^2*w - (18*I)*a^4*cM*m^2*r^2*w - 
      (4*I)*a^2*cM^2*r^3*w + 38*a^3*cM*m*r^3*w + (6*I)*a^2*cM*r^4*w - 
      6*a^3*m*r^4*w - 12*a*cM^2*m*r^4*w - (6*I)*a^2*cM*m^2*r^4*w + 
      6*a^3*m^3*r^4*w + 12*a*cM*m*r^5*w + 2*a*m*r^6*w - (2*I)*cM*m^2*r^6*w - 
      2*a*m^3*r^6*w + I*a^6*cM*sss*w - (2*I)*a^4*cM^2*r*sss*w + 
      (4*I)*a^4*cM*r^2*sss*w - (6*I)*a^2*cM^2*r^3*sss*w + 
      (3*I)*a^2*cM*r^4*sss*w + 2*a^6*cM^2*w^2 + (6*I)*a^7*cM*m*w^2 - 
      12*a^6*cM*r*w^2 + 12*a^4*cM^2*r^2*w^2 + (24*I)*a^5*cM*m*r^2*w^2 - 
      28*a^4*cM*r^3*w^2 - 18*a^4*r^4*w^2 + 18*a^2*cM^2*r^4*w^2 + 
      (28*I)*a^3*cM*m*r^4*w^2 - 12*a^4*m^2*r^4*w^2 + 8*a^2*cM*r^5*w^2 - 
      (6*I)*a^3*m*r^5*w^2 - 22*a^2*r^6*w^2 + 12*cM*r^7*w^2 + 
      (4*I)*a*m*r^7*w^2 - 4*r^8*w^2 + 2*m^2*r^8*w^2 - (2*I)*a^8*cM*w^3 - 
      (10*I)*a^6*cM*r^2*w^3 - (22*I)*a^4*cM*r^4*w^3 + 6*a^5*m*r^4*w^3 - 
      (6*I)*a^4*r^5*w^3 + (6*I)*a^2*cM*r^6*w^3 + 2*a^3*m*r^6*w^3 - 
      (2*I)*a^2*r^7*w^3 - 4*a*m*r^8*w^3 + (4*I)*r^9*w^3)*
     Derivative[1][fR4][r])/(9*cM*(-a^2 + 2*cM*r - r^2)*w^3), 
 f02f22a[r] -> ((-4*a^5*cM*m + (16*I)*a^6*m^2 + (4*I)*a^4*cM^2*m^2 + 
      8*a^5*cM*m^3 + (20*I)*a^6*m^4 + (4*I)*a^4*cM^2*m^4 + (4*I)*a^6*m^6 + 
      8*a^5*m*r + 8*a^3*cM^2*m*r - (68*I)*a^4*cM*m^2*r - 4*a^5*m^3*r - 
      16*a^3*cM^2*m^3*r - (40*I)*a^4*cM*m^4*r - 32*a^3*cM*m*r^2 + 
      (40*I)*a^4*m^2*r^2 + (60*I)*a^2*cM^2*m^2*r^2 + 16*a^3*cM*m^3*r^2 + 
      (24*I)*a^4*m^4*r^2 + 16*a^3*m*r^3 + 24*a*cM^2*m*r^3 - 
      (76*I)*a^2*cM*m^2*r^3 - 4*a^3*m^3*r^3 - 28*a*cM*m*r^4 + 
      (24*I)*a^2*m^2*r^4 + 8*a*m*r^5 - (8*I)*a^6*sss - 2*a^5*cM*m*sss - 
      (22*I)*a^6*m^2*sss - (2*I)*a^4*cM^2*m^2*sss - (8*I)*a^6*m^4*sss + 
      (32*I)*a^4*cM*r*sss + 4*a^3*cM^2*m*r*sss + (66*I)*a^4*cM*m^2*r*sss + 
      2*a^5*m^3*r*sss + (12*I)*a^4*cM*m^4*r*sss - (20*I)*a^4*r^2*sss - 
      (32*I)*a^2*cM^2*r^2*sss - (36*I)*a^4*m^2*r^2*sss - 
      (34*I)*a^2*cM^2*m^2*r^2*sss - 4*a^3*cM*m^3*r^2*sss - 
      (4*I)*a^4*m^4*r^2*sss + (48*I)*a^2*cM*r^3*sss - 4*a*cM^2*m*r^3*sss + 
      (38*I)*a^2*cM*m^2*r^3*sss + 2*a^3*m^3*r^3*sss - (16*I)*a^2*r^4*sss - 
      (16*I)*cM^2*r^4*sss + 2*a*cM*m*r^4*sss - (10*I)*a^2*m^2*r^4*sss + 
      (16*I)*cM*r^5*sss - (4*I)*r^6*sss + (6*I)*a^6*sss^2 + 
      (5*I)*a^6*m^2*sss^2 - (24*I)*a^4*cM*r*sss^2 - 2*a^5*m*r*sss^2 - 
      (14*I)*a^4*cM*m^2*r*sss^2 + (12*I)*a^4*r^2*sss^2 + 
      (24*I)*a^2*cM^2*r^2*sss^2 + 8*a^3*cM*m*r^2*sss^2 + 
      (4*I)*a^4*m^2*r^2*sss^2 + (8*I)*a^2*cM^2*m^2*r^2*sss^2 - 
      (24*I)*a^2*cM*r^3*sss^2 - 4*a^3*m*r^3*sss^2 - 8*a*cM^2*m*r^3*sss^2 - 
      (2*I)*a^2*cM*m^2*r^3*sss^2 + (6*I)*a^2*r^4*sss^2 + 8*a*cM*m*r^4*sss^2 - 
      I*a^2*m^2*r^4*sss^2 - 2*a*m*r^5*sss^2 - I*a^6*sss^3 + 
      (4*I)*a^4*cM*r*sss^3 - I*a^4*r^2*sss^3 - (4*I)*a^2*cM^2*r^2*sss^3 + 
      I*a^2*r^4*sss^3 + (4*I)*cM^2*r^4*sss^3 - (4*I)*cM*r^5*sss^3 + 
      I*r^6*sss^3 + 16*a^6*cM*w - (48*I)*a^7*m*w - (8*I)*a^5*cM^2*m*w - 
      8*a^6*cM*m^2*w - (84*I)*a^7*m^3*w - (16*I)*a^5*cM^2*m^3*w - 
      (24*I)*a^7*m^5*w - 56*a^4*cM^2*r*w + (160*I)*a^5*cM*m*r*w - 
      24*a^6*m^2*r*w - 8*a^4*cM^2*m^2*r*w + (152*I)*a^5*cM*m^3*r*w + 
      4*a^6*m^4*r*w + 64*a^4*cM*r^2*w + 48*a^2*cM^3*r^2*w - 
      (120*I)*a^5*m*r^2*w - (112*I)*a^3*cM^2*m*r^2*w + 104*a^4*cM*m^2*r^2*w + 
      48*a^2*cM^3*m^2*r^2*w - (136*I)*a^5*m^3*r^2*w + 
      (32*I)*a^3*cM^2*m^3*r^2*w - 8*a^4*cM*m^4*r^2*w - (8*I)*a^5*m^5*r^2*w - 
      16*a^4*r^3*w - 192*a^2*cM^2*r^3*w + (272*I)*a^3*cM*m*r^3*w - 
      48*a^4*m^2*r^3*w - 152*a^2*cM^2*m^2*r^3*w + (24*I)*a^3*cM*m^3*r^3*w + 
      4*a^4*m^4*r^3*w + 144*a^2*cM*r^4*w + 144*cM^3*r^4*w - 
      (112*I)*a^3*m*r^4*w - (136*I)*a*cM^2*m*r^4*w + 112*a^2*cM*m^2*r^4*w - 
      (36*I)*a^3*m^3*r^4*w - 32*a^2*r^5*w - 200*cM^2*r^5*w + 
      (144*I)*a*cM*m*r^5*w - 24*a^2*m^2*r^5*w + 96*cM*r^6*w - 
      (40*I)*a*m*r^6*w - 16*r^7*w - 4*a^6*cM*sss*w + (48*I)*a^7*m*sss*w + 
      (4*I)*a^5*cM^2*m*sss*w + (32*I)*a^7*m^3*sss*w + 20*a^4*cM^2*r*sss*w - 
      (136*I)*a^5*cM*m*r*sss*w - 8*a^6*m^2*r*sss*w - 
      (48*I)*a^5*cM*m^3*r*sss*w + 8*a^4*cM*r^2*sss*w - 
      24*a^2*cM^3*r^2*sss*w + (104*I)*a^5*m*r^2*sss*w + 
      (64*I)*a^3*cM^2*m*r^2*sss*w + 24*a^4*cM*m^2*r^2*sss*w + 
      (24*I)*a^5*m^3*r^2*sss*w - 48*a^2*cM^2*r^3*sss*w - 
      (168*I)*a^3*cM*m*r^3*sss*w - 20*a^4*m^2*r^3*sss*w - 
      16*a^2*cM^2*m^2*r^3*sss*w + 28*a^2*cM*r^4*sss*w + 72*cM^3*r^4*sss*w + 
      (80*I)*a^3*m*r^4*sss*w + (60*I)*a*cM^2*m*r^4*sss*w + 
      32*a^2*cM*m^2*r^4*sss*w - (8*I)*a^3*m^3*r^4*sss*w - 68*cM^2*r^5*sss*w - 
      (80*I)*a*cM*m*r^5*sss*w - 12*a^2*m^2*r^5*sss*w + 16*cM*r^6*sss*w + 
      (24*I)*a*m*r^6*sss*w - (10*I)*a^7*m*sss^2*w + (28*I)*a^5*cM*m*r*sss^2*
       w - (10*I)*a^5*m*r^2*sss^2*w - (16*I)*a^3*cM^2*m*r^2*sss^2*w + 
      4*a^4*r^3*sss^2*w - 16*a^2*cM*r^4*sss^2*w + (10*I)*a^3*m*r^4*sss^2*w + 
      (16*I)*a*cM^2*m*r^4*sss^2*w + 8*a^2*r^5*sss^2*w + 16*cM^2*r^5*sss^2*w - 
      (28*I)*a*cM*m*r^5*sss^2*w - 16*cM*r^6*sss^2*w + 
      (10*I)*a*m*r^6*sss^2*w + 4*r^7*sss^2*w + (32*I)*a^8*w^2 + 
      (4*I)*a^6*cM^2*w^2 - 8*a^7*cM*m*w^2 + (132*I)*a^8*m^2*w^2 + 
      (24*I)*a^6*cM^2*m^2*w^2 + (60*I)*a^8*m^4*w^2 - (92*I)*a^6*cM*r*w^2 - 
      4*a^7*m*r*w^2 + 64*a^5*cM^2*m*r*w^2 - (216*I)*a^6*cM*m^2*r*w^2 - 
      16*a^7*m^3*r*w^2 + (160*I)*a^6*r^2*w^2 + (52*I)*a^4*cM^2*r^2*w^2 + 
      40*a^5*cM*m*r^2*w^2 - 96*a^3*cM^3*m*r^2*w^2 + (284*I)*a^6*m^2*r^2*w^2 - 
      (96*I)*a^4*cM^2*m^2*r^2*w^2 + 32*a^5*cM*m^3*r^2*w^2 + 
      (40*I)*a^6*m^4*r^2*w^2 - (476*I)*a^4*cM*r^3*w^2 + 44*a^5*m*r^3*w^2 - 
      176*a^3*cM^2*m*r^3*w^2 - (232*I)*a^4*cM*m^2*r^3*w^2 - 
      40*a^5*m^3*r^3*w^2 + (248*I)*a^4*r^4*w^2 + (380*I)*a^2*cM^2*r^4*w^2 - 
      68*a^3*cM*m*r^4*w^2 + 288*a*cM^3*m*r^4*w^2 + (256*I)*a^4*m^2*r^4*w^2 + 
      (228*I)*a^2*cM^2*m^2*r^4*w^2 + 48*a^3*cM*m^3*r^4*w^2 - 
      (8*I)*a^4*m^4*r^4*w^2 - (484*I)*a^2*cM*r^5*w^2 + 96*a^3*m*r^5*w^2 - 
      120*a*cM^2*m*r^5*w^2 - (304*I)*a^2*cM*m^2*r^5*w^2 - 
      24*a^3*m^3*r^5*w^2 + (144*I)*a^2*r^6*w^2 + (108*I)*cM^2*r^6*w^2 - 
      108*a*cM*m*r^6*w^2 + (116*I)*a^2*m^2*r^6*w^2 - (100*I)*cM*r^7*w^2 + 
      48*a*m*r^7*w^2 + (24*I)*r^8*w^2 - (26*I)*a^8*sss*w^2 - 
      (2*I)*a^6*cM^2*sss*w^2 - (48*I)*a^8*m^2*sss*w^2 + 
      (70*I)*a^6*cM*r*sss*w^2 + 10*a^7*m*r*sss*w^2 + 
      (72*I)*a^6*cM*m^2*r*sss*w^2 - (68*I)*a^6*r^2*sss*w^2 - 
      (30*I)*a^4*cM^2*r^2*sss*w^2 - 36*a^5*cM*m*r^2*sss*w^2 - 
      (48*I)*a^6*m^2*r^2*sss*w^2 + (118*I)*a^4*cM*r^3*sss*w^2 + 
      46*a^5*m*r^3*sss*w^2 + 32*a^3*cM^2*m*r^3*sss*w^2 - 
      (52*I)*a^4*r^4*sss*w^2 - (38*I)*a^2*cM^2*r^4*sss*w^2 - 
      120*a^3*cM*m*r^4*sss*w^2 + (30*I)*a^4*m^2*r^4*sss*w^2 + 
      (10*I)*a^2*cM*r^5*sss*w^2 + 62*a^3*m*r^5*sss*w^2 + 
      64*a*cM^2*m*r^5*sss*w^2 - (36*I)*a^2*cM*m^2*r^5*sss*w^2 - 
      (4*I)*a^2*r^6*sss*w^2 + (54*I)*cM^2*r^6*sss*w^2 - 
      84*a*cM*m*r^6*sss*w^2 + (30*I)*a^2*m^2*r^6*sss*w^2 - 
      (38*I)*cM*r^7*sss*w^2 + 26*a*m*r^7*sss*w^2 + (6*I)*r^8*sss*w^2 + 
      (5*I)*a^8*sss^2*w^2 - (14*I)*a^6*cM*r*sss^2*w^2 + 
      (6*I)*a^6*r^2*sss^2*w^2 + (8*I)*a^4*cM^2*r^2*sss^2*w^2 + 
      (2*I)*a^4*cM*r^3*sss^2*w^2 - (6*I)*a^4*r^4*sss^2*w^2 - 
      (16*I)*a^2*cM^2*r^4*sss^2*w^2 + (22*I)*a^2*cM*r^5*sss^2*w^2 - 
      (10*I)*a^2*r^6*sss^2*w^2 + (6*I)*cM*r^7*sss^2*w^2 - 
      (3*I)*r^8*sss^2*w^2 + 8*a^8*cM*w^3 - (92*I)*a^9*m*w^3 - 
      (16*I)*a^7*cM^2*m*w^3 - (80*I)*a^9*m^3*w^3 + 32*a^8*r*w^3 - 
      40*a^6*cM^2*r*w^3 + (136*I)*a^7*cM*m*r*w^3 + 24*a^8*m^2*r*w^3 - 
      160*a^6*cM*r^2*w^3 + 48*a^4*cM^3*r^2*w^3 - (256*I)*a^7*m*r^2*w^3 + 
      (96*I)*a^5*cM^2*m*r^2*w^3 - 48*a^6*cM*m^2*r^2*w^3 - 
      (80*I)*a^7*m^3*r^2*w^3 + 120*a^6*r^3*w^3 + 328*a^4*cM^2*r^3*w^3 + 
      (392*I)*a^5*cM*m*r^3*w^3 + 96*a^6*m^2*r^3*w^3 - 464*a^4*cM*r^4*w^3 - 
      288*a^2*cM^3*r^4*w^3 - (272*I)*a^5*m*r^4*w^3 - 
      (456*I)*a^3*cM^2*m*r^4*w^3 - 144*a^4*cM*m^2*r^4*w^3 + 
      (32*I)*a^5*m^3*r^4*w^3 + 136*a^4*r^5*w^3 + 512*a^2*cM^2*r^5*w^3 + 
      (240*I)*a^3*cM*m*r^5*w^3 + 108*a^4*m^2*r^5*w^3 - 280*a^2*cM*r^6*w^3 - 
      (96*I)*a^3*m*r^6*w^3 + (216*I)*a*cM^2*m*r^6*w^3 - 
      72*a^2*cM*m^2*r^6*w^3 + (32*I)*a^3*m^3*r^6*w^3 + 40*a^2*r^7*w^3 - 
      (160*I)*a*cM*m*r^7*w^3 + 36*a^2*m^2*r^7*w^3 + 16*cM*r^8*w^3 + 
      (12*I)*a*m*r^8*w^3 - 8*r^9*w^3 + (32*I)*a^9*m*sss*w^3 - 
      4*a^8*r*sss*w^3 - (48*I)*a^7*cM*m*r*sss*w^3 + 16*a^6*cM*r^2*sss*w^3 + 
      (40*I)*a^7*m*r^2*sss*w^3 - 28*a^6*r^3*sss*w^3 - 
      16*a^4*cM^2*r^3*sss*w^3 + 88*a^4*cM*r^4*sss*w^3 - 
      (36*I)*a^5*m*r^4*sss*w^3 - 48*a^4*r^5*sss*w^3 - 
      64*a^2*cM^2*r^5*sss*w^3 + (72*I)*a^3*cM*m*r^5*sss*w^3 + 
      80*a^2*cM*r^6*sss*w^3 - (64*I)*a^3*m*r^6*sss*w^3 - 28*a^2*r^7*sss*w^3 + 
      (24*I)*a*cM*m*r^7*sss*w^3 + 8*cM*r^8*sss*w^3 - (20*I)*a*m*r^8*sss*w^3 - 
      4*r^9*sss*w^3 + (24*I)*a^10*w^4 + (4*I)*a^8*cM^2*w^4 + 
      (60*I)*a^10*m^2*w^4 - (32*I)*a^8*cM*r*w^4 - 16*a^9*m*r*w^4 + 
      (84*I)*a^8*r^2*w^4 - (32*I)*a^6*cM^2*r^2*w^4 + 32*a^7*cM*m*r^2*w^4 + 
      (80*I)*a^8*m^2*r^2*w^4 - (184*I)*a^6*cM*r^3*w^4 - 88*a^7*m*r^3*w^4 + 
      (52*I)*a^6*r^4*w^4 + (228*I)*a^4*cM^2*r^4*w^4 + 144*a^5*cM*m*r^4*w^4 - 
      (48*I)*a^6*m^2*r^4*w^4 + (64*I)*a^4*cM*r^5*w^4 - 144*a^5*m*r^5*w^4 - 
      (48*I)*a^4*r^6*w^4 - (216*I)*a^2*cM^2*r^6*w^4 + 144*a^3*cM*m*r^6*w^4 - 
      (96*I)*a^4*m^2*r^6*w^4 + (216*I)*a^2*cM*r^7*w^4 - 88*a^3*m*r^7*w^4 - 
      (36*I)*a^2*r^8*w^4 + 32*a*cM*m*r^8*w^4 - (28*I)*a^2*m^2*r^8*w^4 - 
      16*a*m*r^9*w^4 + (4*I)*r^10*w^4 - (8*I)*a^10*sss*w^4 + 
      (12*I)*a^8*cM*r*sss*w^4 - (12*I)*a^8*r^2*sss*w^4 + 
      (14*I)*a^6*r^4*sss*w^4 - (36*I)*a^4*cM*r^5*sss*w^4 + 
      (34*I)*a^4*r^6*sss*w^4 - (24*I)*a^2*cM*r^7*sss*w^4 + 
      (18*I)*a^2*r^8*sss*w^4 + (2*I)*r^10*sss*w^4 - (24*I)*a^11*m*w^5 + 
      4*a^10*r*w^5 - 8*a^8*cM*r^2*w^5 - (40*I)*a^9*m*r^2*w^5 + 
      28*a^8*r^3*w^5 - 48*a^6*cM*r^4*w^5 + (32*I)*a^7*m*r^4*w^5 + 
      60*a^6*r^5*w^5 - 72*a^4*cM*r^6*w^5 + (96*I)*a^5*m*r^6*w^5 + 
      52*a^4*r^7*w^5 - 32*a^2*cM*r^8*w^5 + (56*I)*a^3*m*r^8*w^5 + 
      16*a^2*r^9*w^5 + (8*I)*a*m*r^10*w^5 + (4*I)*a^12*w^6 + 
      (8*I)*a^10*r^2*w^6 - (8*I)*a^8*r^4*w^6 - (32*I)*a^6*r^6*w^6 - 
      (28*I)*a^4*r^8*w^6 - (8*I)*a^2*r^10*w^6)*fR4[r])/
    (18*cM*(-a^2 + 2*cM*r - r^2)^4*w^3) - 
   ((-4*a^3*cM^2*m + (12*I)*a^4*cM*m^2 - 16*a^5*m^3 - 4*a^3*cM^2*m^3 - 
      4*a^5*m^5 + 12*a^3*cM*m*r - (8*I)*a^4*m^2*r - (24*I)*a^2*cM^2*m^2*r + 
      32*a^3*cM*m^3*r - 8*a^3*m*r^2 - 12*a*cM^2*m*r^2 + 
      (28*I)*a^2*cM*m^2*r^2 - 20*a^3*m^3*r^2 + 20*a*cM*m*r^3 - 
      (8*I)*a^2*m^2*r^3 - 8*a*m*r^4 - (6*I)*a^4*cM*sss + 8*a^5*m*sss + 
      2*a^3*cM^2*m*sss - (2*I)*a^4*cM*m^2*sss + 6*a^5*m^3*sss + 
      (4*I)*a^4*r*sss + (12*I)*a^2*cM^2*r*sss - 18*a^3*cM*m*r*sss + 
      (4*I)*a^4*m^2*r*sss + (4*I)*a^2*cM^2*m^2*r*sss - 8*a^3*cM*m^3*r*sss - 
      (12*I)*a^2*cM*r^2*sss + 12*a^3*m*r^2*sss - 6*a*cM^2*m*r^2*sss - 
      (10*I)*a^2*cM*m^2*r^2*sss + 2*a^3*m^3*r^2*sss + (4*I)*a^2*r^3*sss - 
      (4*I)*cM^2*r^3*sss + 2*a*cM*m*r^3*sss + (4*I)*a^2*m^2*r^3*sss + 
      (2*I)*cM*r^4*sss + I*a^4*cM*sss^2 - 2*a^5*m*sss^2 - (2*I)*a^4*r*sss^2 - 
      (2*I)*a^2*cM^2*r*sss^2 + 4*a^3*cM*m*r*sss^2 + (6*I)*a^2*cM*r^2*sss^2 - 
      (2*I)*a^2*r^3*sss^2 - (2*I)*cM^2*r^3*sss^2 - 4*a*cM*m*r^3*sss^2 + 
      I*cM*r^4*sss^2 + 2*a*m*r^4*sss^2 + 16*a^6*w + 4*a^4*cM^2*w - 
      (20*I)*a^5*cM*m*w + 52*a^6*m^2*w + 12*a^4*cM^2*m^2*w + 20*a^6*m^4*w - 
      48*a^4*cM*r*w + (16*I)*a^5*m*r*w + (40*I)*a^3*cM^2*m*r*w - 
      100*a^4*cM*m^2*r*w + (16*I)*a^5*m^3*r*w + 24*a^4*r^2*w + 
      24*a^2*cM^2*r^2*w - (32*I)*a^3*cM*m*r^2*w + 96*a^4*m^2*r^2*w - 
      12*a^2*cM^2*m^2*r^2*w - (32*I)*a^3*cM*m^3*r^2*w + 4*a^4*m^4*r^2*w - 
      48*a^2*cM*r^3*w + (16*I)*a^3*m*r^3*w - (40*I)*a*cM^2*m*r^3*w - 
      28*a^2*cM*m^2*r^3*w + (16*I)*a^3*m^3*r^3*w + 16*a^2*r^4*w + 
      36*cM^2*r^4*w + (20*I)*a*cM*m*r^4*w + 28*a^2*m^2*r^4*w - 32*cM*r^5*w + 
      8*r^6*w - 12*a^6*sss*w - 2*a^4*cM^2*sss*w + (4*I)*a^5*cM*m*sss*w - 
      18*a^6*m^2*sss*w + 28*a^4*cM*r*sss*w - (16*I)*a^5*m*r*sss*w - 
      (8*I)*a^3*cM^2*m*r*sss*w + 24*a^4*cM*m^2*r*sss*w - 16*a^4*r^2*sss*w + 
      (40*I)*a^3*cM*m*r^2*sss*w - 8*a^4*m^2*r^2*sss*w - 4*a^2*cM*r^3*sss*w - 
      (16*I)*a^3*m*r^3*sss*w - (8*I)*a*cM^2*m*r^3*sss*w - 
      8*a^2*cM*m^2*r^3*sss*w - 4*a^2*r^4*sss*w + 18*cM^2*r^4*sss*w + 
      (4*I)*a*cM*m*r^4*sss*w + 10*a^2*m^2*r^4*sss*w - 8*cM*r^5*sss*w + 
      2*a^6*sss^2*w - 4*a^4*cM*r*sss^2*w + 2*a^4*r^2*sss^2*w - 
      2*a^2*r^4*sss^2*w + 4*cM*r^5*sss^2*w - 2*r^6*sss^2*w + 
      (8*I)*a^6*cM*w^2 - 56*a^7*m*w^2 - 12*a^5*cM^2*m*w^2 - 40*a^7*m^3*w^2 - 
      (36*I)*a^6*r*w^2 - (16*I)*a^4*cM^2*r*w^2 + 104*a^5*cM*m*r*w^2 - 
      (48*I)*a^6*m^2*r*w^2 + (88*I)*a^4*cM*r^2*w^2 - 76*a^5*m*r^2*w^2 + 
      24*a^3*cM^2*m*r^2*w^2 + (96*I)*a^4*cM*m^2*r^2*w^2 - 
      16*a^5*m^3*r^2*w^2 - (60*I)*a^4*r^3*w^2 - (16*I)*a^2*cM^2*r^3*w^2 - 
      88*a^3*cM*m*r^3*w^2 - (56*I)*a^4*m^2*r^3*w^2 + (56*I)*a^2*cM*r^4*w^2 - 
      24*a^3*m*r^4*w^2 + 72*a*cM^2*m*r^4*w^2 + (16*I)*a^2*cM*m^2*r^4*w^2 + 
      12*a^3*m^3*r^4*w^2 - (28*I)*a^2*r^5*w^2 - 24*a*cM*m*r^5*w^2 - 
      (8*I)*a^2*m^2*r^5*w^2 + (8*I)*cM*r^6*w^2 - 16*a*m*r^6*w^2 - 
      (4*I)*r^7*w^2 - (2*I)*a^6*cM*sss*w^2 + 18*a^7*m*sss*w^2 + 
      (12*I)*a^6*r*sss*w^2 + (4*I)*a^4*cM^2*r*sss*w^2 - 
      24*a^5*cM*m*r*sss*w^2 - (30*I)*a^4*cM*r^2*sss*w^2 + 
      10*a^5*m*r^2*sss*w^2 + (16*I)*a^4*r^3*sss*w^2 + 
      (8*I)*a^2*cM^2*r^3*sss*w^2 + 16*a^3*cM*m*r^3*sss*w^2 - 
      (12*I)*a^2*cM*r^4*sss*w^2 - 22*a^3*m*r^4*sss*w^2 + 
      (2*I)*a^2*r^5*sss*w^2 + 16*a*cM*m*r^5*sss*w^2 + (4*I)*cM*r^6*sss*w^2 - 
      14*a*m*r^6*sss*w^2 - (2*I)*r^7*sss*w^2 + 20*a^8*w^3 + 4*a^6*cM^2*w^3 + 
      40*a^8*m^2*w^3 - 36*a^6*cM*r*w^3 + (48*I)*a^7*m*r*w^3 - 
      12*a^4*cM^2*r^2*w^3 - (96*I)*a^5*cM*m*r^2*w^3 + 24*a^6*m^2*r^2*w^3 + 
      116*a^4*cM*r^3*w^3 + (64*I)*a^5*m*r^3*w^3 - 32*a^4*r^4*w^3 - 
      72*a^2*cM^2*r^4*w^3 - (32*I)*a^3*cM*m*r^4*w^3 - 36*a^4*m^2*r^4*w^3 + 
      80*a^2*cM*r^5*w^3 + (8*I)*a^3*m*r^5*w^3 - 8*a^2*r^6*w^3 + 
      (16*I)*a*cM*m*r^6*w^3 - 20*a^2*m^2*r^6*w^3 - (8*I)*a*m*r^7*w^3 + 
      4*r^8*w^3 - 6*a^8*sss*w^3 + 8*a^6*cM*r*sss*w^3 - 4*a^6*r^2*sss*w^3 - 
      8*a^4*cM*r^3*sss*w^3 + 12*a^4*r^4*sss*w^3 - 16*a^2*cM*r^5*sss*w^3 + 
      12*a^2*r^6*sss*w^3 + 2*r^8*sss*w^3 - 20*a^9*m*w^4 - (16*I)*a^8*r*w^4 + 
      (32*I)*a^6*cM*r^2*w^4 - 16*a^7*m*r^2*w^4 - (24*I)*a^6*r^3*w^4 + 
      (16*I)*a^4*cM*r^4*w^4 + 36*a^5*m*r^4*w^4 - (16*I)*a^2*cM*r^6*w^4 + 
      40*a^3*m*r^6*w^4 + (8*I)*a^2*r^7*w^4 + 8*a*m*r^8*w^4 + 4*a^10*w^5 + 
      4*a^8*r^2*w^5 - 12*a^6*r^4*w^5 - 20*a^4*r^6*w^5 - 8*a^2*r^8*w^5)*
     Derivative[1][fR4][r])/(18*cM*(-a^2 + 2*cM*r - r^2)^3*w^3), 
 f02f22b[r] -> (((-2*I)*a^6*m - (4*I)*a^6*m^3 - (2*I)*a^4*cM^2*m^3 - 
      (2*I)*a^6*m^5 + (8*I)*a^4*cM*m*r + 2*a^5*m^2*r + (10*I)*a^4*cM*m^3*r + 
      2*a^5*m^4*r - (4*I)*a^4*m*r^2 - (8*I)*a^2*cM^2*m*r^2 - 
      10*a^3*cM*m^2*r^2 - (2*I)*a^4*m^3*r^2 + (6*I)*a^2*cM^2*m^3*r^2 - 
      4*a^3*cM*m^4*r^2 + (2*I)*a^4*m^5*r^2 + (8*I)*a^2*cM*m*r^3 + 
      6*a^3*m^2*r^3 + 12*a*cM^2*m^2*r^3 - (14*I)*a^2*cM*m^3*r^3 + 
      2*a^3*m^4*r^3 - (2*I)*a^2*m*r^4 - 14*a*cM*m^2*r^4 + (6*I)*a^2*m^3*r^4 + 
      4*a*m^2*r^5 + (3*I)*a^6*m*sss + (3*I)*a^6*m^3*sss - 
      (12*I)*a^4*cM*m*r*sss - 2*a^5*m^2*r*sss - (6*I)*a^4*cM*m^3*r*sss + 
      (4*I)*a^4*m*r^2*sss + (12*I)*a^2*cM^2*m*r^2*sss + 
      8*a^3*cM*m^2*r^2*sss - (4*I)*a^2*cM*m*r^3*sss - 4*a^3*m^2*r^3*sss - 
      8*a*cM^2*m^2*r^3*sss + (6*I)*a^2*cM*m^3*r^3*sss - I*a^2*m*r^4*sss - 
      (8*I)*cM^2*m*r^4*sss + 8*a*cM*m^2*r^4*sss - (3*I)*a^2*m^3*r^4*sss + 
      (8*I)*cM*m*r^5*sss - 2*a*m^2*r^5*sss - (2*I)*m*r^6*sss - 
      I*a^6*m*sss^2 + (4*I)*a^4*cM*m*r*sss^2 - I*a^4*m*r^2*sss^2 - 
      (4*I)*a^2*cM^2*m*r^2*sss^2 + I*a^2*m*r^4*sss^2 + 
      (4*I)*cM^2*m*r^4*sss^2 - (4*I)*cM*m*r^5*sss^2 + I*m*r^6*sss^2 + 
      (8*I)*a^7*w - 2*a^6*cM*m*w + (20*I)*a^7*m^2*w + (6*I)*a^5*cM^2*m^2*w + 
      (10*I)*a^7*m^4*w - (32*I)*a^5*cM*r*w - 12*a^6*m*r*w + 
      16*a^4*cM^2*m*r*w - (40*I)*a^5*cM*m^2*r*w - 8*a^6*m^3*r*w + 
      (16*I)*a^5*r^2*w + (32*I)*a^3*cM^2*r^2*w + 56*a^4*cM*m*r^2*w - 
      24*a^2*cM^3*m*r^2*w + (10*I)*a^5*m^2*r^2*w - (28*I)*a^3*cM^2*m^2*r^2*
       w + 16*a^4*cM*m^3*r^2*w - (4*I)*a^5*m^4*r^2*w - (32*I)*a^3*cM*r^3*w - 
      32*a^4*m*r^3*w - 92*a^2*cM^2*m*r^3*w + (44*I)*a^3*cM*m^2*r^3*w - 
      16*a^4*m^3*r^3*w + (8*I)*a^3*r^4*w + 106*a^2*cM*m*r^4*w + 
      72*cM^3*m*r^4*w - (16*I)*a^3*m^2*r^4*w + (12*I)*a*cM^2*m^2*r^4*w + 
      16*a^2*cM*m^3*r^4*w - (8*I)*a^3*m^4*r^4*w - 28*a^2*m*r^5*w - 
      100*cM^2*m*r^5*w - (8*I)*a*cM*m^2*r^5*w - 8*a^2*m^3*r^5*w + 
      48*cM*m*r^6*w - 8*m*r^7*w - (6*I)*a^7*sss*w - (9*I)*a^7*m^2*sss*w + 
      (24*I)*a^5*cM*r*sss*w + 4*a^6*m*r*sss*w + (18*I)*a^5*cM*m^2*r*sss*w - 
      (8*I)*a^5*r^2*sss*w - (24*I)*a^3*cM^2*r^2*sss*w - 
      16*a^4*cM*m*r^2*sss*w - (3*I)*a^5*m^2*r^2*sss*w + 
      (8*I)*a^3*cM*r^3*sss*w + 12*a^4*m*r^3*sss*w + 16*a^2*cM^2*m*r^3*sss*w - 
      (12*I)*a^3*cM*m^2*r^3*sss*w + (2*I)*a^3*r^4*sss*w + 
      (16*I)*a*cM^2*r^4*sss*w - 32*a^2*cM*m*r^4*sss*w + 
      (12*I)*a^3*m^2*r^4*sss*w - (16*I)*a*cM*r^5*sss*w + 12*a^2*m*r^5*sss*w + 
      16*cM^2*m*r^5*sss*w - (12*I)*a*cM*m^2*r^5*sss*w + (4*I)*a*r^6*sss*w - 
      16*cM*m*r^6*sss*w + (6*I)*a*m^2*r^6*sss*w + 4*m*r^7*sss*w + 
      I*a^7*sss^2*w - (4*I)*a^5*cM*r*sss^2*w + (4*I)*a^3*cM^2*r^2*sss^2*w + 
      (4*I)*a^3*cM*r^3*sss^2*w - (3*I)*a^3*r^4*sss^2*w - 
      (8*I)*a*cM^2*r^4*sss^2*w + (8*I)*a*cM*r^5*sss^2*w - 
      (2*I)*a*r^6*sss^2*w + 2*a^7*cM*w^2 - (28*I)*a^8*m*w^2 - 
      (6*I)*a^6*cM^2*m*w^2 - (20*I)*a^8*m^3*w^2 + 4*a^7*r*w^2 - 
      16*a^5*cM^2*r*w^2 + (50*I)*a^6*cM*m*r*w^2 + 12*a^7*m^2*r*w^2 - 
      44*a^5*cM*r^2*w^2 + 24*a^3*cM^3*r^2*w^2 - (50*I)*a^6*m*r^2*w^2 + 
      (38*I)*a^4*cM^2*m*r^2*w^2 - 24*a^5*cM*m^2*r^2*w^2 - 
      (4*I)*a^6*m^3*r^2*w^2 + 24*a^5*r^3*w^2 + 136*a^3*cM^2*r^3*w^2 + 
      (78*I)*a^4*cM*m*r^3*w^2 + 40*a^5*m^2*r^3*w^2 - 142*a^3*cM*r^4*w^2 - 
      144*a*cM^3*r^4*w^2 - (28*I)*a^4*m*r^4*w^2 - (126*I)*a^2*cM^2*m*r^4*
       w^2 - 56*a^3*cM*m^2*r^4*w^2 + (28*I)*a^4*m^3*r^4*w^2 + 
      36*a^3*r^5*w^2 + 200*a*cM^2*r^5*w^2 + (50*I)*a^2*cM*m*r^5*w^2 + 
      38*a^3*m^2*r^5*w^2 - 96*a*cM*r^6*w^2 + (6*I)*a^2*m*r^6*w^2 + 
      (54*I)*cM^2*m*r^6*w^2 - 20*a*cM*m^2*r^6*w^2 + (12*I)*a^2*m^3*r^6*w^2 + 
      16*a*r^7*w^2 - (50*I)*cM*m*r^7*w^2 + 10*a*m^2*r^7*w^2 + 
      (12*I)*m*r^8*w^2 + (9*I)*a^8*m*sss*w^2 - 2*a^7*r*sss*w^2 - 
      (18*I)*a^6*cM*m*r*sss*w^2 + 8*a^5*cM*r^2*sss*w^2 + 
      (6*I)*a^6*m*r^2*sss*w^2 - 12*a^5*r^3*sss*w^2 - 8*a^3*cM^2*r^3*sss*w^2 + 
      (6*I)*a^4*cM*m*r^3*sss*w^2 + 40*a^3*cM*r^4*sss*w^2 - 
      (18*I)*a^4*m*r^4*sss*w^2 - 18*a^3*r^5*sss*w^2 - 32*a*cM^2*r^5*sss*w^2 + 
      (30*I)*a^2*cM*m*r^5*sss*w^2 + 32*a*cM*r^6*sss*w^2 - 
      (18*I)*a^2*m*r^6*sss*w^2 - 8*a*r^7*sss*w^2 + (6*I)*cM*m*r^7*sss*w^2 - 
      (3*I)*m*r^8*sss*w^2 + (12*I)*a^9*w^3 + (2*I)*a^7*cM^2*w^3 + 
      (20*I)*a^9*m^2*w^3 - (20*I)*a^7*cM*r*w^3 - 8*a^8*m*r*w^3 + 
      (42*I)*a^7*r^2*w^3 - (16*I)*a^5*cM^2*r^2*w^3 + 16*a^6*cM*m*r^2*w^3 + 
      (16*I)*a^7*m^2*r^2*w^3 - (108*I)*a^5*cM*r^3*w^3 - 40*a^6*m*r^3*w^3 + 
      (24*I)*a^5*r^4*w^3 + (114*I)*a^3*cM^2*r^4*w^3 + 64*a^4*cM*m*r^4*w^3 - 
      (36*I)*a^5*m^2*r^4*w^3 + (12*I)*a^3*cM*r^5*w^3 - 60*a^4*m*r^5*w^3 - 
      (30*I)*a^3*r^6*w^3 - (108*I)*a*cM^2*r^6*w^3 + 56*a^2*cM*m*r^6*w^3 - 
      (40*I)*a^3*m^2*r^6*w^3 + (100*I)*a*cM*r^7*w^3 - 32*a^2*m*r^7*w^3 - 
      (24*I)*a*r^8*w^3 + 8*cM*m*r^8*w^3 - (8*I)*a*m^2*r^8*w^3 - 4*m*r^9*w^3 - 
      (3*I)*a^9*sss*w^3 + (6*I)*a^7*cM*r*sss*w^3 - (3*I)*a^7*r^2*sss*w^3 + 
      (9*I)*a^5*r^4*sss*w^3 - (18*I)*a^3*cM*r^5*sss*w^3 + 
      (15*I)*a^3*r^6*sss*w^3 - (12*I)*a*cM*r^7*sss*w^3 + 
      (6*I)*a*r^8*sss*w^3 - (10*I)*a^10*m*w^4 + 2*a^9*r*w^4 - 
      4*a^7*cM*r^2*w^4 - (14*I)*a^8*m*r^2*w^4 + 14*a^7*r^3*w^4 - 
      24*a^5*cM*r^4*w^4 + (20*I)*a^6*m*r^4*w^4 + 30*a^5*r^5*w^4 - 
      36*a^3*cM*r^6*w^4 + (44*I)*a^4*m*r^6*w^4 + 26*a^3*r^7*w^4 - 
      16*a*cM*r^8*w^4 + (22*I)*a^2*m*r^8*w^4 + 8*a*r^9*w^4 + 
      (2*I)*m*r^10*w^4 + (2*I)*a^11*w^5 + (4*I)*a^9*r^2*w^5 - 
      (4*I)*a^7*r^4*w^5 - (16*I)*a^5*r^6*w^5 - (14*I)*a^3*r^8*w^5 - 
      (4*I)*a*r^10*w^5)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^4*w^3) + 
   (((-2*I)*a^4*cM*m + 2*a^5*m^2 + 2*a^3*cM^2*m^2 + 2*a^5*m^4 + 
      (2*I)*a^4*m*r + (4*I)*a^2*cM^2*m*r - 6*a^3*cM*m^2*r + (2*I)*a^4*m^3*r - 
      (6*I)*a^2*cM*m*r^2 + 2*a^3*m^2*r^2 - 6*a*cM^2*m^2*r^2 - 
      (4*I)*a^2*cM*m^3*r^2 - 2*a^3*m^4*r^2 + (2*I)*a^2*m*r^3 + 
      10*a*cM*m^2*r^3 + (2*I)*a^2*m^3*r^3 - 4*a*m^2*r^4 + I*a^4*cM*m*sss - 
      2*a^5*m^2*sss - (2*I)*a^4*m*r*sss - (2*I)*a^2*cM^2*m*r*sss + 
      4*a^3*cM*m^2*r*sss + (6*I)*a^2*cM*m*r^2*sss - (2*I)*a^2*m*r^3*sss - 
      (2*I)*cM^2*m*r^3*sss - 4*a*cM*m^2*r^3*sss + I*cM*m*r^4*sss + 
      2*a*m^2*r^4*sss + (6*I)*a^5*cM*w - 12*a^6*m*w - 4*a^4*cM^2*m*w - 
      8*a^6*m^3*w - (6*I)*a^5*r*w - (12*I)*a^3*cM^2*r*w + 28*a^4*cM*m*r*w - 
      (12*I)*a^5*m^2*r*w + (18*I)*a^3*cM*r^2*w - 4*a^4*m*r^2*w + 
      12*a^2*cM^2*m*r^2*w + (24*I)*a^3*cM*m^2*r^2*w + 4*a^4*m^3*r^2*w - 
      (6*I)*a^3*r^3*w - 44*a^2*cM*m*r^3*w - (12*I)*a^3*m^2*r^3*w + 
      18*a^2*m*r^4*w + 18*cM^2*m*r^4*w + 6*a^2*m^3*r^4*w - 16*cM*m*r^5*w + 
      4*m*r^6*w - I*a^5*cM*sss*w + 4*a^6*m*sss*w + (3*I)*a^5*r*sss*w + 
      (2*I)*a^3*cM^2*r*sss*w - 8*a^4*cM*m*r*sss*w - (9*I)*a^3*cM*r^2*sss*w + 
      (3*I)*a^3*r^3*sss*w + (4*I)*a*cM^2*r^3*sss*w + 8*a^2*cM*m*r^3*sss*w - 
      (2*I)*a*cM*r^4*sss*w - 6*a^2*m*r^4*sss*w + 4*cM*m*r^5*sss*w - 
      2*m*r^6*sss*w + 10*a^7*w^2 + 2*a^5*cM^2*w^2 + 12*a^7*m^2*w^2 - 
      22*a^5*cM*r*w^2 + (18*I)*a^6*m*r*w^2 - 6*a^3*cM^2*r^2*w^2 - 
      (36*I)*a^4*cM*m*r^2*w^2 + 46*a^3*cM*r^3*w^2 + (22*I)*a^4*m*r^3*w^2 - 
      18*a^3*r^4*w^2 - 36*a*cM^2*r^4*w^2 - (8*I)*a^2*cM*m*r^4*w^2 - 
      18*a^3*m^2*r^4*w^2 + 32*a*cM*r^5*w^2 + (2*I)*a^2*m*r^5*w^2 - 
      8*a*r^6*w^2 + (4*I)*cM*m*r^6*w^2 - 6*a*m^2*r^6*w^2 - (2*I)*m*r^7*w^2 - 
      2*a^7*sss*w^2 + 4*a^5*cM*r*sss*w^2 - 4*a^3*cM*r^3*sss*w^2 + 
      6*a^3*r^4*sss*w^2 - 8*a*cM*r^5*sss*w^2 + 4*a*r^6*sss*w^2 - 
      8*a^8*m*w^3 - (8*I)*a^7*r*w^3 + (16*I)*a^5*cM*r^2*w^3 - 
      4*a^6*m*r^2*w^3 - (12*I)*a^5*r^3*w^3 + (8*I)*a^3*cM*r^4*w^3 + 
      18*a^4*m*r^4*w^3 - (8*I)*a*cM*r^6*w^3 + 16*a^2*m*r^6*w^3 + 
      (4*I)*a*r^7*w^3 + 2*m*r^8*w^3 + 2*a^9*w^4 + 2*a^7*r^2*w^4 - 
      6*a^5*r^4*w^4 - 10*a^3*r^6*w^4 - 4*a*r^8*w^4)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^3*w^3), 
 f02f23a[r] -> 
  -((8*a^5*m^2 - (8*I)*a^4*cM*m^3 + 10*a^5*m^4 - (2*I)*a^4*cM*m^5 + 
       2*a^5*m^6 - (2*I)*a^4*m*r - 18*a^3*cM*m^2*r + (6*I)*a^4*m^3*r - 
       4*a^3*cM*m^4*r + (2*I)*a^4*m^5*r + (8*I)*a^2*cM*m*r^2 + 
       12*a^3*m^2*r^2 + 4*a*cM^2*m^2*r^2 + (2*I)*a^2*cM*m^3*r^2 + 
       4*a^3*m^4*r^2 - (4*I)*a^2*m*r^3 - (8*I)*cM^2*m*r^3 - 10*a*cM*m^2*r^3 + 
       (8*I)*cM*m*r^4 + 4*a*m^2*r^4 - (2*I)*m*r^5 - 10*a^5*m^2*sss + 
       (2*I)*a^4*cM*m^3*sss - 4*a^5*m^4*sss - I*a^4*m*r*sss + 
       18*a^3*cM*m^2*r*sss - (4*I)*a^4*m^3*r*sss + 4*a^3*cM*m^4*r*sss + 
       (4*I)*a^2*cM*m*r^2*sss - 8*a^3*m^2*r^2*sss + 4*a*cM^2*m^2*r^2*sss + 
       (2*I)*a^2*cM*m^3*r^2*sss - (2*I)*a^2*m*r^3*sss - 
       (4*I)*cM^2*m*r^3*sss - 6*a*cM*m^2*r^3*sss + (4*I)*cM*m*r^4*sss + 
       2*a*m^2*r^4*sss - I*m*r^5*sss + 2*a^5*m^2*sss^2 + I*a^4*m*r*sss^2 - 
       4*a^3*cM*m^2*r*sss^2 - (4*I)*a^2*cM*m*r^2*sss^2 + 
       (2*I)*a^2*m*r^3*sss^2 + (4*I)*cM^2*m*r^3*sss^2 + 
       4*a*cM*m^2*r^3*sss^2 - (4*I)*cM*m*r^4*sss^2 - 2*a*m^2*r^4*sss^2 + 
       I*m*r^5*sss^2 - 48*a^6*m*w + (24*I)*a^5*cM*m^2*w - 48*a^6*m^3*w + 
       (10*I)*a^5*cM*m^4*w - 12*a^6*m^5*w - (8*I)*a^5*r*w + 
       138*a^4*cM*m*r*w - (20*I)*a^5*m^2*r*w + 36*a^4*cM*m^3*r*w - 
       (12*I)*a^5*m^4*r*w + (32*I)*a^3*cM*r^2*w - 60*a^4*m*r^2*w - 
       84*a^2*cM^2*m*r^2*w + (12*I)*a^3*cM*m^2*r^2*w - 32*a^4*m^3*r^2*w - 
       12*a^2*cM^2*m^3*r^2*w - (2*I)*a^3*cM*m^4*r^2*w - (16*I)*a^3*r^3*w - 
       (32*I)*a*cM^2*r^3*w + 60*a^2*cM*m*r^3*w + (4*I)*a^3*m^2*r^3*w - 
       (24*I)*a*cM^2*m^2*r^3*w + 8*a^2*cM*m^3*r^3*w + (4*I)*a^3*m^4*r^3*w + 
       (32*I)*a*cM*r^4*w - 12*a^2*m*r^4*w + 12*cM^2*m*r^4*w - 
       8*a^2*m^3*r^4*w - (8*I)*a*r^5*w - 6*cM*m*r^5*w + (4*I)*a*m^2*r^5*w + 
       28*a^6*m*sss*w - (6*I)*a^5*cM*m^2*sss*w + 16*a^6*m^3*sss*w + 
       (8*I)*a^5*r*sss*w - 62*a^4*cM*m*r*sss*w + (13*I)*a^5*m^2*r*sss*w - 
       16*a^4*cM*m^3*r*sss*w - (32*I)*a^3*cM*r^2*sss*w + 22*a^4*m*r^2*sss*w + 
       12*a^2*cM^2*m*r^2*sss*w - (16*I)*a^3*cM*m^2*r^2*sss*w + 
       (16*I)*a^3*r^3*sss*w + (32*I)*a*cM^2*r^3*sss*w + 
       12*a^2*cM*m*r^3*sss*w + (14*I)*a^3*m^2*r^3*sss*w + 
       (12*I)*a*cM^2*m^2*r^3*sss*w + 8*a^2*cM*m^3*r^3*sss*w - 
       (32*I)*a*cM*r^4*sss*w - 10*a^2*m*r^4*sss*w - 12*cM^2*m*r^4*sss*w - 
       (24*I)*a*cM*m^2*r^4*sss*w - 10*a^2*m^3*r^4*sss*w + (8*I)*a*r^5*sss*w + 
       14*cM*m*r^5*sss*w + (7*I)*a*m^2*r^5*sss*w - 4*m*r^6*sss*w - 
       4*a^6*m*sss^2*w - (2*I)*a^5*r*sss^2*w + 8*a^4*cM*m*r*sss^2*w + 
       (8*I)*a^3*cM*r^2*sss^2*w - (4*I)*a^3*r^3*sss^2*w - 
       (8*I)*a*cM^2*r^3*sss^2*w - 8*a^2*cM*m*r^3*sss^2*w + 
       (8*I)*a*cM*r^4*sss^2*w + 6*a^2*m*r^4*sss^2*w - (2*I)*a*r^5*sss^2*w - 
       4*cM*m*r^5*sss^2*w + 2*m*r^6*sss^2*w + 40*a^7*w^2 - 
       (24*I)*a^6*cM*m*w^2 + 84*a^7*m^2*w^2 - (20*I)*a^6*cM*m^3*w^2 + 
       30*a^7*m^4*w^2 - 120*a^5*cM*r*w^2 + (30*I)*a^6*m*r*w^2 - 
       84*a^5*cM*m^2*r*w^2 + (28*I)*a^6*m^3*r*w^2 + 64*a^5*r^2*w^2 + 
       80*a^3*cM^2*r^2*w^2 - (46*I)*a^4*cM*m*r^2*w^2 + 72*a^5*m^2*r^2*w^2 + 
       36*a^3*cM^2*m^2*r^2*w^2 + (8*I)*a^4*cM*m^3*r^2*w^2 - 
       88*a^3*cM*r^3*w^2 + (52*I)*a^4*m*r^3*w^2 + (48*I)*a^2*cM^2*m*r^3*w^2 - 
       16*a^3*cM*m^2*r^3*w^2 + (12*I)*a^4*m^3*r^3*w^2 + 8*a^3*r^4*w^2 - 
       (84*I)*a^2*cM*m*r^4*w^2 - 12*a^3*m^2*r^4*w^2 - 12*a*cM^2*m^2*r^4*w^2 - 
       (38*I)*a^2*cM*m^3*r^4*w^2 - 12*a^3*m^4*r^4*w^2 + 32*a*cM*r^5*w^2 + 
       (12*I)*a^2*m*r^5*w^2 + 34*a*cM*m^2*r^5*w^2 + (8*I)*a^2*m^3*r^5*w^2 - 
       16*a*r^6*w^2 + (22*I)*cM*m*r^6*w^2 - 6*a*m^2*r^6*w^2 - 
       (10*I)*m*r^7*w^2 - 18*a^7*sss*w^2 + (6*I)*a^6*cM*m*sss*w^2 - 
       24*a^7*m^2*sss*w^2 + 44*a^5*cM*r*sss*w^2 - (14*I)*a^6*m*r*sss*w^2 + 
       24*a^5*cM*m^2*r*sss*w^2 - 14*a^5*r^2*sss*w^2 - 
       16*a^3*cM^2*r^2*sss*w^2 + (26*I)*a^4*cM*m*r^2*sss*w^2 - 
       12*a^3*cM*r^3*sss*w^2 - (32*I)*a^4*m*r^3*sss*w^2 - 
       (24*I)*a^2*cM^2*m*r^3*sss*w^2 - 24*a^3*cM*m^2*r^3*sss*w^2 + 
       26*a^3*r^4*sss*w^2 + 24*a*cM^2*r^4*sss*w^2 + (54*I)*a^2*cM*m*r^4*sss*
        w^2 + 36*a^3*m^2*r^4*sss*w^2 - 56*a*cM*r^5*sss*w^2 - 
       (22*I)*a^2*m*r^5*sss*w^2 - 12*a*cM*m^2*r^5*sss*w^2 + 
       22*a*r^6*sss*w^2 + (10*I)*cM*m*r^6*sss*w^2 + 12*a*m^2*r^6*sss*w^2 - 
       (4*I)*m*r^7*sss*w^2 + 2*a^7*sss^2*w^2 - 4*a^5*cM*r*sss^2*w^2 + 
       4*a^3*cM*r^3*sss^2*w^2 - 6*a^3*r^4*sss^2*w^2 + 8*a*cM*r^5*sss^2*w^2 - 
       4*a*r^6*sss^2*w^2 + (8*I)*a^7*cM*w^3 - 64*a^8*m*w^3 + 
       (20*I)*a^7*cM*m^2*w^3 - 40*a^8*m^3*w^3 - (16*I)*a^7*r*w^3 + 
       76*a^6*cM*m*r*w^3 - (32*I)*a^7*m^2*r*w^3 + (32*I)*a^5*cM*r^2*w^3 - 
       64*a^6*m*r^2*w^3 - 36*a^4*cM^2*m*r^2*w^3 - (12*I)*a^5*cM*m^2*r^2*w^3 - 
       (64*I)*a^5*r^3*w^3 - (24*I)*a^3*cM^2*r^3*w^3 + 8*a^4*cM*m*r^3*w^3 - 
       (60*I)*a^5*m^2*r^3*w^3 + (100*I)*a^3*cM*r^4*w^3 + 58*a^4*m*r^4*w^3 + 
       24*a^2*cM^2*m*r^4*w^3 + (114*I)*a^3*cM*m^2*r^4*w^3 + 
       48*a^4*m^3*r^4*w^3 - (80*I)*a^3*r^5*w^3 - 86*a^2*cM*m*r^5*w^3 - 
       (48*I)*a^3*m^2*r^5*w^3 + (76*I)*a*cM*r^6*w^3 + 62*a^2*m*r^6*w^3 + 
       (42*I)*a*cM*m^2*r^6*w^3 + 16*a^2*m^3*r^6*w^3 - (32*I)*a*r^7*w^3 - 
       14*cM*m*r^7*w^3 - (12*I)*a*m^2*r^7*w^3 + 4*m*r^8*w^3 - 
       (2*I)*a^7*cM*sss*w^3 + 16*a^8*m*sss*w^3 + (5*I)*a^7*r*sss*w^3 - 
       16*a^6*cM*m*r*sss*w^3 - (12*I)*a^5*cM*r^2*sss*w^3 + 
       (18*I)*a^5*r^3*sss*w^3 + (12*I)*a^3*cM^2*r^3*sss*w^3 + 
       24*a^4*cM*m*r^3*sss*w^3 - (30*I)*a^3*cM*r^4*sss*w^3 - 
       42*a^4*m*r^4*sss*w^3 + (21*I)*a^3*r^5*sss*w^3 + 
       24*a^2*cM*m*r^5*sss*w^3 - (20*I)*a*cM*r^6*sss*w^3 - 
       28*a^2*m*r^6*sss*w^3 + (8*I)*a*r^7*sss*w^3 - 2*m*r^8*sss*w^3 + 
       18*a^9*w^4 - (10*I)*a^8*cM*m*w^4 + 30*a^9*m^2*w^4 - 24*a^7*cM*r*w^4 + 
       (18*I)*a^8*m*r*w^4 + 20*a^7*r^2*w^4 + 12*a^5*cM^2*r^2*w^4 + 
       (8*I)*a^6*cM*m*r^2*w^4 + (68*I)*a^6*m*r^3*w^4 - 38*a^5*r^4*w^4 - 
       12*a^3*cM^2*r^4*w^4 - (114*I)*a^4*cM*m*r^4*w^4 - 72*a^5*m^2*r^4*w^4 + 
       52*a^3*cM*r^5*w^4 + (72*I)*a^4*m*r^5*w^4 - 64*a^3*r^6*w^4 - 
       (84*I)*a^2*cM*m*r^6*w^4 - 48*a^3*m^2*r^6*w^4 + 28*a*cM*r^7*w^4 + 
       (20*I)*a^2*m*r^7*w^4 - 24*a*r^8*w^4 - 6*a*m^2*r^8*w^4 - 
       (2*I)*m*r^9*w^4 - 4*a^9*sss*w^4 + 4*a^7*cM*r*sss*w^4 - 
       8*a^5*cM*r^3*sss*w^4 + 16*a^5*r^4*sss*w^4 - 12*a^3*cM*r^5*sss*w^4 + 
       16*a^3*r^6*sss*w^4 + 4*a*r^8*sss*w^4 + (2*I)*a^9*cM*w^5 - 
       12*a^10*m*w^5 - (4*I)*a^9*r*w^5 - (2*I)*a^7*cM*r^2*w^5 - 
       (24*I)*a^7*r^3*w^5 + (38*I)*a^5*cM*r^4*w^5 + 48*a^6*m*r^4*w^5 - 
       (32*I)*a^5*r^5*w^5 + (42*I)*a^3*cM*r^6*w^5 + 48*a^4*m*r^6*w^5 - 
       (8*I)*a^3*r^7*w^5 + 12*a^2*m*r^8*w^5 + (4*I)*a*r^9*w^5 + 2*a^11*w^6 - 
       12*a^7*r^4*w^6 - 16*a^5*r^6*w^6 - 6*a^3*r^8*w^6)*fR4[r])/
    (9*cM*(-a^2 + 2*cM*r - r^2)^3*w^3) + 
   ((8*a^3*cM*m^2 + (8*I)*a^4*m^3 + 2*a^3*cM*m^4 + (2*I)*a^4*m^5 - 
      (2*I)*a^2*cM*m*r - 6*a^3*m^2*r - 2*a^3*m^4*r + (2*I)*a^2*m*r^2 + 
      (4*I)*cM^2*m*r^2 - 2*a*cM*m^2*r^2 + (2*I)*a^2*m^3*r^2 - 
      (6*I)*cM*m*r^3 + (2*I)*m*r^4 - (4*I)*a^4*m*sss - 2*a^3*cM*m^2*sss - 
      (3*I)*a^4*m^3*sss + (6*I)*a^2*cM*m*r*sss + 4*a^3*m^2*r*sss + 
      (2*I)*a^2*cM*m^3*r*sss - (3*I)*a^2*m*r^2*sss + (4*I)*cM^2*m*r^2*sss - 
      2*a*cM*m^2*r^2*sss + I*a^2*m^3*r^2*sss - (4*I)*cM*m*r^3*sss + 
      I*m*r^4*sss + I*a^4*m*sss^2 - (2*I)*a^2*cM*m*r*sss^2 + 
      (2*I)*cM*m*r^3*sss^2 - I*m*r^4*sss^2 - (8*I)*a^5*w - 16*a^4*cM*m*w - 
      (26*I)*a^5*m^2*w - 8*a^4*cM*m^3*w - (10*I)*a^5*m^4*w + 
      (8*I)*a^3*cM*r*w + 30*a^4*m*r*w - (4*I)*a^3*cM*m^2*r*w + 
      16*a^4*m^3*r*w + (16*I)*a*cM^2*r^2*w - 26*a^2*cM*m*r^2*w - 
      (6*I)*a^3*m^2*r^2*w + (12*I)*a*cM^2*m^2*r^2*w - 8*a^2*cM*m^3*r^2*w + 
      (2*I)*a^3*m^4*r^2*w - (24*I)*a*cM*r^3*w + 8*a^2*m*r^3*w - 
      (8*I)*a*cM*m^2*r^3*w + (8*I)*a*r^4*w + 6*cM*m*r^4*w - 
      (4*I)*a*m^2*r^4*w - 2*m*r^5*w + (6*I)*a^5*sss*w + 4*a^4*cM*m*sss*w + 
      (9*I)*a^5*m^2*sss*w - (8*I)*a^3*cM*r*sss*w - 11*a^4*m*r*sss*w - 
      (6*I)*a^3*cM*m^2*r*sss*w - (2*I)*a^3*r^2*sss*w - 
      (8*I)*a*cM^2*r^2*sss*w + 10*a^2*cM*m*r^2*sss*w - 
      (4*I)*a^3*m^2*r^2*sss*w + (20*I)*a*cM*r^3*sss*w - 4*a^2*m*r^3*sss*w + 
      (6*I)*a*cM*m^2*r^3*sss*w - (8*I)*a*r^4*sss*w - (7*I)*a*m^2*r^4*sss*w + 
      m*r^5*sss*w - I*a^5*sss^2*w + (2*I)*a^3*cM*r*sss^2*w + 
      I*a^3*r^2*sss^2*w - (4*I)*a*cM*r^3*sss^2*w + (2*I)*a*r^4*sss^2*w + 
      8*a^5*cM*w^2 + (28*I)*a^6*m*w^2 + 12*a^5*cM*m^2*w^2 + 
      (20*I)*a^6*m^3*w^2 - 32*a^5*r*w^2 + (8*I)*a^4*cM*m*r*w^2 - 
      36*a^5*m^2*r*w^2 + 44*a^3*cM*r^2*w^2 - (2*I)*a^4*m*r^2*w^2 - 
      (24*I)*a^2*cM^2*m*r^2*w^2 + 24*a^3*cM*m^2*r^2*w^2 - 
      (8*I)*a^4*m^3*r^2*w^2 - 32*a^3*r^3*w^2 + (32*I)*a^2*cM*m*r^3*w^2 - 
      8*a^3*m^2*r^3*w^2 + 12*a*cM*r^4*w^2 - (22*I)*a^2*m*r^4*w^2 + 
      6*a*cM*m^2*r^4*w^2 - (10*I)*a^2*m^3*r^4*w^2 + (2*I)*cM*m*r^5*w^2 + 
      4*a*m^2*r^5*w^2 + (2*I)*m*r^6*w^2 - 2*a^5*cM*sss*w^2 - 
      (9*I)*a^6*m*sss*w^2 + 7*a^5*r*sss*w^2 + (6*I)*a^4*cM*m*r*sss*w^2 - 
      8*a^3*cM*r^2*sss*w^2 + (5*I)*a^4*m*r^2*sss*w^2 + 5*a^3*r^3*sss*w^2 - 
      (12*I)*a^2*cM*m*r^3*sss*w^2 + (16*I)*a^2*m*r^4*sss*w^2 - 
      2*a*r^5*sss*w^2 + (2*I)*m*r^6*sss*w^2 - (10*I)*a^7*w^3 - 
      8*a^6*cM*m*w^3 - (20*I)*a^7*m^2*w^3 - (4*I)*a^5*cM*r*w^3 + 
      32*a^6*m*r*w^3 + (6*I)*a^5*r^2*w^3 + (12*I)*a^3*cM^2*r^2*w^3 - 
      24*a^4*cM*m*r^2*w^3 + (12*I)*a^5*m^2*r^2*w^3 - (24*I)*a^3*cM*r^3*w^3 + 
      16*a^4*m*r^3*w^3 + (28*I)*a^3*r^4*w^3 - 12*a^2*cM*m*r^4*w^3 + 
      (30*I)*a^3*m^2*r^4*w^3 - (4*I)*a*cM*r^5*w^3 - 10*a^2*m*r^5*w^3 + 
      (12*I)*a*r^6*w^3 + (6*I)*a*m^2*r^6*w^3 - 2*m*r^7*w^3 + 
      (3*I)*a^7*sss*w^3 - (2*I)*a^5*cM*r*sss*w^3 - (2*I)*a^5*r^2*sss*w^3 + 
      (6*I)*a^3*cM*r^3*sss*w^3 - (9*I)*a^3*r^4*sss*w^3 - 
      (4*I)*a*r^6*sss*w^3 + 2*a^7*cM*w^4 + (10*I)*a^8*m*w^4 - 10*a^7*r*w^4 + 
      8*a^5*cM*r^2*w^4 - (8*I)*a^6*m*r^2*w^4 - 8*a^5*r^3*w^4 + 
      6*a^3*cM*r^4*w^4 - (30*I)*a^4*m*r^4*w^4 + 6*a^3*r^5*w^4 - 
      (12*I)*a^2*m*r^6*w^4 + 4*a*r^7*w^4 - (2*I)*a^9*w^5 + 
      (2*I)*a^7*r^2*w^5 + (10*I)*a^5*r^4*w^5 + (6*I)*a^3*r^6*w^5)*
     Derivative[1][fR4][r])/(9*cM*(-a^2 + 2*cM*r - r^2)^2*w^3), 
 f02f23b[r] -> ((-2*a^5*m + (2*I)*a^4*cM*m^2 - 4*a^5*m^3 + (2*I)*a^4*cM*m^4 - 
      2*a^5*m^5 + 4*a^3*cM*m*r - (4*I)*a^4*m^2*r + 2*a^3*cM*m^3*r - 
      (4*I)*a^4*m^4*r - 2*a^3*m*r^2 + (8*I)*a^2*cM*m^2*r^2 + 2*a^3*m^3*r^2 + 
      4*a*cM^2*m^3*r^2 + (2*I)*a^2*cM*m^4*r^2 + 2*a^3*m^5*r^2 - 
      (4*I)*a^2*m^2*r^3 - (8*I)*cM^2*m^2*r^3 - 10*a*cM*m^3*r^3 + 
      (8*I)*cM*m^2*r^4 + 4*a*m^3*r^4 - (2*I)*m^2*r^5 + 3*a^5*m*sss - 
      I*a^4*cM*m^2*sss + 3*a^5*m^3*sss + (2*I)*a^4*r*sss - 4*a^3*cM*m*r*sss + 
      (4*I)*a^4*m^2*r*sss - 4*a^3*cM*m^3*r*sss - (8*I)*a^2*cM*r^2*sss - 
      a^3*m*r^2*sss - 4*a*cM^2*m*r^2*sss - (6*I)*a^2*cM*m^2*r^2*sss - 
      2*a^3*m^3*r^2*sss + (4*I)*a^2*r^3*sss + (8*I)*cM^2*r^3*sss + 
      10*a*cM*m*r^3*sss + (2*I)*a^2*m^2*r^3*sss + (4*I)*cM^2*m^2*r^3*sss + 
      4*a*cM*m^3*r^3*sss - (8*I)*cM*r^4*sss - 4*a*m*r^4*sss - 
      (4*I)*cM*m^2*r^4*sss - 2*a*m^3*r^4*sss + (2*I)*r^5*sss + 
      I*m^2*r^5*sss - a^5*m*sss^2 - I*a^4*r*sss^2 + 2*a^3*cM*m*r*sss^2 + 
      (4*I)*a^2*cM*r^2*sss^2 + a^3*m*r^2*sss^2 - (2*I)*a^2*r^3*sss^2 - 
      (4*I)*cM^2*r^3*sss^2 - 4*a*cM*m*r^3*sss^2 + (4*I)*cM*r^4*sss^2 + 
      2*a*m*r^4*sss^2 - I*r^5*sss^2 + 8*a^6*w - (4*I)*a^5*cM*m*w + 
      20*a^6*m^2*w - (8*I)*a^5*cM*m^3*w + 10*a^6*m^4*w - 28*a^4*cM*r*w + 
      (14*I)*a^5*m*r*w - 28*a^4*cM*m^2*r*w + (16*I)*a^5*m^3*r*w + 
      8*a^4*r^2*w + 24*a^2*cM^2*r^2*w - (40*I)*a^3*cM*m*r^2*w + 
      4*a^4*m^2*r^2*w + 4*a^2*cM^2*m^2*r^2*w - (4*I)*a^3*cM*m^3*r^2*w - 
      8*a^4*m^4*r^2*w + 4*a^2*cM*r^3*w + (14*I)*a^3*m*r^3*w + 
      (32*I)*a*cM^2*m*r^3*w + 24*a^2*cM*m^2*r^3*w + (4*I)*a^3*m^3*r^3*w - 
      8*a^2*r^4*w - 32*cM^2*r^4*w - (16*I)*a*cM*m*r^4*w - 14*a^2*m^2*r^4*w - 
      4*cM^2*m^2*r^4*w - (16*I)*a*cM*m^3*r^4*w - 6*a^2*m^4*r^4*w + 
      32*cM*r^5*w + 10*cM*m^2*r^5*w + (6*I)*a*m^3*r^5*w - 8*r^6*w - 
      4*m^2*r^6*w - 6*a^6*sss*w + (2*I)*a^5*cM*m*sss*w - 9*a^6*m^2*sss*w + 
      16*a^4*cM*r*sss*w - (9*I)*a^5*m*r*sss*w + 12*a^4*cM*m^2*r*sss*w - 
      4*a^4*r^2*sss*w - 8*a^2*cM^2*r^2*sss*w + (20*I)*a^3*cM*m*r^2*sss*w + 
      5*a^4*m^2*r^2*sss*w - 10*a^2*cM*r^3*sss*w - (15*I)*a^3*m*r^3*sss*w - 
      (16*I)*a*cM^2*m*r^3*sss*w - 16*a^2*cM*m^2*r^3*sss*w + 
      10*a^2*r^4*sss*w + 20*cM^2*r^4*sss*w + (24*I)*a*cM*m*r^4*sss*w + 
      16*a^2*m^2*r^4*sss*w - 26*cM*r^5*sss*w - (6*I)*a*m*r^5*sss*w - 
      4*cM*m^2*r^5*sss*w + 8*r^6*sss*w + 2*m^2*r^6*sss*w + a^6*sss^2*w - 
      2*a^4*cM*r*sss^2*w + 2*a^2*cM*r^3*sss^2*w - 3*a^2*r^4*sss^2*w + 
      4*cM*r^5*sss^2*w - 2*r^6*sss^2*w + (2*I)*a^6*cM*w^2 - 28*a^7*m*w^2 + 
      (12*I)*a^6*cM*m^2*w^2 - 20*a^7*m^3*w^2 - (10*I)*a^6*r*w^2 + 
      50*a^5*cM*m*r*w^2 - (24*I)*a^6*m^2*r*w^2 + (32*I)*a^4*cM*r^2*w^2 - 
      22*a^5*m*r^2*w^2 - 20*a^3*cM^2*m*r^2*w^2 + 12*a^5*m^3*r^2*w^2 - 
      (12*I)*a^4*r^3*w^2 - (24*I)*a^2*cM^2*r^3*w^2 - 10*a^3*cM*m*r^3*w^2 - 
      (32*I)*a^4*m^2*r^3*w^2 + (14*I)*a^2*cM*r^4*w^2 + 32*a^3*m*r^4*w^2 + 
      16*a*cM^2*m*r^4*w^2 + (70*I)*a^2*cM*m^2*r^4*w^2 + 30*a^3*m^3*r^4*w^2 + 
      (6*I)*a^2*r^5*w^2 - 68*a*cM*m*r^5*w^2 - (22*I)*a^2*m^2*r^5*w^2 - 
      (16*I)*cM*r^6*w^2 + 26*a*m*r^6*w^2 + (14*I)*cM*m^2*r^6*w^2 + 
      6*a*m^3*r^6*w^2 + (8*I)*r^7*w^2 - (6*I)*m^2*r^7*w^2 - 
      I*a^6*cM*sss*w^2 + 9*a^7*m*sss*w^2 + (5*I)*a^6*r*sss*w^2 - 
      12*a^5*cM*m*r*sss*w^2 - (14*I)*a^4*cM*r^2*sss*w^2 - 
      4*a^5*m*r^2*sss*w^2 + (12*I)*a^4*r^3*sss*w^2 + 
      (12*I)*a^2*cM^2*r^3*sss*w^2 + 20*a^3*cM*m*r^3*sss*w^2 - 
      (19*I)*a^2*cM*r^4*sss*w^2 - 27*a^3*m*r^4*sss*w^2 + 
      (9*I)*a^2*r^5*sss*w^2 + 16*a*cM*m*r^5*sss*w^2 - (6*I)*cM*r^6*sss*w^2 - 
      14*a*m*r^6*sss*w^2 + (2*I)*r^7*sss*w^2 + 12*a^8*w^3 - 
      (8*I)*a^7*cM*m*w^3 + 20*a^8*m^2*w^3 - 24*a^6*cM*r*w^3 + 
      (16*I)*a^7*m*r*w^3 + 16*a^6*r^2*w^3 + 12*a^4*cM^2*r^2*w^3 + 
      (4*I)*a^5*cM*m*r^2*w^3 - 8*a^6*m^2*r^2*w^3 - 4*a^4*cM*r^3*w^3 + 
      (52*I)*a^5*m*r^3*w^3 - 16*a^4*r^4*w^3 - 12*a^2*cM^2*r^4*w^3 - 
      (92*I)*a^3*cM*m*r^4*w^3 - 54*a^4*m^2*r^4*w^3 + 48*a^2*cM*r^5*w^3 + 
      (48*I)*a^3*m*r^5*w^3 - 32*a^2*r^6*w^3 - (56*I)*a*cM*m*r^6*w^3 - 
      28*a^2*m^2*r^6*w^3 + 28*cM*r^7*w^3 + (12*I)*a*m*r^7*w^3 - 12*r^8*w^3 - 
      2*m^2*r^8*w^3 - 3*a^8*sss*w^3 + 4*a^6*cM*r*sss*w^3 + a^6*r^2*sss*w^3 - 
      8*a^4*cM*r^3*sss*w^3 + 13*a^4*r^4*sss*w^3 - 12*a^2*cM*r^5*sss*w^3 + 
      11*a^2*r^6*sss*w^3 + 2*r^8*sss*w^3 + (2*I)*a^8*cM*w^4 - 10*a^9*m*w^4 - 
      (4*I)*a^8*r*w^4 - (2*I)*a^6*cM*r^2*w^4 + 2*a^7*m*r^2*w^4 - 
      (24*I)*a^6*r^3*w^4 + (38*I)*a^4*cM*r^4*w^4 + 42*a^5*m*r^4*w^4 - 
      (32*I)*a^4*r^5*w^4 + (42*I)*a^2*cM*r^6*w^4 + 38*a^3*m*r^6*w^4 - 
      (8*I)*a^2*r^7*w^4 + 8*a*m*r^8*w^4 + (4*I)*r^9*w^4 + 2*a^10*w^5 - 
      12*a^6*r^4*w^5 - 16*a^4*r^6*w^5 - 6*a^2*r^8*w^5)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^3*w^3) + 
   ((-4*a^3*cM*m - (4*I)*a^4*m^2 - 4*a^3*cM*m^3 - (4*I)*a^4*m^4 + 4*a^3*m*r - 
      (4*I)*a^2*cM*m^2*r + 8*a^3*m^3*r + (4*I)*a^2*m^2*r^2 + 
      (8*I)*cM^2*m^2*r^2 - 4*a*cM*m^3*r^2 + (4*I)*a^2*m^4*r^2 - 
      (12*I)*cM*m^2*r^3 + (4*I)*m^2*r^4 + (2*I)*a^4*sss + 2*a^3*cM*m*sss + 
      (4*I)*a^4*m^2*sss - 6*a^3*m*r*sss - (4*I)*a^2*cM*m^2*r*sss - 
      (2*I)*a^2*r^2*sss - (8*I)*cM^2*r^2*sss + 4*a*cM*m*r^2*sss - 
      (4*I)*a^2*m^2*r^2*sss + (12*I)*cM*r^3*sss + (4*I)*cM*m^2*r^3*sss - 
      (4*I)*r^4*sss - (2*I)*m^2*r^4*sss - I*a^4*sss^2 + 
      (2*I)*a^2*cM*r*sss^2 + I*a^2*r^2*sss^2 - (4*I)*cM*r^3*sss^2 + 
      (2*I)*r^4*sss^2 + 4*a^4*cM*w + (12*I)*a^5*m*w + 12*a^4*cM*m^2*w + 
      (16*I)*a^5*m^3*w - 16*a^4*r*w + (12*I)*a^3*cM*m*r*w - 36*a^4*m^2*r*w + 
      28*a^2*cM*r^2*w - (12*I)*a^3*m*r^2*w - (32*I)*a*cM^2*m*r^2*w + 
      24*a^2*cM*m^2*r^2*w - (16*I)*a^3*m^3*r^2*w - 8*a^2*r^3*w + 
      (48*I)*a*cM*m*r^3*w - 16*cM*r^4*w - (12*I)*a*m*r^4*w + 4*cM*m^2*r^4*w - 
      (8*I)*a*m^3*r^4*w + 8*r^5*w - 2*a^4*cM*sss*w - (8*I)*a^5*m*sss*w + 
      8*a^4*r*sss*w + (8*I)*a^3*cM*m*r*sss*w - 10*a^2*cM*r^2*sss*w + 
      (8*I)*a^3*m*r^2*sss*w + 4*a^2*r^3*sss*w - (16*I)*a*cM*m*r^3*sss*w + 
      4*cM*r^4*sss*w + (16*I)*a*m*r^4*sss*w - 4*r^5*sss*w - (8*I)*a^6*w^2 - 
      12*a^5*cM*m*w^2 - (24*I)*a^6*m^2*w^2 - (8*I)*a^4*cM*r*w^2 + 
      48*a^5*m*r*w^2 + (8*I)*a^4*r^2*w^2 + (24*I)*a^2*cM^2*r^2*w^2 - 
      36*a^3*cM*m*r^2*w^2 + (24*I)*a^4*m^2*r^2*w^2 - (40*I)*a^2*cM*r^3*w^2 + 
      16*a^3*m*r^3*w^2 + (16*I)*a^2*r^4*w^2 - 16*a*cM*m*r^4*w^2 + 
      (36*I)*a^2*m^2*r^4*w^2 - (8*I)*cM*r^5*w^2 - 16*a*m*r^5*w^2 + 
      (4*I)*m^2*r^6*w^2 + (4*I)*a^6*sss*w^2 - (4*I)*a^4*cM*r*sss*w^2 - 
      (4*I)*a^4*r^2*sss*w^2 + (12*I)*a^2*cM*r^3*sss*w^2 - 
      (12*I)*a^2*r^4*sss*w^2 - (4*I)*r^6*sss*w^2 + 4*a^6*cM*w^3 + 
      (16*I)*a^7*m*w^3 - 20*a^6*r*w^3 + 16*a^4*cM*r^2*w^3 - 
      (16*I)*a^5*m*r^2*w^3 - 16*a^4*r^3*w^3 + 12*a^2*cM*r^4*w^3 - 
      (48*I)*a^3*m*r^4*w^3 + 12*a^2*r^5*w^3 - (16*I)*a*m*r^6*w^3 + 
      8*r^7*w^3 - (4*I)*a^8*w^4 + (4*I)*a^6*r^2*w^4 + (20*I)*a^4*r^4*w^4 + 
      (12*I)*a^2*r^6*w^4)*Derivative[1][fR4][r])/
    (18*cM*(a^2 - 2*cM*r + r^2)^2*w^3), 
 f02f24a[r] -> ((-4*a^6*cM*m + (4*I)*a^5*cM^2*m^2 - 8*a^6*cM*m^3 + 
      (4*I)*a^5*cM^2*m^4 - 4*a^6*cM*m^5 + 8*a^4*cM^2*m*r - 
      (4*I)*a^5*cM*m^2*r + 8*a^4*cM^2*m^3*r - (4*I)*a^5*cM*m^4*r + 
      4*a^4*cM*m*r^2 - (8*I)*a^5*m^2*r^2 - (8*I)*a^3*cM^2*m^2*r^2 - 
      (16*I)*a^5*m^4*r^2 - (4*I)*a^3*cM^2*m^4*r^2 - 4*a^4*cM*m^5*r^2 - 
      (8*I)*a^5*m^6*r^2 - 8*a^4*m*r^3 - 16*a^2*cM^2*m*r^3 + 
      (32*I)*a^3*cM*m^2*r^3 - 8*a^4*m^3*r^3 - 8*a^2*cM^2*m^3*r^3 + 
      (28*I)*a^3*cM*m^4*r^3 + 32*a^2*cM*m*r^4 - (20*I)*a^3*m^2*r^4 - 
      (8*I)*a*cM^2*m^2*r^4 + 24*a^2*cM*m^3*r^4 - (20*I)*a^3*m^4*r^4 - 
      12*a^2*m*r^5 - 16*cM^2*m*r^5 + (20*I)*a*cM*m^2*r^5 - 8*a^2*m^3*r^5 + 
      16*cM*m*r^6 - (8*I)*a*m^2*r^6 - 4*m*r^7 + 4*a^6*cM*m*sss - 
      (2*I)*a^5*cM^2*m^2*sss + 4*a^6*cM*m^3*sss - 8*a^4*cM^2*m*r*sss + 
      (2*I)*a^5*cM*m^2*r*sss - 4*a^4*cM^2*m^3*r*sss + 
      (12*I)*a^5*m^2*r^2*sss + 4*a^4*cM*m^3*r^2*sss + 
      (12*I)*a^5*m^4*r^2*sss + 8*a^4*m*r^3*sss + 8*a^2*cM^2*m*r^3*sss - 
      (28*I)*a^3*cM*m^2*r^3*sss + 4*a^4*m^3*r^3*sss + 
      4*a^2*cM^2*m^3*r^3*sss - (16*I)*a^3*cM*m^4*r^3*sss - 
      20*a^2*cM*m*r^4*sss + (18*I)*a^3*m^2*r^4*sss - 
      (4*I)*a*cM^2*m^2*r^4*sss - 8*a^2*cM*m^3*r^4*sss + 
      (6*I)*a^3*m^4*r^4*sss + 8*a^2*m*r^5*sss + (2*I)*a*cM*m^2*r^5*sss + 
      4*a^2*m^3*r^5*sss - a^6*cM*m*sss^2 + 2*a^4*cM^2*m*r*sss^2 - 
      a^4*cM*m*r^2*sss^2 - (4*I)*a^5*m^2*r^2*sss^2 - 2*a^4*m*r^3*sss^2 + 
      (8*I)*a^3*cM*m^2*r^3*sss^2 + 2*a^2*cM*m*r^4*sss^2 - 
      (2*I)*a^3*m^2*r^4*sss^2 - a^2*m*r^5*sss^2 + 4*cM^2*m*r^5*sss^2 - 
      (4*I)*a*cM*m^2*r^5*sss^2 - 4*cM*m*r^6*sss^2 + (2*I)*a*m^2*r^6*sss^2 + 
      m*r^7*sss^2 + 4*a^7*cM*w - (8*I)*a^6*cM^2*m*w + 24*a^7*cM*m^2*w - 
      (16*I)*a^6*cM^2*m^3*w + 20*a^7*cM*m^4*w - 24*a^7*r*w - 8*a^5*cM^2*r*w + 
      (12*I)*a^6*cM*m*r*w - 4*a^7*m^2*r*w - 24*a^5*cM^2*m^2*r*w + 
      (8*I)*a^6*cM*m^3*r*w + 96*a^5*cM*r^2*w + (32*I)*a^6*m*r^2*w + 
      32*a^5*cM*m^2*r^2*w + (80*I)*a^6*m^3*r^2*w + (8*I)*a^4*cM^2*m^3*r^2*w + 
      40*a^5*cM*m^4*r^2*w + (40*I)*a^6*m^5*r^2*w - 64*a^5*r^3*w - 
      88*a^3*cM^2*r^3*w - (132*I)*a^4*cM*m*r^3*w + 44*a^5*m^2*r^3*w - 
      32*a^3*cM^2*m^2*r^3*w - (192*I)*a^4*cM*m^3*r^3*w + 24*a^5*m^4*r^3*w + 
      156*a^3*cM*r^4*w + (72*I)*a^4*m*r^4*w + (128*I)*a^2*cM^2*m*r^4*w - 
      68*a^3*cM*m^2*r^4*w + (124*I)*a^4*m^3*r^4*w + (64*I)*a^2*cM^2*m^3*r^4*
       w - 28*a^3*cM*m^4*r^4*w + (16*I)*a^4*m^5*r^4*w - 56*a^3*r^5*w - 
      64*a*cM^2*r^5*w - (164*I)*a^2*cM*m*r^5*w + 52*a^3*m^2*r^5*w - 
      24*a*cM^2*m^2*r^5*w - (40*I)*a^2*cM*m^3*r^5*w + 24*a^3*m^4*r^5*w + 
      64*a*cM*r^6*w + (56*I)*a^2*m*r^6*w + (40*I)*cM^2*m*r^6*w - 
      4*a*cM*m^2*r^6*w + (20*I)*a^2*m^3*r^6*w - 16*a*r^7*w - 
      (52*I)*cM*m*r^7*w + 4*a*m^2*r^7*w + (16*I)*m*r^8*w - 4*a^7*cM*sss*w + 
      (4*I)*a^6*cM^2*m*sss*w - 12*a^7*cM*m^2*sss*w + 16*a^7*r*sss*w + 
      8*a^5*cM^2*r*sss*w + (2*I)*a^6*cM*m*r*sss*w + 2*a^7*m^2*r*sss*w + 
      12*a^5*cM^2*m^2*r*sss*w - 68*a^5*cM*r^2*sss*w - 
      (24*I)*a^6*m*r^2*sss*w - (8*I)*a^4*cM^2*m*r^2*sss*w - 
      32*a^5*cM*m^2*r^2*sss*w - (36*I)*a^6*m^3*r^2*sss*w + 32*a^5*r^3*sss*w + 
      64*a^3*cM^2*r^3*sss*w + (110*I)*a^4*cM*m*r^3*sss*w - 
      22*a^5*m^2*r^3*sss*w + 16*a^3*cM^2*m^2*r^3*sss*w + 
      (48*I)*a^4*cM*m^3*r^3*sss*w - 76*a^3*cM*r^4*sss*w - 
      (40*I)*a^4*m*r^4*sss*w - (96*I)*a^2*cM^2*m*r^4*sss*w + 
      10*a^3*cM*m^2*r^4*sss*w - (30*I)*a^4*m^3*r^4*sss*w + 16*a^3*r^5*sss*w + 
      24*a*cM^2*r^5*sss*w + (74*I)*a^2*cM*m*r^5*sss*w - 
      14*a^3*m^2*r^5*sss*w + 12*a*cM^2*m^2*r^5*sss*w - 12*a*cM*r^6*sss*w - 
      (20*I)*a^2*m*r^6*sss*w - (12*I)*cM^2*m*r^6*sss*w - 
      30*a*cM*m^2*r^6*sss*w + (6*I)*a^2*m^3*r^6*sss*w + 
      (14*I)*cM*m*r^7*sss*w + 10*a*m^2*r^7*sss*w - (4*I)*m*r^8*sss*w + 
      a^7*cM*sss^2*w - 2*a^7*r*sss^2*w - 2*a^5*cM^2*r*sss^2*w + 
      10*a^5*cM*r^2*sss^2*w + (4*I)*a^6*m*r^2*sss^2*w - 
      10*a^3*cM^2*r^3*sss^2*w - (8*I)*a^4*cM*m*r^3*sss^2*w - 
      a^3*cM*r^4*sss^2*w + (6*I)*a^4*m*r^4*sss^2*w + 6*a^3*r^5*sss^2*w + 
      4*a*cM^2*r^5*sss^2*w - (4*I)*a^2*cM*m*r^5*sss^2*w - 
      10*a*cM*r^6*sss^2*w + 4*a*r^7*sss^2*w + (4*I)*cM*m*r^7*sss^2*w - 
      (2*I)*m*r^8*sss^2*w + (4*I)*a^7*cM^2*w^2 - 24*a^8*cM*m*w^2 + 
      (24*I)*a^7*cM^2*m^2*w^2 - 40*a^8*cM*m^3*w^2 - (8*I)*a^7*cM*r*w^2 + 
      8*a^8*m*r*w^2 + 24*a^6*cM^2*m*r*w^2 + (8*I)*a^5*cM^2*r^2*w^2 - 
      64*a^6*cM*m*r^2*w^2 - (112*I)*a^7*m^2*r^2*w^2 - 
      120*a^6*cM*m^3*r^2*w^2 - (80*I)*a^7*m^4*r^2*w^2 - 24*a^6*m*r^3*w^2 + 
      88*a^4*cM^2*m*r^3*w^2 + (392*I)*a^5*cM*m^2*r^3*w^2 - 
      80*a^6*m^3*r^3*w^2 + (32*I)*a^5*r^4*w^2 - (12*I)*a^3*cM^2*r^4*w^2 + 
      28*a^4*cM*m*r^4*w^2 - (160*I)*a^5*m^2*r^4*w^2 - 
      (260*I)*a^3*cM^2*m^2*r^4*w^2 + 36*a^4*cM*m^3*r^4*w^2 - 
      (64*I)*a^5*m^4*r^4*w^2 - (88*I)*a^3*cM*r^5*w^2 - 60*a^4*m*r^5*w^2 + 
      (128*I)*a^3*cM*m^2*r^5*w^2 - 76*a^4*m^3*r^5*w^2 + (64*I)*a^3*r^6*w^2 + 
      (64*I)*a*cM^2*r^6*w^2 + 48*a^2*cM*m*r^6*w^2 - (36*I)*a^3*m^2*r^6*w^2 - 
      (12*I)*a*cM^2*m^2*r^6*w^2 - 28*a^2*cM*m^3*r^6*w^2 - 
      (96*I)*a*cM*r^7*w^2 - 32*a^2*m*r^7*w^2 - (8*I)*a*cM*m^2*r^7*w^2 + 
      4*a^2*m^3*r^7*w^2 + (32*I)*a*r^8*w^2 + 12*cM*m*r^8*w^2 - 
      (4*I)*a*m^2*r^8*w^2 - 4*m*r^9*w^2 - (2*I)*a^7*cM^2*sss*w^2 + 
      12*a^8*cM*m*sss*w^2 - (4*I)*a^7*cM*r*sss*w^2 - 4*a^8*m*r*sss*w^2 - 
      12*a^6*cM^2*m*r*sss*w^2 + (8*I)*a^5*cM^2*r^2*sss*w^2 + 
      52*a^6*cM*m*r^2*sss*w^2 + (36*I)*a^7*m^2*r^2*sss*w^2 - 
      (40*I)*a^5*cM*r^3*sss*w^2 + 24*a^6*m*r^3*sss*w^2 - 
      44*a^4*cM^2*m*r^3*sss*w^2 - (48*I)*a^5*cM*m^2*r^3*sss*w^2 - 
      (16*I)*a^5*r^4*sss*w^2 + (62*I)*a^3*cM^2*r^4*sss*w^2 + 
      6*a^4*cM*m*r^4*sss*w^2 + (42*I)*a^5*m^2*r^4*sss*w^2 - 
      (28*I)*a^3*cM*r^5*sss*w^2 + 42*a^4*m*r^5*sss*w^2 - 
      (32*I)*a^3*r^6*sss*w^2 + (60*I)*a*cM^2*r^6*sss*w^2 + 
      4*a^2*cM*m*r^6*sss*w^2 - (8*I)*a^3*m^2*r^6*sss*w^2 + 
      (8*I)*a*cM*r^7*sss*w^2 + 4*a^2*m*r^7*sss*w^2 + 
      (16*I)*a*cM*m^2*r^7*sss*w^2 - (16*I)*a*r^8*sss*w^2 + 
      22*cM*m*r^8*sss*w^2 - (14*I)*a*m^2*r^8*sss*w^2 - 10*m*r^9*sss*w^2 + 
      8*a^9*cM*w^3 - (16*I)*a^8*cM^2*m*w^3 + 40*a^9*cM*m^2*w^3 - 
      4*a^9*r*w^3 - 8*a^7*cM^2*r*w^3 - (8*I)*a^8*cM*m*r*w^3 + 
      32*a^7*cM*r^2*w^3 + (48*I)*a^8*m*r^2*w^3 - (8*I)*a^6*cM^2*m*r^2*w^3 + 
      160*a^7*cM*m^2*r^2*w^3 + (80*I)*a^8*m^3*r^2*w^3 - 12*a^7*r^3*w^3 - 
      48*a^5*cM^2*r^3*w^3 - (320*I)*a^6*cM*m*r^3*w^3 + 96*a^7*m^2*r^3*w^3 + 
      16*a^5*cM*r^4*w^3 + (12*I)*a^6*m*r^4*w^3 + (328*I)*a^4*cM^2*m*r^4*w^3 + 
      60*a^5*cM*m^2*r^4*w^3 + (96*I)*a^6*m^3*r^4*w^3 - 44*a^5*r^5*w^3 + 
      24*a^3*cM^2*r^5*w^3 - (140*I)*a^4*cM*m*r^5*w^3 + 96*a^5*m^2*r^5*w^3 + 
      64*a^3*cM*r^6*w^3 - (72*I)*a^4*m*r^6*w^3 + (96*I)*a^2*cM^2*m*r^6*w^3 + 
      96*a^3*cM*m^2*r^6*w^3 - 68*a^3*r^7*w^3 + (16*I)*a^2*cM*m*r^7*w^3 - 
      32*a^3*m^2*r^7*w^3 + 72*a*cM*r^8*w^3 - (20*I)*a^2*m*r^8*w^3 + 
      60*a*cM*m^2*r^8*w^3 - (16*I)*a^2*m^3*r^8*w^3 - 32*a*r^9*w^3 - 
      (28*I)*cM*m*r^9*w^3 - 32*a*m^2*r^9*w^3 + (16*I)*m*r^10*w^3 - 
      4*a^9*cM*sss*w^3 + 2*a^9*r*sss*w^3 + 4*a^7*cM^2*r*sss*w^3 - 
      24*a^7*cM*r^2*sss*w^3 - (12*I)*a^8*m*r^2*sss*w^3 - 6*a^7*r^3*sss*w^3 + 
      24*a^5*cM^2*r^3*sss*w^3 + (16*I)*a^6*cM*m*r^3*sss*w^3 - 
      8*a^5*cM*r^4*sss*w^3 - (18*I)*a^6*m*r^4*sss*w^3 - 14*a^5*r^5*sss*w^3 - 
      12*a^3*cM^2*r^5*sss*w^3 - 8*a^3*cM*r^6*sss*w^3 + 
      (2*I)*a^4*m*r^6*sss*w^3 - 2*a^3*r^7*sss*w^3 - (16*I)*a^2*cM*m*r^7*sss*
       w^3 - 20*a*cM*r^8*sss*w^3 + (10*I)*a^2*m*r^8*sss*w^3 + 
      4*a*r^9*sss*w^3 + (2*I)*m*r^10*sss*w^3 + (4*I)*a^9*cM^2*w^4 - 
      20*a^10*cM*m*w^4 + (4*I)*a^9*cM*r*w^4 + (4*I)*a^7*cM^2*r^2*w^4 - 
      100*a^8*cM*m*r^2*w^4 - (40*I)*a^9*m^2*r^2*w^4 + (92*I)*a^7*cM*r^3*w^4 - 
      48*a^8*m*r^3*w^4 + (44*I)*a^7*r^4*w^4 - (132*I)*a^5*cM^2*r^4*w^4 - 
      116*a^6*cM*m*r^4*w^4 - (64*I)*a^7*m^2*r^4*w^4 + (52*I)*a^5*cM*r^5*w^4 - 
      60*a^6*m*r^5*w^4 + (72*I)*a^5*r^6*w^4 - (84*I)*a^3*cM^2*r^6*w^4 - 
      108*a^4*cM*m*r^6*w^4 + (20*I)*a^3*cM*r^7*w^4 + 28*a^4*m*r^7*w^4 + 
      (12*I)*a^3*r^8*w^4 - 72*a^2*cM*m*r^8*w^4 + (32*I)*a^3*m^2*r^8*w^4 + 
      (56*I)*a*cM*r^9*w^4 + 44*a^2*m*r^9*w^4 - (16*I)*a*r^10*w^4 + 
      (8*I)*a*m^2*r^10*w^4 + 4*m*r^11*w^4 + 4*a^11*cM*w^5 + 
      24*a^9*cM*r^2*w^5 + (8*I)*a^10*m*r^2*w^5 + 8*a^9*r^3*w^5 + 
      48*a^7*cM*r^4*w^5 + (16*I)*a^8*m*r^4*w^5 + 16*a^7*r^5*w^5 + 
      40*a^5*cM*r^6*w^5 + 12*a^3*cM*r^8*w^5 - (16*I)*a^4*m*r^8*w^5 - 
      16*a^3*r^9*w^5 - (8*I)*a^2*m*r^10*w^5 - 8*a*r^11*w^5)*fR4[r])/
    (18*cM*(-a^2 + 2*cM*r - r^2)^3*w^3) + 
   ((4*a^4*cM^2*m + (4*I)*a^5*cM*m^2 + 4*a^4*cM^2*m^3 + (4*I)*a^5*cM*m^4 - 
      4*a^4*cM*m*r - 4*a^4*cM*m^3*r - 8*a^2*cM^2*m*r^2 - 8*a^4*m^3*r^2 - 
      4*a^2*cM^2*m^3*r^2 + (4*I)*a^3*cM*m^4*r^2 - 8*a^4*m^5*r^2 + 
      16*a^2*cM*m*r^3 + 12*a^2*cM*m^3*r^3 - 8*a^2*m*r^4 - 8*cM^2*m*r^4 - 
      (4*I)*a*cM*m^2*r^4 - 12*a^2*m^3*r^4 + 12*cM*m*r^5 - 4*m*r^6 - 
      2*a^4*cM^2*m*sss - (2*I)*a^5*cM*m^2*sss + 2*a^4*cM*m*r*sss + 
      4*a^4*m*r^2*sss - (4*I)*a^3*cM*m^2*r^2*sss + 8*a^4*m^3*r^2*sss - 
      12*a^2*cM*m*r^3*sss - 8*a^2*cM*m^3*r^3*sss + 10*a^2*m*r^4*sss - 
      4*cM^2*m*r^4*sss - (2*I)*a*cM*m^2*r^4*sss + 2*a^2*m^3*r^4*sss + 
      2*cM*m*r^5*sss - 2*a^4*m*r^2*sss^2 + 4*a^2*cM*m*r^3*sss^2 - 
      a^2*m*r^4*sss^2 - 2*cM*m*r^5*sss^2 + m*r^6*sss^2 - 4*a^7*w - 
      4*a^5*cM^2*w - (8*I)*a^6*cM*m*w - 12*a^5*cM^2*m^2*w - 
      (16*I)*a^6*cM*m^3*w + 36*a^5*cM*r*w + 16*a^5*cM*m^2*r*w - 
      24*a^5*r^2*w - 44*a^3*cM^2*r^2*w + (8*I)*a^4*cM*m*r^2*w + 
      24*a^5*m^2*r^2*w - 16*a^3*cM^2*m^2*r^2*w - (32*I)*a^4*cM*m^3*r^2*w + 
      32*a^5*m^4*r^2*w + 76*a^3*cM*r^3*w - (8*I)*a^4*m*r^3*w - 
      40*a^3*cM*m^2*r^3*w - 36*a^3*r^4*w - 32*a*cM^2*r^4*w + 
      (12*I)*a^2*cM*m*r^4*w + 56*a^3*m^2*r^4*w - 12*a*cM^2*m^2*r^4*w - 
      (16*I)*a^2*cM*m^3*r^4*w + 8*a^3*m^4*r^4*w + 48*a*cM*r^5*w - 
      (4*I)*a^2*m*r^5*w + 8*a*cM*m^2*r^5*w - 16*a*r^6*w - (4*I)*cM*m*r^6*w + 
      8*a*m^2*r^6*w + (4*I)*m*r^7*w + 2*a^7*sss*w + 2*a^5*cM^2*sss*w + 
      (4*I)*a^6*cM*m*sss*w - 10*a^5*cM*r*sss*w + 12*a^5*r^2*sss*w + 
      10*a^3*cM^2*r^2*sss*w + (8*I)*a^4*cM*m*r^2*sss*w - 
      16*a^5*m^2*r^2*sss*w - 18*a^3*cM*r^3*sss*w + (4*I)*a^4*m*r^3*sss*w + 
      16*a^3*cM*m^2*r^3*sss*w + 18*a^3*r^4*sss*w - 4*a*cM^2*r^4*sss*w + 
      (10*I)*a^2*cM*m*r^4*sss*w - 8*a^3*m^2*r^4*sss*w - 20*a*cM*r^5*sss*w + 
      (2*I)*a^2*m*r^5*sss*w - 8*a*cM*m^2*r^5*sss*w + 8*a*r^6*sss*w + 
      (6*I)*cM*m*r^6*sss*w + 8*a*m^2*r^6*sss*w - (2*I)*m*r^7*sss*w + 
      (4*I)*a^7*cM*w^2 + 12*a^6*cM^2*m*w^2 + (24*I)*a^7*cM*m^2*w^2 - 
      20*a^6*cM*m*r*w^2 - (8*I)*a^5*cM*r^2*w^2 - 4*a^6*m*r^2*w^2 + 
      44*a^4*cM^2*m*r^2*w^2 + (72*I)*a^5*cM*m^2*r^2*w^2 - 
      48*a^6*m^3*r^2*w^2 + 20*a^4*cM*m*r^3*w^2 + (8*I)*a^5*m^2*r^3*w^2 - 
      (4*I)*a^3*cM*r^4*w^2 - 8*a^4*m*r^4*w^2 + (60*I)*a^3*cM*m^2*r^4*w^2 - 
      24*a^4*m^3*r^4*w^2 - 36*a^2*cM*m*r^5*w^2 + (4*I)*a^3*m^2*r^5*w^2 + 
      (8*I)*a*cM*r^6*w^2 + 8*a^2*m*r^6*w^2 + (12*I)*a*cM*m^2*r^6*w^2 + 
      8*a^2*m^3*r^6*w^2 + 4*cM*m*r^7*w^2 - (4*I)*a*m^2*r^7*w^2 - 
      4*m*r^8*w^2 - (2*I)*a^7*cM*sss*w^2 - (4*I)*a^5*cM*r^2*sss*w^2 + 
      8*a^6*m*r^2*sss*w^2 - 8*a^4*cM*m*r^3*sss*w^2 - 
      (14*I)*a^3*cM*r^4*sss*w^2 + 6*a^4*m*r^4*sss*w^2 + 
      8*a^2*cM*m*r^5*sss*w^2 - (12*I)*a*cM*r^6*sss*w^2 - 
      4*a^2*m*r^6*sss*w^2 - 2*m*r^8*sss*w^2 - 4*a^7*cM^2*w^3 - 
      (16*I)*a^8*cM*m*w^3 + 8*a^7*cM*r*w^3 - 12*a^7*r^2*w^3 - 
      24*a^5*cM^2*r^2*w^3 - (64*I)*a^6*cM*m*r^2*w^3 + 32*a^7*m^2*r^2*w^3 + 
      8*a^5*cM*r^3*w^3 - (16*I)*a^6*m*r^3*w^3 - 32*a^5*r^4*w^3 + 
      12*a^3*cM^2*r^4*w^3 - (72*I)*a^4*cM*m*r^4*w^3 + 24*a^5*m^2*r^4*w^3 + 
      24*a^3*cM*r^5*w^3 - (12*I)*a^4*m*r^5*w^3 - 28*a^3*r^6*w^3 - 
      (24*I)*a^2*cM*m*r^6*w^3 - 16*a^3*m^2*r^6*w^3 - 8*a*cM*r^7*w^3 + 
      (8*I)*a^2*m*r^7*w^3 - 8*a*r^8*w^3 - 8*a*m^2*r^8*w^3 + (4*I)*m*r^9*w^3 + 
      (4*I)*a^9*cM*w^4 + (20*I)*a^7*cM*r^2*w^4 - 8*a^8*m*r^2*w^4 + 
      (8*I)*a^7*r^3*w^4 + (28*I)*a^5*cM*r^4*w^4 - 8*a^6*m*r^4*w^4 + 
      (8*I)*a^5*r^5*w^4 + (12*I)*a^3*cM*r^6*w^4 + 8*a^4*m*r^6*w^4 - 
      (8*I)*a^3*r^7*w^4 + 8*a^2*m*r^8*w^4 - (8*I)*a*r^9*w^4)*
     Derivative[1][fR4][r])/(18*cM*(-a^2 + 2*cM*r - r^2)^2*w^3), 
 f02f24b[r] -> ((2*a^6*cM*m^2 - (2*I)*a^5*cM^2*m^3 + 2*a^6*cM*m^4 - 
      4*a^4*cM^2*m^2*r + (2*I)*a^5*cM*m^3*r + 2*a^4*cM*m^2*r^2 + 
      (4*I)*a^5*m^3*r^2 + 4*a^4*cM*m^4*r^2 + (4*I)*a^5*m^5*r^2 + 
      4*a^4*m^2*r^3 - (12*I)*a^3*cM*m^3*r^3 - 4*a^2*cM*m^2*r^4 + 
      (6*I)*a^3*m^3*r^4 - (4*I)*a*cM^2*m^3*r^4 + 2*a^2*cM*m^4*r^4 - 
      (2*I)*a^3*m^5*r^4 + 2*a^2*m^2*r^5 - 8*cM^2*m^2*r^5 + 
      (10*I)*a*cM*m^3*r^5 + 8*cM*m^2*r^6 - (4*I)*a*m^3*r^6 - 2*m^2*r^7 - 
      a^6*cM*m^2*sss + 2*a^4*cM^2*m^2*r*sss - a^4*cM*m^2*r^2*sss - 
      (4*I)*a^5*m^3*r^2*sss - 2*a^4*m^2*r^3*sss + (8*I)*a^3*cM*m^3*r^3*sss + 
      2*a^2*cM*m^2*r^4*sss - (2*I)*a^3*m^3*r^4*sss - a^2*m^2*r^5*sss + 
      4*cM^2*m^2*r^5*sss - (4*I)*a*cM*m^3*r^5*sss - 4*cM*m^2*r^6*sss + 
      (2*I)*a*m^3*r^6*sss + m^2*r^7*sss - (2*I)*a^8*w - 4*a^7*cM*m*w + 
      (6*I)*a^6*cM^2*m^2*w - 8*a^7*cM*m^3*w + (8*I)*a^6*cM*r*w + 
      8*a^5*cM^2*m*r*w - (2*I)*a^6*cM*m^2*r*w - (10*I)*a^6*r^2*w - 
      (8*I)*a^4*cM^2*r^2*w - 16*a^5*cM*m*r^2*w - (24*I)*a^6*m^2*r^2*w + 
      (2*I)*a^4*cM^2*m^2*r^2*w - 24*a^5*cM*m^3*r^2*w - (16*I)*a^6*m^4*r^2*w + 
      (32*I)*a^4*cM*r^3*w - 4*a^5*m*r^3*w + 24*a^3*cM^2*m*r^3*w + 
      (78*I)*a^4*cM*m^2*r^3*w - 12*a^5*m^3*r^3*w - (22*I)*a^4*r^4*w - 
      (24*I)*a^2*cM^2*r^4*w - 8*a^3*cM*m*r^4*w - (22*I)*a^4*m^2*r^4*w - 
      (40*I)*a^2*cM^2*m^2*r^4*w + 4*a^3*cM*m^3*r^4*w - (2*I)*a^4*m^4*r^4*w + 
      (56*I)*a^2*cM*r^5*w + 8*a*cM^2*m*r^5*w - (10*I)*a^2*cM*m^2*r^5*w - 
      6*a^3*m^3*r^5*w - (22*I)*a^2*r^6*w - (32*I)*cM^2*r^6*w - 
      12*a*cM*m*r^6*w + (14*I)*a^2*m^2*r^6*w + (4*I)*cM^2*m^2*r^6*w - 
      16*a*cM*m^3*r^6*w + (6*I)*a^2*m^4*r^6*w + (32*I)*cM*r^7*w + 
      4*a*m*r^7*w - (10*I)*cM*m^2*r^7*w + 6*a*m^3*r^7*w - (8*I)*r^8*w + 
      (4*I)*m^2*r^8*w + I*a^8*sss*w + 2*a^7*cM*m*sss*w - 
      (4*I)*a^6*cM*r*sss*w - 4*a^5*cM^2*m*r*sss*w + (5*I)*a^6*r^2*sss*w + 
      (4*I)*a^4*cM^2*r^2*sss*w + 8*a^5*cM*m*r^2*sss*w + 
      (8*I)*a^6*m^2*r^2*sss*w - (16*I)*a^4*cM*r^3*sss*w + 2*a^5*m*r^3*sss*w - 
      12*a^3*cM^2*m*r^3*sss*w - (16*I)*a^4*cM*m^2*r^3*sss*w + 
      (11*I)*a^4*r^4*sss*w + (12*I)*a^2*cM^2*r^4*sss*w + 
      4*a^3*cM*m*r^4*sss*w + (6*I)*a^4*m^2*r^4*sss*w - 
      (28*I)*a^2*cM*r^5*sss*w - 4*a*cM^2*m*r^5*sss*w + 
      (4*I)*a^2*cM*m^2*r^5*sss*w + (11*I)*a^2*r^6*sss*w + 
      (16*I)*cM^2*r^6*sss*w + 6*a*cM*m*r^6*sss*w - (4*I)*a^2*m^2*r^6*sss*w - 
      (16*I)*cM*r^7*sss*w - 2*a*m*r^7*sss*w + (4*I)*cM*m^2*r^7*sss*w + 
      (4*I)*r^8*sss*w - (2*I)*m^2*r^8*sss*w + 2*a^8*cM*w^2 - 
      (6*I)*a^7*cM^2*m*w^2 + 12*a^8*cM*m^2*w^2 - 4*a^6*cM^2*r*w^2 - 
      (2*I)*a^7*cM*m*r*w^2 + 14*a^6*cM*r^2*w^2 + (26*I)*a^7*m*r^2*w^2 - 
      (4*I)*a^5*cM^2*m*r^2*w^2 + 48*a^6*cM*m^2*r^2*w^2 + 
      (24*I)*a^7*m^3*r^2*w^2 + 8*a^6*r^3*w^2 - 24*a^4*cM^2*r^3*w^2 - 
      (116*I)*a^5*cM*m*r^3*w^2 + 28*a^6*m^2*r^3*w^2 - 10*a^4*cM*r^4*w^2 + 
      (26*I)*a^5*m*r^4*w^2 + (110*I)*a^3*cM^2*m*r^4*w^2 + 
      10*a^4*cM*m^2*r^4*w^2 + (18*I)*a^5*m^3*r^4*w^2 + 8*a^4*r^5*w^2 + 
      12*a^2*cM^2*r^5*w^2 - (42*I)*a^3*cM*m*r^5*w^2 + 18*a^4*m^2*r^5*w^2 - 
      6*a^2*cM*r^6*w^2 - (10*I)*a^3*m*r^6*w^2 + (20*I)*a*cM^2*m*r^6*w^2 + 
      36*a^2*cM*m^2*r^6*w^2 - (12*I)*a^3*m^3*r^6*w^2 - 8*a^2*r^7*w^2 + 
      (8*I)*a*cM*m*r^7*w^2 - 16*a^2*m^2*r^7*w^2 + 16*cM*r^8*w^2 - 
      (10*I)*a*m*r^8*w^2 + 14*cM*m^2*r^8*w^2 - (6*I)*a*m^3*r^8*w^2 - 
      8*r^9*w^2 - 6*m^2*r^9*w^2 - a^8*cM*sss*w^2 + 2*a^6*cM^2*r*sss*w^2 - 
      7*a^6*cM*r^2*sss*w^2 - (4*I)*a^7*m*r^2*sss*w^2 - 4*a^6*r^3*sss*w^2 + 
      12*a^4*cM^2*r^3*sss*w^2 + (8*I)*a^5*cM*m*r^3*sss*w^2 + 
      5*a^4*cM*r^4*sss*w^2 - (4*I)*a^5*m*r^4*sss*w^2 - 4*a^4*r^5*sss*w^2 - 
      6*a^2*cM^2*r^5*sss*w^2 + 3*a^2*cM*r^6*sss*w^2 + 
      (4*I)*a^3*m*r^6*sss*w^2 + 4*a^2*r^7*sss*w^2 - (8*I)*a*cM*m*r^7*sss*
       w^2 - 8*cM*r^8*sss*w^2 + (4*I)*a*m*r^8*sss*w^2 + 4*r^9*sss*w^2 + 
      (2*I)*a^8*cM^2*w^3 - 8*a^9*cM*m*w^3 + (2*I)*a^8*cM*r*w^3 - 
      (6*I)*a^8*r^2*w^3 + (2*I)*a^6*cM^2*r^2*w^3 - 40*a^7*cM*m*r^2*w^3 - 
      (16*I)*a^8*m^2*r^2*w^3 + (50*I)*a^6*cM*r^3*w^3 - 20*a^7*m*r^3*w^3 - 
      (66*I)*a^4*cM^2*r^4*w^3 - 40*a^5*cM*m*r^4*w^3 - 
      (22*I)*a^6*m^2*r^4*w^3 + (34*I)*a^4*cM*r^5*w^3 - 20*a^5*m*r^5*w^3 + 
      (6*I)*a^4*r^6*w^3 - (42*I)*a^2*cM^2*r^6*w^3 - 40*a^3*cM*m*r^6*w^3 + 
      (6*I)*a^4*m^2*r^6*w^3 + (14*I)*a^2*cM*r^7*w^3 + 20*a^3*m*r^7*w^3 - 
      (12*I)*a^2*r^8*w^3 - 32*a*cM*m*r^8*w^3 + (14*I)*a^2*m^2*r^8*w^3 + 
      (28*I)*cM*r^9*w^3 + 20*a*m*r^9*w^3 - (12*I)*r^10*w^3 + 
      (2*I)*m^2*r^10*w^3 + 2*a^10*cM*w^4 + 12*a^8*cM*r^2*w^4 + 
      (4*I)*a^9*m*r^2*w^4 + 4*a^8*r^3*w^4 + 24*a^6*cM*r^4*w^4 + 
      (8*I)*a^7*m*r^4*w^4 + 8*a^6*r^5*w^4 + 20*a^4*cM*r^6*w^4 + 
      6*a^2*cM*r^8*w^4 - (8*I)*a^3*m*r^8*w^4 - 8*a^2*r^9*w^4 - 
      (4*I)*a*m*r^10*w^4 - 4*r^11*w^4)*fR4[r])/(9*cM*(-a^2 + 2*cM*r - r^2)^3*
     w^3) + ((-2*a^4*cM^2*m^2 - (2*I)*a^5*cM*m^3 + 2*a^4*cM*m^2*r - 
      (4*I)*a^3*cM*m^3*r^2 + 4*a^4*m^4*r^2 - 4*a^2*cM*m^2*r^3 + 
      4*a^2*m^2*r^4 - 4*cM^2*m^2*r^4 - (2*I)*a*cM*m^3*r^4 - 2*a^2*m^4*r^4 + 
      6*cM*m^2*r^5 - 2*m^2*r^6 - 2*a^4*m^2*r^2*sss + 4*a^2*cM*m^2*r^3*sss - 
      a^2*m^2*r^4*sss - 2*cM*m^2*r^5*sss + m^2*r^6*sss + 4*a^5*cM^2*m*w + 
      (6*I)*a^6*cM*m^2*w + (2*I)*a^6*r*w - 6*a^5*cM*m*r*w - 
      (4*I)*a^4*cM*r^2*w - 4*a^5*m*r^2*w + 12*a^3*cM^2*m*r^2*w + 
      (18*I)*a^4*cM*m^2*r^2*w - 12*a^5*m^3*r^2*w + 6*a^3*cM*m*r^3*w + 
      (4*I)*a^2*cM*r^4*w - 6*a^3*m*r^4*w + 4*a*cM^2*m*r^4*w + 
      (14*I)*a^2*cM*m^2*r^4*w - (6*I)*a^2*r^5*w - 16*a*cM*m*r^5*w + 
      (8*I)*cM*r^6*w + 6*a*m*r^6*w + (2*I)*cM*m^2*r^6*w + 4*a*m^3*r^6*w - 
      (4*I)*r^7*w - I*a^6*r*sss*w + (2*I)*a^4*cM*r^2*sss*w + 
      2*a^5*m*r^2*sss*w - 4*a^3*cM*m*r^3*sss*w - (2*I)*a^2*cM*r^4*sss*w + 
      (3*I)*a^2*r^5*sss*w + 4*a*cM*m*r^5*sss*w - (4*I)*cM*r^6*sss*w - 
      2*a*m*r^6*sss*w + (2*I)*r^7*sss*w - 2*a^6*cM^2*w^2 - 
      (6*I)*a^7*cM*m*w^2 + 4*a^6*cM*r*w^2 - 12*a^4*cM^2*r^2*w^2 - 
      (24*I)*a^5*cM*m*r^2*w^2 + 12*a^6*m^2*r^2*w^2 - (4*I)*a^5*m*r^3*w^2 + 
      6*a^2*cM^2*r^4*w^2 - (26*I)*a^3*cM*m*r^4*w^2 + 6*a^4*m^2*r^4*w^2 + 
      8*a^2*cM*r^5*w^2 - (8*I)*a*cM*m*r^6*w^2 - 8*a^2*m^2*r^6*w^2 - 
      4*cM*r^7*w^2 + (4*I)*a*m*r^7*w^2 - 2*m^2*r^8*w^2 + (2*I)*a^8*cM*w^3 + 
      (10*I)*a^6*cM*r^2*w^3 - 4*a^7*m*r^2*w^3 + (4*I)*a^6*r^3*w^3 + 
      (14*I)*a^4*cM*r^4*w^3 - 4*a^5*m*r^4*w^3 + (4*I)*a^4*r^5*w^3 + 
      (6*I)*a^2*cM*r^6*w^3 + 4*a^3*m*r^6*w^3 - (4*I)*a^2*r^7*w^3 + 
      4*a*m*r^8*w^3 - (4*I)*r^9*w^3)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w^3), 
 f02f33a[r] -> -(((16*I)*a^4*m^2 + 16*a^3*cM*m^3 + (20*I)*a^4*m^4 + 
       4*a^3*cM*m^5 + (4*I)*a^4*m^6 - (32*I)*a^2*cM*m^2*r - 20*a^3*m^3*r - 
       (4*I)*a^2*cM*m^4*r - 8*a^3*m^5*r + (8*I)*a^2*m^2*r^2 - 
       (8*I)*a^2*m^4*r^2 + (16*I)*cM*m^2*r^3 + 4*a*m^3*r^3 - (8*I)*m^2*r^4 - 
       (8*I)*a^4*sss - 8*a^3*cM*m*sss - (22*I)*a^4*m^2*sss - 
       6*a^3*cM*m^3*sss - (8*I)*a^4*m^4*sss + (16*I)*a^2*cM*r*sss + 
       12*a^3*m*r*sss + (24*I)*a^2*cM*m^2*r*sss + 14*a^3*m^3*r*sss + 
       (4*I)*a^2*cM*m^4*r*sss - (4*I)*a^2*r^2*sss - 4*a*cM*m*r^2*sss + 
       (4*I)*a^2*m^2*r^2*sss - 2*a*cM*m^3*r^2*sss + (4*I)*a^2*m^4*r^2*sss - 
       (8*I)*cM*r^3*sss - (20*I)*cM*m^2*r^3*sss - 2*a*m^3*r^3*sss + 
       (4*I)*r^4*sss + (10*I)*m^2*r^4*sss + (6*I)*a^4*sss^2 + 
       2*a^3*cM*m*sss^2 + (5*I)*a^4*m^2*sss^2 - (12*I)*a^2*cM*r*sss^2 - 
       6*a^3*m*r*sss^2 - (6*I)*a^2*cM*m^2*r*sss^2 + 4*a*cM*m*r^2*sss^2 - 
       (4*I)*a^2*m^2*r^2*sss^2 + (12*I)*cM*r^3*sss^2 + 
       (6*I)*cM*m^2*r^3*sss^2 - (6*I)*r^4*sss^2 - (3*I)*m^2*r^4*sss^2 - 
       I*a^4*sss^3 + (2*I)*a^2*cM*r*sss^3 + I*a^2*r^2*sss^3 - 
       (4*I)*cM*r^3*sss^3 + (2*I)*r^4*sss^3 - (48*I)*a^5*m*w - 
       48*a^4*cM*m^2*w - (84*I)*a^5*m^3*w - 20*a^4*cM*m^4*w - 
       (24*I)*a^5*m^5*w + 32*a^4*r*w + (64*I)*a^3*cM*m*r*w + 56*a^4*m^2*r*w + 
       (8*I)*a^3*cM*m^3*r*w + 44*a^4*m^4*r*w - 64*a^2*cM*r^2*w - 
       (8*I)*a^3*m*r^2*w + 16*a^2*cM*m^2*r^2*w + (8*I)*a^3*m^3*r^2*w + 
       36*a^2*cM*m^4*r^2*w + (8*I)*a^3*m^5*r^2*w + 16*a^2*r^3*w + 
       48*cM^2*m^2*r^3*w - (24*I)*a*cM*m^3*r^3*w - 20*a^2*m^4*r^3*w + 
       32*cM*r^4*w - (8*I)*a*m*r^4*w - 80*cM*m^2*r^4*w + (28*I)*a*m^3*r^4*w - 
       16*r^5*w + 24*m^2*r^5*w + 8*a^4*cM*sss*w + (48*I)*a^5*m*sss*w + 
       18*a^4*cM*m^2*sss*w + (32*I)*a^5*m^3*sss*w - 24*a^4*r*sss*w - 
       (48*I)*a^3*cM*m*r*sss*w - 44*a^4*m^2*r*sss*w - (16*I)*a^3*cM*m^3*r*sss*
        w + 60*a^2*cM*r^2*sss*w - 12*a^2*cM*m^2*r^2*sss*w - 
       (24*I)*a^3*m^3*r^2*sss*w - 24*a^2*r^3*sss*w - 48*cM^2*r^3*sss*w + 
       (40*I)*a*cM*m*r^3*sss*w + 4*a^2*m^2*r^3*sss*w + 
       (16*I)*a*cM*m^3*r^3*sss*w + 28*cM*r^4*sss*w - (24*I)*a*m*r^4*sss*w + 
       30*cM*m^2*r^4*sss*w - (20*I)*a*m^3*r^4*sss*w - 12*m^2*r^5*sss*w - 
       2*a^4*cM*sss^2*w - (10*I)*a^5*m*sss^2*w + 4*a^4*r*sss^2*w + 
       (12*I)*a^3*cM*m*r*sss^2*w - 2*a^2*cM*r^2*sss^2*w + 
       (10*I)*a^3*m*r^2*sss^2*w + 8*a^2*r^3*sss^2*w - (24*I)*a*cM*m*r^3*sss^2*
        w - 12*cM*r^4*sss^2*w + (20*I)*a*m*r^4*sss^2*w + 4*r^5*sss^2*w + 
       (32*I)*a^6*w^2 + 48*a^5*cM*m*w^2 + (132*I)*a^6*m^2*w^2 + 
       40*a^5*cM*m^3*w^2 + (60*I)*a^6*m^4*w^2 - (32*I)*a^4*cM*r*w^2 - 
       116*a^5*m*r*w^2 - 96*a^5*m^3*r*w^2 + (56*I)*a^4*r^2*w^2 + 
       88*a^3*cM*m*r^2*w^2 + (4*I)*a^4*m^2*r^2*w^2 - 144*a^3*cM*m^3*r^2*w^2 - 
       (40*I)*a^4*m^4*r^2*w^2 - (96*I)*a^2*cM*r^3*w^2 - 12*a^3*m*r^3*w^2 - 
       192*a*cM^2*m*r^3*w^2 + (8*I)*a^2*cM*m^2*r^3*w^2 + 8*a^3*m^3*r^3*w^2 + 
       (8*I)*a^2*r^4*w^2 + 104*a*cM*m*r^4*w^2 - (4*I)*a^2*m^2*r^4*w^2 + 
       80*a*cM*m^3*r^4*w^2 - (28*I)*a^2*m^4*r^4*w^2 + (48*I)*cM*r^5*w^2 + 
       16*a*m*r^5*w^2 + (36*I)*cM*m^2*r^5*w^2 - 28*a*m^3*r^5*w^2 - 
       (16*I)*r^6*w^2 - (24*I)*m^2*r^6*w^2 - (26*I)*a^6*sss*w^2 - 
       18*a^5*cM*m*sss*w^2 - (48*I)*a^6*m^2*sss*w^2 + 
       (24*I)*a^4*cM*r*sss*w^2 + 46*a^5*m*r*sss*w^2 + (24*I)*a^4*cM*m^2*r*sss*
        w^2 - (4*I)*a^4*r^2*sss*w^2 + 30*a^3*cM*m*r^2*sss*w^2 + 
       (48*I)*a^4*m^2*r^2*sss*w^2 - (28*I)*a^2*cM*r^3*sss*w^2 + 
       50*a^3*m*r^3*sss*w^2 - (48*I)*a^2*cM*m^2*r^3*sss*w^2 + 
       (50*I)*a^2*r^4*sss*w^2 - 120*a*cM*m*r^4*sss*w^2 + 
       (78*I)*a^2*m^2*r^4*sss*w^2 - (60*I)*cM*r^5*sss*w^2 + 
       28*a*m*r^5*sss*w^2 + (28*I)*r^6*sss*w^2 + (6*I)*m^2*r^6*sss*w^2 + 
       (5*I)*a^6*sss^2*w^2 - (6*I)*a^4*cM*r*sss^2*w^2 - 
       (6*I)*a^4*r^2*sss^2*w^2 + (18*I)*a^2*cM*r^3*sss^2*w^2 - 
       (15*I)*a^2*r^4*sss^2*w^2 - (4*I)*r^6*sss^2*w^2 - 16*a^6*cM*w^3 - 
       (92*I)*a^7*m*w^3 - 40*a^6*cM*m^2*w^3 - (80*I)*a^7*m^3*w^3 + 
       80*a^6*r*w^3 - (8*I)*a^5*cM*m*r*w^3 + 104*a^6*m^2*r*w^3 - 
       104*a^4*cM*r^2*w^3 + 216*a^4*cM*m^2*r^2*w^3 + (80*I)*a^5*m^3*r^2*w^3 + 
       216*a^4*r^3*w^3 + 144*a^2*cM^2*r^3*w^3 + (56*I)*a^3*cM*m*r^3*w^3 + 
       96*a^4*m^2*r^3*w^3 - 384*a^2*cM*r^4*w^3 + (76*I)*a^3*m*r^4*w^3 - 
       240*a^2*cM*m^2*r^4*w^3 + (112*I)*a^3*m^3*r^4*w^3 + 48*a^2*r^5*w^3 - 
       (144*I)*a*cM*m*r^5*w^3 + 84*a^2*m^2*r^5*w^3 + 168*cM*r^6*w^3 + 
       (16*I)*a*m*r^6*w^3 + (16*I)*a*m^3*r^6*w^3 - 88*r^7*w^3 - 
       4*m^2*r^7*w^3 + 6*a^6*cM*sss*w^3 + (32*I)*a^7*m*sss*w^3 - 
       16*a^6*r*sss*w^3 - (16*I)*a^5*cM*m*r*sss*w^3 - 16*a^4*cM*r^2*sss*w^3 - 
       (40*I)*a^5*m*r^2*sss*w^3 - 52*a^4*r^3*sss*w^3 + 
       (48*I)*a^3*cM*m*r^3*sss*w^3 + 90*a^2*cM*r^4*sss*w^3 - 
       (96*I)*a^3*m*r^4*sss*w^3 - 24*a^2*r^5*sss*w^3 - 
       (24*I)*a*m*r^6*sss*w^3 + 12*r^7*sss*w^3 + (24*I)*a^8*w^4 + 
       20*a^7*cM*m*w^4 + (60*I)*a^8*m^2*w^4 + (4*I)*a^6*cM*r*w^4 - 
       56*a^7*m*r*w^4 - (4*I)*a^6*r^2*w^4 - 144*a^5*cM*m*r^2*w^4 - 
       (80*I)*a^6*m^2*r^2*w^4 - (40*I)*a^4*cM*r^3*w^4 - 136*a^5*m*r^3*w^4 - 
       (100*I)*a^4*r^4*w^4 + 240*a^3*cM*m*r^4*w^4 - (168*I)*a^4*m^2*r^4*w^4 + 
       (108*I)*a^2*cM*r^5*w^4 - 84*a^3*m*r^5*w^4 - (48*I)*a^2*r^6*w^4 - 
       (48*I)*a^2*m^2*r^6*w^4 + 16*a*m*r^7*w^4 + (24*I)*r^8*w^4 - 
       (8*I)*a^8*sss*w^4 + (4*I)*a^6*cM*r*sss*w^4 + (12*I)*a^6*r^2*sss*w^4 - 
       (16*I)*a^4*cM*r^3*sss*w^4 + (38*I)*a^4*r^4*sss*w^4 + 
       (18*I)*a^2*r^6*sss*w^4 - 4*a^8*cM*w^5 - (24*I)*a^9*m*w^5 + 
       12*a^8*r*w^5 + 36*a^6*cM*r^2*w^5 + (40*I)*a^7*m*r^2*w^5 + 
       52*a^6*r^3*w^5 - 80*a^4*cM*r^4*w^5 + (112*I)*a^5*m*r^4*w^5 + 
       28*a^4*r^5*w^5 + (48*I)*a^3*m*r^6*w^5 - 12*a^2*r^7*w^5 + 
       (4*I)*a^10*w^6 - (8*I)*a^8*r^2*w^6 - (28*I)*a^6*r^4*w^6 - 
       (16*I)*a^4*r^6*w^6)*fR4[r])/(18*cM*(-a^2 + 2*cM*r - r^2)^2*w^3) + 
   (((8*I)*a^2*cM*m^2 - 8*a^3*m^3 + (2*I)*a^2*cM*m^4 - 2*a^3*m^5 - 
      (8*I)*a^2*m^2*r - 2*a*cM*m^3*r - (4*I)*a^2*m^4*r - (4*I)*cM*m^2*r^2 + 
      6*a*m^3*r^2 + (4*I)*m^2*r^3 - (4*I)*a^2*cM*sss + 4*a^3*m*sss - 
      (3*I)*a^2*cM*m^2*sss + 3*a^3*m^3*sss + (4*I)*a^2*r*sss + 
      2*a*cM*m*r*sss + (6*I)*a^2*m^2*r*sss + (2*I)*cM*r^2*sss - 
      4*a*m*r^2*sss + I*cM*m^2*r^2*sss - 3*a*m^3*r^2*sss - (2*I)*r^3*sss - 
      (2*I)*m^2*r^3*sss + I*a^2*cM*sss^2 - a^3*m*sss^2 - (2*I)*a^2*r*sss^2 + 
      2*a*m*r^2*sss^2 + I*r^3*sss^2 + 8*a^4*w - (16*I)*a^3*cM*m*w + 
      26*a^4*m^2*w - (8*I)*a^3*cM*m^3*w + 10*a^4*m^4*w + (24*I)*a^3*m*r*w + 
      10*a^2*cM*m^2*r*w + (24*I)*a^3*m^3*r*w - 12*a^2*r^2*w + 
      (16*I)*a*cM*m*r^2*w - 12*a^2*m^2*r^2*w + (8*I)*a*cM*m^3*r^2*w - 
      6*a^2*m^4*r^2*w - (16*I)*a*m*r^3*w + 6*cM*m^2*r^3*w - 
      (8*I)*a*m^3*r^3*w + 4*r^4*w - 6*m^2*r^4*w - 6*a^4*sss*w + 
      (6*I)*a^3*cM*m*sss*w - 9*a^4*m^2*sss*w - 2*a^2*cM*r*sss*w - 
      (18*I)*a^3*m*r*sss*w + 8*a^2*r^2*sss*w - (4*I)*a*cM*m*r^2*sss*w + 
      12*a^2*m^2*r^2*sss*w - 6*cM*r^3*sss*w + (12*I)*a*m*r^3*sss*w + 
      2*r^4*sss*w + 3*m^2*r^4*sss*w + a^4*sss^2*w - a^2*r^2*sss^2*w - 
      2*r^4*sss^2*w + (8*I)*a^4*cM*w^2 - 28*a^5*m*w^2 + 
      (12*I)*a^4*cM*m^2*w^2 - 20*a^5*m^3*w^2 - (36*I)*a^4*r*w^2 - 
      14*a^3*cM*m*r*w^2 - (48*I)*a^4*m^2*r*w^2 + 42*a^3*m*r^2*w^2 - 
      (24*I)*a^2*cM*m^2*r^2*w^2 + 24*a^3*m^3*r^2*w^2 + (16*I)*a^2*r^3*w^2 - 
      24*a*cM*m*r^3*w^2 + (20*I)*a^2*m^2*r^3*w^2 - (12*I)*cM*r^4*w^2 - 
      4*a*m*r^4*w^2 + 8*a*m^3*r^4*w^2 + (8*I)*r^5*w^2 + (2*I)*m^2*r^5*w^2 - 
      (3*I)*a^4*cM*sss*w^2 + 9*a^5*m*sss*w^2 + (12*I)*a^4*r*sss*w^2 + 
      (3*I)*a^2*cM*r^2*sss*w^2 - 15*a^3*m*r^2*sss*w^2 - 
      (6*I)*a^2*r^3*sss*w^2 - 12*a*m*r^4*sss*w^2 - (6*I)*r^5*sss*w^2 + 
      10*a^6*w^3 - (8*I)*a^5*cM*m*w^3 + 20*a^6*m^2*w^3 + 6*a^4*cM*r*w^3 + 
      (40*I)*a^5*m*r*w^3 - 36*a^4*r^2*w^3 + (24*I)*a^3*cM*m*r^2*w^3 - 
      36*a^4*m^2*r^2*w^3 + 18*a^2*cM*r^3*w^3 - (16*I)*a^3*m*r^3*w^3 - 
      18*a^2*r^4*w^3 - 24*a^2*m^2*r^4*w^3 - (8*I)*a*m*r^5*w^3 + 12*r^6*w^3 - 
      3*a^6*sss*w^3 + 6*a^4*r^2*sss*w^3 + 9*a^2*r^4*sss*w^3 + 
      (2*I)*a^6*cM*w^4 - 10*a^7*m*w^4 - (12*I)*a^6*r*w^4 - 
      (8*I)*a^4*cM*r^2*w^4 + 24*a^5*m*r^2*w^4 + (4*I)*a^4*r^3*w^4 + 
      24*a^3*m*r^4*w^4 + (6*I)*a^2*r^5*w^4 + 2*a^8*w^5 - 6*a^6*r^2*w^5 - 
      8*a^4*r^4*w^5)*Derivative[1][fR4][r])/(9*cM*(-a^2 + 2*cM*r - r^2)*w^3), 
 f02f33b[r] -> (((2*I)*a^4*m + 2*a^3*cM*m^2 + (4*I)*a^4*m^3 + 2*a^3*cM*m^4 + 
      (2*I)*a^4*m^5 - (4*I)*a^2*cM*m*r - 6*a^3*m^2*r - 6*a^3*m^4*r + 
      6*a*cM*m^2*r^2 - (6*I)*a^2*m^3*r^2 - 2*a*cM*m^4*r^2 - 
      (2*I)*a^2*m^5*r^2 + (4*I)*cM*m*r^3 - 2*a*m^2*r^3 + (4*I)*cM*m^3*r^3 + 
      2*a*m^4*r^3 - (2*I)*m*r^4 - (2*I)*m^3*r^4 - (3*I)*a^4*m*sss - 
      2*a^3*cM*m^2*sss - (3*I)*a^4*m^3*sss + (6*I)*a^2*cM*m*r*sss + 
      6*a^3*m^2*r*sss + (2*I)*a^2*cM*m^3*r*sss + (2*I)*a^2*m*r^2*sss - 
      4*a*cM*m^2*r^2*sss + (4*I)*a^2*m^3*r^2*sss - (10*I)*cM*m*r^3*sss - 
      (2*I)*cM*m^3*r^3*sss + (5*I)*m*r^4*sss + I*m^3*r^4*sss + 
      I*a^4*m*sss^2 - (2*I)*a^2*cM*m*r*sss^2 - I*a^2*m*r^2*sss^2 + 
      (4*I)*cM*m*r^3*sss^2 - (2*I)*m*r^4*sss^2 - (8*I)*a^5*w - 
      10*a^4*cM*m*w - (20*I)*a^5*m^2*w - 8*a^4*cM*m^3*w - (10*I)*a^5*m^4*w + 
      (16*I)*a^3*cM*r*w + 32*a^4*m*r*w - (2*I)*a^3*cM*m^2*r*w + 
      24*a^4*m^3*r*w - 60*a^2*cM*m*r^2*w + (26*I)*a^3*m^2*r^2*w + 
      24*a^2*cM*m^3*r^2*w + (12*I)*a^3*m^4*r^2*w - (16*I)*a*cM*r^3*w + 
      28*a^2*m*r^3*w + 48*cM^2*m*r^3*w - (16*I)*a*cM*m^2*r^3*w - 
      8*a^2*m^3*r^3*w + (8*I)*a*r^4*w - 50*cM*m*r^4*w + (12*I)*a*m^2*r^4*w - 
      10*cM*m^3*r^4*w + (4*I)*a*m^4*r^4*w + 12*m*r^5*w + 4*m^3*r^5*w + 
      (6*I)*a^5*sss*w + 4*a^4*cM*m*sss*w + (9*I)*a^5*m^2*sss*w - 
      (12*I)*a^3*cM*r*sss*w - 10*a^4*m*r*sss*w - (6*I)*a^3*cM*m^2*r*sss*w - 
      (4*I)*a^3*r^2*sss*w + 4*a^2*cM*m*r^2*sss*w - (13*I)*a^3*m^2*r^2*sss*w + 
      (20*I)*a*cM*r^3*sss*w - 10*a^2*m*r^3*sss*w + (12*I)*a*cM*m^2*r^3*sss*
       w - (10*I)*a*r^4*sss*w + 20*cM*m*r^4*sss*w - (14*I)*a*m^2*r^4*sss*w - 
      8*m*r^5*sss*w - I*a^5*sss^2*w + (2*I)*a^3*cM*r*sss^2*w + 
      (2*I)*a^3*r^2*sss^2*w - (6*I)*a*cM*r^3*sss^2*w + (3*I)*a*r^4*sss^2*w + 
      8*a^5*cM*w^2 + (28*I)*a^6*m*w^2 + 12*a^5*cM*m^2*w^2 + 
      (20*I)*a^6*m^3*w^2 - 14*a^5*r*w^2 + (4*I)*a^4*cM*m*r*w^2 - 
      36*a^5*m^2*r*w^2 + 48*a^3*cM*r^2*w^2 - (6*I)*a^4*m*r^2*w^2 - 
      60*a^3*cM*m^2*r^2*w^2 - (28*I)*a^4*m^3*r^2*w^2 - 44*a^3*r^3*w^2 - 
      72*a*cM^2*r^3*w^2 - (8*I)*a^2*cM*m*r^3*w^2 - 16*a^3*m^2*r^3*w^2 + 
      104*a*cM*r^4*w^2 - (36*I)*a^2*m*r^4*w^2 + 60*a*cM*m^2*r^4*w^2 - 
      (26*I)*a^2*m^3*r^4*w^2 - 30*a*r^5*w^2 + (36*I)*cM*m*r^5*w^2 - 
      20*a*m^2*r^5*w^2 - (18*I)*m*r^6*w^2 - (2*I)*m^3*r^6*w^2 - 
      2*a^5*cM*sss*w^2 - (9*I)*a^6*m*sss*w^2 + 4*a^5*r*sss*w^2 + 
      (6*I)*a^4*cM*m*r*sss*w^2 + (14*I)*a^4*m*r^2*sss*w^2 + 
      16*a^3*r^3*sss*w^2 - (18*I)*a^2*cM*m*r^3*sss*w^2 - 
      30*a*cM*r^4*sss*w^2 + (27*I)*a^2*m*r^4*sss*w^2 + 12*a*r^5*sss*w^2 + 
      (4*I)*m*r^6*sss*w^2 - (12*I)*a^7*w^3 - 8*a^6*cM*m*w^3 - 
      (20*I)*a^7*m^2*w^3 - (2*I)*a^5*cM*r*w^3 + 24*a^6*m*r*w^3 - 
      (14*I)*a^5*r^2*w^3 + 56*a^4*cM*m*r^2*w^3 + (32*I)*a^5*m^2*r^2*w^3 + 
      (20*I)*a^3*cM*r^3*w^3 + 48*a^4*m*r^3*w^3 + (30*I)*a^3*r^4*w^3 - 
      90*a^2*cM*m*r^4*w^3 + (54*I)*a^3*m^2*r^4*w^3 - (54*I)*a*cM*r^5*w^3 + 
      30*a^2*m*r^5*w^3 + (32*I)*a*r^6*w^3 + (12*I)*a*m^2*r^6*w^3 - 
      4*m*r^7*w^3 + (3*I)*a^7*sss*w^3 - (2*I)*a^5*cM*r*sss*w^3 - 
      (5*I)*a^5*r^2*sss*w^3 + (8*I)*a^3*cM*r^3*sss*w^3 - 
      (14*I)*a^3*r^4*sss*w^3 - (6*I)*a*r^6*sss*w^3 + 2*a^7*cM*w^4 + 
      (10*I)*a^8*m*w^4 - 6*a^7*r*w^4 - 18*a^5*cM*r^2*w^4 - 
      (18*I)*a^6*m*r^2*w^4 - 26*a^5*r^3*w^4 + 40*a^3*cM*r^4*w^4 - 
      (46*I)*a^4*m*r^4*w^4 - 14*a^3*r^5*w^4 - (18*I)*a^2*m*r^6*w^4 + 
      6*a*r^7*w^4 - (2*I)*a^9*w^5 + (4*I)*a^7*r^2*w^5 + (14*I)*a^5*r^4*w^5 + 
      (8*I)*a^3*r^6*w^5)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^2*w^3) - 
   (((-2*I)*a^2*cM*m + 2*a^3*m^2 - (2*I)*a^2*cM*m^3 + 2*a^3*m^4 + 
      (2*I)*a^2*m*r + 4*a*cM*m^2*r + (6*I)*a^2*m^3*r + (2*I)*cM*m*r^2 - 
      6*a*m^2*r^2 + (2*I)*cM*m^3*r^2 - 2*a*m^4*r^2 - (2*I)*m*r^3 - 
      (2*I)*m^3*r^3 + (2*I)*a^2*cM*m*sss - 2*a^3*m^2*sss - 
      (4*I)*a^2*m*r*sss + 4*a*m^2*r^2*sss + (2*I)*m*r^3*sss + 
      (8*I)*a^3*cM*w - 12*a^4*m*w + (6*I)*a^3*cM*m^2*w - 8*a^4*m^3*w - 
      (10*I)*a^3*r*w - 10*a^2*cM*m*r*w - (24*I)*a^3*m^2*r*w - 
      (4*I)*a*cM*r^2*w + 28*a^2*m*r^2*w - (12*I)*a*cM*m^2*r^2*w + 
      12*a^2*m^3*r^2*w + (6*I)*a*r^3*w - 12*cM*m*r^3*w + (12*I)*a*m^2*r^3*w + 
      6*m*r^4*w + 2*m^3*r^4*w - (2*I)*a^3*cM*sss*w + 4*a^4*m*sss*w + 
      (5*I)*a^3*r*sss*w - 8*a^2*m*r^2*sss*w - (3*I)*a*r^3*sss*w - 
      4*m*r^4*sss*w + 10*a^5*w^2 - (6*I)*a^4*cM*m*w^2 + 12*a^5*m^2*w^2 + 
      6*a^3*cM*r*w^2 + (30*I)*a^4*m*r*w^2 - 20*a^3*r^2*w^2 + 
      (18*I)*a^2*cM*m*r^2*w^2 - 24*a^3*m^2*r^2*w^2 + 18*a*cM*r^3*w^2 - 
      (14*I)*a^2*m*r^3*w^2 - 14*a*r^4*w^2 - 12*a*m^2*r^4*w^2 - 
      (4*I)*m*r^5*w^2 - 2*a^5*sss*w^2 + 4*a^3*r^2*sss*w^2 + 6*a*r^4*sss*w^2 + 
      (2*I)*a^5*cM*w^3 - 8*a^6*m*w^3 - (12*I)*a^5*r*w^3 - 
      (8*I)*a^3*cM*r^2*w^3 + 20*a^4*m*r^2*w^3 + (4*I)*a^3*r^3*w^3 + 
      18*a^2*m*r^4*w^3 + (6*I)*a*r^5*w^3 + 2*a^7*w^4 - 6*a^5*r^2*w^4 - 
      8*a^3*r^4*w^4)*Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)*w^3), 
 f02f34a[r] -> ((-12*a^4*cM*m^2*r + (12*I)*a^3*cM^2*m^3*r - 12*a^4*cM*m^4*r + 
      4*a^4*m^2*r^2 + 24*a^2*cM^2*m^2*r^2 - (16*I)*a^3*cM*m^3*r^2 + 
      8*a^4*m^4*r^2 - (4*I)*a^3*cM*m^5*r^2 + 4*a^4*m^6*r^2 - 
      20*a^2*cM*m^2*r^3 + (4*I)*a^3*m^3*r^3 - 8*a^2*cM*m^4*r^3 + 
      (4*I)*a^3*m^5*r^3 + (4*I)*a*cM*m^3*r^4 + 8*cM*m^2*r^5 - 
      (4*I)*a*m^3*r^5 - 4*m^2*r^6 + 6*a^4*cM*m^2*r*sss - 6*a^4*m^2*r^2*sss - 
      12*a^2*cM^2*m^2*r^2*sss + (4*I)*a^3*cM*m^3*r^2*sss - 
      6*a^4*m^4*r^2*sss + 18*a^2*cM*m^2*r^3*sss - (4*I)*a^3*m^3*r^3*sss + 
      4*a^2*cM*m^4*r^3*sss - 2*a^2*m^2*r^4*sss - (2*I)*a*cM*m^3*r^4*sss - 
      8*cM*m^2*r^5*sss + (2*I)*a*m^3*r^5*sss + 4*m^2*r^6*sss + 
      2*a^4*m^2*r^2*sss^2 - 4*a^2*cM*m^2*r^3*sss^2 + a^2*m^2*r^4*sss^2 + 
      2*cM*m^2*r^5*sss^2 - m^2*r^6*sss^2 - (2*I)*a^6*cM*m^2*w + 
      (12*I)*a^6*r*w + 8*a^5*cM*m*r*w + (2*I)*a^6*m^2*r*w - 
      (16*I)*a^4*cM^2*m^2*r*w + 34*a^5*cM*m^3*r*w - (40*I)*a^4*cM*r^2*w - 
      16*a^5*m*r^2*w - 8*a^3*cM^2*m*r^2*w - (2*I)*a^4*cM*m^2*r^2*w - 
      40*a^5*m^3*r^2*w + (20*I)*a^4*cM*m^4*r^2*w - 20*a^5*m^5*r^2*w + 
      (16*I)*a^4*r^3*w + (32*I)*a^2*cM^2*r^3*w + 24*a^3*cM*m*r^3*w - 
      (10*I)*a^4*m^2*r^3*w + (60*I)*a^2*cM^2*m^2*r^3*w + 
      64*a^3*cM*m^3*r^3*w - (8*I)*a^4*m^4*r^3*w - (24*I)*a^2*cM*r^4*w + 
      8*a^3*m*r^4*w - (60*I)*a^2*cM*m^2*r^4*w + 8*a^3*m^3*r^4*w - 
      (30*I)*a^2*cM*m^4*r^4*w - 2*a^3*m^5*r^4*w - (4*I)*a^2*r^5*w - 
      40*a*cM*m*r^5*w + (8*I)*a^2*m^2*r^5*w - 12*a*cM*m^3*r^5*w + 
      (16*I)*a^2*m^4*r^5*w + (16*I)*cM*r^6*w + 24*a*m*r^6*w + 
      (20*I)*cM*m^2*r^6*w + 14*a*m^3*r^6*w - (8*I)*r^7*w - (8*I)*m^2*r^7*w - 
      (8*I)*a^6*r*sss*w - 4*a^5*cM*m*r*sss*w - I*a^6*m^2*r*sss*w + 
      (24*I)*a^4*cM*r^2*sss*w + 12*a^5*m*r^2*sss*w + 4*a^3*cM^2*m*r^2*sss*w - 
      (10*I)*a^4*cM*m^2*r^2*sss*w + 18*a^5*m^3*r^2*sss*w - 
      (8*I)*a^4*r^3*sss*w - (16*I)*a^2*cM^2*r^3*sss*w - 
      20*a^3*cM*m*r^3*sss*w - (3*I)*a^4*m^2*r^3*sss*w - 
      12*a^3*cM*m^3*r^3*sss*w + (8*I)*a^2*cM*r^4*sss*w - 4*a^3*m*r^4*sss*w + 
      (30*I)*a^2*cM*m^2*r^4*sss*w + 3*a^3*m^3*r^4*sss*w + 
      (8*I)*a^2*r^5*sss*w + 28*a*cM*m*r^5*sss*w - (6*I)*a^2*m^2*r^5*sss*w + 
      6*a*cM*m^3*r^5*sss*w - (16*I)*cM*r^6*sss*w - 16*a*m*r^6*sss*w - 
      (10*I)*cM*m^2*r^6*sss*w - 7*a*m^3*r^6*sss*w + (8*I)*r^7*sss*w + 
      (4*I)*m^2*r^7*sss*w + I*a^6*r*sss^2*w - (2*I)*a^4*cM*r^2*sss^2*w - 
      2*a^5*m*r^2*sss^2*w + 4*a^3*cM*m*r^3*sss^2*w + 
      (2*I)*a^2*cM*r^4*sss^2*w - (3*I)*a^2*r^5*sss^2*w - 
      4*a*cM*m*r^5*sss^2*w + (4*I)*cM*r^6*sss^2*w + 2*a*m*r^6*sss^2*w - 
      (2*I)*r^7*sss^2*w + (4*I)*a^7*cM*m*w^2 + 4*a^6*cM*r*w^2 - 
      (4*I)*a^7*m*r*w^2 - (4*I)*a^5*cM^2*m*r*w^2 - 30*a^6*cM*m^2*r*w^2 - 
      16*a^4*cM^2*r^2*w^2 + (8*I)*a^5*cM*m*r^2*w^2 + 56*a^6*m^2*r^2*w^2 - 
      (40*I)*a^5*cM*m^3*r^2*w^2 + 40*a^6*m^4*r^2*w^2 + 16*a^4*cM*r^3*w^2 - 
      (24*I)*a^5*m*r^3*w^2 - (44*I)*a^3*cM^2*m*r^3*w^2 - 
      86*a^4*cM*m^2*r^3*w^2 - (4*I)*a^5*m^3*r^3*w^2 + 8*a^4*r^4*w^2 + 
      (140*I)*a^3*cM*m*r^4*w^2 + 6*a^4*m^2*r^4*w^2 + 
      (102*I)*a^3*cM*m^3*r^4*w^2 + 8*a^4*m^4*r^4*w^2 - 12*a^2*cM*r^5*w^2 + 
      (28*I)*a^3*m*r^5*w^2 - (48*I)*a*cM^2*m*r^5*w^2 - 
      40*a^2*cM*m^2*r^5*w^2 - (26*I)*a^3*m^3*r^5*w^2 + 16*a^2*r^6*w^2 - 
      (72*I)*a*cM*m*r^6*w^2 - 46*a^2*m^2*r^6*w^2 - (26*I)*a*cM*m^3*r^6*w^2 - 
      8*a^2*m^4*r^6*w^2 - 24*cM*r^7*w^2 + (48*I)*a*m*r^7*w^2 + 
      (10*I)*a*m^3*r^7*w^2 + 8*r^8*w^2 - 4*m^2*r^8*w^2 - 2*a^6*cM*r*sss*w^2 + 
      (2*I)*a^7*m*r*sss*w^2 + 8*a^4*cM^2*r^2*sss*w^2 + 
      (8*I)*a^5*cM*m*r^2*sss*w^2 - 18*a^6*m^2*r^2*sss*w^2 - 
      8*a^4*cM*r^3*sss*w^2 + (10*I)*a^5*m*r^3*sss*w^2 + 
      12*a^4*cM*m^2*r^3*sss*w^2 - 4*a^4*r^4*sss*w^2 - 
      (32*I)*a^3*cM*m*r^4*sss*w^2 - 6*a^4*m^2*r^4*sss*w^2 + 
      6*a^2*cM*r^5*sss*w^2 - (6*I)*a^3*m*r^5*sss*w^2 - 
      12*a^2*cM*m^2*r^5*sss*w^2 - 8*a^2*r^6*sss*w^2 + 
      (16*I)*a*cM*m*r^6*sss*w^2 + 14*a^2*m^2*r^6*sss*w^2 + 
      12*cM*r^7*sss*w^2 - (14*I)*a*m*r^7*sss*w^2 - 4*r^8*sss*w^2 + 
      2*m^2*r^8*sss*w^2 - (2*I)*a^8*cM*w^3 + (2*I)*a^8*r*w^3 + 
      (8*I)*a^6*cM^2*r*w^3 + 6*a^7*cM*m*r*w^3 + (10*I)*a^6*cM*r^2*w^3 - 
      24*a^7*m*r^2*w^3 + (40*I)*a^6*cM*m^2*r^2*w^3 - 40*a^7*m^3*r^2*w^3 + 
      (30*I)*a^6*r^3*w^3 - (16*I)*a^4*cM^2*r^3*w^3 + 12*a^5*cM*m*r^3*w^3 + 
      (20*I)*a^6*m^2*r^3*w^3 - (98*I)*a^4*cM*r^4*w^3 - 28*a^5*m*r^4*w^3 - 
      (126*I)*a^4*cM*m^2*r^4*w^3 - 12*a^5*m^3*r^4*w^3 + (10*I)*a^4*r^5*w^3 + 
      (72*I)*a^2*cM^2*r^5*w^3 + 90*a^3*cM*m*r^5*w^3 + (6*I)*a^4*m^2*r^5*w^3 - 
      (26*I)*a^2*cM*r^6*w^3 + 24*a^3*m*r^6*w^3 + (36*I)*a^2*cM*m^2*r^6*w^3 + 
      24*a^3*m^3*r^6*w^3 - (62*I)*a^2*r^7*w^3 + 36*a*cM*m*r^7*w^3 - 
      (24*I)*a^2*m^2*r^7*w^3 + (84*I)*cM*r^8*w^3 + 28*a*m*r^8*w^3 + 
      6*a*m^3*r^8*w^3 - (44*I)*r^9*w^3 - I*a^8*r*sss*w^3 - 
      (2*I)*a^6*cM*r^2*sss*w^3 + 6*a^7*m*r^2*sss*w^3 - 
      (3*I)*a^6*r^3*sss*w^3 - 4*a^5*cM*m*r^3*sss*w^3 + 
      (4*I)*a^4*cM*r^4*sss*w^3 + 3*a^5*m*r^4*sss*w^3 + I*a^4*r^5*sss*w^3 + 
      6*a^3*cM*m*r^5*sss*w^3 + (6*I)*a^2*cM*r^6*sss*w^3 - 
      7*a^3*m*r^6*sss*w^3 + (7*I)*a^2*r^7*sss*w^3 - 4*a*m*r^8*sss*w^3 + 
      (4*I)*r^9*sss*w^3 + 2*a^8*cM*r*w^4 - (20*I)*a^7*cM*m*r^2*w^4 + 
      20*a^8*m^2*r^2*w^4 + 18*a^6*cM*r^3*w^4 - (16*I)*a^7*m*r^3*w^4 + 
      14*a^6*r^4*w^4 + (66*I)*a^5*cM*m*r^4*w^4 + 8*a^6*m^2*r^4*w^4 - 
      38*a^4*cM*r^5*w^4 + (2*I)*a^5*m*r^5*w^4 + 16*a^4*r^6*w^4 + 
      (6*I)*a^3*cM*m*r^6*w^4 - 24*a^4*m^2*r^6*w^4 - 54*a^2*cM*r^7*w^4 + 
      (22*I)*a^3*m*r^7*w^4 - 10*a^2*r^8*w^4 - 12*a^2*m^2*r^8*w^4 + 
      (4*I)*a*m*r^9*w^4 - 12*r^10*w^4 + (4*I)*a^8*cM*r^2*w^5 - 
      4*a^9*m*r^2*w^5 + (4*I)*a^8*r^3*w^5 - (12*I)*a^6*cM*r^4*w^5 - 
      2*a^7*m*r^4*w^5 + (2*I)*a^6*r^5*w^5 - (16*I)*a^4*cM*r^6*w^5 + 
      8*a^5*m*r^6*w^5 - (8*I)*a^4*r^7*w^5 + 6*a^3*m*r^8*w^5 - 
      (6*I)*a^2*r^9*w^5)*fR4[r])/(9*cM*(-a^2 + 2*cM*r - r^2)^2*w^3) - 
   ((-12*a^2*cM^2*m^2*r - (12*I)*a^3*cM*m^3*r + 16*a^2*cM*m^2*r^2 + 
      (4*I)*a^3*m^3*r^2 + 4*a^2*cM*m^4*r^2 + (4*I)*a^3*m^5*r^2 - 
      4*a^2*m^2*r^3 - 4*a^2*m^4*r^3 - 4*cM*m^2*r^4 - (4*I)*a*m^3*r^4 + 
      4*m^2*r^5 - 4*a^2*cM*m^2*r^2*sss - (4*I)*a^3*m^3*r^2*sss + 
      4*a^2*m^2*r^3*sss + 2*cM*m^2*r^4*sss + (2*I)*a*m^3*r^4*sss - 
      2*m^2*r^5*sss - (2*I)*a^6*w + 2*a^5*cM*m*w + (8*I)*a^4*cM*r*w + 
      4*a^3*cM^2*m*r*w + (22*I)*a^4*cM*m^2*r*w - (12*I)*a^4*r^2*w - 
      22*a^3*cM*m*r^2*w - (24*I)*a^4*m^2*r^2*w - 16*a^3*cM*m^3*r^2*w - 
      (16*I)*a^4*m^4*r^2*w + (8*I)*a^2*cM*r^3*w + 16*a^3*m*r^3*w + 
      (28*I)*a^2*cM*m^2*r^3*w + 16*a^3*m^3*r^3*w - (6*I)*a^2*r^4*w + 
      20*a*cM*m*r^4*w + (14*I)*a^2*m^2*r^4*w + 10*a*cM*m^3*r^4*w + 
      (2*I)*a^2*m^4*r^4*w - 12*a*m*r^5*w - 8*a*m^3*r^5*w + (4*I)*r^6*w + 
      (4*I)*m^2*r^6*w + I*a^6*sss*w - (4*I)*a^4*cM*r*sss*w + 
      (6*I)*a^4*r^2*sss*w + 8*a^3*cM*m*r^2*sss*w + (8*I)*a^4*m^2*r^2*sss*w - 
      (4*I)*a^2*cM*r^3*sss*w - 4*a^3*m*r^3*sss*w + (3*I)*a^2*r^4*sss*w - 
      12*a*cM*m*r^4*sss*w - (2*I)*a^2*m^2*r^4*sss*w + 4*a*m*r^5*sss*w - 
      (2*I)*r^6*sss*w - (2*I)*m^2*r^6*sss*w - 2*a^6*cM*w^2 + 
      8*a^4*cM^2*r*w^2 - (8*I)*a^5*cM*m*r*w^2 + 4*a^4*cM*r^2*w^2 + 
      (26*I)*a^5*m*r^2*w^2 + 24*a^4*cM*m^2*r^2*w^2 + (24*I)*a^5*m^3*r^2*w^2 + 
      8*a^4*r^3*w^2 - (24*I)*a^3*cM*m*r^3*w^2 - 16*a^4*m^2*r^3*w^2 - 
      38*a^2*cM*r^4*w^2 - (10*I)*a^3*m*r^4*w^2 - 36*a^2*cM*m^2*r^4*w^2 - 
      (6*I)*a^3*m^3*r^4*w^2 - (12*I)*a*cM*m*r^5*w^2 + 16*a^2*m^2*r^5*w^2 + 
      12*cM*r^6*w^2 - (28*I)*a*m*r^6*w^2 - (6*I)*a*m^3*r^6*w^2 - 8*r^7*w^2 - 
      4*a^4*cM*r^2*sss*w^2 - (4*I)*a^5*m*r^2*sss*w^2 - 4*a^4*r^3*sss*w^2 + 
      12*a^2*cM*r^4*sss*w^2 + (4*I)*a*m*r^6*sss*w^2 + 4*r^7*sss*w^2 - 
      (2*I)*a^6*cM*r*w^3 - (6*I)*a^6*r^2*w^3 - 16*a^5*cM*m*r^2*w^3 - 
      (16*I)*a^6*m^2*r^2*w^3 - (4*I)*a^4*cM*r^3*w^3 - (2*I)*a^4*r^4*w^3 + 
      42*a^3*cM*m*r^4*w^3 + (6*I)*a^4*m^2*r^4*w^3 + (18*I)*a^2*cM*r^5*w^3 - 
      6*a^3*m*r^5*w^3 + (16*I)*a^2*r^6*w^3 + (12*I)*a^2*m^2*r^6*w^3 + 
      4*a*m*r^7*w^3 + (12*I)*r^8*w^3 + 4*a^6*cM*r^2*w^4 + 
      (4*I)*a^7*m*r^2*w^4 + 4*a^6*r^3*w^4 - 16*a^4*cM*r^4*w^4 - 
      (2*I)*a^5*m*r^4*w^4 - 2*a^4*r^5*w^4 - (6*I)*a^3*m*r^6*w^4 - 
      6*a^2*r^7*w^4)*Derivative[1][fR4][r])/(9*cM*(-a^2 + 2*cM*r - r^2)*w^3), 
 f02f34b[r] -> -((-4*a^4*cM*m*r + (4*I)*a^3*cM^2*m^2*r - 4*a^4*cM*m^3*r + 
       8*a^2*cM^2*m*r^2 - (4*I)*a^3*cM*m^2*r^2 + 4*a^4*m^3*r^2 - 
       (4*I)*a^3*cM*m^4*r^2 + 4*a^4*m^5*r^2 - 4*a^2*cM*m*r^3 - 
       8*a^2*cM*m^3*r^3 + (4*I)*a^3*m^4*r^3 - 2*a^2*m*r^4 + 
       (2*I)*a*cM*m^2*r^4 + (2*I)*a*cM*m^4*r^4 - 2*a^2*m^5*r^4 + 4*cM*m*r^5 - 
       (2*I)*a*m^2*r^5 + 4*cM*m^3*r^5 - (2*I)*a*m^4*r^5 - 2*m*r^6 - 
       2*m^3*r^6 + 2*a^4*cM*m*r*sss - 2*a^4*m*r^2*sss - 
       4*a^2*cM^2*m*r^2*sss + (2*I)*a^3*cM*m^2*r^2*sss - 4*a^4*m^3*r^2*sss + 
       6*a^2*cM*m*r^3*sss - (2*I)*a^3*m^2*r^3*sss + 4*a^2*cM*m^3*r^3*sss + 
       a^2*m*r^4*sss - (2*I)*a*cM*m^2*r^4*sss + a^2*m^3*r^4*sss - 
       6*cM*m*r^5*sss + (2*I)*a*m^2*r^5*sss - 2*cM*m^3*r^5*sss + 
       3*m*r^6*sss + m^3*r^6*sss + a^4*m*r^2*sss^2 - 2*a^2*cM*m*r^3*sss^2 + 
       2*cM*m*r^5*sss^2 - m*r^6*sss^2 + 2*a^7*w - (2*I)*a^6*cM*m*w - 
       8*a^5*cM*r*w + 10*a^5*cM*m^2*r*w + 10*a^5*r^2*w + 8*a^3*cM^2*r^2*w - 
       (16*I)*a^4*cM*m*r^2*w - 12*a^5*m^2*r^2*w + (16*I)*a^4*cM*m^3*r^2*w - 
       16*a^5*m^4*r^2*w - 20*a^3*cM*r^3*w + (20*I)*a^2*cM^2*m*r^3*w + 
       34*a^3*cM*m^2*r^3*w - (4*I)*a^4*m^3*r^3*w + 14*a^3*r^4*w - 
       (4*I)*a^2*cM*m*r^4*w + 8*a^3*m^2*r^4*w - (38*I)*a^2*cM*m^3*r^4*w + 
       4*a^3*m^4*r^4*w - 12*a*cM*r^5*w - (4*I)*a^2*m*r^5*w - 
       16*a*cM*m^2*r^5*w + (16*I)*a^2*m^3*r^5*w + 6*a*r^6*w + 
       (10*I)*cM*m*r^6*w + 12*a*m^2*r^6*w + (10*I)*cM*m^3*r^6*w + 
       4*a*m^4*r^6*w - (4*I)*m*r^7*w - (4*I)*m^3*r^7*w - a^7*sss*w + 
       4*a^5*cM*r*sss*w - 5*a^5*r^2*sss*w - 4*a^3*cM^2*r^2*sss*w - 
       (2*I)*a^4*cM*m*r^2*sss*w + 8*a^5*m^2*r^2*sss*w + 10*a^3*cM*r^3*sss*w - 
       (4*I)*a^4*m*r^3*sss*w - 8*a^3*cM*m^2*r^3*sss*w - 7*a^3*r^4*sss*w + 
       (12*I)*a^2*cM*m*r^4*sss*w + 6*a*cM*r^5*sss*w + 8*a*cM*m^2*r^5*sss*w - 
       3*a*r^6*sss*w - (10*I)*cM*m*r^6*sss*w - 8*a*m^2*r^6*sss*w + 
       (4*I)*m*r^7*sss*w + (2*I)*a^7*cM*w^2 - (4*I)*a^5*cM^2*r*w^2 - 
       8*a^6*cM*m*r*w^2 + (10*I)*a^5*cM*r^2*w^2 + 2*a^6*m*r^2*w^2 - 
       (24*I)*a^5*cM*m^2*r^2*w^2 + 24*a^6*m^3*r^2*w^2 - 
       (4*I)*a^3*cM^2*r^3*w^2 - 20*a^4*cM*m*r^3*w^2 - (8*I)*a^5*m^2*r^3*w^2 + 
       (38*I)*a^3*cM*r^4*w^2 + 8*a^4*m*r^4*w^2 + (82*I)*a^3*cM*m^2*r^4*w^2 - 
       (72*I)*a*cM^2*r^5*w^2 - 56*a^2*cM*m*r^5*w^2 - (6*I)*a^3*m^2*r^5*w^2 + 
       (30*I)*a*cM*r^6*w^2 + 4*a^2*m*r^6*w^2 - (32*I)*a*cM*m^2*r^6*w^2 - 
       16*a^2*m^3*r^6*w^2 + (12*I)*a*m^2*r^7*w^2 - 2*m*r^8*w^2 - 
       2*m^3*r^8*w^2 - 4*a^6*m*r^2*sss*w^2 + 4*a^4*cM*m*r^3*sss*w^2 - 
       a^4*m*r^4*sss*w^2 - 6*a^2*cM*m*r^5*sss*w^2 + 5*a^2*m*r^6*sss*w^2 + 
       2*m*r^8*sss*w^2 + 2*a^7*cM*r*w^3 + 6*a^7*r^2*w^3 + 
       (16*I)*a^6*cM*m*r^2*w^3 - 16*a^7*m^2*r^2*w^3 - 6*a^5*cM*r^3*w^3 + 
       (12*I)*a^6*m*r^3*w^3 - 6*a^5*r^4*w^3 - (58*I)*a^4*cM*m*r^4*w^3 - 
       4*a^5*m^2*r^4*w^3 + 46*a^3*cM*r^5*w^3 - (6*I)*a^4*m*r^5*w^3 - 
       30*a^3*r^6*w^3 + (6*I)*a^2*cM*m*r^6*w^3 + 20*a^3*m^2*r^6*w^3 + 
       54*a*cM*r^7*w^3 - (18*I)*a^2*m*r^7*w^3 - 18*a*r^8*w^3 + 
       8*a*m^2*r^8*w^3 - (4*I)*a^7*cM*r^2*w^4 + 4*a^8*m*r^2*w^4 - 
       (4*I)*a^7*r^3*w^4 + (12*I)*a^5*cM*r^4*w^4 + 2*a^6*m*r^4*w^4 - 
       (2*I)*a^5*r^5*w^4 + (16*I)*a^3*cM*r^6*w^4 - 8*a^4*m*r^6*w^4 + 
       (8*I)*a^3*r^7*w^4 - 6*a^2*m*r^8*w^4 + (6*I)*a*r^9*w^4)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w^3) + 
   ((4*a^2*cM^2*m*r + (4*I)*a^3*cM*m^2*r - 4*a^2*cM*m*r^2 - 
      4*a^2*cM*m^3*r^2 - (4*I)*a^3*m^4*r^2 + 4*a^2*m^3*r^3 + 2*cM*m*r^4 + 
      (2*I)*a*m^2*r^4 + 2*cM*m^3*r^4 + (2*I)*a*m^4*r^4 - 2*m*r^5 - 
      2*m^3*r^5 + 2*a^2*cM*m*r^2*sss + (2*I)*a^3*m^2*r^2*sss - 
      2*a^2*m*r^3*sss - 2*cM*m*r^4*sss - (2*I)*a*m^2*r^4*sss + 2*m*r^5*sss - 
      2*a^5*cM*w - 2*a^5*r*w + 4*a^3*cM^2*r*w - (6*I)*a^4*cM*m*r*w - 
      4*a^3*cM*r^2*w + (4*I)*a^4*m*r^2*w + 12*a^3*cM*m^2*r^2*w + 
      (12*I)*a^4*m^3*r^2*w + 4*a^3*r^3*w - (14*I)*a^2*cM*m*r^3*w - 
      12*a^3*m^2*r^3*w - 6*a*cM*r^4*w - (6*I)*a^2*m*r^4*w - 
      16*a*cM*m^2*r^4*w - (6*I)*a^2*m^3*r^4*w + 6*a*r^5*w + 12*a*m^2*r^5*w - 
      (2*I)*m*r^6*w - (2*I)*m^3*r^6*w + a^5*r*sss*w - 2*a^3*cM*r^2*sss*w - 
      (2*I)*a^4*m*r^2*sss*w - 2*a^3*r^3*sss*w + 6*a*cM*r^4*sss*w - 
      3*a*r^5*sss*w + (2*I)*m*r^6*sss*w + (2*I)*a^5*cM*r*w^2 - 
      12*a^4*cM*m*r^2*w^2 - (12*I)*a^5*m^2*r^2*w^2 + (4*I)*a^3*cM*r^3*w^2 + 
      4*a^4*m*r^3*w^2 + 30*a^2*cM*m*r^4*w^2 + (6*I)*a^3*m^2*r^4*w^2 + 
      (18*I)*a*cM*r^5*w^2 - 6*a^2*m*r^5*w^2 + (8*I)*a*m^2*r^6*w^2 + 
      4*a^5*cM*r^2*w^3 + (4*I)*a^6*m*r^2*w^3 + 4*a^5*r^3*w^3 - 
      16*a^3*cM*r^4*w^3 - (2*I)*a^4*m*r^4*w^3 - 2*a^3*r^5*w^3 - 
      (6*I)*a^2*m*r^6*w^3 - 6*a*r^7*w^3)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)*w^3), 
 f02f44a[r] -> ((-4*a^7*cM*m + (4*I)*a^6*cM^2*m^2 - 8*a^7*cM*m^3 + 
      (4*I)*a^6*cM^2*m^4 - 4*a^7*cM*m^5 + 8*a^5*cM^2*m*r - 
      (28*I)*a^6*cM*m^2*r - 16*a^5*cM^2*m^3*r - (28*I)*a^6*cM*m^4*r - 
      8*a^5*cM*m*r^2 + (52*I)*a^4*cM^2*m^2*r^2 + 8*a^5*cM*m^3*r^2 + 
      (8*I)*a^4*cM^2*m^4*r^2 - 8*a^5*cM*m^5*r^2 - 8*a^5*m*r^3 + 
      8*a^3*cM^2*m*r^3 - (68*I)*a^4*cM*m^2*r^3 - 16*a^5*m^3*r^3 - 
      32*a^3*cM^2*m^3*r^3 - (48*I)*a^4*cM*m^4*r^3 - 8*a^5*m^5*r^3 + 
      12*a^3*cM*m*r^4 - (8*I)*a^4*m^2*r^4 + (96*I)*a^2*cM^2*m^2*r^4 + 
      56*a^3*cM*m^3*r^4 + (4*I)*a^4*m^4*r^4 + 12*a^3*cM*m^5*r^4 + 
      (12*I)*a^4*m^6*r^4 - 8*a^3*m*r^5 - (48*I)*a^2*cM*m^2*r^5 - 
      4*a^3*m^3*r^5 - (28*I)*a^2*cM*m^4*r^5 - 8*a^3*m^5*r^5 - 
      (8*I)*a^2*m^2*r^6 - 16*a*cM*m^3*r^6 + (8*I)*a^2*m^4*r^6 + 
      (16*I)*cM*m^2*r^7 + 12*a*m^3*r^7 - (8*I)*m^2*r^8 + 6*a^7*cM*m*sss - 
      (2*I)*a^6*cM^2*m^2*sss + 6*a^7*cM*m^3*sss + (8*I)*a^6*cM*r*sss - 
      4*a^5*cM^2*m*r*sss + (22*I)*a^6*cM*m^2*r*sss - 8*a^5*cM^2*m^3*r*sss - 
      (16*I)*a^4*cM^2*r^2*sss + 8*a^5*cM*m*r^2*sss - 
      (30*I)*a^4*cM^2*m^2*r^2*sss + 18*a^5*cM*m^3*r^2*sss + 
      (24*I)*a^4*cM*r^3*sss + 12*a^5*m*r^3*sss - 4*a^3*cM^2*m*r^3*sss + 
      (54*I)*a^4*cM*m^2*r^3*sss + 12*a^5*m^3*r^3*sss - 
      16*a^3*cM^2*m^3*r^3*sss + (4*I)*a^4*r^4*sss - (32*I)*a^2*cM^2*r^4*sss - 
      26*a^3*cM*m*r^4*sss + (2*I)*a^4*m^2*r^4*sss - (48*I)*a^2*cM^2*m^2*r^4*
       sss - 14*a^3*cM*m^3*r^4*sss - (12*I)*a^4*m^4*r^4*sss + 
      (8*I)*a^2*cM*r^5*sss + 4*a^3*m*r^5*sss + (40*I)*a^2*cM*m^2*r^5*sss + 
      6*a^3*m^3*r^5*sss + (12*I)*a^2*cM*m^4*r^5*sss + (8*I)*a^2*r^6*sss + 
      12*a*cM*m*r^6*sss + 10*a*cM*m^3*r^6*sss - (4*I)*a^2*m^4*r^6*sss - 
      (8*I)*cM*r^7*sss - 8*a*m*r^7*sss - (12*I)*cM*m^2*r^7*sss - 
      6*a*m^3*r^7*sss + (4*I)*r^8*sss + (6*I)*m^2*r^8*sss - 
      2*a^7*cM*m*sss^2 - (4*I)*a^6*cM*r*sss^2 + 4*a^5*cM^2*m*r*sss^2 + 
      (8*I)*a^4*cM^2*r^2*sss^2 - 8*a^5*cM*m*r^2*sss^2 - 
      (12*I)*a^4*cM*r^3*sss^2 - 4*a^5*m*r^3*sss^2 + 12*a^3*cM^2*m*r^3*sss^2 - 
      (2*I)*a^4*r^4*sss^2 + (16*I)*a^2*cM^2*r^4*sss^2 + 
      2*a^3*cM*m*r^4*sss^2 + (3*I)*a^4*m^2*r^4*sss^2 - 
      (4*I)*a^2*cM*r^5*sss^2 - (6*I)*a^2*cM*m^2*r^5*sss^2 - 
      (4*I)*a^2*r^6*sss^2 - 8*a*cM*m*r^6*sss^2 + (2*I)*a^2*m^2*r^6*sss^2 + 
      (4*I)*cM*r^7*sss^2 + 4*a*m*r^7*sss^2 + (2*I)*cM*m^2*r^7*sss^2 - 
      (2*I)*r^8*sss^2 - I*m^2*r^8*sss^2 + 16*a^8*cM*w - (8*I)*a^7*cM^2*m*w + 
      40*a^8*cM*m^2*w - (16*I)*a^7*cM^2*m^3*w + 20*a^8*cM*m^4*w - 
      56*a^6*cM^2*r*w + (48*I)*a^7*cM*m*r*w - 24*a^6*cM^2*m^2*r*w + 
      (88*I)*a^7*cM*m^3*r*w + 16*a^6*cM*r^2*w + 48*a^4*cM^3*r^2*w - 
      (64*I)*a^5*cM^2*m*r^2*w + 96*a^6*cM*m^2*r^2*w + 48*a^4*cM^3*m^2*r^2*w - 
      (32*I)*a^5*cM^2*m^3*r^2*w + 60*a^6*cM*m^4*r^2*w + 32*a^6*r^3*w - 
      48*a^4*cM^2*r^3*w + (96*I)*a^5*cM*m*r^3*w + 80*a^6*m^2*r^3*w - 
      200*a^4*cM^2*m^2*r^3*w + (216*I)*a^5*cM*m^3*r^3*w + 40*a^6*m^4*r^3*w - 
      160*a^4*cM*r^4*w + 48*a^2*cM^3*r^4*w + (40*I)*a^5*m*r^4*w - 
      (120*I)*a^3*cM^2*m*r^4*w - 8*a^4*cM*m^2*r^4*w + 96*a^2*cM^3*m^2*r^4*w - 
      (4*I)*a^5*m^3*r^4*w + (16*I)*a^3*cM^2*m^3*r^4*w - 44*a^4*cM*m^4*r^4*w - 
      (48*I)*a^5*m^5*r^4*w + 48*a^4*r^5*w + 168*a^2*cM^2*r^5*w - 
      (16*I)*a^3*cM*m*r^5*w + 40*a^4*m^2*r^5*w - 256*a^2*cM^2*m^2*r^5*w + 
      (216*I)*a^3*cM*m^3*r^5*w - 4*a^4*m^4*r^5*w - 128*a^2*cM*r^6*w + 
      (64*I)*a^3*m*r^6*w + 128*a^2*cM*m^2*r^6*w - (8*I)*a^3*m^3*r^6*w + 
      84*a^2*cM*m^4*r^6*w - (16*I)*a^3*m^5*r^6*w - (64*I)*a*cM*m*r^7*w - 
      32*a^2*m^2*r^7*w - 48*cM^2*m^2*r^7*w - (24*I)*a*cM*m^3*r^7*w - 
      44*a^2*m^4*r^7*w + 32*cM*r^8*w + (24*I)*a*m*r^8*w + 
      (28*I)*a*m^3*r^8*w - 16*r^9*w + 8*m^2*r^9*w - 12*a^8*cM*sss*w + 
      (4*I)*a^7*cM^2*m*sss*w - 18*a^8*cM*m^2*sss*w + 28*a^6*cM^2*r*sss*w - 
      (32*I)*a^7*cM*m*r*sss*w + 24*a^6*cM^2*m^2*r*sss*w - 
      52*a^6*cM*r^2*sss*w - 24*a^4*cM^3*r^2*sss*w + (40*I)*a^5*cM^2*m*r^2*sss*
       w - 72*a^6*cM*m^2*r^2*sss*w - 24*a^6*r^3*sss*w + 
      120*a^4*cM^2*r^3*sss*w - (88*I)*a^5*cM*m*r^3*sss*w - 
      36*a^6*m^2*r^3*sss*w + 72*a^4*cM^2*m^2*r^3*sss*w - 
      72*a^2*cM^3*r^4*sss*w - (24*I)*a^5*m*r^4*sss*w + 
      (52*I)*a^3*cM^2*m*r^4*sss*w - 8*a^4*cM*m^2*r^4*sss*w + 
      (24*I)*a^5*m^3*r^4*sss*w - 32*a^4*r^5*sss*w + 60*a^2*cM^2*r^5*sss*w - 
      (48*I)*a^3*cM*m*r^5*sss*w + 12*a^4*m^2*r^5*sss*w + 
      16*a^2*cM^2*m^2*r^5*sss*w - (24*I)*a^3*cM*m^3*r^5*sss*w - 
      12*a^2*cM*r^6*sss*w - (48*I)*a^3*m*r^6*sss*w - 
      88*a^2*cM*m^2*r^6*sss*w + (16*I)*a^3*m^3*r^6*sss*w + 8*a^2*r^7*sss*w + 
      48*cM^2*r^7*sss*w + (40*I)*a*cM*m*r^7*sss*w + 44*a^2*m^2*r^7*sss*w + 
      (8*I)*a*cM*m^3*r^7*sss*w - 52*cM*r^8*sss*w - (24*I)*a*m*r^8*sss*w + 
      10*cM*m^2*r^8*sss*w - (8*I)*a*m^3*r^8*sss*w + 16*r^9*sss*w - 
      4*m^2*r^9*sss*w + 2*a^8*cM*sss^2*w - 4*a^6*cM^2*r*sss^2*w + 
      10*a^6*cM*r^2*sss^2*w + 4*a^6*r^3*sss^2*w - 16*a^4*cM^2*r^3*sss^2*w + 
      6*a^4*cM*r^4*sss^2*w + 4*a^4*r^5*sss^2*w - 12*a^2*cM^2*r^5*sss^2*w + 
      6*a^2*cM*r^6*sss^2*w - 4*a^2*r^7*sss^2*w + 8*cM*r^8*sss^2*w - 
      4*r^9*sss^2*w + (4*I)*a^8*cM^2*w^2 - 56*a^9*cM*m*w^2 + 
      (24*I)*a^8*cM^2*m^2*w^2 - 40*a^9*cM*m^3*w^2 - (20*I)*a^8*cM*r*w^2 + 
      96*a^7*cM^2*m*r*w^2 - (96*I)*a^8*cM*m^2*r*w^2 - (72*I)*a^8*r^2*w^2 + 
      (12*I)*a^6*cM^2*r^2*w^2 - 152*a^7*cM*m*r^2*w^2 - 
      96*a^5*cM^3*m*r^2*w^2 + (48*I)*a^6*cM^2*m^2*r^2*w^2 - 
      160*a^7*cM*m^3*r^2*w^2 + (156*I)*a^6*cM*r^3*w^2 - 160*a^7*m*r^3*w^2 + 
      432*a^5*cM^2*m*r^3*w^2 - (288*I)*a^6*cM*m^2*r^3*w^2 - 
      80*a^7*m^3*r^3*w^2 - (208*I)*a^6*r^4*w^2 - (84*I)*a^4*cM^2*r^4*w^2 + 
      388*a^5*cM*m*r^4*w^2 - 288*a^3*cM^3*m*r^4*w^2 - 
      (48*I)*a^6*m^2*r^4*w^2 - (76*I)*a^4*cM^2*m^2*r^4*w^2 + 
      (72*I)*a^6*m^4*r^4*w^2 + (292*I)*a^4*cM*r^5*w^2 - 324*a^5*m*r^5*w^2 + 
      8*a^3*cM^2*m*r^5*w^2 - (324*I)*a^4*cM*m^2*r^5*w^2 + 
      36*a^5*m^3*r^5*w^2 - (216*I)*a^4*r^6*w^2 + (36*I)*a^2*cM^2*r^6*w^2 + 
      564*a^3*cM*m*r^6*w^2 - (88*I)*a^4*m^2*r^6*w^2 + 
      (72*I)*a^2*cM^2*m^2*r^6*w^2 - 208*a^3*cM*m^3*r^6*w^2 + 
      (48*I)*a^4*m^4*r^6*w^2 + (164*I)*a^2*cM*r^7*w^2 - 212*a^3*m*r^7*w^2 - 
      (40*I)*a^2*cM*m^2*r^7*w^2 + 104*a^3*m^3*r^7*w^2 - (96*I)*a^2*r^8*w^2 + 
      168*a*cM*m*r^8*w^2 - (52*I)*a^2*m^2*r^8*w^2 + 24*a*cM*m^3*r^8*w^2 - 
      (4*I)*a^2*m^4*r^8*w^2 + (48*I)*cM*r^9*w^2 - 48*a*m*r^9*w^2 - 
      (36*I)*cM*m^2*r^9*w^2 - 12*a*m^3*r^9*w^2 - (16*I)*r^10*w^2 + 
      (8*I)*m^2*r^10*w^2 - (2*I)*a^8*cM^2*sss*w^2 + 18*a^9*cM*m*sss*w^2 + 
      (10*I)*a^8*cM*r*sss*w^2 - 24*a^7*cM^2*m*r*sss*w^2 - 
      (10*I)*a^6*cM^2*r^2*sss*w^2 + 90*a^7*cM*m*r^2*sss*w^2 + 
      (30*I)*a^6*cM*r^3*sss*w^2 + 36*a^7*m*r^3*sss*w^2 - 
      96*a^5*cM^2*m*r^3*sss*w^2 - (28*I)*a^6*r^4*sss*w^2 + 
      (2*I)*a^4*cM^2*r^4*sss*w^2 + 66*a^5*cM*m*r^4*sss*w^2 - 
      (12*I)*a^6*m^2*r^4*sss*w^2 + (138*I)*a^4*cM*r^5*sss*w^2 + 
      24*a^5*m*r^5*sss*w^2 - 48*a^3*cM^2*m*r^5*sss*w^2 + 
      (12*I)*a^4*cM*m^2*r^5*sss*w^2 - (60*I)*a^4*r^6*sss*w^2 - 
      (54*I)*a^2*cM^2*r^6*sss*w^2 + 66*a^3*cM*m*r^6*sss*w^2 - 
      (12*I)*a^4*m^2*r^6*sss*w^2 + (130*I)*a^2*cM*r^7*sss*w^2 - 
      40*a^3*m*r^7*sss*w^2 - (8*I)*a^2*cM*m^2*r^7*sss*w^2 - 
      (36*I)*a^2*r^8*sss*w^2 + 32*a*cM*m*r^8*sss*w^2 + 
      (2*I)*a^2*m^2*r^8*sss*w^2 + (12*I)*cM*r^9*sss*w^2 - 
      28*a*m*r^9*sss*w^2 - (4*I)*r^10*sss*w^2 + (2*I)*m^2*r^10*sss*w^2 + 
      24*a^10*cM*w^3 - (16*I)*a^9*cM^2*m*w^3 + 40*a^10*cM*m^2*w^3 - 
      56*a^8*cM^2*r*w^3 + (40*I)*a^9*cM*m*r*w^3 + 48*a^8*cM*r^2*w^3 + 
      48*a^6*cM^3*r^2*w^3 - (32*I)*a^7*cM^2*m*r^2*w^3 + 
      200*a^8*cM*m^2*r^2*w^3 - 200*a^6*cM^2*r^3*w^3 + 
      (120*I)*a^7*cM*m*r^3*w^3 + 80*a^8*m^2*r^3*w^3 - 96*a^6*cM*r^4*w^3 + 
      192*a^4*cM^3*r^4*w^3 + (8*I)*a^7*m*r^4*w^3 + (104*I)*a^5*cM^2*m*r^4*
       w^3 + 144*a^6*cM*m^2*r^4*w^3 - (48*I)*a^7*m^3*r^4*w^3 - 
      120*a^6*r^5*w^3 - 48*a^4*cM^2*r^5*w^3 + (288*I)*a^5*cM*m*r^5*w^3 - 
      16*a^6*m^2*r^5*w^3 - 32*a^4*cM*r^6*w^3 - (216*I)*a^3*cM^2*m*r^6*w^3 + 
      216*a^4*cM*m^2*r^6*w^3 - (48*I)*a^5*m^3*r^6*w^3 - 328*a^4*r^7*w^3 + 
      144*a^2*cM^2*r^7*w^3 + (128*I)*a^3*cM*m*r^7*w^3 - 128*a^4*m^2*r^7*w^3 + 
      256*a^2*cM*r^8*w^3 - (24*I)*a^3*m*r^8*w^3 + 32*a^2*cM*m^2*r^8*w^3 + 
      (8*I)*a^3*m^3*r^8*w^3 - 296*a^2*r^9*w^3 - 28*a^2*m^2*r^9*w^3 + 
      168*cM*r^10*w^3 - (16*I)*a*m*r^10*w^3 + (8*I)*a*m^3*r^10*w^3 - 
      88*r^11*w^3 + 4*m^2*r^11*w^3 - 6*a^10*cM*sss*w^3 + 
      8*a^8*cM^2*r*sss*w^3 - 36*a^8*cM*r^2*sss*w^3 - 12*a^8*r^3*sss*w^3 + 
      40*a^6*cM^2*r^3*sss*w^3 - 44*a^6*cM*r^4*sss*w^3 - 12*a^6*r^5*sss*w^3 + 
      32*a^4*cM^2*r^5*sss*w^3 - 44*a^4*cM*r^6*sss*w^3 + 16*a^4*r^7*sss*w^3 - 
      30*a^2*cM*r^8*sss*w^3 + 20*a^2*r^9*sss*w^3 + 4*r^11*sss*w^3 + 
      (4*I)*a^10*cM^2*w^4 - 20*a^11*cM*m*w^4 - (4*I)*a^10*cM*r*w^4 + 
      (8*I)*a^8*cM^2*r^2*w^4 - 120*a^9*cM*m*r^2*w^4 - 40*a^9*m*r^3*w^4 + 
      (40*I)*a^8*r^4*w^4 - (44*I)*a^6*cM^2*r^4*w^4 - 172*a^7*cM*m*r^4*w^4 + 
      (12*I)*a^8*m^2*r^4*w^4 - (152*I)*a^6*cM*r^5*w^4 - 20*a^7*m*r^5*w^4 + 
      (76*I)*a^6*r^6*w^4 + (144*I)*a^4*cM^2*r^6*w^4 - 144*a^5*cM*m*r^6*w^4 + 
      (16*I)*a^6*m^2*r^6*w^4 - (48*I)*a^4*cM*r^7*w^4 + 80*a^5*m*r^7*w^4 + 
      (56*I)*a^4*r^8*w^4 - 72*a^3*cM*m*r^8*w^4 - (4*I)*a^4*m^2*r^8*w^4 + 
      (108*I)*a^2*cM*r^9*w^4 + 60*a^3*m*r^9*w^4 + (44*I)*a^2*r^10*w^4 - 
      (8*I)*a^2*m^2*r^10*w^4 + (24*I)*r^12*w^4 + 4*a^12*cM*w^5 + 
      28*a^10*cM*r^2*w^5 + 8*a^10*r^3*w^5 + 60*a^8*cM*r^4*w^5 + 
      12*a^8*r^5*w^5 + 52*a^6*cM*r^6*w^5 - 12*a^6*r^7*w^5 + 
      16*a^4*cM*r^8*w^5 - 28*a^4*r^9*w^5 - 12*a^2*r^11*w^5)*fR4[r])/
    (18*cM*(-a^2 + 2*cM*r - r^2)^2*w^3) - 
   ((-4*a^5*cM^2*m - (4*I)*a^6*cM*m^2 - 4*a^5*cM^2*m^3 - (4*I)*a^6*cM*m^4 + 
      4*a^5*cM*m*r - (24*I)*a^4*cM^2*m^2*r + 28*a^5*cM*m^3*r - 
      4*a^3*cM^2*m*r^2 + (20*I)*a^4*cM*m^2*r^2 - 8*a^3*cM^2*m^3*r^2 - 
      (8*I)*a^4*cM*m^4*r^2 - 4*a^3*cM*m*r^3 - (8*I)*a^4*m^2*r^3 - 
      (48*I)*a^2*cM^2*m^2*r^3 + 48*a^3*cM*m^3*r^3 - (8*I)*a^4*m^4*r^3 + 
      8*a^3*m*r^4 + (48*I)*a^2*cM*m^2*r^4 + 8*a^3*m^3*r^4 + 
      (12*I)*a^2*cM*m^4*r^4 - 12*a^3*m^5*r^4 + 4*a*cM*m^3*r^5 - 
      (8*I)*a^2*m^4*r^5 - (8*I)*cM*m^2*r^6 + 4*a*m^3*r^6 + (8*I)*m^2*r^7 + 
      (2*I)*a^6*cM*sss + 2*a^5*cM^2*m*sss + (4*I)*a^6*cM*m^2*sss + 
      (4*I)*a^4*cM^2*r*sss - 10*a^5*cM*m*r*sss - (4*I)*a^4*cM^2*m^2*r*sss - 
      (4*I)*a^4*cM*r^2*sss + 6*a^3*cM^2*m*r^2*sss + (12*I)*a^4*cM*m^2*r^2*
       sss + (4*I)*a^4*r^3*sss + (12*I)*a^2*cM^2*r^3*sss - 
      18*a^3*cM*m*r^3*sss + (8*I)*a^4*m^2*r^3*sss - (8*I)*a^2*cM^2*m^2*r^3*
       sss - (18*I)*a^2*cM*r^4*sss - 8*a^3*m*r^4*sss - 
      (10*I)*a^2*cM*m^2*r^4*sss + 6*a^3*m^3*r^4*sss - 4*a*cM*m*r^5*sss + 
      (4*I)*a^2*m^2*r^5*sss + (4*I)*cM*r^6*sss + (6*I)*cM*m^2*r^6*sss - 
      2*a*m^3*r^6*sss - (4*I)*r^7*sss - (4*I)*m^2*r^7*sss - I*a^6*cM*sss^2 + 
      (2*I)*a^4*cM^2*r*sss^2 - (4*I)*a^4*cM*r^2*sss^2 - (2*I)*a^4*r^3*sss^2 + 
      (6*I)*a^2*cM^2*r^3*sss^2 + I*a^2*cM*r^4*sss^2 - (4*I)*cM*r^6*sss^2 + 
      (2*I)*r^7*sss^2 + 4*a^6*cM^2*w + (12*I)*a^7*cM*m*w + 
      12*a^6*cM^2*m^2*w + (16*I)*a^7*cM*m^3*w - 24*a^6*cM*r*w + 
      (24*I)*a^5*cM^2*m*r*w - 72*a^6*cM*m^2*r*w + 16*a^4*cM^2*r^2*w - 
      (56*I)*a^5*cM*m*r^2*w + 44*a^4*cM^2*m^2*r^2*w + 
      (48*I)*a^5*cM*m^3*r^2*w - 24*a^4*cM*r^3*w + (40*I)*a^5*m*r^3*w + 
      (88*I)*a^3*cM^2*m*r^3*w - 176*a^4*cM*m^2*r^3*w + (32*I)*a^5*m^3*r^3*w - 
      24*a^4*r^4*w + 12*a^2*cM^2*r^4*w - (148*I)*a^3*cM*m*r^4*w - 
      36*a^4*m^2*r^4*w + 24*a^2*cM^2*m^2*r^4*w - (40*I)*a^3*cM*m^3*r^4*w + 
      36*a^4*m^4*r^4*w + 48*a^2*cM*r^5*w + (8*I)*a^3*m*r^5*w - 
      92*a^2*cM*m^2*r^5*w + (16*I)*a^3*m^3*r^5*w - 16*a^2*r^6*w - 
      8*a^2*m^2*r^6*w + (24*I)*a*cM*m^3*r^6*w + 4*a^2*m^4*r^6*w - 
      (32*I)*a*m*r^7*w - 12*cM*m^2*r^7*w - (16*I)*a*m^3*r^7*w + 8*r^8*w - 
      4*m^2*r^8*w - 2*a^6*cM^2*sss*w - (8*I)*a^7*cM*m*sss*w + 
      12*a^6*cM*r*sss*w + (8*I)*a^5*cM^2*m*r*sss*w - 12*a^4*cM^2*r^2*sss*w - 
      (32*I)*a^5*cM*m*r^2*sss*w + 36*a^4*cM*r^3*sss*w - 
      (24*I)*a^5*m*r^3*sss*w + (24*I)*a^3*cM^2*m*r^3*sss*w + 
      12*a^4*r^4*sss*w - 18*a^2*cM^2*r^4*sss*w + (8*I)*a^3*cM*m*r^4*sss*w - 
      6*a^4*m^2*r^4*sss*w + 20*a^2*cM*r^5*sss*w + 8*a^2*r^6*sss*w - 
      (32*I)*a*cM*m*r^6*sss*w - 4*a^2*m^2*r^6*sss*w + 12*cM*r^7*sss*w + 
      (24*I)*a*m*r^7*sss*w - 4*r^8*sss*w + 2*m^2*r^8*sss*w - 
      (8*I)*a^8*cM*w^2 - 12*a^7*cM^2*m*w^2 - (24*I)*a^8*cM*m^2*w^2 + 
      (36*I)*a^8*r*w^2 + 60*a^7*cM*m*r*w^2 - (64*I)*a^6*cM*r^2*w^2 - 
      64*a^5*cM^2*m*r^2*w^2 - (96*I)*a^6*cM*m^2*r^2*w^2 + 
      (116*I)*a^6*r^3*w^2 + (16*I)*a^4*cM^2*r^3*w^2 + 184*a^5*cM*m*r^3*w^2 - 
      (48*I)*a^6*m^2*r^3*w^2 - (72*I)*a^4*cM*r^4*w^2 + 72*a^5*m*r^4*w^2 - 
      72*a^3*cM^2*m*r^4*w^2 + (8*I)*a^4*cM*m^2*r^4*w^2 - 36*a^5*m^3*r^4*w^2 + 
      (164*I)*a^4*r^5*w^2 + 20*a^3*cM*m*r^5*w^2 + (12*I)*a^4*m^2*r^5*w^2 - 
      (88*I)*a^2*cM*r^6*w^2 + 60*a^3*m*r^6*w^2 - (80*I)*a^2*cM*m^2*r^6*w^2 - 
      8*a^3*m^3*r^6*w^2 + (100*I)*a^2*r^7*w^2 + (56*I)*a^2*m^2*r^7*w^2 - 
      (24*I)*cM*r^8*w^2 + 8*a*m*r^8*w^2 + 8*a*m^3*r^8*w^2 + (16*I)*r^9*w^2 - 
      (4*I)*m^2*r^9*w^2 + (4*I)*a^8*cM*sss*w^2 - (4*I)*a^6*cM^2*r*sss*w^2 + 
      (20*I)*a^6*cM*r^2*sss*w^2 + (8*I)*a^6*r^3*sss*w^2 - 
      (16*I)*a^4*cM^2*r^3*sss*w^2 + (14*I)*a^4*cM*r^4*sss*w^2 + 
      (2*I)*a^4*r^5*sss*w^2 + (18*I)*a^2*cM*r^6*sss*w^2 - 
      (10*I)*a^2*r^7*sss*w^2 - (4*I)*r^9*sss*w^2 + 4*a^8*cM^2*w^3 + 
      (16*I)*a^9*cM*m*w^3 - 16*a^8*cM*r*w^3 + 28*a^6*cM^2*r^2*w^3 + 
      (80*I)*a^7*cM*m*r^2*w^3 - 56*a^6*cM*r^3*w^3 + (32*I)*a^7*m*r^3*w^3 - 
      32*a^6*r^4*w^3 + 48*a^4*cM^2*r^4*w^3 + (56*I)*a^5*cM*m*r^4*w^3 + 
      12*a^6*m^2*r^4*w^3 + 36*a^4*cM*r^5*w^3 - (16*I)*a^5*m*r^5*w^3 + 
      (72*I)*a^3*cM*m*r^6*w^3 + 4*a^4*m^2*r^6*w^3 + 36*a^2*cM*r^7*w^3 - 
      (48*I)*a^3*m*r^7*w^3 + 56*a^2*r^8*w^3 - 8*a^2*m^2*r^8*w^3 + 
      24*r^10*w^3 - (4*I)*a^10*cM*w^4 - (24*I)*a^8*cM*r^2*w^4 - 
      (8*I)*a^8*r^3*w^4 - (36*I)*a^6*cM*r^4*w^4 - (4*I)*a^6*r^5*w^4 - 
      (16*I)*a^4*cM*r^6*w^4 + (16*I)*a^4*r^7*w^4 + (12*I)*a^2*r^9*w^4)*
     Derivative[1][fR4][r])/(18*cM*(-a^2 + 2*cM*r - r^2)*w^3), 
 f02f44b[r] -> ((2*a^7*cM*m^2 - (2*I)*a^6*cM^2*m^3 + 2*a^7*cM*m^4 + 
      (4*I)*a^6*cM*m*r + (6*I)*a^6*cM*m^3*r - (8*I)*a^4*cM^2*m*r^2 + 
      4*a^5*cM*m^2*r^2 - (6*I)*a^4*cM^2*m^3*r^2 + 6*a^5*cM*m^4*r^2 + 
      (12*I)*a^4*cM*m*r^3 + 4*a^5*m^2*r^3 - 4*a^3*cM^2*m^2*r^3 + 
      (10*I)*a^4*cM*m^3*r^3 + 4*a^5*m^4*r^3 + (2*I)*a^4*m*r^4 - 
      (16*I)*a^2*cM^2*m*r^4 - 8*a^3*cM*m^2*r^4 - 6*a^3*cM*m^4*r^4 - 
      (6*I)*a^4*m^5*r^4 + (4*I)*a^2*cM*m*r^5 - 2*a^3*m^2*r^5 + 
      (16*I)*a^2*cM*m^3*r^5 + 2*a^3*m^4*r^5 + (4*I)*a^2*m*r^6 + 
      10*a*cM*m^2*r^6 - (6*I)*a^2*m^3*r^6 + 2*a*cM*m^4*r^6 + 
      (2*I)*a^2*m^5*r^6 - (4*I)*cM*m*r^7 - 6*a*m^2*r^7 - (4*I)*cM*m^3*r^7 - 
      2*a*m^4*r^7 + (2*I)*m*r^8 + (2*I)*m^3*r^8 - 2*a^7*cM*m^2*sss - 
      (2*I)*a^6*cM*m*r*sss + 4*a^5*cM^2*m^2*r*sss + (4*I)*a^4*cM^2*m*r^2*
       sss - 8*a^5*cM*m^2*r^2*sss - (6*I)*a^4*cM*m*r^3*sss - 
      4*a^5*m^2*r^3*sss + 12*a^3*cM^2*m^2*r^3*sss - I*a^4*m*r^4*sss + 
      (8*I)*a^2*cM^2*m*r^4*sss + 2*a^3*cM*m^2*r^4*sss + 
      (3*I)*a^4*m^3*r^4*sss - (2*I)*a^2*cM*m*r^5*sss - 
      (6*I)*a^2*cM*m^3*r^5*sss - (2*I)*a^2*m*r^6*sss - 8*a*cM*m^2*r^6*sss + 
      (2*I)*a^2*m^3*r^6*sss + (2*I)*cM*m*r^7*sss + 4*a*m^2*r^7*sss + 
      (2*I)*cM*m^3*r^7*sss - I*m*r^8*sss - I*m^3*r^8*sss - 12*a^8*cM*m*w + 
      (6*I)*a^7*cM^2*m^2*w - 8*a^8*cM*m^3*w - (8*I)*a^7*cM*r*w + 
      24*a^6*cM^2*m*r*w - (18*I)*a^7*cM*m^2*r*w + (16*I)*a^5*cM^2*r^2*w - 
      56*a^6*cM*m*r^2*w - 24*a^4*cM^3*m*r^2*w + (16*I)*a^5*cM^2*m^2*r^2*w - 
      32*a^6*cM*m^3*r^2*w - (24*I)*a^5*cM*r^3*w - 16*a^6*m*r^3*w + 
      132*a^4*cM^2*m*r^3*w - (44*I)*a^5*cM*m^2*r^3*w - 16*a^6*m^3*r^3*w - 
      (4*I)*a^5*r^4*w + (32*I)*a^3*cM^2*r^4*w - 26*a^4*cM*m*r^4*w - 
      72*a^2*cM^3*m*r^4*w - (12*I)*a^3*cM^2*m^2*r^4*w + 10*a^4*cM*m^3*r^4*w + 
      (18*I)*a^5*m^4*r^4*w - (8*I)*a^3*cM*r^5*w - 8*a^4*m*r^5*w + 
      76*a^2*cM^2*m*r^5*w - (46*I)*a^3*cM*m^2*r^5*w + 12*a^4*m^3*r^5*w - 
      (8*I)*a^3*r^6*w - 52*a^2*cM*m*r^6*w - (2*I)*a^3*m^2*r^6*w - 
      52*a^2*cM*m^3*r^6*w + (4*I)*a^3*m^4*r^6*w + (8*I)*a*cM*r^7*w + 
      12*a^2*m*r^7*w + 48*cM^2*m*r^7*w + (16*I)*a*cM*m^2*r^7*w + 
      24*a^2*m^3*r^7*w - (4*I)*a*r^8*w - 30*cM*m*r^8*w - (12*I)*a*m^2*r^8*w + 
      10*cM*m^3*r^8*w - (4*I)*a*m^4*r^8*w + 4*m*r^9*w - 4*m^3*r^9*w + 
      4*a^8*cM*m*sss*w + (4*I)*a^7*cM*r*sss*w - 8*a^6*cM^2*m*r*sss*w - 
      (8*I)*a^5*cM^2*r^2*sss*w + 20*a^6*cM*m*r^2*sss*w + 
      (12*I)*a^5*cM*r^3*sss*w + 4*a^6*m*r^3*sss*w - 32*a^4*cM^2*m*r^3*sss*w + 
      (2*I)*a^5*r^4*sss*w - (16*I)*a^3*cM^2*r^4*sss*w + 
      14*a^4*cM*m*r^4*sss*w - (3*I)*a^5*m^2*r^4*sss*w + 
      (4*I)*a^3*cM*r^5*sss*w - 2*a^4*m*r^5*sss*w - 12*a^2*cM^2*m*r^5*sss*w + 
      (6*I)*a^3*cM*m^2*r^5*sss*w + (4*I)*a^3*r^6*sss*w + 
      18*a^2*cM*m*r^6*sss*w - I*a^3*m^2*r^6*sss*w - (4*I)*a*cM*r^7*sss*w - 
      6*a^2*m*r^7*sss*w - (4*I)*a*cM*m^2*r^7*sss*w + (2*I)*a*r^8*sss*w + 
      (2*I)*a*m^2*r^8*sss*w + 10*a^9*cM*w^2 - (6*I)*a^8*cM^2*m*w^2 + 
      12*a^9*cM*m^2*w^2 + 18*a^9*r*w^2 - 24*a^7*cM^2*r*w^2 + 
      (18*I)*a^8*cM*m*r*w^2 + 24*a^5*cM^3*r^2*w^2 - (14*I)*a^6*cM^2*m*r^2*
       w^2 + 60*a^7*cM*m^2*r^2*w^2 + 92*a^7*r^3*w^2 - 104*a^5*cM^2*r^3*w^2 + 
      (50*I)*a^6*cM*m*r^3*w^2 + 24*a^7*m^2*r^3*w^2 - 146*a^5*cM*r^4*w^2 + 
      96*a^3*cM^3*r^4*w^2 + (24*I)*a^6*m*r^4*w^2 + (34*I)*a^4*cM^2*m*r^4*
       w^2 + 28*a^5*cM*m^2*r^4*w^2 - (18*I)*a^6*m^3*r^4*w^2 + 
      148*a^5*r^5*w^2 - 8*a^3*cM^2*r^5*w^2 + (62*I)*a^4*cM*m*r^5*w^2 - 
      18*a^5*m^2*r^5*w^2 - 212*a^3*cM*r^6*w^2 + (34*I)*a^4*m*r^6*w^2 - 
      (54*I)*a^2*cM^2*m*r^6*w^2 + 76*a^3*cM*m^2*r^6*w^2 - 
      (14*I)*a^4*m^3*r^6*w^2 + 92*a^3*r^7*w^2 + 72*a*cM^2*r^7*w^2 + 
      (26*I)*a^2*cM*m*r^7*w^2 - 38*a^3*m^2*r^7*w^2 - 76*a*cM*r^8*w^2 - 
      (4*I)*a^2*m*r^8*w^2 - 4*a*cM*m^2*r^8*w^2 + (6*I)*a^2*m^3*r^8*w^2 + 
      18*a*r^9*w^2 + (36*I)*cM*m*r^9*w^2 + 4*a*m^2*r^9*w^2 - 
      (14*I)*m*r^10*w^2 + (2*I)*m^3*r^10*w^2 - 2*a^9*cM*sss*w^2 + 
      4*a^7*cM^2*r*sss*w^2 - 12*a^7*cM*r^2*sss*w^2 - 4*a^7*r^3*sss*w^2 + 
      20*a^5*cM^2*r^3*sss*w^2 - 10*a^5*cM*r^4*sss*w^2 - 2*a^5*r^5*sss*w^2 + 
      16*a^3*cM^2*r^5*sss*w^2 - 12*a^3*cM*r^6*sss*w^2 + 8*a^3*r^7*sss*w^2 - 
      12*a*cM*r^8*sss*w^2 + 6*a*r^9*sss*w^2 + (2*I)*a^9*cM^2*w^3 - 
      8*a^10*cM*m*w^3 - (6*I)*a^9*cM*r*w^3 + (4*I)*a^7*cM^2*r^2*w^3 - 
      48*a^8*cM*m*r^2*w^3 - (16*I)*a^7*cM*r^3*w^3 - 16*a^8*m*r^3*w^3 + 
      (6*I)*a^7*r^4*w^3 - (22*I)*a^5*cM^2*r^4*w^3 - 62*a^6*cM*m*r^4*w^3 + 
      (6*I)*a^7*m^2*r^4*w^3 - (96*I)*a^5*cM*r^5*w^3 - 2*a^6*m*r^5*w^3 - 
      (16*I)*a^5*r^6*w^3 + (72*I)*a^3*cM^2*r^6*w^3 - 52*a^4*cM*m*r^6*w^3 + 
      (8*I)*a^5*m^2*r^6*w^3 - (32*I)*a^3*cM*r^7*w^3 + 40*a^4*m*r^7*w^3 - 
      (50*I)*a^3*r^8*w^3 - 30*a^2*cM*m*r^8*w^3 - (2*I)*a^3*m^2*r^8*w^3 + 
      (54*I)*a*cM*r^9*w^3 + 22*a^2*m*r^9*w^3 - (28*I)*a*r^10*w^3 - 
      (4*I)*a*m^2*r^10*w^3 - 4*m*r^11*w^3 + 2*a^11*cM*w^4 + 
      14*a^9*cM*r^2*w^4 + 4*a^9*r^3*w^4 + 30*a^7*cM*r^4*w^4 + 6*a^7*r^5*w^4 + 
      26*a^5*cM*r^6*w^4 - 6*a^5*r^7*w^4 + 8*a^3*cM*r^8*w^4 - 14*a^3*r^9*w^4 - 
      6*a*r^11*w^4)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^2*w^3) + 
   ((2*a^5*cM^2*m^2 + (2*I)*a^6*cM*m^3 + (4*I)*a^4*cM^2*m*r - 
      6*a^5*cM*m^2*r - (4*I)*a^4*cM*m*r^2 + 6*a^3*cM^2*m^2*r^2 + 
      (6*I)*a^4*cM*m^3*r^2 + (8*I)*a^2*cM^2*m*r^3 - 10*a^3*cM*m^2*r^3 + 
      (4*I)*a^4*m^3*r^3 - (6*I)*a^2*cM*m*r^4 - 6*a^3*m^2*r^4 - 
      (6*I)*a^2*cM*m^3*r^4 + 6*a^3*m^4*r^4 - (2*I)*a^2*m*r^5 - 
      4*a*cM*m^2*r^5 + (2*I)*a^2*m^3*r^5 + (2*I)*cM*m*r^6 + 2*a*m^2*r^6 + 
      (2*I)*cM*m^3*r^6 - 2*a*m^4*r^6 - (2*I)*m*r^7 - (2*I)*m^3*r^7 - 
      I*a^6*cM*m*sss + (2*I)*a^4*cM^2*m*r*sss - (4*I)*a^4*cM*m*r^2*sss - 
      (2*I)*a^4*m*r^3*sss + (6*I)*a^2*cM^2*m*r^3*sss + I*a^2*cM*m*r^4*sss - 
      (4*I)*cM*m*r^6*sss + (2*I)*m*r^7*sss - (2*I)*a^7*cM*w - 
      4*a^6*cM^2*m*w - (6*I)*a^7*cM*m^2*w - (4*I)*a^5*cM^2*r*w + 
      18*a^6*cM*m*r*w + (2*I)*a^5*cM*r^2*w - 20*a^4*cM^2*m*r^2*w - 
      (24*I)*a^5*cM*m^2*r^2*w - (4*I)*a^5*r^3*w - (8*I)*a^3*cM^2*r^3*w + 
      52*a^4*cM*m*r^3*w - (12*I)*a^5*m^2*r^3*w + (16*I)*a^3*cM*r^4*w + 
      12*a^4*m*r^4*w - 18*a^2*cM^2*m*r^4*w + (10*I)*a^3*cM*m^2*r^4*w - 
      12*a^4*m^3*r^4*w + (2*I)*a^3*r^5*w + 14*a^2*cM*m*r^5*w - 
      (8*I)*a*cM*r^6*w - (20*I)*a*cM*m^2*r^6*w + (6*I)*a*r^7*w + 
      12*cM*m*r^7*w + (12*I)*a*m^2*r^7*w - 2*m*r^8*w + 2*m^3*r^8*w + 
      I*a^7*cM*sss*w - (2*I)*a^5*cM^2*r*sss*w + (5*I)*a^5*cM*r^2*sss*w + 
      (2*I)*a^5*r^3*sss*w - (8*I)*a^3*cM^2*r^3*sss*w - I*a^3*r^5*sss*w + 
      (6*I)*a*cM*r^6*sss*w - (3*I)*a*r^7*sss*w + 2*a^7*cM^2*w^2 + 
      (6*I)*a^8*cM*m*w^2 - 12*a^7*cM*r*w^2 + 14*a^5*cM^2*r^2*w^2 + 
      (30*I)*a^6*cM*m*r^2*w^2 - 40*a^5*cM*r^3*w^2 + (12*I)*a^6*m*r^3*w^2 - 
      30*a^5*r^4*w^2 + 24*a^3*cM^2*r^4*w^2 + (14*I)*a^4*cM*m*r^4*w^2 + 
      6*a^5*m^2*r^4*w^2 + 10*a^3*cM*r^5*w^2 - (12*I)*a^4*m*r^5*w^2 - 
      40*a^3*r^6*w^2 + (30*I)*a^2*cM*m*r^6*w^2 + 2*a^3*m^2*r^6*w^2 + 
      18*a*cM*r^7*w^2 - (20*I)*a^2*m*r^7*w^2 - 10*a*r^8*w^2 - 
      4*a*m^2*r^8*w^2 + (4*I)*m*r^9*w^2 - (2*I)*a^9*cM*w^3 - 
      (12*I)*a^7*cM*r^2*w^3 - (4*I)*a^7*r^3*w^3 - (18*I)*a^5*cM*r^4*w^3 - 
      (2*I)*a^5*r^5*w^3 - (8*I)*a^3*cM*r^6*w^3 + (8*I)*a^3*r^7*w^3 + 
      (6*I)*a*r^9*w^3)*Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)*
     w^3), f03f11a[r] -> 
  (a*(-6*a^4*cM*m^2 + (6*I)*a^3*cM^2*m^3 - 6*a^4*cM*m^4 - (4*I)*a^3*cM*m*r + 
      8*a^2*cM^2*m^2*r - (10*I)*a^3*cM*m^3*r + (8*I)*a*cM^2*m*r^2 - 
      2*a^2*cM*m^2*r^2 - (4*I)*a*cM*m*r^3 + 6*a^4*cM*m^2*sss - 
      (2*I)*a^3*cM*m*r*sss - 16*a^2*cM^2*m^2*r*sss - (4*I)*a^3*cM*m^3*r*sss + 
      (4*I)*a*cM^2*m*r^2*sss + 10*a^2*cM*m^2*r^2*sss - (2*I)*a*cM*m*r^3*sss + 
      (2*I)*a^3*cM*m*r*sss^2 - (4*I)*a*cM^2*m*r^2*sss^2 + 
      (2*I)*a*cM*m*r^3*sss^2 + 32*a^5*cM*m*w - (12*I)*a^4*cM^2*m^2*w + 
      22*a^5*cM*m^3*w - (16*I)*a^4*cM*r*w - 112*a^3*cM^2*m*r*w - 
      (24*I)*a^4*cM*m^2*r*w - 20*a^3*cM^2*m^3*r*w - (12*I)*a^4*cM*m^4*r*w + 
      (32*I)*a^2*cM^2*r^2*w + 88*a^3*cM*m*r^2*w + 72*a*cM^3*m*r^2*w + 
      (36*I)*a^2*cM^2*m^2*r^2*w + 42*a^3*cM*m^3*r^2*w - (16*I)*a^2*cM*r^3*w - 
      120*a*cM^2*m*r^3*w + 40*a*cM*m*r^4*w - 8*a^5*cM*m*sss*w + 
      (16*I)*a^4*cM*r*sss*w + 28*a^3*cM^2*m*r*sss*w + 
      (22*I)*a^4*cM*m^2*r*sss*w - (32*I)*a^2*cM^2*r^2*sss*w - 
      20*a^3*cM*m*r^2*sss*w - (12*I)*a^2*cM^2*m^2*r^2*sss*w + 
      (16*I)*a^2*cM*r^3*sss*w + 4*a*cM^2*m*r^3*sss*w + 
      (14*I)*a^2*cM*m^2*r^3*sss*w - 4*a*cM*m*r^4*sss*w - 
      (4*I)*a^4*cM*r*sss^2*w + (8*I)*a^2*cM^2*r^2*sss^2*w - 
      (4*I)*a^2*cM*r^3*sss^2*w - 8*a^6*cM*w^2 + (6*I)*a^5*cM^2*m*w^2 - 
      30*a^6*cM*m^2*w^2 - 60*a^6*r*w^2 + 32*a^4*cM^2*r*w^2 + 
      (70*I)*a^5*cM*m*r*w^2 - 12*a^6*m^2*r*w^2 + 60*a^4*cM^2*m^2*r*w^2 + 
      (48*I)*a^5*cM*m^3*r*w^2 + 216*a^4*cM*r^2*w^2 - (24*I)*a^5*m*r^2*w^2 - 
      (36*I)*a^3*cM^2*m*r^2*w^2 - 60*a^4*cM*m^2*r^2*w^2 - 124*a^4*r^3*w^2 - 
      224*a^2*cM^2*r^3*w^2 + (44*I)*a^3*cM*m*r^3*w^2 - 
      84*a^2*cM^2*m^2*r^3*w^2 + (40*I)*a^3*cM*m^3*r^3*w^2 + 
      280*a^2*cM*r^4*w^2 + (12*I)*a^3*m*r^4*w^2 + (6*I)*a*cM^2*m*r^4*w^2 + 
      16*a^2*cM*m^2*r^4*w^2 + (6*I)*a^3*m^3*r^4*w^2 - 80*a^2*r^5*w^2 - 
      96*cM^2*r^5*w^2 - (54*I)*a*cM*m*r^5*w^2 - 6*a^2*m^2*r^5*w^2 + 
      80*cM*r^6*w^2 + (24*I)*a*m*r^6*w^2 - 16*r^7*w^2 + 2*a^6*cM*sss*w^2 + 
      12*a^6*r*sss*w^2 - 12*a^4*cM^2*r*sss*w^2 - (32*I)*a^5*cM*m*r*sss*w^2 - 
      38*a^4*cM*r^2*sss*w^2 + (24*I)*a^3*cM^2*m*r^2*sss*w^2 + 
      8*a^4*r^3*sss*w^2 + 40*a^2*cM^2*r^3*sss*w^2 - (36*I)*a^3*cM*m*r^3*sss*
       w^2 + 6*a^2*cM*r^4*sss*w^2 - (9*I)*a^3*m*r^4*sss*w^2 - 
      14*a^2*r^5*sss*w^2 - 28*cM^2*r^5*sss*w^2 + (14*I)*a*cM*m*r^5*sss*w^2 + 
      34*cM*r^6*sss*w^2 - (9*I)*a*m*r^6*sss*w^2 - 10*r^7*sss*w^2 + 
      18*a^7*cM*m*w^3 - (36*I)*a^6*cM*r*w^3 + 24*a^7*m*r*w^3 - 
      60*a^5*cM^2*m*r*w^3 - (72*I)*a^6*cM*m^2*r*w^3 - (24*I)*a^6*r^2*w^3 - 
      6*a^5*cM*m*r^2*w^3 + (60*I)*a^4*cM*r^3*w^3 + 168*a^3*cM^2*m*r^3*w^3 - 
      (120*I)*a^4*cM*m^2*r^3*w^3 + (24*I)*a^4*r^4*w^3 - 
      (48*I)*a^2*cM^2*r^4*w^3 + 84*a^3*cM*m*r^4*w^3 - 
      (12*I)*a^4*m^2*r^4*w^3 - (80*I)*a^2*cM*r^5*w^3 - 120*a^3*m*r^5*w^3 - 
      112*a*cM^2*m*r^5*w^3 - (12*I)*a^2*cM*m^2*r^5*w^3 + (80*I)*a^2*r^6*w^3 + 
      212*a*cM*m*r^6*w^3 - (28*I)*a^2*m^2*r^6*w^3 - (72*I)*cM*r^7*w^3 - 
      80*a*m*r^7*w^3 + (32*I)*r^8*w^3 + (14*I)*a^6*cM*r*sss*w^3 - 
      (12*I)*a^4*cM^2*r^2*sss*w^3 + (22*I)*a^4*cM*r^3*sss*w^3 - 
      (6*I)*a^4*r^4*sss*w^3 + (20*I)*a^2*cM*r^5*sss*w^3 - 
      (4*I)*a^2*r^6*sss*w^3 - (4*I)*cM*r^7*sss*w^3 + (2*I)*r^8*sss*w^3 - 
      4*a^8*cM*w^4 - 12*a^8*r*w^4 + 20*a^6*cM^2*r*w^4 + 
      (48*I)*a^7*cM*m*r*w^4 + 24*a^6*cM*r^2*w^4 - 84*a^4*cM^2*r^3*w^4 + 
      (120*I)*a^5*cM*m*r^3*w^4 - 100*a^4*cM*r^4*w^4 + (6*I)*a^5*m*r^4*w^4 + 
      12*a^4*r^5*w^4 + 112*a^2*cM^2*r^5*w^4 + (24*I)*a^3*cM*m*r^5*w^4 - 
      32*a^2*cM*r^6*w^4 + (28*I)*a^3*m*r^6*w^4 + 8*a^2*r^7*w^4 - 
      (16*I)*a*cM*m*r^7*w^4 + (22*I)*a*m*r^8*w^4 + 8*r^9*w^4 - 
      (12*I)*a^8*cM*r*w^5 - (40*I)*a^6*cM*r^3*w^5 - (12*I)*a^4*cM*r^5*w^5 + 
      (16*I)*a^2*cM*r^7*w^5)*fR4[r])/(9*cM*(-a^2 + 2*cM*r - r^2)^2*w^3) + 
   (a*(6*a^2*cM^2*m^2 + (6*I)*a^3*cM*m^3 + (4*I)*a*cM^2*m*r - 
      10*a^2*cM*m^2*r - (4*I)*a*cM*m*r^2 - (3*I)*a^3*cM*m*sss + 
      (10*I)*a*cM^2*m*r*sss - 4*a^2*cM*m^2*r*sss - (7*I)*a*cM*m*r^2*sss - 
      (8*I)*a^4*cM*w - 6*a^3*cM^2*m*w - (16*I)*a^4*cM*m^2*w + 
      (32*I)*a^2*cM^2*r*w - 4*a^3*cM*m*r*w + (20*I)*a^2*cM^2*m^2*r*w - 
      12*a^3*cM*m^3*r*w - (24*I)*a^2*cM*r^2*w - 18*a*cM^2*m*r^2*w - 
      (36*I)*a^2*cM*m^2*r^2*w + 20*a*cM*m*r^3*w + (2*I)*a^4*cM*sss*w - 
      (12*I)*a^2*cM^2*r*sss*w + 12*a^3*cM*m*r*sss*w + 
      (12*I)*a^2*cM*r^2*sss*w - (4*I)*cM^2*r^3*sss*w + 4*a*cM*m*r^3*sss*w + 
      (2*I)*cM*r^4*sss*w - 6*a^6*w^2 + (14*I)*a^5*cM*m*w^2 + 
      48*a^4*cM*r*w^2 - (40*I)*a^3*cM^2*m*r*w^2 + 36*a^4*cM*m^2*r*w^2 - 
      62*a^4*r^2*w^2 + (92*I)*a^3*cM*m*r^2*w^2 + 88*a^2*cM*r^3*w^2 - 
      (24*I)*a^3*m*r^3*w^2 - (16*I)*a*cM^2*m*r^3*w^2 + 
      28*a^2*cM*m^2*r^3*w^2 - 52*a^2*r^4*w^2 + (32*I)*a*cM*m*r^4*w^2 + 
      6*a^2*m^2*r^4*w^2 + 24*cM*r^5*w^2 - (6*I)*a*m*r^5*w^2 - 8*r^6*w^2 - 
      8*a^4*cM*r*sss*w^2 + 4*a^4*r^2*sss*w^2 - 16*a^2*cM*r^3*sss*w^2 + 
      2*a^2*r^4*sss*w^2 + 4*cM*r^5*sss*w^2 - 2*r^6*sss*w^2 - 
      (4*I)*a^6*cM*w^3 + (20*I)*a^4*cM^2*r*w^3 - 36*a^5*cM*m*r*w^3 - 
      (56*I)*a^4*cM*r^2*w^3 - (24*I)*a^4*r^3*w^3 + (16*I)*a^2*cM^2*r^3*w^3 - 
      56*a^3*cM*m*r^3*w^3 + (16*I)*a^2*cM*r^4*w^3 - 6*a^3*m*r^4*w^3 + 
      16*a*cM*m*r^5*w^3 - 22*a*m*r^6*w^3 + (8*I)*r^7*w^3 + 12*a^6*cM*r*w^4 + 
      28*a^4*cM*r^3*w^4 - 16*a^2*cM*r^5*w^4)*Derivative[1][fR4][r])/
    (9*cM*(-a^2 + 2*cM*r - r^2)*w^3), 
 f03f11b[r] -> ((2*a^5*cM*m - (2*I)*a^4*cM^2*m^2 + 2*a^5*cM*m^3 - 
      4*a^3*cM^2*m*r - (2*I)*a^4*cM*m^2*r - 4*a^3*cM^2*m^3*r - 
      (4*I)*a^4*cM*m^4*r + 4*a^3*cM*m*r^2 + (6*I)*a^2*cM^2*m^2*r^2 + 
      6*a^3*cM*m^3*r^2 - 4*a*cM^2*m*r^3 - (2*I)*a^2*cM*m^2*r^3 + 
      2*a*cM*m*r^4 - 2*a^5*cM*m*sss + (4*I)*a^4*cM*r*sss + 
      8*a^3*cM^2*m*r*sss + (6*I)*a^4*cM*m^2*r*sss - (8*I)*a^2*cM^2*r^2*sss - 
      8*a^3*cM*m*r^2*sss - (4*I)*a^2*cM^2*m^2*r^2*sss + 
      (4*I)*a^2*cM*r^3*sss + 4*a*cM^2*m*r^3*sss + (2*I)*a^2*cM*m^2*r^3*sss - 
      2*a*cM*m*r^4*sss - (2*I)*a^4*cM*r*sss^2 + (4*I)*a^2*cM^2*r^2*sss^2 - 
      (2*I)*a^2*cM*r^3*sss^2 - 8*a^6*cM*w + (4*I)*a^5*cM^2*m*w - 
      10*a^6*cM*m^2*w + 28*a^4*cM^2*r*w + (24*I)*a^5*cM*m*r*w + 
      28*a^4*cM^2*m^2*r*w + (24*I)*a^5*cM*m^3*r*w - 40*a^4*cM*r^2*w - 
      24*a^2*cM^3*r^2*w - (32*I)*a^3*cM^2*m*r^2*w - 44*a^4*cM*m^2*r^2*w + 
      88*a^2*cM^2*r^3*w + (8*I)*a^3*cM*m*r^3*w - 12*a^2*cM^2*m^2*r^3*w + 
      (8*I)*a^3*cM*m^3*r^3*w - 40*a^2*cM*r^4*w - 24*cM^3*r^4*w - 
      (4*I)*a*cM^2*m*r^4*w - 2*a^2*cM*m^2*r^4*w + 28*cM^2*r^5*w - 
      8*cM*r^6*w + 2*a^6*cM*sss*w - 8*a^4*cM^2*r*sss*w - 
      (16*I)*a^5*cM*m*r*sss*w + 6*a^4*cM*r^2*sss*w + 
      (16*I)*a^3*cM^2*m*r^2*sss*w - 4*a^2*cM^2*r^3*sss*w - 
      (16*I)*a^3*cM*m*r^3*sss*w + 6*a^2*cM*r^4*sss*w - 4*cM^2*r^5*sss*w + 
      2*cM*r^6*sss*w - (6*I)*a^8*w^2 - (2*I)*a^6*cM^2*w^2 + 14*a^7*cM*m*w^2 + 
      (2*I)*a^6*cM*r*w^2 - 44*a^5*cM^2*m*r*w^2 - (48*I)*a^6*cM*m^2*r*w^2 - 
      (56*I)*a^6*r^2*w^2 + (2*I)*a^4*cM^2*r^2*w^2 + 22*a^5*cM*m*r^2*w^2 + 
      (118*I)*a^4*cM*r^3*w^2 + 24*a^5*m*r^3*w^2 + 96*a^3*cM^2*m*r^3*w^2 - 
      (56*I)*a^4*cM*m^2*r^3*w^2 - (90*I)*a^4*r^4*w^2 - 
      (38*I)*a^2*cM^2*r^4*w^2 + 8*a^3*cM*m*r^4*w^2 + (6*I)*a^4*m^2*r^4*w^2 + 
      (118*I)*a^2*cM*r^5*w^2 + 6*a^3*m*r^5*w^2 - 56*a*cM^2*m*r^5*w^2 + 
      (4*I)*a^2*cM*m^2*r^5*w^2 - (44*I)*a^2*r^6*w^2 - (18*I)*cM^2*r^6*w^2 + 
      52*a*cM*m*r^6*w^2 - (2*I)*a^2*m^2*r^6*w^2 + (18*I)*cM*r^7*w^2 - 
      10*a*m*r^7*w^2 - (4*I)*r^8*w^2 + (10*I)*a^6*cM*r*sss*w^2 + 
      (4*I)*a^6*r^2*sss*w^2 - (12*I)*a^4*cM^2*r^2*sss*w^2 + 
      (6*I)*a^4*cM*r^3*sss*w^2 + (3*I)*a^4*r^4*sss*w^2 + 
      (6*I)*a^2*cM*r^5*sss*w^2 - (2*I)*a^2*r^6*sss*w^2 + 
      (2*I)*cM*r^7*sss*w^2 - I*r^8*sss*w^2 - 6*a^8*cM*w^3 + 
      20*a^6*cM^2*r*w^3 + (40*I)*a^7*cM*m*r*w^3 + 16*a^6*cM*r^2*w^3 + 
      24*a^6*r^3*w^3 - 84*a^4*cM^2*r^3*w^3 + (88*I)*a^5*cM*m*r^3*w^3 - 
      122*a^4*cM*r^4*w^3 + 24*a^4*r^5*w^3 + 112*a^2*cM^2*r^5*w^3 + 
      (8*I)*a^3*cM*m*r^5*w^3 - 80*a^2*cM*r^6*w^3 - 8*a^2*r^7*w^3 - 
      (8*I)*a*cM*m*r^7*w^3 + 16*cM*r^8*w^3 - 8*r^9*w^3 - 
      (12*I)*a^8*cM*r*w^4 - (40*I)*a^6*cM*r^3*w^4 - (6*I)*a^6*r^4*w^4 - 
      (12*I)*a^4*cM*r^5*w^4 - (10*I)*a^4*r^6*w^4 + (16*I)*a^2*cM*r^7*w^4 - 
      (2*I)*a^2*r^8*w^4 + (2*I)*r^10*w^4)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w^3) - 
   ((-2*a^3*cM^2*m - (2*I)*a^4*cM*m^2 + 2*a^3*cM*m*r + (4*I)*a^2*cM^2*m^2*r - 
      4*a^3*cM*m^3*r - 2*a*cM^2*m*r^2 - (6*I)*a^2*cM*m^2*r^2 + 2*a*cM*m*r^3 + 
      I*a^4*cM*sss - (6*I)*a^2*cM^2*r*sss + 4*a^3*cM*m*r*sss + 
      (6*I)*a^2*cM*r^2*sss - (2*I)*cM^2*r^3*sss + I*cM*r^4*sss + 
      2*a^4*cM^2*w + (8*I)*a^5*cM*m*w + 4*a^4*cM*r*w - 
      (24*I)*a^3*cM^2*m*r*w + 20*a^4*cM*m^2*r*w + 8*a^2*cM^2*r^2*w + 
      (48*I)*a^3*cM*m*r^2*w - 16*a^2*cM*r^3*w - (8*I)*a*cM^2*m*r^3*w + 
      4*a^2*cM*m^2*r^3*w + 6*cM^2*r^4*w + (8*I)*a*cM*m*r^4*w - 4*cM*r^5*w - 
      4*a^4*cM*r*sss*w - 4*a^2*cM*r^3*sss*w - (6*I)*a^6*cM*w^2 + 
      (12*I)*a^6*r*w^2 + (20*I)*a^4*cM^2*r*w^2 - 28*a^5*cM*m*r*w^2 - 
      (62*I)*a^4*cM*r^2*w^2 - (12*I)*a^4*r^3*w^2 + (16*I)*a^2*cM^2*r^3*w^2 - 
      32*a^3*cM*m*r^3*w^2 + 6*a^3*m*r^4*w^2 - (18*I)*a^2*r^5*w^2 + 
      8*a*cM*m*r^5*w^2 + (4*I)*cM*r^6*w^2 - 2*a*m*r^6*w^2 - (2*I)*r^7*w^2 + 
      12*a^6*cM*r*w^3 + 28*a^4*cM*r^3*w^3 + 6*a^4*r^4*w^3 - 
      16*a^2*cM*r^5*w^3 + 4*a^2*r^6*w^3 - 2*r^8*w^3)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)*w^3), 
 f03f12a[r] -> (a*(-6*a^4*cM*m^2 + (6*I)*a^3*cM^2*m^3 - 6*a^4*cM*m^4 + 
      12*a^2*cM^2*m^2*r - (6*I)*a^3*cM*m^3*r - 6*a^2*cM*m^2*r^2 + 
      3*a^4*cM*m^2*sss - 6*a^2*cM^2*m^2*r*sss + 3*a^2*cM*m^2*r^2*sss + 
      (8*I)*a^6*w + 6*a^5*cM*m*w + (2*I)*a^6*m^2*w - (12*I)*a^4*cM^2*m^2*w + 
      16*a^5*cM*m^3*w - (32*I)*a^4*cM*r*w - 8*a^5*m*r*w - 12*a^3*cM^2*m*r*w - 
      (14*I)*a^4*cM*m^2*r*w - (4*I)*a^4*cM*m^4*r*w + (24*I)*a^4*r^2*w + 
      (32*I)*a^2*cM^2*r^2*w + 44*a^3*cM*m*r^2*w - (8*I)*a^4*m^2*r^2*w + 
      (24*I)*a^2*cM^2*m^2*r^2*w + 20*a^3*cM*m^3*r^2*w - (8*I)*a^4*m^4*r^2*w - 
      (64*I)*a^2*cM*r^3*w - 24*a^3*m*r^3*w - 44*a*cM^2*m*r^3*w + 
      (26*I)*a^2*cM*m^2*r^3*w + (24*I)*a^2*r^4*w + (32*I)*cM^2*r^4*w + 
      54*a*cM*m*r^4*w - (18*I)*a^2*m^2*r^4*w - (32*I)*cM*r^5*w - 
      16*a*m*r^5*w + (8*I)*r^6*w - (6*I)*a^6*sss*w - 3*a^5*cM*m*sss*w - 
      I*a^6*m^2*sss*w + (24*I)*a^4*cM*r*sss*w + 4*a^5*m*r*sss*w + 
      6*a^3*cM^2*m*r*sss*w + (6*I)*a^4*cM*m^2*r*sss*w - 
      (14*I)*a^4*r^2*sss*w - (24*I)*a^2*cM^2*r^2*sss*w - 
      22*a^3*cM*m*r^2*sss*w + (8*I)*a^4*m^2*r^2*sss*w - 
      (8*I)*a^2*cM^2*m^2*r^2*sss*w + (32*I)*a^2*cM*r^3*sss*w + 
      12*a^3*m*r^3*sss*w + 22*a*cM^2*m*r^3*sss*w - (14*I)*a^2*cM*m^2*r^3*sss*
       w - (10*I)*a^2*r^4*sss*w - (8*I)*cM^2*r^4*sss*w - 
      27*a*cM*m*r^4*sss*w + (9*I)*a^2*m^2*r^4*sss*w + (8*I)*cM*r^5*sss*w + 
      8*a*m*r^5*sss*w - (2*I)*r^6*sss*w + I*a^6*sss^2*w - 
      (4*I)*a^4*cM*r*sss^2*w + I*a^4*r^2*sss^2*w + (4*I)*a^2*cM^2*r^2*sss^2*
       w - I*a^2*r^4*sss^2*w - (4*I)*cM^2*r^4*sss^2*w + 
      (4*I)*cM*r^5*sss^2*w - I*r^6*sss^2*w - (4*I)*a^7*m*w^2 + 
      (6*I)*a^5*cM^2*m*w^2 - 12*a^6*cM*m^2*w^2 - 8*a^6*r*w^2 + 
      (44*I)*a^5*cM*m*r*w^2 + (16*I)*a^5*cM*m^3*r*w^2 + 32*a^4*cM*r^2*w^2 + 
      (20*I)*a^5*m*r^2*w^2 - (56*I)*a^3*cM^2*m*r^2*w^2 - 
      52*a^4*cM*m^2*r^2*w^2 + (28*I)*a^5*m^3*r^2*w^2 - 8*a^4*r^3*w^2 - 
      32*a^2*cM^2*r^3*w^2 - (48*I)*a^3*cM*m*r^3*w^2 + 40*a^4*m^2*r^3*w^2 - 
      (8*I)*a^3*cM*m^3*r^3*w^2 + 16*a^2*cM*r^4*w^2 + (42*I)*a^3*m*r^4*w^2 + 
      (18*I)*a*cM^2*m*r^4*w^2 - 82*a^2*cM*m^2*r^4*w^2 + 
      (34*I)*a^3*m^3*r^4*w^2 + 8*a^2*r^5*w^2 - (40*I)*a*cM*m*r^5*w^2 + 
      34*a^2*m^2*r^5*w^2 - 16*cM*r^6*w^2 + (18*I)*a*m*r^6*w^2 + 8*r^7*w^2 + 
      (2*I)*a^7*m*sss*w^2 + 4*a^6*r*sss*w^2 - (12*I)*a^5*cM*m*r*sss*w^2 - 
      16*a^4*cM*r^2*sss*w^2 - (8*I)*a^5*m*r^2*sss*w^2 + 
      (16*I)*a^3*cM^2*m*r^2*sss*w^2 + 4*a^4*r^3*sss*w^2 + 
      16*a^2*cM^2*r^3*sss*w^2 + (20*I)*a^3*cM*m*r^3*sss*w^2 - 
      8*a^2*cM*r^4*sss*w^2 - (25*I)*a^3*m*r^4*sss*w^2 - 
      (16*I)*a*cM^2*m*r^4*sss*w^2 - 4*a^2*r^5*sss*w^2 + 
      (38*I)*a*cM*m*r^5*sss*w^2 + 8*cM*r^6*sss*w^2 - (15*I)*a*m*r^6*sss*w^2 - 
      4*r^7*sss*w^2 + (2*I)*a^8*w^3 - (24*I)*a^6*cM*r*w^3 - 
      (24*I)*a^6*cM*m^2*r*w^3 - (12*I)*a^6*r^2*w^3 + 
      (32*I)*a^4*cM^2*r^2*w^3 + 44*a^5*cM*m*r^2*w^3 - 
      (36*I)*a^6*m^2*r^2*w^3 + (24*I)*a^4*cM*r^3*w^3 - 32*a^5*m*r^3*w^3 + 
      (24*I)*a^4*cM*m^2*r^3*w^3 - (18*I)*a^4*r^4*w^3 - 
      (16*I)*a^2*cM^2*r^4*w^3 + 76*a^3*cM*m*r^4*w^3 - 
      (72*I)*a^4*m^2*r^4*w^3 + (20*I)*a^2*cM*r^5*w^3 - 70*a^3*m*r^5*w^3 + 
      (12*I)*a^2*cM*m^2*r^5*w^3 + (8*I)*a^2*r^6*w^3 + 68*a*cM*m*r^6*w^3 - 
      (36*I)*a^2*m^2*r^6*w^3 - (28*I)*cM*r^7*w^3 - 38*a*m*r^7*w^3 + 
      (12*I)*r^8*w^3 - I*a^8*sss*w^3 + (6*I)*a^6*cM*r*sss*w^3 - 
      (8*I)*a^4*cM^2*r^2*sss*w^3 - (6*I)*a^4*cM*r^3*sss*w^3 + 
      (3*I)*a^4*r^4*sss*w^3 + (16*I)*a^2*cM^2*r^4*sss*w^3 - 
      (12*I)*a^2*cM*r^5*sss*w^3 + (2*I)*a^2*r^6*sss*w^3 + 2*a^8*cM*w^4 + 
      (16*I)*a^7*cM*m*r*w^4 - 12*a^6*cM*r^2*w^4 + (20*I)*a^7*m*r^2*w^4 - 
      8*a^6*r^3*w^4 - (24*I)*a^5*cM*m*r^3*w^4 + 6*a^4*cM*r^4*w^4 + 
      (42*I)*a^5*m*r^4*w^4 - 12*a^4*r^5*w^4 - (24*I)*a^3*cM*m*r^5*w^4 + 
      20*a^2*cM*r^6*w^4 + (32*I)*a^3*m*r^6*w^4 + (10*I)*a*m*r^8*w^4 + 
      4*r^9*w^4 - (4*I)*a^8*cM*r*w^5 - (4*I)*a^8*r^2*w^5 + 
      (8*I)*a^6*cM*r^3*w^5 - (4*I)*a^6*r^4*w^5 + (12*I)*a^4*cM*r^5*w^5 + 
      (4*I)*a^4*r^6*w^5 + (4*I)*a^2*r^8*w^5)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^3*w^3) - 
   (2*a*(3*a^2*cM^2*m^2 + (3*I)*a^3*cM*m^3 - 3*a^2*cM*m^2*r - 
      3*a^3*cM^2*m*w - (5*I)*a^4*cM*m^2*w + (2*I)*a^4*r*w + 5*a^3*cM*m*r*w - 
      2*a^3*cM*m^3*r*w - (4*I)*a^2*cM*r^2*w - 2*a^3*m*r^2*w - 
      11*a*cM^2*m*r^2*w - (7*I)*a^2*cM*m^2*r^2*w - 4*a^3*m^3*r^2*w + 
      (4*I)*a^2*r^3*w + 17*a*cM*m*r^3*w - (4*I)*cM*r^4*w - 6*a*m*r^4*w + 
      (2*I)*r^5*w - I*a^4*r*sss*w + (2*I)*a^2*cM*r^2*sss*w + 
      3*a^3*m*r^2*sss*w - (2*I)*a^2*r^3*sss*w - 6*a*cM*m*r^3*sss*w + 
      (2*I)*cM*r^4*sss*w + 3*a*m*r^4*sss*w - I*r^5*sss*w + I*a^5*cM*m*w^2 + 
      6*a^4*cM*r*w^2 + (3*I)*a^5*m*r*w^2 + 6*a^4*cM*m^2*r*w^2 - 
      8*a^2*cM^2*r^2*w^2 + (8*I)*a^3*cM*m*r^2*w^2 + 10*a^4*m^2*r^2*w^2 - 
      (2*I)*a^3*m*r^3*w^2 - 6*a^2*cM*m^2*r^3*w^2 + (4*I)*a*cM*m*r^4*w^2 + 
      13*a^2*m^2*r^4*w^2 + 2*cM*r^5*w^2 - (2*I)*a*m*r^5*w^2 + I*a^6*cM*w^3 - 
      (3*I)*a^6*r*w^3 - 6*a^5*cM*m*r*w^3 - I*a^4*cM*r^2*w^3 - 
      8*a^5*m*r^2*w^3 - I*a^4*r^3*w^3 + 12*a^3*cM*m*r^3*w^3 - 
      (2*I)*a^2*cM*r^4*w^3 - 13*a^3*m*r^4*w^3 + (4*I)*a^2*r^5*w^3 - 
      5*a*m*r^6*w^3 + (2*I)*r^7*w^3 + 2*a^6*cM*r*w^4 + 2*a^6*r^2*w^4 - 
      6*a^4*cM*r^3*w^4 - 2*a^2*r^6*w^4)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w^3), 
 f03f12b[r] -> ((2*a^5*cM*m - (2*I)*a^4*cM^2*m^2 + 2*a^5*cM*m^3 - 
      4*a^3*cM^2*m*r + (2*I)*a^4*cM*m^2*r + 4*a^3*cM*m*r^2 - 
      (2*I)*a^2*cM^2*m^2*r^2 + 2*a^3*cM*m^3*r^2 - 4*a*cM^2*m*r^3 + 
      (2*I)*a^2*cM*m^2*r^3 + 2*a*cM*m*r^4 - a^5*cM*m*sss + 
      2*a^3*cM^2*m*r*sss - 2*a^3*cM*m*r^2*sss + 2*a*cM^2*m*r^3*sss - 
      a*cM*m*r^4*sss - 2*a^6*cM*w + (4*I)*a^5*cM^2*m*w - 4*a^6*cM*m^2*w - 
      4*a^6*r*w + 4*a^4*cM^2*r*w + (14*I)*a^5*cM*m*r*w + 
      (4*I)*a^5*cM*m^3*r*w + 10*a^4*cM*r^2*w - (28*I)*a^3*cM^2*m*r^2*w - 
      16*a^4*cM*m^2*r^2*w - 12*a^4*r^3*w - 8*a^2*cM^2*r^3*w + 
      (12*I)*a^3*cM*m*r^3*w - (4*I)*a^3*cM*m^3*r^3*w + 26*a^2*cM*r^4*w - 
      4*a^2*cM*m^2*r^4*w - 12*a^2*r^5*w - 12*cM^2*r^5*w - 
      (2*I)*a*cM*m*r^5*w + 14*cM*r^6*w - 4*r^7*w + a^6*cM*sss*w + 
      2*a^6*r*sss*w - 2*a^4*cM^2*r*sss*w - (4*I)*a^5*cM*m*r*sss*w - 
      5*a^4*cM*r^2*sss*w + (8*I)*a^3*cM^2*m*r^2*sss*w + 6*a^4*r^3*sss*w + 
      4*a^2*cM^2*r^3*sss*w - 13*a^2*cM*r^4*sss*w - (8*I)*a*cM^2*m*r^4*sss*w + 
      6*a^2*r^5*sss*w + 6*cM^2*r^5*sss*w + (4*I)*a*cM*m*r^5*sss*w - 
      7*cM*r^6*sss*w + 2*r^7*sss*w - (2*I)*a^6*cM^2*w^2 + 2*a^7*cM*m*w^2 - 
      (16*I)*a^6*cM*r*w^2 - 6*a^7*m*r*w^2 - (12*I)*a^6*cM*m^2*r*w^2 - 
      (8*I)*a^6*r^2*w^2 + (30*I)*a^4*cM^2*r^2*w^2 + 34*a^5*cM*m*r^2*w^2 - 
      (8*I)*a^6*m^2*r^2*w^2 - 6*a^5*m*r^3*w^2 + (16*I)*a^4*cM*m^2*r^3*w^2 - 
      (12*I)*a^4*r^4*w^2 + (2*I)*a^2*cM^2*r^4*w^2 + 22*a^3*cM*m*r^4*w^2 - 
      (4*I)*a^4*m^2*r^4*w^2 + 6*a^3*m*r^5*w^2 + (4*I)*a^2*cM*m^2*r^5*w^2 + 
      (18*I)*cM^2*r^6*w^2 - 10*a*cM*m*r^6*w^2 + (4*I)*a^2*m^2*r^6*w^2 - 
      (16*I)*cM*r^7*w^2 + 6*a*m*r^7*w^2 + (4*I)*r^8*w^2 + 
      (4*I)*a^6*cM*r*sss*w^2 + (4*I)*a^6*r^2*sss*w^2 - 
      (8*I)*a^4*cM^2*r^2*sss*w^2 - (12*I)*a^4*cM*r^3*sss*w^2 + 
      (6*I)*a^4*r^4*sss*w^2 + (16*I)*a^2*cM^2*r^4*sss*w^2 - 
      (12*I)*a^2*cM*r^5*sss*w^2 + (4*I)*cM*r^7*sss*w^2 - (2*I)*r^8*sss*w^2 + 
      6*a^8*r*w^3 + (12*I)*a^7*cM*m*r*w^3 - 20*a^6*cM*r^2*w^3 + 
      (16*I)*a^7*m*r^2*w^3 + 12*a^6*r^3*w^3 - (20*I)*a^5*cM*m*r^3*w^3 - 
      28*a^4*cM*r^4*w^3 + (18*I)*a^5*m*r^4*w^3 - (16*I)*a^3*cM*m*r^5*w^3 + 
      4*a^2*cM*r^6*w^3 - (4*I)*a^3*m*r^6*w^3 - 12*a^2*r^7*w^3 + 
      12*cM*r^8*w^3 - (6*I)*a*m*r^8*w^3 - 6*r^9*w^3 - (4*I)*a^8*cM*r*w^4 - 
      (8*I)*a^8*r^2*w^4 + (8*I)*a^6*cM*r^3*w^4 - (14*I)*a^6*r^4*w^4 + 
      (12*I)*a^4*cM*r^5*w^4 - (2*I)*a^4*r^6*w^4 + (6*I)*a^2*r^8*w^4 + 
      (2*I)*r^10*w^4)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^3*w^3) - 
   ((-2*a^3*cM^2*m - (2*I)*a^4*cM*m^2 + 2*a^3*cM*m*r - 2*a*cM^2*m*r^2 - 
      (2*I)*a^2*cM*m^2*r^2 + 2*a*cM*m*r^3 + 2*a^6*w + 2*a^4*cM^2*w + 
      (2*I)*a^5*cM*m*w - 2*a^4*cM*r*w + 4*a^4*cM*m^2*r*w + 2*a^4*r^2*w - 
      4*a^2*cM^2*r^2*w + (12*I)*a^3*cM*m*r^2*w + 4*a^2*cM*r^3*w - 
      4*a^2*cM*m^2*r^3*w - 2*a^2*r^4*w - 6*cM^2*r^4*w + (2*I)*a*cM*m*r^4*w + 
      6*cM*r^5*w - 2*r^6*w - a^6*sss*w + 2*a^4*cM*r*sss*w - a^4*r^2*sss*w + 
      a^2*r^4*sss*w - 2*cM*r^5*sss*w + r^6*sss*w - 8*a^5*cM*m*r*w^2 - 
      (8*I)*a^4*cM*r^2*w^2 - 8*a^5*m*r^2*w^2 + 16*a^3*cM*m*r^3*w^2 - 
      (8*I)*a^2*cM*r^4*w^2 - 4*a^3*m*r^4*w^2 + 4*a*m*r^6*w^2 + 
      4*a^6*cM*r*w^3 + 8*a^6*r^2*w^3 - 12*a^4*cM*r^3*w^3 + 6*a^4*r^4*w^3 - 
      4*a^2*r^6*w^3 - 2*r^8*w^3)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w^3), 
 f03f13a[r] -> ((4*a^3*cM*m*r - (4*I)*a^2*cM^2*m^2*r + 4*a^3*cM*m^3*r - 
      8*a*cM^2*m*r^2 + (4*I)*a^2*cM*m^2*r^2 + 4*a*cM*m*r^3 - 
      (2*I)*a^2*cM^2*m^2*r*sss + 2*a^3*cM*m^3*r*sss + 
      (2*I)*a^2*cM*m^2*r^2*sss - a^3*cM*m*r*sss^2 + 2*a*cM^2*m*r^2*sss^2 - 
      a*cM*m*r^3*sss^2 - 8*a^6*w + (8*I)*a^5*cM*m*w - 2*a^6*m^2*w + 
      (2*I)*a^5*cM*m^3*w + 32*a^4*cM*r*w - (8*I)*a^5*m*r*w - 
      (12*I)*a^3*cM^2*m*r*w + 4*a^4*cM*m^2*r*w - (12*I)*a^3*cM^2*m^3*r*w + 
      8*a^4*cM*m^4*r*w - 16*a^4*r^2*w - 32*a^2*cM^2*r^2*w + 
      (24*I)*a^3*cM*m*r^2*w - 4*a^4*m^2*r^2*w - 24*a^2*cM^2*m^2*r^2*w + 
      (10*I)*a^3*cM*m^3*r^2*w - 8*a^4*m^4*r^2*w + 32*a^2*cM*r^3*w - 
      (4*I)*a*cM^2*m*r^3*w + 20*a^2*cM*m^2*r^3*w - 8*a^2*r^4*w - 
      (16*I)*a*cM*m*r^4*w - 10*a^2*m^2*r^4*w + (8*I)*a*m*r^5*w + 
      6*a^6*sss*w - (2*I)*a^5*cM*m*sss*w + a^6*m^2*sss*w - 
      24*a^4*cM*r*sss*w + (4*I)*a^5*m*r*sss*w + (6*I)*a^3*cM^2*m*r*sss*w - 
      12*a^4*cM*m^2*r*sss*w + 10*a^4*r^2*sss*w + 24*a^2*cM^2*r^2*sss*w + 
      6*a^4*m^2*r^2*sss*w + 12*a^2*cM^2*m^2*r^2*sss*w - 20*a^2*cM*r^3*sss*w - 
      (18*I)*a*cM^2*m*r^3*sss*w - 24*a^2*cM*m^2*r^3*sss*w + 2*a^2*r^4*sss*w + 
      (14*I)*a*cM*m*r^4*sss*w + 5*a^2*m^2*r^4*sss*w + 4*cM*r^5*sss*w - 
      (4*I)*a*m*r^5*sss*w - 2*r^6*sss*w - a^6*sss^2*w + 4*a^4*cM*r*sss^2*w - 
      a^4*r^2*sss^2*w - 4*a^2*cM^2*r^2*sss^2*w + 2*a^2*cM*r^3*sss^2*w + 
      a^2*r^4*sss^2*w - 2*cM*r^5*sss^2*w + r^6*sss^2*w - (8*I)*a^6*cM*w^2 + 
      4*a^7*m*w^2 - (6*I)*a^6*cM*m^2*w^2 - (8*I)*a^6*r*w^2 + 
      (16*I)*a^4*cM^2*r*w^2 - 20*a^5*cM*m*r*w^2 + (36*I)*a^4*cM^2*m^2*r*w^2 - 
      32*a^5*cM*m^3*r*w^2 + (40*I)*a^4*cM*r^2*w^2 + 20*a^5*m*r^2*w^2 + 
      48*a^3*cM^2*m*r^2*w^2 + (20*I)*a^4*cM*m^2*r^2*w^2 + 
      24*a^5*m^3*r^2*w^2 - (8*I)*a^4*r^3*w^2 - (64*I)*a^2*cM^2*r^3*w^2 - 
      64*a^3*cM*m*r^3*w^2 - (32*I)*a^4*m^2*r^3*w^2 - 
      (60*I)*a^2*cM^2*m^2*r^3*w^2 - 32*a^3*cM*m^3*r^3*w^2 + 
      (8*I)*a^2*cM*r^4*w^2 - 6*a^3*m*r^4*w^2 + (80*I)*a^2*cM*m^2*r^4*w^2 + 
      18*a^3*m^3*r^4*w^2 + (8*I)*a^2*r^5*w^2 + (48*I)*cM^2*r^5*w^2 + 
      56*a*cM*m*r^5*w^2 - (38*I)*a^2*m^2*r^5*w^2 - (40*I)*cM*r^6*w^2 - 
      22*a*m*r^6*w^2 + (8*I)*r^7*w^2 + (2*I)*a^6*cM*sss*w^2 - 
      2*a^7*m*sss*w^2 + (4*I)*a^6*r*sss*w^2 - (4*I)*a^4*cM^2*r*sss*w^2 + 
      18*a^5*cM*m*r*sss*w^2 - (26*I)*a^4*cM*r^2*sss*w^2 - 
      8*a^5*m*r^2*sss*w^2 - 24*a^3*cM^2*m*r^2*sss*w^2 + 
      (4*I)*a^4*r^3*sss*w^2 + (36*I)*a^2*cM^2*r^3*sss*w^2 + 
      36*a^3*cM*m*r^3*sss*w^2 - (18*I)*a^2*cM*r^4*sss*w^2 - 
      a^3*m*r^4*sss*w^2 - (4*I)*a^2*r^5*sss*w^2 + (10*I)*cM*r^6*sss*w^2 + 
      5*a*m*r^6*sss*w^2 - (4*I)*r^7*sss*w^2 - 2*a^8*w^3 + 
      (6*I)*a^7*cM*m*w^3 + 12*a^6*cM*r*w^3 - (36*I)*a^5*cM^2*m*r*w^3 + 
      48*a^6*cM*m^2*r*w^3 - 16*a^6*r^2*w^3 - 24*a^4*cM^2*r^2*w^3 - 
      (70*I)*a^5*cM*m*r^2*w^3 - 24*a^6*m^2*r^2*w^3 + 44*a^4*cM*r^3*w^3 + 
      (16*I)*a^5*m*r^3*w^3 + (120*I)*a^3*cM^2*m*r^3*w^3 + 
      96*a^4*cM*m^2*r^3*w^3 - 18*a^4*r^4*w^3 - (74*I)*a^3*cM*m*r^4*w^3 - 
      36*a^4*m^2*r^4*w^3 + 12*a^2*cM*r^5*w^3 + (2*I)*a^3*m*r^5*w^3 + 
      24*a^2*cM*m^2*r^5*w^3 + 12*a^2*r^6*w^3 + (42*I)*a*cM*m*r^6*w^3 - 
      4*a^2*m^2*r^6*w^3 - 36*cM*r^7*w^3 - (6*I)*a*m*r^7*w^3 + 16*r^8*w^3 + 
      a^8*sss*w^3 - 8*a^6*cM*r*sss*w^3 + 2*a^6*r^2*sss*w^3 + 
      12*a^4*cM^2*r^2*sss*w^3 - 12*a^4*cM*r^3*sss*w^3 + 3*a^4*r^4*sss*w^3 - 
      12*a^2*cM*r^5*sss*w^3 - 2*r^8*sss*w^3 - (2*I)*a^8*cM*w^4 + 
      (12*I)*a^6*cM^2*r*w^4 - 32*a^7*cM*m*r*w^4 + (40*I)*a^6*cM*r^2*w^4 + 
      8*a^7*m*r^2*w^4 + (16*I)*a^6*r^3*w^4 - (60*I)*a^4*cM^2*r^3*w^4 - 
      96*a^5*cM*m*r^3*w^4 - (6*I)*a^4*cM*r^4*w^4 + 18*a^5*m*r^4*w^4 + 
      (12*I)*a^4*r^5*w^4 - 48*a^3*cM*m*r^5*w^4 + 4*a^3*m*r^6*w^4 - 
      (8*I)*a^2*r^7*w^4 - 6*a*m*r^8*w^4 - (4*I)*r^9*w^4 + 8*a^8*cM*r*w^5 + 
      32*a^6*cM*r^3*w^5 + 24*a^4*cM*r^5*w^5)*fR4[r])/
    (9*cM*(-a^2 + 2*cM*r - r^2)^2*w^3) - 
   (2*(2*a*cM^2*m*r + (2*I)*a^2*cM*m^2*r - 2*a*cM*m*r^2 + a*cM^2*m*r*sss + 
      I*a^2*cM*m^2*r*sss - a*cM*m*r^2*sss - 4*a^4*cM*w - a^4*cM*m^2*w + 
      4*a^4*r*w + 8*a^2*cM^2*r*w - (4*I)*a^3*cM*m*r*w + 6*a^2*cM^2*m^2*r*w + 
      (4*I)*a^3*cM*m^3*r*w - 12*a^2*cM*r^2*w + (4*I)*a^3*m*r^2*w - 
      5*a^2*cM*m^2*r^2*w - (4*I)*a^3*m^3*r^2*w + 4*a^2*r^3*w - 
      (4*I)*a*cM*m*r^3*w + a^4*cM*sss*w - 2*a^4*r*sss*w - 
      2*a^2*cM^2*r*sss*w - I*a^3*cM*m*r*sss*w + 4*a^2*cM*r^2*sss*w - 
      2*a^2*r^3*sss*w - (3*I)*a*cM*m*r^3*sss*w + cM*r^4*sss*w + 
      2*a^5*cM*m*w^2 + (2*I)*a^4*cM*r*w^2 - 3*a^5*m*r*w^2 - 
      12*a^3*cM^2*m*r*w^2 - (12*I)*a^4*cM*m^2*r*w^2 + (4*I)*a^4*r^2*w^2 + 
      8*a^3*cM*m*r^2*w^2 + (8*I)*a^4*m^2*r^2*w^2 - (12*I)*a^2*cM*r^3*w^2 - 
      2*a^3*m*r^3*w^2 - (12*I)*a^2*cM*m^2*r^3*w^2 + (2*I)*a^2*r^4*w^2 + 
      3*a*cM*m*r^4*w^2 + (5*I)*a^2*m^2*r^4*w^2 + (6*I)*cM*r^5*w^2 + 
      4*a*m*r^5*w^2 - (2*I)*r^6*w^2 - (2*I)*a^4*r^2*sss*w^2 + 
      (6*I)*a^2*cM*r^3*sss*w^2 - I*a^2*r^4*sss*w^2 + I*r^6*sss*w^2 - 
      a^6*cM*w^3 + 3*a^6*r*w^3 + 6*a^4*cM^2*r*w^3 + (12*I)*a^5*cM*m*r*w^3 - 
      3*a^4*cM*r^2*w^3 - (4*I)*a^5*m*r^2*w^3 - a^4*r^3*w^3 + 
      (24*I)*a^3*cM*m*r^3*w^3 - (5*I)*a^3*m*r^4*w^3 - 2*a^2*r^5*w^3 + 
      (3*I)*a*m*r^6*w^3 - 2*r^7*w^3 - (4*I)*a^6*cM*r*w^4 - 
      (12*I)*a^4*cM*r^3*w^4)*Derivative[1][fR4][r])/
    (9*cM*(-a^2 + 2*cM*r - r^2)*w^3), 
 f03f13b[r] -> ((4*a^3*cM*m^2*r - (4*I)*a^2*cM^2*m^3*r + 4*a^3*cM*m^4*r - 
      8*a*cM^2*m^2*r^2 + (4*I)*a^2*cM*m^3*r^2 + 4*a*cM*m^2*r^3 - 
      2*a^3*cM*m^2*r*sss + 4*a*cM^2*m^2*r^2*sss - 2*a*cM*m^2*r^3*sss - 
      (2*I)*a^5*cM*m^2*w - (8*I)*a^5*r*w - 16*a^4*cM*m*r*w + 
      (20*I)*a^3*cM^2*m^2*r*w - 20*a^4*cM*m^3*r*w + (32*I)*a^3*cM*r^2*w + 
      4*a^4*m*r^2*w + 32*a^2*cM^2*m*r^2*w - (4*I)*a^3*cM*m^2*r^2*w - 
      (16*I)*a^3*r^3*w - (32*I)*a*cM^2*r^3*w - 24*a^2*cM*m*r^3*w - 
      (20*I)*a*cM^2*m^2*r^3*w - 12*a^2*cM*m^3*r^3*w + (32*I)*a*cM*r^4*w + 
      2*a^2*m*r^4*w + (6*I)*a*cM*m^2*r^4*w - (8*I)*a*r^5*w + 4*cM*m*r^5*w - 
      2*m*r^6*w + (4*I)*a^5*r*sss*w + 8*a^4*cM*m*r*sss*w - 
      (16*I)*a^3*cM*r^2*sss*w - 2*a^4*m*r^2*sss*w - 16*a^2*cM^2*m*r^2*sss*w + 
      (8*I)*a^3*r^3*sss*w + (16*I)*a*cM^2*r^3*sss*w + 12*a^2*cM*m*r^3*sss*w - 
      (16*I)*a*cM*r^4*sss*w - a^2*m*r^4*sss*w + (4*I)*a*r^5*sss*w - 
      2*cM*m*r^5*sss*w + m*r^6*sss*w + (4*I)*a^6*cM*m*w^2 + 12*a^5*cM*r*w^2 + 
      (6*I)*a^6*m*r*w^2 - (28*I)*a^4*cM^2*m*r*w^2 + 36*a^5*cM*m^2*r*w^2 - 
      24*a^3*cM^2*r^2*w^2 - (40*I)*a^4*cM*m*r^2*w^2 - 4*a^5*m^2*r^2*w^2 + 
      12*a^3*cM*r^3*w^2 + (6*I)*a^4*m*r^3*w^2 + (80*I)*a^2*cM^2*m*r^3*w^2 + 
      56*a^3*cM*m^2*r^3*w^2 - (30*I)*a^2*cM*m*r^4*w^2 - 2*a^3*m^2*r^4*w^2 - 
      (6*I)*a^2*m*r^5*w^2 + 8*a*cM*m^2*r^5*w^2 + (14*I)*cM*m*r^6*w^2 + 
      2*a*m^2*r^6*w^2 - (6*I)*m*r^7*w^2 - 6*a^5*cM*r*sss*w^2 + 
      12*a^3*cM^2*r^2*sss*w^2 - 6*a^3*cM*r^3*sss*w^2 - (2*I)*a^7*cM*w^3 - 
      (6*I)*a^7*r*w^3 + (12*I)*a^5*cM^2*r*w^3 - 28*a^6*cM*m*r*w^3 + 
      (40*I)*a^5*cM*r^2*w^3 + 8*a^6*m*r^2*w^3 - (60*I)*a^3*cM^2*r^3*w^3 - 
      76*a^4*cM*m*r^3*w^3 + (14*I)*a^3*cM*r^4*w^3 + 6*a^4*m*r^4*w^3 + 
      (18*I)*a^3*r^5*w^3 - 32*a^2*cM*m*r^5*w^3 - (28*I)*a*cM*r^6*w^3 - 
      4*a^2*m*r^6*w^3 + (12*I)*a*r^7*w^3 - 2*m*r^8*w^3 + 8*a^7*cM*r*w^4 - 
      4*a^7*r^2*w^4 + 32*a^5*cM*r^3*w^4 - 4*a^5*r^4*w^4 + 24*a^3*cM*r^5*w^4 + 
      4*a^3*r^6*w^4 + 4*a*r^8*w^4)*fR4[r])/(9*cM*(-a^2 + 2*cM*r - r^2)^2*
     w^3) - ((4*a*cM^2*m^2*r + (4*I)*a^2*cM*m^3*r - 4*a*cM*m^2*r^2 - 
      (2*I)*a^5*w + 2*a^4*cM*m*w + (4*I)*a^3*cM*r*w - 16*a^2*cM^2*m*r*w - 
      (16*I)*a^3*cM*m^2*r*w + (2*I)*a^3*r^2*w + 12*a^2*cM*m*r^2*w - 
      (8*I)*a*cM*r^3*w - (8*I)*a*cM*m^2*r^3*w + (4*I)*a*r^4*w + 
      2*cM*m*r^4*w + I*a^5*sss*w - (2*I)*a^3*cM*r*sss*w - I*a^3*r^2*sss*w + 
      (4*I)*a*cM*r^3*sss*w - (2*I)*a*r^4*sss*w - 2*a^5*cM*w^2 + 
      12*a^3*cM^2*r*w^2 + (20*I)*a^4*cM*m*r*w^2 - 6*a^3*cM*r^2*w^2 - 
      (4*I)*a^4*m*r^2*w^2 + (32*I)*a^2*cM*m*r^3*w^2 - 4*a*cM*r^4*w^2 - 
      (2*I)*a^2*m*r^4*w^2 + (2*I)*m*r^6*w^2 - (8*I)*a^5*cM*r*w^3 + 
      (4*I)*a^5*r^2*w^3 - (24*I)*a^3*cM*r^3*w^3 - (4*I)*a*r^6*w^3)*
     Derivative[1][fR4][r])/(9*cM*(-a^2 + 2*cM*r - r^2)*w^3), 
 f03f14a[r] -> -((-6*a^6*cM*m^2 + (6*I)*a^5*cM^2*m^3 - 6*a^6*cM*m^4 - 
       (4*I)*a^5*cM*m*r + 8*a^4*cM^2*m^2*r - (10*I)*a^5*cM*m^3*r + 
       (8*I)*a^3*cM^2*m*r^2 - 8*a^4*cM*m^2*r^2 + (6*I)*a^3*cM^2*m^3*r^2 - 
       6*a^4*cM*m^4*r^2 - (8*I)*a^3*cM*m*r^3 + 8*a^2*cM^2*m^2*r^3 - 
       (10*I)*a^3*cM*m^3*r^3 + (8*I)*a*cM^2*m*r^4 - 2*a^2*cM*m^2*r^4 - 
       (4*I)*a*cM*m*r^5 + 6*a^6*cM*m^2*sss - (2*I)*a^5*cM*m*r*sss - 
       16*a^4*cM^2*m^2*r*sss - (4*I)*a^5*cM*m^3*r*sss + 
       (4*I)*a^3*cM^2*m*r^2*sss + 16*a^4*cM*m^2*r^2*sss - 
       (4*I)*a^3*cM*m*r^3*sss - 16*a^2*cM^2*m^2*r^3*sss - 
       (4*I)*a^3*cM*m^3*r^3*sss + (4*I)*a*cM^2*m*r^4*sss + 
       10*a^2*cM*m^2*r^4*sss - (2*I)*a*cM*m*r^5*sss + 
       (2*I)*a^5*cM*m*r*sss^2 - (4*I)*a^3*cM^2*m*r^2*sss^2 + 
       (4*I)*a^3*cM*m*r^3*sss^2 - (4*I)*a*cM^2*m*r^4*sss^2 + 
       (2*I)*a*cM*m*r^5*sss^2 + 32*a^7*cM*m*w - (12*I)*a^6*cM^2*m^2*w + 
       22*a^7*cM*m^3*w - (16*I)*a^6*cM*r*w - 112*a^5*cM^2*m*r*w - 
       (24*I)*a^6*cM*m^2*r*w - 20*a^5*cM^2*m^3*r*w - (12*I)*a^6*cM*m^4*r*w + 
       (32*I)*a^4*cM^2*r^2*w + 120*a^5*cM*m*r^2*w + 72*a^3*cM^3*m*r^2*w + 
       (24*I)*a^4*cM^2*m^2*r^2*w + 68*a^5*cM*m^3*r^2*w - 
       (32*I)*a^4*cM*r^3*w - 8*a^5*m*r^3*w - 232*a^3*cM^2*m*r^3*w - 
       (16*I)*a^4*cM*m^2*r^3*w - 20*a^3*cM^2*m^3*r^3*w - 
       (4*I)*a^4*cM*m^4*r^3*w + (32*I)*a^2*cM^2*r^4*w + 144*a^3*cM*m*r^4*w + 
       72*a*cM^3*m*r^4*w + (6*I)*a^4*m^2*r^4*w + (36*I)*a^2*cM^2*m^2*r^4*w + 
       34*a^3*cM*m^3*r^4*w + (12*I)*a^4*m^4*r^4*w - (16*I)*a^2*cM*r^5*w - 
       4*a^3*m*r^5*w - 120*a*cM^2*m*r^5*w - (32*I)*a^2*cM*m^2*r^5*w + 
       32*a*cM*m*r^6*w + (18*I)*a^2*m^2*r^6*w + 4*a*m*r^7*w - 
       8*a^7*cM*m*sss*w + (16*I)*a^6*cM*r*sss*w + 28*a^5*cM^2*m*r*sss*w + 
       (22*I)*a^6*cM*m^2*r*sss*w - (32*I)*a^4*cM^2*r^2*sss*w - 
       28*a^5*cM*m*r^2*sss*w - (12*I)*a^4*cM^2*m^2*r^2*sss*w + 
       (32*I)*a^4*cM*r^3*sss*w + 4*a^5*m*r^3*sss*w + 32*a^3*cM^2*m*r^3*sss*
        w + (36*I)*a^4*cM*m^2*r^3*sss*w - (32*I)*a^2*cM^2*r^4*sss*w - 
       30*a^3*cM*m*r^4*sss*w - (9*I)*a^4*m^2*r^4*sss*w - 
       (12*I)*a^2*cM^2*m^2*r^4*sss*w + (16*I)*a^2*cM*r^5*sss*w + 
       2*a^3*m*r^5*sss*w + (32*I)*a^2*cM*m^2*r^5*sss*w + 2*a*cM*m*r^6*sss*w - 
       (9*I)*a^2*m^2*r^6*sss*w - 2*a*m*r^7*sss*w - (4*I)*a^6*cM*r*sss^2*w + 
       (8*I)*a^4*cM^2*r^2*sss^2*w - (8*I)*a^4*cM*r^3*sss^2*w + 
       (8*I)*a^2*cM^2*r^4*sss^2*w - (4*I)*a^2*cM*r^5*sss^2*w - 8*a^8*cM*w^2 + 
       (6*I)*a^7*cM^2*m*w^2 - 30*a^8*cM*m^2*w^2 - 60*a^8*r*w^2 + 
       32*a^6*cM^2*r*w^2 + (70*I)*a^7*cM*m*r*w^2 - 12*a^8*m^2*r*w^2 + 
       60*a^6*cM^2*m^2*r*w^2 + (48*I)*a^7*cM*m^3*r*w^2 + 208*a^6*cM*r^2*w^2 - 
       (24*I)*a^7*m*r^2*w^2 - (30*I)*a^5*cM^2*m*r^2*w^2 - 
       102*a^6*cM*m^2*r^2*w^2 - 128*a^6*r^3*w^2 - 192*a^4*cM^2*r^3*w^2 + 
       (98*I)*a^5*cM*m*r^3*w^2 - 24*a^4*cM^2*m^2*r^3*w^2 + 
       (56*I)*a^5*cM*m^3*r^3*w^2 + 288*a^4*cM*r^4*w^2 + (6*I)*a^5*m*r^4*w^2 - 
       (30*I)*a^3*cM^2*m*r^4*w^2 - 72*a^4*cM*m^2*r^4*w^2 - 
       (24*I)*a^5*m^3*r^4*w^2 - 84*a^4*r^5*w^2 - 128*a^2*cM^2*r^5*w^2 - 
       (46*I)*a^3*cM*m*r^5*w^2 - 42*a^4*m^2*r^5*w^2 - 
       4*a^2*cM^2*m^2*r^5*w^2 + (20*I)*a^3*cM*m^3*r^5*w^2 + 
       112*a^2*cM*r^6*w^2 + (64*I)*a^3*m*r^6*w^2 + (54*I)*a*cM^2*m*r^6*w^2 + 
       64*a^2*cM*m^2*r^6*w^2 - (32*I)*a^3*m^3*r^6*w^2 - 24*a^2*r^7*w^2 - 
       48*cM^2*r^7*w^2 - (106*I)*a*cM*m*r^7*w^2 - 46*a^2*m^2*r^7*w^2 + 
       40*cM*r^8*w^2 + (34*I)*a*m*r^8*w^2 - 8*r^9*w^2 + 2*a^8*cM*sss*w^2 + 
       12*a^8*r*sss*w^2 - 12*a^6*cM^2*r*sss*w^2 - (32*I)*a^7*cM*m*r*sss*w^2 - 
       36*a^6*cM*r^2*sss*w^2 + (24*I)*a^5*cM^2*m*r^2*sss*w^2 + 
       4*a^6*r^3*sss*w^2 + 28*a^4*cM^2*r^3*sss*w^2 - (68*I)*a^5*cM*m*r^3*sss*
        w^2 + 22*a^4*cM*r^4*sss*w^2 - (6*I)*a^5*m*r^4*sss*w^2 + 
       (24*I)*a^3*cM^2*m*r^4*sss*w^2 - 30*a^4*r^5*sss*w^2 - 
       32*a^2*cM^2*r^5*sss*w^2 - (28*I)*a^3*cM*m*r^5*sss*w^2 + 
       64*a^2*cM*r^6*sss*w^2 - (4*I)*a^3*m*r^6*sss*w^2 - 24*a^2*r^7*sss*w^2 - 
       (8*I)*a*cM*m*r^7*sss*w^2 + 4*cM*r^8*sss*w^2 + (2*I)*a*m*r^8*sss*w^2 - 
       2*r^9*sss*w^2 + 18*a^9*cM*m*w^3 - (36*I)*a^8*cM*r*w^3 + 
       24*a^9*m*r*w^3 - 60*a^7*cM^2*m*r*w^3 - (72*I)*a^8*cM*m^2*r*w^3 - 
       (24*I)*a^8*r^2*w^3 + 24*a^7*cM*m*r^2*w^3 + (32*I)*a^6*cM*r^3*w^3 + 
       108*a^5*cM^2*m*r^3*w^3 - (144*I)*a^6*cM*m^2*r^3*w^3 - 
       (48*I)*a^4*cM^2*r^4*w^3 + 158*a^5*cM*m*r^4*w^3 + 
       (6*I)*a^6*m^2*r^4*w^3 - (48*I)*a^4*cM*r^5*w^3 - 108*a^5*m*r^5*w^3 - 
       104*a^3*cM^2*m*r^5*w^3 - (72*I)*a^4*cM*m^2*r^5*w^3 + 
       (88*I)*a^4*r^6*w^3 + 228*a^3*cM*m*r^6*w^3 + (28*I)*a^4*m^2*r^6*w^3 - 
       (152*I)*a^2*cM*r^7*w^3 - 72*a^3*m*r^7*w^3 - (16*I)*a^2*cM*m^2*r^7*
        w^3 + (80*I)*a^2*r^8*w^3 - 20*a*cM*m*r^8*w^3 + 
       (22*I)*a^2*m^2*r^8*w^3 - (36*I)*cM*r^9*w^3 + 12*a*m*r^9*w^3 + 
       (16*I)*r^10*w^3 + (14*I)*a^8*cM*r*sss*w^3 - (12*I)*a^6*cM^2*r^2*sss*
        w^3 + (36*I)*a^6*cM*r^3*sss*w^3 - (12*I)*a^4*cM^2*r^4*sss*w^3 + 
       (30*I)*a^4*cM*r^5*sss*w^3 + (8*I)*a^2*cM*r^7*sss*w^3 - 4*a^10*cM*w^4 - 
       12*a^10*r*w^4 + 20*a^8*cM^2*r*w^4 + (48*I)*a^9*cM*m*r*w^4 + 
       16*a^8*cM*r^2*w^4 - 64*a^6*cM^2*r^3*w^4 + (136*I)*a^7*cM*m*r^3*w^4 - 
       120*a^6*cM*r^4*w^4 + (12*I)*a^7*m*r^4*w^4 + 36*a^6*r^5*w^4 + 
       108*a^4*cM^2*r^5*w^4 + (84*I)*a^5*cM*m*r^5*w^4 - 112*a^4*cM*r^6*w^4 + 
       (12*I)*a^5*m*r^6*w^4 + 28*a^4*r^7*w^4 + (16*I)*a^3*cM*m*r^7*w^4 + 
       28*a^2*cM*r^8*w^4 - (2*I)*a^3*m*r^8*w^4 + 8*a^2*r^9*w^4 - 
       (2*I)*a*m*r^10*w^4 + 4*r^11*w^4 - (12*I)*a^10*cM*r*w^5 - 
       (44*I)*a^8*cM*r^3*w^5 - (6*I)*a^8*r^4*w^5 - (32*I)*a^6*cM*r^5*w^5 - 
       (8*I)*a^6*r^6*w^5 + (2*I)*a^4*r^8*w^5 + (4*I)*a^2*r^10*w^5)*fR4[r])/
    (9*cM*(-a^2 + 2*cM*r - r^2)^2*w^3) + 
   ((-6*a^4*cM^2*m^2 - (6*I)*a^5*cM*m^3 - (4*I)*a^3*cM^2*m*r + 
      10*a^4*cM*m^2*r + (4*I)*a^3*cM*m*r^2 - 6*a^2*cM^2*m^2*r^2 - 
      (6*I)*a^3*cM*m^3*r^2 - (4*I)*a*cM^2*m*r^3 + 10*a^2*cM*m^2*r^3 + 
      (4*I)*a*cM*m*r^4 + (3*I)*a^5*cM*m*sss - (10*I)*a^3*cM^2*m*r*sss + 
      4*a^4*cM*m^2*r*sss + (10*I)*a^3*cM*m*r^2*sss - 
      (10*I)*a*cM^2*m*r^3*sss + 4*a^2*cM*m^2*r^3*sss + (7*I)*a*cM*m*r^4*sss + 
      (8*I)*a^6*cM*w + 6*a^5*cM^2*m*w + (16*I)*a^6*cM*m^2*w - 
      (32*I)*a^4*cM^2*r*w + 4*a^5*cM*m*r*w - (20*I)*a^4*cM^2*m^2*r*w + 
      12*a^5*cM*m^3*r*w + (32*I)*a^4*cM*r^2*w + 4*a^5*m*r^2*w + 
      24*a^3*cM^2*m*r^2*w + (56*I)*a^4*cM*m^2*r^2*w - (32*I)*a^2*cM^2*r^3*w - 
      32*a^3*cM*m*r^3*w - (20*I)*a^2*cM^2*m^2*r^3*w + 4*a^3*cM*m^3*r^3*w + 
      (24*I)*a^2*cM*r^4*w + 14*a^3*m*r^4*w + 18*a*cM^2*m*r^4*w + 
      (28*I)*a^2*cM*m^2*r^4*w - 12*a^3*m^3*r^4*w - 20*a*cM*m*r^5*w - 
      2*a*m*r^6*w - (2*I)*a^6*cM*sss*w + (12*I)*a^4*cM^2*r*sss*w - 
      12*a^5*cM*m*r*sss*w - (14*I)*a^4*cM*r^2*sss*w - 2*a^5*m*r^2*sss*w + 
      (16*I)*a^2*cM^2*r^3*sss*w - 12*a^3*cM*m*r^3*sss*w - 
      (12*I)*a^2*cM*r^4*sss*w - a^3*m*r^4*sss*w - 6*a*cM*m*r^5*sss*w + 
      a*m*r^6*sss*w + 6*a^8*w^2 - (14*I)*a^7*cM*m*w^2 - 48*a^6*cM*r*w^2 + 
      (40*I)*a^5*cM^2*m*r*w^2 - 36*a^6*cM*m^2*r*w^2 + 64*a^6*r^2*w^2 - 
      (114*I)*a^5*cM*m*r^2*w^2 - 120*a^4*cM*r^3*w^2 + (24*I)*a^5*m*r^3*w^2 + 
      (56*I)*a^3*cM^2*m*r^3*w^2 - 40*a^4*cM*m^2*r^3*w^2 + 78*a^4*r^4*w^2 - 
      (84*I)*a^3*cM*m*r^4*w^2 + 12*a^4*m^2*r^4*w^2 - 60*a^2*cM*r^5*w^2 + 
      (6*I)*a^3*m*r^5*w^2 - 16*a^2*cM*m^2*r^5*w^2 + 24*a^2*r^6*w^2 + 
      (8*I)*a*cM*m*r^6*w^2 + 20*a^2*m^2*r^6*w^2 - 12*cM*r^7*w^2 - 
      (10*I)*a*m*r^7*w^2 + 4*r^8*w^2 + 8*a^6*cM*r*sss*w^2 - 
      2*a^6*r^2*sss*w^2 + 20*a^4*cM*r^3*sss*w^2 + 4*a^2*cM*r^5*sss*w^2 + 
      2*a^2*r^6*sss*w^2 + (4*I)*a^8*cM*w^3 - (20*I)*a^6*cM^2*r*w^3 + 
      36*a^7*cM*m*r*w^3 + (64*I)*a^6*cM*r^2*w^3 + (24*I)*a^6*r^3*w^3 - 
      (36*I)*a^4*cM^2*r^3*w^3 + 68*a^5*cM*m*r^3*w^3 + (8*I)*a^4*cM*r^4*w^3 + 
      6*a^5*m*r^4*w^3 + (12*I)*a^4*r^5*w^3 + 16*a^3*cM*m*r^5*w^3 - 
      (4*I)*a^2*cM*r^6*w^3 + 4*a^3*m*r^6*w^3 - (16*I)*a^2*r^7*w^3 - 
      2*a*m*r^8*w^3 - (4*I)*r^9*w^3 - 12*a^8*cM*r*w^4 - 32*a^6*cM*r^3*w^4 - 
      6*a^6*r^4*w^4 - 2*a^4*r^6*w^4 + 4*a^2*r^8*w^4)*Derivative[1][fR4][r])/
    (9*cM*(-a^2 + 2*cM*r - r^2)*w^3), 
 f03f14b[r] -> ((-2*a^6*cM*m + (2*I)*a^5*cM^2*m^2 - 2*a^6*cM*m^3 + 
      4*a^4*cM^2*m*r + (2*I)*a^5*cM*m^2*r + 4*a^4*cM^2*m^3*r + 
      (4*I)*a^5*cM*m^4*r - 6*a^4*cM*m*r^2 - (4*I)*a^3*cM^2*m^2*r^2 - 
      8*a^4*cM*m^3*r^2 + 8*a^2*cM^2*m*r^3 + (4*I)*a^3*cM*m^2*r^3 + 
      4*a^2*cM^2*m^3*r^3 + (4*I)*a^3*cM*m^4*r^3 - 4*a^2*cM*m*r^4 - 
      (8*I)*a*cM^2*m^2*r^4 - 4*a^2*cM*m^3*r^4 + (4*I)*a*cM*m^2*r^5 + 
      2*a^6*cM*m*sss - (4*I)*a^5*cM*r*sss - 8*a^4*cM^2*m*r*sss - 
      (6*I)*a^5*cM*m^2*r*sss + (8*I)*a^3*cM^2*r^2*sss + 10*a^4*cM*m*r^2*sss + 
      (4*I)*a^3*cM^2*m^2*r^2*sss - (8*I)*a^3*cM*r^3*sss - 
      12*a^2*cM^2*m*r^3*sss - (8*I)*a^3*cM*m^2*r^3*sss + 
      (8*I)*a*cM^2*r^4*sss + 8*a^2*cM*m*r^4*sss + (4*I)*a*cM^2*m^2*r^4*sss - 
      (4*I)*a*cM*r^5*sss - (2*I)*a*cM*m^2*r^5*sss + (2*I)*a^5*cM*r*sss^2 - 
      (4*I)*a^3*cM^2*r^2*sss^2 + (4*I)*a^3*cM*r^3*sss^2 - 
      (4*I)*a*cM^2*r^4*sss^2 + (2*I)*a*cM*r^5*sss^2 + 8*a^7*cM*w - 
      (4*I)*a^6*cM^2*m*w + 10*a^7*cM*m^2*w - 28*a^5*cM^2*r*w - 
      (24*I)*a^6*cM*m*r*w - 28*a^5*cM^2*m^2*r*w - (24*I)*a^6*cM*m^3*r*w + 
      48*a^5*cM*r^2*w + 24*a^3*cM^3*r^2*w + (4*I)*a^6*m*r^2*w + 
      (28*I)*a^4*cM^2*m*r^2*w + 58*a^5*cM*m^2*r^2*w - 116*a^3*cM^2*r^3*w - 
      (40*I)*a^4*cM*m*r^3*w - 16*a^3*cM^2*m^2*r^3*w - 
      (24*I)*a^4*cM*m^3*r^3*w + 72*a^3*cM*r^4*w + 48*a*cM^3*r^4*w + 
      (6*I)*a^4*m*r^4*w + (40*I)*a^2*cM^2*m*r^4*w + 30*a^3*cM*m^2*r^4*w - 
      88*a*cM^2*r^5*w - (12*I)*a^2*cM*m*r^5*w + 20*a*cM^2*m^2*r^5*w - 
      (12*I)*a^2*cM*m^3*r^5*w + 32*a*cM*r^6*w - 6*a*cM*m^2*r^6*w + 
      (4*I)*cM*m*r^7*w - (2*I)*m*r^8*w - 2*a^7*cM*sss*w + 
      8*a^5*cM^2*r*sss*w + (16*I)*a^6*cM*m*r*sss*w - 8*a^5*cM*r^2*sss*w - 
      (2*I)*a^6*m*r^2*sss*w - (16*I)*a^4*cM^2*m*r^2*sss*w + 
      12*a^3*cM^2*r^3*sss*w + (36*I)*a^4*cM*m*r^3*sss*w - 
      10*a^3*cM*r^4*sss*w - (3*I)*a^4*m*r^4*sss*w - (16*I)*a^2*cM^2*m*r^4*sss*
       w + 4*a*cM^2*r^5*sss*w + (18*I)*a^2*cM*m*r^5*sss*w - 
      4*a*cM*r^6*sss*w - (2*I)*cM*m*r^7*sss*w + I*m*r^8*sss*w + 
      (6*I)*a^9*w^2 + (2*I)*a^7*cM^2*w^2 - 14*a^8*cM*m*w^2 - 
      (2*I)*a^7*cM*r*w^2 + 44*a^6*cM^2*m*r*w^2 + (48*I)*a^7*cM*m^2*r*w^2 + 
      (58*I)*a^7*r^2*w^2 - 44*a^6*cM*m*r^2*w^2 - (112*I)*a^5*cM*r^3*w^2 - 
      24*a^6*m*r^3*w^2 - 52*a^4*cM^2*m*r^3*w^2 + (80*I)*a^5*cM*m^2*r^3*w^2 + 
      (130*I)*a^5*r^4*w^2 + (34*I)*a^3*cM^2*r^4*w^2 - 56*a^4*cM*m*r^4*w^2 - 
      (6*I)*a^5*m^2*r^4*w^2 - (202*I)*a^3*cM*r^5*w^2 - 18*a^4*m*r^5*w^2 + 
      32*a^2*cM^2*m*r^5*w^2 + (40*I)*a^3*cM*m^2*r^5*w^2 + 
      (110*I)*a^3*r^6*w^2 + (36*I)*a*cM^2*r^6*w^2 - 72*a^2*cM*m*r^6*w^2 - 
      (4*I)*a^3*m^2*r^6*w^2 - (92*I)*a*cM*r^7*w^2 + 12*a^2*m*r^7*w^2 + 
      (8*I)*a*cM*m^2*r^7*w^2 + (32*I)*a*r^8*w^2 - 14*cM*m*r^8*w^2 + 
      (2*I)*a*m^2*r^8*w^2 + 6*m*r^9*w^2 - (10*I)*a^7*cM*r*sss*w^2 - 
      (2*I)*a^7*r^2*sss*w^2 + (12*I)*a^5*cM^2*r^2*sss*w^2 - 
      (20*I)*a^5*cM*r^3*sss*w^2 - (2*I)*a^5*r^4*sss*w^2 + 
      (12*I)*a^3*cM^2*r^4*sss*w^2 - (18*I)*a^3*cM*r^5*sss*w^2 + 
      (2*I)*a^3*r^6*sss*w^2 - (8*I)*a*cM*r^7*sss*w^2 + (2*I)*a*r^8*sss*w^2 + 
      6*a^9*cM*w^3 - 20*a^7*cM^2*r*w^3 - (40*I)*a^8*cM*m*r*w^3 - 
      6*a^7*cM*r^2*w^3 - 24*a^7*r^3*w^3 + 64*a^5*cM^2*r^3*w^3 - 
      (104*I)*a^6*cM*m*r^3*w^3 + 146*a^5*cM*r^4*w^3 - 24*a^5*r^5*w^3 - 
      108*a^3*cM^2*r^5*w^3 - (60*I)*a^4*cM*m*r^5*w^3 + 126*a^3*cM*r^6*w^3 + 
      (8*I)*a^4*m*r^6*w^3 + 24*a^3*r^7*w^3 - (16*I)*a^2*cM*m*r^7*w^3 - 
      32*a*cM*r^8*w^3 + (6*I)*a^2*m*r^8*w^3 + 24*a*r^9*w^3 - 
      (2*I)*m*r^10*w^3 + (12*I)*a^9*cM*r*w^4 + (44*I)*a^7*cM*r^3*w^4 + 
      (6*I)*a^7*r^4*w^4 + (32*I)*a^5*cM*r^5*w^4 + (8*I)*a^5*r^6*w^4 - 
      (2*I)*a^3*r^8*w^4 - (4*I)*a*r^10*w^4)*fR4[r])/
    (9*cM*(-a^2 + 2*cM*r - r^2)^2*w^3) - 
   ((-2*a^4*cM^2*m - (2*I)*a^5*cM*m^2 + 2*a^4*cM*m*r + (4*I)*a^3*cM^2*m^2*r - 
      4*a^4*cM*m^3*r - 4*a^2*cM^2*m*r^2 - (8*I)*a^3*cM*m^2*r^2 + 
      4*a^2*cM*m*r^3 + (4*I)*a*cM^2*m^2*r^3 - 4*a^2*cM*m^3*r^3 - 
      (4*I)*a*cM*m^2*r^4 + I*a^5*cM*sss - (6*I)*a^3*cM^2*r*sss + 
      4*a^4*cM*m*r*sss + (7*I)*a^3*cM*r^2*sss - (8*I)*a*cM^2*r^3*sss + 
      4*a^2*cM*m*r^3*sss + (6*I)*a*cM*r^4*sss + 2*a^5*cM^2*w + 
      (8*I)*a^6*cM*m*w + 4*a^5*cM*r*w - (24*I)*a^4*cM^2*m*r*w + 
      20*a^5*cM*m^2*r*w + 10*a^3*cM^2*r^2*w + (60*I)*a^4*cM*m*r^2*w - 
      12*a^3*cM*r^3*w - (32*I)*a^2*cM^2*m*r^3*w + 16*a^3*cM*m^2*r^3*w + 
      12*a*cM^2*r^4*w + (42*I)*a^2*cM*m*r^4*w - 16*a*cM*r^5*w + 
      8*a*cM*m^2*r^5*w + (2*I)*cM*m*r^6*w - 4*a^5*cM*r*sss*w - 
      8*a^3*cM*r^3*sss*w - 4*a*cM*r^5*sss*w - (6*I)*a^7*cM*w^2 + 
      (12*I)*a^7*r*w^2 + (20*I)*a^5*cM^2*r*w^2 - 28*a^6*cM*m*r*w^2 - 
      (72*I)*a^5*cM*r^2*w^2 - (12*I)*a^5*r^3*w^2 + (36*I)*a^3*cM^2*r^3*w^2 - 
      44*a^4*cM*m*r^3*w^2 - (26*I)*a^3*cM*r^4*w^2 + 6*a^4*m*r^4*w^2 - 
      (36*I)*a^3*r^5*w^2 - 16*a^2*cM*m*r^5*w^2 + (8*I)*a*cM*r^6*w^2 + 
      4*a^2*m*r^6*w^2 - (12*I)*a*r^7*w^2 - 2*m*r^8*w^2 + 12*a^7*cM*r*w^3 + 
      32*a^5*cM*r^3*w^3 + 6*a^5*r^4*w^3 + 2*a^3*r^6*w^3 - 4*a*r^8*w^3)*
     Derivative[1][fR4][r])/(9*cM*(-a^2 + 2*cM*r - r^2)*w^3), 
 f03f22a[r] -> (a*((2*I)*a^5*m - 4*a^4*cM*m^2 + (8*I)*a^5*m^3 + 
      (6*I)*a^3*cM^2*m^3 + (6*I)*a^5*m^5 - (8*I)*a^3*cM*m*r + 4*a^4*m^2*r + 
      8*a^2*cM^2*m^2*r - (28*I)*a^3*cM*m^3*r + (4*I)*a^3*m*r^2 + 
      (8*I)*a*cM^2*m*r^2 - 12*a^2*cM*m^2*r^2 + (14*I)*a^3*m^3*r^2 - 
      (8*I)*a*cM*m*r^3 + 4*a^2*m^2*r^3 + (2*I)*a*m*r^4 - (5*I)*a^5*m*sss + 
      2*a^4*cM*m^2*sss - (7*I)*a^5*m^3*sss + (20*I)*a^3*cM*m*r*sss - 
      2*a^4*m^2*r*sss - 4*a^2*cM^2*m^2*r*sss + (14*I)*a^3*cM*m^3*r*sss - 
      (10*I)*a^3*m*r^2*sss - (20*I)*a*cM^2*m*r^2*sss + 6*a^2*cM*m^2*r^2*sss - 
      (7*I)*a^3*m^3*r^2*sss + (20*I)*a*cM*m*r^3*sss - 2*a^2*m^2*r^3*sss - 
      (5*I)*a*m*r^4*sss + (2*I)*a^5*m*sss^2 - (8*I)*a^3*cM*m*r*sss^2 + 
      (4*I)*a^3*m*r^2*sss^2 + (8*I)*a*cM^2*m*r^2*sss^2 - 
      (8*I)*a*cM*m*r^3*sss^2 + (2*I)*a*m*r^4*sss^2 - (8*I)*a^6*w + 
      22*a^5*cM*m*w - (28*I)*a^6*m^2*w - (12*I)*a^4*cM^2*m^2*w + 
      2*a^5*cM*m^3*w - (22*I)*a^6*m^4*w + (32*I)*a^4*cM*r*w - 8*a^5*m*r*w - 
      80*a^3*cM^2*m*r*w + (72*I)*a^4*cM*m^2*r*w - 12*a^5*m^3*r*w - 
      4*a^3*cM^2*m^3*r*w - (4*I)*a^4*cM*m^4*r*w - (16*I)*a^4*r^2*w - 
      (32*I)*a^2*cM^2*r^2*w + 68*a^3*cM*m*r^2*w + 72*a*cM^3*m*r^2*w - 
      (36*I)*a^4*m^2*r^2*w + (4*I)*a^2*cM^2*m^2*r^2*w + 26*a^3*cM*m^3*r^2*w - 
      (22*I)*a^4*m^4*r^2*w + (32*I)*a^2*cM*r^3*w - 16*a^3*m*r^3*w - 
      96*a*cM^2*m*r^3*w + (8*I)*a^2*cM*m^2*r^3*w - 12*a^3*m^3*r^3*w - 
      (8*I)*a^2*r^4*w + 46*a*cM*m*r^4*w - (8*I)*a^2*m^2*r^4*w - 8*a*m*r^5*w + 
      (4*I)*a^6*sss*w - 4*a^5*cM*m*sss*w + (13*I)*a^6*m^2*sss*w - 
      (16*I)*a^4*cM*r*sss*w + 4*a^5*m*r*sss*w + 8*a^3*cM^2*m*r*sss*w - 
      (28*I)*a^4*cM*m^2*r*sss*w + (4*I)*a^4*r^2*sss*w + 
      (16*I)*a^2*cM^2*r^2*sss*w - 16*a^3*cM*m*r^2*sss*w + 
      (26*I)*a^4*m^2*r^2*sss*w + (4*I)*a^2*cM^2*m^2*r^2*sss*w + 
      8*a^3*m*r^3*sss*w + 8*a*cM^2*m*r^3*sss*w - (28*I)*a^2*cM*m^2*r^3*sss*
       w - (4*I)*a^2*r^4*sss*w - (16*I)*cM^2*r^4*sss*w - 
      12*a*cM*m*r^4*sss*w + (13*I)*a^2*m^2*r^4*sss*w + (16*I)*cM*r^5*sss*w + 
      4*a*m*r^5*sss*w - (4*I)*r^6*sss*w + (2*I)*a^4*r^2*sss^2*w - 
      (8*I)*a^2*cM*r^3*sss^2*w + (4*I)*a^2*r^4*sss^2*w + 
      (8*I)*cM^2*r^4*sss^2*w - (8*I)*cM*r^5*sss^2*w + (2*I)*r^6*sss^2*w + 
      (24*I)*a^7*m*w^2 + (6*I)*a^5*cM^2*m*w^2 - 6*a^6*cM*m^2*w^2 + 
      (28*I)*a^7*m^3*w^2 + 8*a^6*r*w^2 - (68*I)*a^5*cM*m*r*w^2 + 
      20*a^6*m^2*r*w^2 + 12*a^4*cM^2*m^2*r*w^2 + (16*I)*a^5*cM*m^3*r*w^2 - 
      32*a^4*cM*r^2*w^2 + (86*I)*a^5*m*r^2*w^2 + (28*I)*a^3*cM^2*m*r^2*w^2 - 
      28*a^4*cM*m^2*r^2*w^2 + (52*I)*a^5*m^3*r^2*w^2 + 16*a^4*r^3*w^2 + 
      32*a^2*cM^2*r^3*w^2 - (208*I)*a^3*cM*m*r^3*w^2 + 36*a^4*m^2*r^3*w^2 - 
      36*a^2*cM^2*m^2*r^3*w^2 + (24*I)*a^3*cM*m^3*r^3*w^2 - 
      32*a^2*cM*r^4*w^2 + (92*I)*a^3*m*r^4*w^2 + (134*I)*a*cM^2*m*r^4*w^2 - 
      14*a^2*cM*m^2*r^4*w^2 + (24*I)*a^3*m^3*r^4*w^2 + 8*a^2*r^5*w^2 - 
      (124*I)*a*cM*m*r^5*w^2 + 16*a^2*m^2*r^5*w^2 + (30*I)*a*m*r^6*w^2 + 
      2*a^6*cM*sss*w^2 - (5*I)*a^7*m*sss*w^2 + 2*a^6*r*sss*w^2 - 
      4*a^4*cM^2*r*sss*w^2 + (14*I)*a^5*cM*m*r*sss*w^2 - 
      6*a^4*cM*r^2*sss*w^2 - (5*I)*a^5*m*r^2*sss*w^2 - 
      (8*I)*a^3*cM^2*m*r^2*sss*w^2 + 10*a^4*r^3*sss*w^2 + 
      8*a^2*cM^2*r^3*sss*w^2 - (12*I)*a^3*cM*m*r^3*sss*w^2 - 
      34*a^2*cM*r^4*sss*w^2 + (5*I)*a^3*m*r^4*sss*w^2 + 
      (32*I)*a*cM^2*m*r^4*sss*w^2 + 14*a^2*r^5*sss*w^2 + 
      28*cM^2*r^5*sss*w^2 - (26*I)*a*cM*m*r^5*sss*w^2 - 26*cM*r^6*sss*w^2 + 
      (5*I)*a*m*r^6*sss*w^2 + 6*r^7*sss*w^2 - (4*I)*a^8*w^3 + 
      6*a^7*cM*m*w^3 - (12*I)*a^8*m^2*w^3 + (24*I)*a^6*cM*r*w^3 - 
      4*a^7*m*r*w^3 - 12*a^5*cM^2*m*r*w^3 - (24*I)*a^6*cM*m^2*r*w^3 + 
      (40*I)*a^6*r^2*w^3 - (32*I)*a^4*cM^2*r^2*w^3 - 22*a^5*cM*m*r^2*w^3 - 
      (24*I)*a^6*m^2*r^2*w^3 - (176*I)*a^4*cM*r^3*w^3 + 
      72*a^3*cM^2*m*r^3*w^3 - (72*I)*a^4*cM*m^2*r^3*w^3 + 
      (92*I)*a^4*r^4*w^3 + (208*I)*a^2*cM^2*r^4*w^3 - 100*a^3*cM*m*r^4*w^3 - 
      (18*I)*a^4*m^2*r^4*w^3 - (200*I)*a^2*cM*r^5*w^3 + 18*a^3*m*r^5*w^3 + 
      112*a*cM^2*m*r^5*w^3 - (36*I)*a^2*cM*m^2*r^5*w^3 + (48*I)*a^2*r^6*w^3 - 
      84*a*cM*m*r^6*w^3 - (6*I)*a^2*m^2*r^6*w^3 + 14*a*m*r^7*w^3 - 
      I*a^8*sss*w^3 - (14*I)*a^6*r^2*sss*w^3 + (4*I)*a^4*cM^2*r^2*sss*w^3 + 
      (40*I)*a^4*cM*r^3*sss*w^3 - (27*I)*a^4*r^4*sss*w^3 - 
      (32*I)*a^2*cM^2*r^4*sss*w^3 + (44*I)*a^2*cM*r^5*sss*w^3 - 
      (16*I)*a^2*r^6*sss*w^3 + (4*I)*cM*r^7*sss*w^3 - (2*I)*r^8*sss*w^3 - 
      2*a^8*cM*w^4 - (2*I)*a^9*m*w^4 - 4*a^8*r*w^4 + 4*a^6*cM^2*r*w^4 + 
      (16*I)*a^7*cM*m*r*w^4 + 24*a^6*cM*r^2*w^4 - (20*I)*a^7*m*r^2*w^4 - 
      24*a^6*r^3*w^4 - 36*a^4*cM^2*r^3*w^4 + (72*I)*a^5*cM*m*r^3*w^4 + 
      114*a^4*cM*r^4*w^4 - (36*I)*a^5*m*r^4*w^4 - 36*a^4*r^5*w^4 - 
      112*a^2*cM^2*r^5*w^4 + (72*I)*a^3*cM*m*r^5*w^4 + 88*a^2*cM*r^6*w^4 - 
      (20*I)*a^3*m*r^6*w^4 - 16*a^2*r^7*w^4 + (16*I)*a*cM*m*r^7*w^4 - 
      (2*I)*a*m*r^8*w^4 + (2*I)*a^10*w^5 - (4*I)*a^8*cM*r*w^5 + 
      (14*I)*a^8*r^2*w^5 - (24*I)*a^6*cM*r^3*w^5 + (30*I)*a^6*r^4*w^5 - 
      (36*I)*a^4*cM*r^5*w^5 + (26*I)*a^4*r^6*w^5 - (16*I)*a^2*cM*r^7*w^5 + 
      (8*I)*a^2*r^8*w^5)*fR4[r])/(9*cM*(-a^2 + 2*cM*r - r^2)^4*w^3) + 
   (a*((-2*I)*a^3*cM*m + 2*a^4*m^2 + 6*a^2*cM^2*m^2 + 6*a^4*m^4 + 
      (2*I)*a^3*m*r + (4*I)*a*cM^2*m*r - 16*a^2*cM*m^2*r - (6*I)*a*cM*m*r^2 + 
      8*a^2*m^2*r^2 + (2*I)*a*m*r^3 + I*a^3*cM*m*sss - 4*a^4*m^2*sss - 
      I*a^3*m*r*sss - (2*I)*a*cM^2*m*r*sss + 8*a^2*cM*m^2*r*sss + 
      (3*I)*a*cM*m*r^2*sss - 4*a^2*m^2*r^2*sss - I*a*m*r^3*sss - 12*a^5*m*w - 
      6*a^3*cM^2*m*w - (2*I)*a^4*cM*m^2*w - 16*a^5*m^3*w + 42*a^3*cM*m*r*w - 
      (6*I)*a^4*m^2*r*w + (4*I)*a^2*cM^2*m^2*r*w - 4*a^3*cM*m^3*r*w - 
      16*a^3*m*r^2*w - 18*a*cM^2*m*r^2*w + (10*I)*a^2*cM*m^2*r^2*w - 
      16*a^3*m^3*r^2*w + 14*a*cM*m*r^3*w - (6*I)*a^2*m^2*r^3*w - 
      4*a*m*r^4*w + (2*I)*a^4*cM*sss*w + 2*a^5*m*sss*w - 
      (4*I)*a^2*cM^2*r*sss*w - 4*a^3*cM*m*r*sss*w + 4*a^3*m*r^2*sss*w + 
      (4*I)*cM^2*r^3*sss*w - 4*a*cM*m*r^3*sss*w - (2*I)*cM*r^4*sss*w + 
      2*a*m*r^4*sss*w - 4*a^6*w^2 + (4*I)*a^5*cM*m*w^2 + 12*a^6*m^2*w^2 + 
      8*a^4*cM*r*w^2 + (4*I)*a^5*m*r*w^2 - (8*I)*a^3*cM^2*m*r*w^2 + 
      12*a^4*cM*m^2*r*w^2 - (12*I)*a^3*cM*m*r^2*w^2 + 20*a^4*m^2*r^2*w^2 - 
      8*a^2*cM*r^3*w^2 + (12*I)*a^3*m*r^3*w^2 + (16*I)*a*cM^2*m*r^3*w^2 + 
      20*a^2*cM*m^2*r^3*w^2 + 4*a^2*r^4*w^2 - (24*I)*a*cM*m*r^4*w^2 + 
      8*a^2*m^2*r^4*w^2 + (8*I)*a*m*r^5*w^2 + 2*a^6*sss*w^2 - 
      4*a^4*cM*r*sss*w^2 + 6*a^4*r^2*sss*w^2 - 8*a^2*cM*r^3*sss*w^2 + 
      6*a^2*r^4*sss*w^2 - 4*cM*r^5*sss*w^2 + 2*r^6*sss*w^2 - 
      (2*I)*a^6*cM*w^3 + (2*I)*a^6*r*w^3 + (4*I)*a^4*cM^2*r*w^3 - 
      12*a^5*cM*m*r*w^3 + (2*I)*a^4*cM*r^2*w^3 + 8*a^5*m*r^2*w^3 + 
      (10*I)*a^4*r^3*w^3 - (16*I)*a^2*cM^2*r^3*w^3 - 40*a^3*cM*m*r^3*w^3 - 
      (8*I)*a^2*cM*r^4*w^3 + 10*a^3*m*r^4*w^3 + (8*I)*a^2*r^5*w^3 - 
      16*a*cM*m*r^5*w^3 + 2*a*m*r^6*w^3 - 2*a^8*w^4 + 4*a^6*cM*r*w^4 - 
      12*a^6*r^2*w^4 + 20*a^4*cM*r^3*w^4 - 18*a^4*r^4*w^4 + 
      16*a^2*cM*r^5*w^4 - 8*a^2*r^6*w^4)*Derivative[1][fR4][r])/
    (9*cM*(-a^2 + 2*cM*r - r^2)^3*w^3), 
 f03f22b[r] -> ((2*a^5*cM*m - (2*I)*a^4*cM^2*m^2 + 2*a^5*cM*m^3 - 
      4*a^3*cM^2*m*r - (2*I)*a^4*cM*m^2*r - 4*a^3*cM^2*m^3*r - 
      (4*I)*a^4*cM*m^4*r - 4*a^3*cM*m*r^2 + (4*I)*a^4*m^2*r^2 + 
      (14*I)*a^2*cM^2*m^2*r^2 + 2*a^3*cM*m^3*r^2 + (4*I)*a^4*m^4*r^2 + 
      4*a^3*m*r^3 + 12*a*cM^2*m*r^3 - (22*I)*a^2*cM*m^2*r^3 - 14*a*cM*m*r^4 + 
      (8*I)*a^2*m^2*r^4 + 4*a*m*r^5 - 2*a^5*cM*m*sss + 4*a^3*cM^2*m*r*sss + 
      (2*I)*a^4*cM*m^2*r*sss - (2*I)*a^4*r^2*sss + 2*a^3*cM*m*r^2*sss - 
      (4*I)*a^4*m^2*r^2*sss - (4*I)*a^2*cM^2*m^2*r^2*sss + 
      (8*I)*a^2*cM*r^3*sss - 2*a^3*m*r^3*sss - 8*a*cM^2*m*r^3*sss + 
      (10*I)*a^2*cM*m^2*r^3*sss - (4*I)*a^2*r^4*sss - (8*I)*cM^2*r^4*sss + 
      8*a*cM*m*r^4*sss - (4*I)*a^2*m^2*r^4*sss + (8*I)*cM*r^5*sss - 
      2*a*m*r^5*sss - (2*I)*r^6*sss + I*a^4*r^2*sss^2 - 
      (4*I)*a^2*cM*r^3*sss^2 + (2*I)*a^2*r^4*sss^2 + (4*I)*cM^2*r^4*sss^2 - 
      (4*I)*cM*r^5*sss^2 + I*r^6*sss^2 - 8*a^6*cM*w + (4*I)*a^7*m*w + 
      (4*I)*a^5*cM^2*m*w - 6*a^6*cM*m^2*w + 28*a^4*cM^2*r*w - 
      (8*I)*a^5*cM*m*r*w + 12*a^4*cM^2*m^2*r*w + (16*I)*a^5*cM*m^3*r*w + 
      8*a^4*cM*r^2*w - 24*a^2*cM^3*r^2*w - (8*I)*a^5*m*r^2*w - 
      (16*I)*a^3*cM^2*m*r^2*w + 8*a^4*cM*m^2*r^2*w - (16*I)*a^5*m^3*r^2*w - 
      8*a^4*r^3*w - 56*a^2*cM^2*r^3*w + (48*I)*a^3*cM*m*r^3*w - 
      12*a^4*m^2*r^3*w - 28*a^2*cM^2*m^2*r^3*w + (16*I)*a^3*cM*m^3*r^3*w + 
      64*a^2*cM*r^4*w + 72*cM^3*r^4*w - (20*I)*a^3*m*r^4*w - 
      (20*I)*a*cM^2*m*r^4*w + 38*a^2*cM*m^2*r^4*w - (16*I)*a^3*m^3*r^4*w - 
      16*a^2*r^5*w - 100*cM^2*r^5*w + (24*I)*a*cM*m*r^5*w - 
      12*a^2*m^2*r^5*w + 48*cM*r^6*w - (8*I)*a*m*r^6*w - 8*r^7*w + 
      2*a^6*cM*sss*w - (2*I)*a^7*m*sss*w - 4*a^4*cM^2*r*sss*w + 
      (4*I)*a^5*cM*m*r*sss*w + (6*I)*a^5*m*r^2*sss*w + 4*a^4*r^3*sss*w + 
      4*a^2*cM^2*r^3*sss*w - (24*I)*a^3*cM*m*r^3*sss*w - 
      18*a^2*cM*r^4*sss*w + (18*I)*a^3*m*r^4*sss*w + 
      (16*I)*a*cM^2*m*r^4*sss*w + 8*a^2*r^5*sss*w + 16*cM^2*r^5*sss*w - 
      (28*I)*a*cM*m*r^5*sss*w - 16*cM*r^6*sss*w + (10*I)*a*m*r^6*sss*w + 
      4*r^7*sss*w - (10*I)*a^8*w^2 - (2*I)*a^6*cM^2*w^2 + 6*a^7*cM*m*w^2 + 
      (34*I)*a^6*cM*r*w^2 + 4*a^7*m*r*w^2 - 12*a^5*cM^2*m*r*w^2 - 
      (24*I)*a^6*cM*m^2*r*w^2 + (12*I)*a^6*r^2*w^2 - 
      (22*I)*a^4*cM^2*r^2*w^2 - 34*a^5*cM*m*r^2*w^2 + 
      (28*I)*a^6*m^2*r^2*w^2 - (86*I)*a^4*cM*r^3*w^2 + 24*a^5*m*r^3*w^2 + 
      64*a^3*cM^2*m*r^3*w^2 - (56*I)*a^4*cM*m^2*r^3*w^2 + 
      (66*I)*a^4*r^4*w^2 + (106*I)*a^2*cM^2*r^4*w^2 - 100*a^3*cM*m*r^4*w^2 + 
      (50*I)*a^4*m^2*r^4*w^2 - (170*I)*a^2*cM*r^5*w^2 + 42*a^3*m*r^5*w^2 + 
      56*a*cM^2*m*r^5*w^2 - (20*I)*a^2*cM*m^2*r^5*w^2 + (56*I)*a^2*r^6*w^2 + 
      (54*I)*cM^2*r^6*w^2 - 72*a*cM*m*r^6*w^2 + (22*I)*a^2*m^2*r^6*w^2 - 
      (50*I)*cM*r^7*w^2 + 22*a*m*r^7*w^2 + (12*I)*r^8*w^2 + 
      (2*I)*a^8*sss*w^2 - (6*I)*a^6*cM*r*sss*w^2 - (6*I)*a^6*r^2*sss*w^2 + 
      (4*I)*a^4*cM^2*r^2*sss*w^2 + (30*I)*a^4*cM*r^3*sss*w^2 - 
      (21*I)*a^4*r^4*sss*w^2 - (32*I)*a^2*cM^2*r^4*sss*w^2 + 
      (42*I)*a^2*cM*r^5*sss*w^2 - (16*I)*a^2*r^6*sss*w^2 + 
      (6*I)*cM*r^7*sss*w^2 - (3*I)*r^8*sss*w^2 - 2*a^8*cM*w^3 - 4*a^8*r*w^3 + 
      4*a^6*cM^2*r*w^3 + (16*I)*a^7*cM*m*r*w^3 + 24*a^6*cM*r^2*w^3 - 
      (24*I)*a^7*m*r^2*w^3 - 28*a^6*r^3*w^3 - 36*a^4*cM^2*r^3*w^3 + 
      (64*I)*a^5*cM*m*r^3*w^3 + 122*a^4*cM*r^4*w^3 - (60*I)*a^5*m*r^4*w^3 - 
      48*a^4*r^5*w^3 - 112*a^2*cM^2*r^5*w^3 + (56*I)*a^3*cM*m*r^5*w^3 + 
      104*a^2*cM*r^6*w^3 - (48*I)*a^3*m*r^6*w^3 - 28*a^2*r^7*w^3 + 
      (8*I)*a*cM*m*r^7*w^3 + 8*cM*r^8*w^3 - (12*I)*a*m*r^8*w^3 - 4*r^9*w^3 - 
      (4*I)*a^8*cM*r*w^4 + (8*I)*a^8*r^2*w^4 - (24*I)*a^6*cM*r^3*w^4 + 
      (26*I)*a^6*r^4*w^4 - (36*I)*a^4*cM*r^5*w^4 + (30*I)*a^4*r^6*w^4 - 
      (16*I)*a^2*cM*r^7*w^4 + (14*I)*a^2*r^8*w^4 + (2*I)*r^10*w^4)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^4*w^3) - 
   ((-2*a^3*cM^2*m - (2*I)*a^4*cM*m^2 + 2*a^3*cM*m*r + (4*I)*a^2*cM^2*m^2*r - 
      4*a^3*cM*m^3*r + 6*a*cM^2*m*r^2 - (2*I)*a^2*cM*m^2*r^2 + 
      4*a^3*m^3*r^2 - 10*a*cM*m*r^3 + 4*a*m*r^4 + I*a^4*cM*sss - 
      (2*I)*a^2*cM^2*r*sss - 2*a^3*m*r^2*sss + (2*I)*cM^2*r^3*sss + 
      4*a*cM*m*r^3*sss - I*cM*r^4*sss - 2*a*m*r^4*sss + 2*a^4*cM^2*w + 
      (4*I)*a^5*cM*m*w - 4*a^4*cM*r*w - (8*I)*a^3*cM^2*m*r*w + 
      12*a^4*cM*m^2*r*w - 4*a^4*r^2*w - 12*a^4*m^2*r^2*w + 20*a^2*cM*r^3*w + 
      (8*I)*a*cM^2*m*r^3*w + 12*a^2*cM*m^2*r^3*w - 8*a^2*r^4*w - 
      18*cM^2*r^4*w - (4*I)*a*cM*m*r^4*w - 12*a^2*m^2*r^4*w + 16*cM*r^5*w - 
      4*r^6*w + 2*a^4*r^2*sss*w - 4*a^2*cM*r^3*sss*w + 4*a^2*r^4*sss*w - 
      4*cM*r^5*sss*w + 2*r^6*sss*w - (2*I)*a^6*cM*w^2 - (4*I)*a^6*r*w^2 + 
      (4*I)*a^4*cM^2*r*w^2 - 12*a^5*cM*m*r*w^2 + (14*I)*a^4*cM*r^2*w^2 + 
      16*a^5*m*r^2*w^2 - (16*I)*a^2*cM^2*r^3*w^2 - 32*a^3*cM*m*r^3*w^2 + 
      26*a^3*m*r^4*w^2 + (6*I)*a^2*r^5*w^2 - 8*a*cM*m*r^5*w^2 - 
      (4*I)*cM*r^6*w^2 + 10*a*m*r^6*w^2 + (2*I)*r^7*w^2 + 4*a^6*cM*r*w^3 - 
      8*a^6*r^2*w^3 + 20*a^4*cM*r^3*w^3 - 18*a^4*r^4*w^3 + 
      16*a^2*cM*r^5*w^3 - 12*a^2*r^6*w^3 - 2*r^8*w^3)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^3*w^3), 
 f03f23a[r] -> -((4*a^5*m^3 - (4*I)*a^4*cM*m^4 + 4*a^5*m^5 - 8*a^3*cM*m^3*r + 
       (4*I)*a^4*m^4*r + 4*a^3*m^3*r^2 - 4*a^5*m^3*sss - (2*I)*a^4*r*sss - 
       2*a^3*cM*m*r*sss - (2*I)*a^4*m^2*r*sss + 8*a^3*cM*m^3*r*sss + 
       (8*I)*a^2*cM*r^2*sss + 4*a^3*m*r^2*sss + 4*a*cM^2*m*r^2*sss + 
       (2*I)*a^2*cM*m^2*r^2*sss - 2*a^3*m^3*r^2*sss - (4*I)*a^2*r^3*sss - 
       (8*I)*cM^2*r^3*sss - 10*a*cM*m*r^3*sss + (8*I)*cM*r^4*sss + 
       4*a*m*r^4*sss - (2*I)*r^5*sss + I*a^4*r*sss^2 - 
       (4*I)*a^2*cM*r^2*sss^2 - 2*a^3*m*r^2*sss^2 + (2*I)*a^2*r^3*sss^2 + 
       (4*I)*cM^2*r^3*sss^2 + 4*a*cM*m*r^3*sss^2 - (4*I)*cM*r^4*sss^2 - 
       2*a*m*r^4*sss^2 + I*r^5*sss^2 - 20*a^6*m^2*w + (6*I)*a^5*cM*m^3*w - 
       12*a^6*m^4*w - (16*I)*a^5*m*r*w + 52*a^4*cM*m^2*r*w - 
       (4*I)*a^5*m^3*r*w + 4*a^4*cM*m^4*r*w + 8*a^4*r^2*w + 
       (48*I)*a^3*cM*m*r^2*w - 16*a^4*m^2*r^2*w - 32*a^2*cM^2*m^2*r^2*w - 
       (10*I)*a^3*cM*m^3*r^2*w - 8*a^4*m^4*r^2*w - 32*a^2*cM*r^3*w - 
       (16*I)*a^3*m*r^3*w - (32*I)*a*cM^2*m*r^3*w + 20*a^2*cM*m^2*r^3*w + 
       (8*I)*a^3*m^3*r^3*w + 16*a^2*r^4*w + 32*cM^2*r^4*w + 
       (16*I)*a*cM*m*r^4*w - 4*a^2*m^2*r^4*w - 32*cM*r^5*w + 8*r^6*w + 
       4*a^6*m^2*sss*w + 2*a^4*cM*r*sss*w + (10*I)*a^5*m*r*sss*w - 
       8*a^4*cM*m^2*r*sss*w - 8*a^4*r^2*sss*w - 4*a^2*cM^2*r^2*sss*w - 
       (24*I)*a^3*cM*m*r^2*sss*w - 6*a^4*m^2*r^2*sss*w + 
       28*a^2*cM*r^3*sss*w + (16*I)*a^3*m*r^3*sss*w + (16*I)*a*cM^2*m*r^3*sss*
        w + 8*a^2*cM*m^2*r^3*sss*w - 16*a^2*r^4*sss*w - 20*cM^2*r^4*sss*w - 
       (24*I)*a*cM*m*r^4*sss*w - 10*a^2*m^2*r^4*sss*w + 26*cM*r^5*sss*w + 
       (6*I)*a*m*r^5*sss*w - 8*r^6*sss*w + 2*a^4*r^2*sss^2*w - 
       4*a^2*cM*r^3*sss^2*w + 4*a^2*r^4*sss^2*w - 4*cM*r^5*sss^2*w + 
       2*r^6*sss^2*w - 4*a^7*m*w^2 + (6*I)*a^6*cM*m^2*w^2 + 8*a^7*m^3*w^2 + 
       (12*I)*a^6*r*w^2 + 40*a^5*cM*m*r*w^2 + (14*I)*a^6*m^2*r*w^2 - 
       16*a^5*cM*m^3*r*w^2 - (32*I)*a^4*cM*r^2*w^2 - 32*a^5*m*r^2*w^2 - 
       48*a^3*cM^2*m*r^2*w^2 - (8*I)*a^4*cM*m^2*r^2*w^2 + 4*a^5*m^3*r^2*w^2 + 
       (16*I)*a^4*r^3*w^2 + (16*I)*a^2*cM^2*r^3*w^2 + 84*a^3*cM*m*r^3*w^2 + 
       (16*I)*a^4*m^2*r^3*w^2 + 8*a^3*cM*m^3*r^3*w^2 - 
       (16*I)*a^2*cM*r^4*w^2 - 58*a^3*m*r^4*w^2 - 40*a*cM^2*m*r^4*w^2 - 
       (24*I)*a^2*cM*m^2*r^4*w^2 - 10*a^3*m^3*r^4*w^2 - (4*I)*a^2*r^5*w^2 + 
       88*a*cM*m*r^5*w^2 - (4*I)*a^2*m^2*r^5*w^2 + (16*I)*cM*r^6*w^2 - 
       30*a*m*r^6*w^2 - (8*I)*r^7*w^2 + 4*a^7*m*sss*w^2 - 
       (6*I)*a^6*r*sss*w^2 - 8*a^5*cM*m*r*sss*w^2 + (14*I)*a^4*cM*r^2*sss*
        w^2 + 22*a^5*m*r^2*sss*w^2 - (14*I)*a^4*r^3*sss*w^2 - 
       (8*I)*a^2*cM^2*r^3*sss*w^2 - 24*a^3*cM*m*r^3*sss*w^2 + 
       (20*I)*a^2*cM*r^4*sss*w^2 + 32*a^3*m*r^4*sss*w^2 - 
       (10*I)*a^2*r^5*sss*w^2 - 16*a*cM*m*r^5*sss*w^2 + 
       (6*I)*cM*r^6*sss*w^2 + 14*a*m*r^6*sss*w^2 - (2*I)*r^7*sss*w^2 + 
       20*a^8*w^3 - (14*I)*a^7*cM*m*w^3 + 8*a^8*m^2*w^3 - 84*a^6*cM*r*w^3 - 
       (32*I)*a^7*m*r*w^3 + 24*a^6*cM*m^2*r*w^3 + 52*a^6*r^2*w^3 + 
       80*a^4*cM^2*r^2*w^3 + (46*I)*a^5*cM*m*r^2*w^3 + 36*a^6*m^2*r^2*w^3 - 
       128*a^4*cM*r^3*w^3 - (56*I)*a^5*m*r^3*w^3 - 24*a^4*cM*m^2*r^3*w^3 + 
       56*a^4*r^4*w^3 + 56*a^2*cM^2*r^4*w^3 + (50*I)*a^3*cM*m*r^4*w^3 + 
       48*a^4*m^2*r^4*w^3 - 72*a^2*cM*r^5*w^3 - (28*I)*a^3*m*r^5*w^3 - 
       12*a^2*cM*m^2*r^5*w^3 + 36*a^2*r^6*w^3 + (38*I)*a*cM*m*r^6*w^3 + 
       20*a^2*m^2*r^6*w^3 - 28*cM*r^7*w^3 - (4*I)*a*m*r^7*w^3 + 12*r^8*w^3 - 
       4*a^8*sss*w^3 + 8*a^6*cM*r*sss*w^3 - 14*a^6*r^2*sss*w^3 + 
       16*a^4*cM*r^3*sss*w^3 - 18*a^4*r^4*sss*w^3 + 8*a^2*cM*r^5*sss*w^3 - 
       10*a^2*r^6*sss*w^3 - 2*r^8*sss*w^3 + (6*I)*a^8*cM*w^4 - 12*a^9*m*w^4 + 
       (18*I)*a^8*r*w^4 - 16*a^7*cM*m*r*w^4 - (28*I)*a^6*cM*r^2*w^4 - 
       52*a^7*m*r^2*w^4 + (32*I)*a^6*r^3*w^4 + 24*a^5*cM*m*r^3*w^4 - 
       (26*I)*a^4*cM*r^4*w^4 - 66*a^5*m*r^4*w^4 + (6*I)*a^4*r^5*w^4 + 
       24*a^3*cM*m*r^5*w^4 + (8*I)*a^2*cM*r^6*w^4 - 32*a^3*m*r^6*w^4 - 
       (12*I)*a^2*r^7*w^4 - 6*a*m*r^8*w^4 - (4*I)*r^9*w^4 + 4*a^10*w^5 + 
       4*a^8*cM*r*w^5 + 20*a^8*r^2*w^5 - 8*a^6*cM*r^3*w^5 + 28*a^6*r^4*w^5 - 
       12*a^4*cM*r^5*w^5 + 12*a^4*r^6*w^5)*fR4[r])/
    (9*cM*(-a^2 + 2*cM*r - r^2)^3*w^3) + 
   ((4*a^3*cM*m^3 + (4*I)*a^4*m^4 - 4*a^3*m^3*r - (2*I)*a^4*m^2*sss - 
      (2*I)*a^2*cM*r*sss + 2*a^3*m*r*sss + (4*I)*a^2*cM*m^2*r*sss + 
      (2*I)*a^2*r^2*sss + (4*I)*cM^2*r^2*sss - 2*a*cM*m*r^2*sss - 
      (6*I)*cM*r^3*sss + (2*I)*r^4*sss - I*a^2*r^2*sss^2 + 
      (2*I)*cM*r^3*sss^2 - I*r^4*sss^2 - (6*I)*a^5*m*w - 2*a^4*cM*m^2*w - 
      (8*I)*a^5*m^3*w + 4*a^4*r*w + 12*a^4*m^2*r*w + (4*I)*a^3*cM*m^3*r*w - 
      8*a^2*cM*r^2*w + (8*I)*a^3*m*r^2*w + (16*I)*a*cM^2*m*r^2*w - 
      10*a^2*cM*m^2*r^2*w - (4*I)*a^3*m^3*r^2*w - (24*I)*a*cM*m*r^3*w + 
      8*cM*r^4*w + (6*I)*a*m*r^4*w - 4*r^5*w + I*a^5*m*sss*w - 
      2*a^4*r*sss*w - (2*I)*a^3*cM*m*r*sss*w + 2*a^2*cM*r^2*sss*w - 
      (8*I)*a^3*m*r^2*sss*w + (10*I)*a*cM*m*r^3*sss*w - 2*cM*r^4*sss*w - 
      (9*I)*a*m*r^4*sss*w + 2*r^5*sss*w + (4*I)*a^6*w^2 - 8*a^5*cM*m*w^2 - 
      8*a^5*m*r*w^2 - (12*I)*a^4*cM*m^2*r*w^2 - (8*I)*a^4*r^2*w^2 - 
      (8*I)*a^2*cM^2*r^2*w^2 + 8*a^3*cM*m*r^2*w^2 - (8*I)*a^4*m^2*r^2*w^2 + 
      (20*I)*a^2*cM*r^3*w^2 - 4*a^3*m*r^3*w^2 + (12*I)*a^2*cM*m^2*r^3*w^2 - 
      (12*I)*a^2*r^4*w^2 + 2*a*cM*m*r^4*w^2 - (14*I)*a^2*m^2*r^4*w^2 + 
      (4*I)*cM*r^5*w^2 + 10*a*m*r^5*w^2 + I*a^6*sss*w^2 - 
      (2*I)*a^4*cM*r*sss*w^2 + (7*I)*a^4*r^2*sss*w^2 - 
      (8*I)*a^2*cM*r^3*sss*w^2 + (8*I)*a^2*r^4*sss*w^2 + (2*I)*r^6*sss*w^2 + 
      6*a^6*cM*w^3 + (8*I)*a^7*m*w^3 + (12*I)*a^5*cM*m*r*w^3 + 
      2*a^4*cM*r^2*w^3 + (28*I)*a^5*m*r^2*w^3 - 4*a^4*r^3*w^3 - 
      (24*I)*a^3*cM*m*r^3*w^3 + 8*a^2*cM*r^4*w^3 + (26*I)*a^3*m*r^4*w^3 - 
      8*a^2*r^5*w^3 + (6*I)*a*m*r^6*w^3 - 4*r^7*w^3 - (4*I)*a^8*w^4 - 
      (4*I)*a^6*cM*r*w^4 - (16*I)*a^6*r^2*w^4 + (12*I)*a^4*cM*r^3*w^4 - 
      (12*I)*a^4*r^4*w^4)*Derivative[1][fR4][r])/
    (9*cM*(-a^2 + 2*cM*r - r^2)^2*w^3), 
 f03f23b[r] -> ((2*a^5*m^2 - (2*I)*a^4*cM*m^3 + 2*a^5*m^4 - (2*I)*a^4*m*r - 
      6*a^3*cM*m^2*r + (8*I)*a^2*cM*m*r^2 + 6*a^3*m^2*r^2 + 
      4*a*cM^2*m^2*r^2 + (2*I)*a^2*cM*m^3*r^2 + 2*a^3*m^4*r^2 - 
      (4*I)*a^2*m*r^3 - (8*I)*cM^2*m*r^3 - 10*a*cM*m^2*r^3 + (8*I)*cM*m*r^4 + 
      4*a*m^2*r^4 - (2*I)*m*r^5 - 2*a^5*m^2*sss + I*a^4*m*r*sss + 
      4*a^3*cM*m^2*r*sss - (4*I)*a^2*cM*m*r^2*sss - 4*a^3*m^2*r^2*sss + 
      (2*I)*a^2*m*r^3*sss + (4*I)*cM^2*m*r^3*sss + 4*a*cM*m^2*r^3*sss - 
      (4*I)*cM*m*r^4*sss - 2*a*m^2*r^4*sss + I*m*r^5*sss - 14*a^6*m*w + 
      (8*I)*a^5*cM*m^2*w - 8*a^6*m^3*w + (8*I)*a^5*r*w + 50*a^4*cM*m*r*w + 
      (6*I)*a^5*m^2*r*w - 4*a^4*cM*m^3*r*w - (32*I)*a^3*cM*r^2*w - 
      38*a^4*m*r^2*w - 44*a^2*cM^2*m*r^2*w - (16*I)*a^3*cM*m^2*r^2*w - 
      16*a^4*m^3*r^2*w + (16*I)*a^3*r^3*w + (32*I)*a*cM^2*r^3*w + 
      72*a^2*cM*m*r^3*w + (12*I)*a^3*m^2*r^3*w + 4*a^2*cM*m^3*r^3*w - 
      (32*I)*a*cM*r^4*w - 28*a^2*m*r^4*w - 4*cM^2*m*r^4*w - 
      (16*I)*a*cM*m^2*r^4*w - 8*a^2*m^3*r^4*w + (8*I)*a*r^5*w + 
      10*cM*m*r^5*w + (6*I)*a*m^2*r^5*w - 4*m*r^6*w + 5*a^6*m*sss*w - 
      (4*I)*a^5*r*sss*w - 10*a^4*cM*m*r*sss*w + (16*I)*a^3*cM*r^2*sss*w + 
      15*a^4*m*r^2*sss*w - (8*I)*a^3*r^3*sss*w - (16*I)*a*cM^2*r^3*sss*w - 
      20*a^2*cM*m*r^3*sss*w + (16*I)*a*cM*r^4*sss*w + 12*a^2*m*r^4*sss*w - 
      (4*I)*a*r^5*sss*w - 4*cM*m*r^5*sss*w + 2*m*r^6*sss*w + 18*a^7*w^2 - 
      (10*I)*a^6*cM*m*w^2 + 12*a^7*m^2*w^2 - 68*a^5*cM*r*w^2 - 
      (20*I)*a^6*m*r*w^2 + 12*a^5*cM*m^2*r*w^2 + 60*a^5*r^2*w^2 + 
      64*a^3*cM^2*r^2*w^2 + (38*I)*a^4*cM*m*r^2*w^2 + 44*a^5*m^2*r^2*w^2 - 
      148*a^3*cM*r^3*w^2 - (40*I)*a^4*m*r^3*w^2 - 16*a^3*cM*m^2*r^3*w^2 + 
      66*a^3*r^4*w^2 + 64*a*cM^2*r^4*w^2 + (50*I)*a^2*cM*m*r^4*w^2 + 
      40*a^3*m^2*r^4*w^2 - 80*a*cM*r^5*w^2 - (26*I)*a^2*m*r^5*w^2 - 
      4*a*cM*m^2*r^5*w^2 + 24*a*r^6*w^2 + (14*I)*cM*m*r^6*w^2 + 
      8*a*m^2*r^6*w^2 - (6*I)*m*r^7*w^2 - 3*a^7*sss*w^2 + 
      6*a^5*cM*r*sss*w^2 - 12*a^5*r^2*sss*w^2 + 18*a^3*cM*r^3*sss*w^2 - 
      15*a^3*r^4*sss*w^2 + 12*a*cM*r^5*sss*w^2 - 6*a*r^6*sss*w^2 + 
      (4*I)*a^7*cM*w^3 - 8*a^8*m*w^3 + (14*I)*a^7*r*w^3 - 12*a^6*cM*m*r*w^3 - 
      (24*I)*a^5*cM*r^2*w^3 - 48*a^6*m*r^2*w^3 + (36*I)*a^5*r^3*w^3 + 
      20*a^4*cM*m*r^3*w^3 - (48*I)*a^3*cM*r^4*w^3 - 66*a^4*m*r^4*w^3 + 
      (30*I)*a^3*r^5*w^3 + 16*a^2*cM*m*r^5*w^3 - (20*I)*a*cM*r^6*w^3 - 
      28*a^2*m*r^6*w^3 + (8*I)*a*r^7*w^3 - 2*m*r^8*w^3 + 2*a^9*w^4 + 
      4*a^7*cM*r*w^4 + 18*a^7*r^2*w^4 - 8*a^5*cM*r^3*w^4 + 34*a^5*r^4*w^4 - 
      12*a^3*cM*r^5*w^4 + 22*a^3*r^6*w^4 + 4*a*r^8*w^4)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^3*w^3) + 
   ((2*a^3*cM*m^2 + (2*I)*a^4*m^3 - (2*I)*a^2*cM*m*r + (2*I)*a^2*m*r^2 + 
      (4*I)*cM^2*m*r^2 - 2*a*cM*m^2*r^2 + (2*I)*a^2*m^3*r^2 - 
      (6*I)*cM*m*r^3 + (2*I)*m*r^4 - I*a^4*m*sss + (2*I)*a^2*cM*m*r*sss - 
      (2*I)*a^2*m*r^2*sss + (2*I)*cM*m*r^3*sss - I*m*r^4*sss - (2*I)*a^5*w - 
      6*a^4*cM*m*w - (6*I)*a^5*m^2*w + (12*I)*a^3*cM*r*w - 
      (4*I)*a^3*cM*m^2*r*w - (10*I)*a^3*r^2*w - (16*I)*a*cM^2*r^2*w + 
      4*a^2*cM*m*r^2*w - (12*I)*a^3*m^2*r^2*w + (24*I)*a*cM*r^3*w + 
      (4*I)*a*cM*m^2*r^3*w - (8*I)*a*r^4*w + 2*cM*m*r^4*w - 
      (6*I)*a*m^2*r^4*w + I*a^5*sss*w - (2*I)*a^3*cM*r*sss*w + 
      (5*I)*a^3*r^2*sss*w - (8*I)*a*cM*r^3*sss*w + (4*I)*a*r^4*sss*w + 
      4*a^5*cM*w^2 + (6*I)*a^6*m*w^2 + 2*a^5*r*w^2 + (8*I)*a^4*cM*m*r*w^2 - 
      4*a^3*cM*r^2*w^2 + (26*I)*a^4*m*r^2*w^2 - 2*a^3*r^3*w^2 - 
      (16*I)*a^2*cM*m*r^3*w^2 + 4*a*cM*r^4*w^2 + (22*I)*a^2*m*r^4*w^2 - 
      4*a*r^5*w^2 + (2*I)*m*r^6*w^2 - (2*I)*a^7*w^3 - (4*I)*a^5*cM*r*w^3 - 
      (16*I)*a^5*r^2*w^3 + (12*I)*a^3*cM*r^3*w^3 - (18*I)*a^3*r^4*w^3 - 
      (4*I)*a*r^6*w^3)*Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)^2*
     w^3), f03f24a[r] -> 
  ((-6*a^6*cM*m^2 + (6*I)*a^5*cM^2*m^3 - 6*a^6*cM*m^4 + 12*a^4*cM^2*m^2*r - 
      (6*I)*a^5*cM*m^3*r - (12*I)*a^5*m^3*r^2 - (6*I)*a^3*cM^2*m^3*r^2 - 
      6*a^4*cM*m^4*r^2 - (12*I)*a^5*m^5*r^2 - 12*a^4*m^2*r^3 - 
      12*a^2*cM^2*m^2*r^3 + (42*I)*a^3*cM*m^3*r^3 + 30*a^2*cM*m^2*r^4 - 
      (24*I)*a^3*m^3*r^4 - 12*a^2*m^2*r^5 + 3*a^6*cM*m^2*sss - 
      6*a^4*cM^2*m^2*r*sss + (12*I)*a^5*m^3*r^2*sss + 6*a^4*m^2*r^3*sss + 
      6*a^2*cM^2*m^2*r^3*sss - (24*I)*a^3*cM*m^3*r^3*sss - 
      15*a^2*cM*m^2*r^4*sss + (12*I)*a^3*m^3*r^4*sss + 6*a^2*m^2*r^5*sss + 
      (8*I)*a^8*w + 6*a^7*cM*m*w + (2*I)*a^8*m^2*w - (12*I)*a^6*cM^2*m^2*w + 
      16*a^7*cM*m^3*w - (32*I)*a^6*cM*r*w - 8*a^7*m*r*w - 12*a^5*cM^2*m*r*w - 
      (14*I)*a^6*cM*m^2*r*w - (4*I)*a^6*cM*m^4*r*w + (16*I)*a^6*r^2*w + 
      (32*I)*a^4*cM^2*r^2*w + 38*a^5*cM*m*r^2*w + (58*I)*a^6*m^2*r^2*w + 
      (36*I)*a^4*cM^2*m^2*r^2*w + 36*a^5*cM*m^3*r^2*w + 
      (40*I)*a^6*m^4*r^2*w - (32*I)*a^4*cM*r^3*w - 8*a^5*m*r^3*w - 
      32*a^3*cM^2*m*r^3*w - (196*I)*a^4*cM*m^2*r^3*w + 36*a^5*m^3*r^3*w - 
      (4*I)*a^4*cM*m^4*r^3*w + (16*I)*a^4*r^4*w + 2*a^3*cM*m*r^4*w + 
      (78*I)*a^4*m^2*r^4*w + (112*I)*a^2*cM^2*m^2*r^4*w - 
      52*a^3*cM*m^3*r^4*w + (40*I)*a^4*m^4*r^4*w - (32*I)*a^2*cM*r^5*w + 
      8*a^3*m*r^5*w + 28*a*cM^2*m*r^5*w - (86*I)*a^2*cM*m^2*r^5*w + 
      36*a^3*m^3*r^5*w + (16*I)*a^2*r^6*w + (32*I)*cM^2*r^6*w - 
      30*a*cM*m*r^6*w + (22*I)*a^2*m^2*r^6*w - (32*I)*cM*r^7*w + 
      8*a*m*r^7*w + (8*I)*r^8*w - (6*I)*a^8*sss*w - 3*a^7*cM*m*sss*w - 
      I*a^8*m^2*sss*w + (24*I)*a^6*cM*r*sss*w + 4*a^7*m*r*sss*w + 
      6*a^5*cM^2*m*r*sss*w + (6*I)*a^6*cM*m^2*r*sss*w - (8*I)*a^6*r^2*sss*w - 
      (24*I)*a^4*cM^2*r^2*sss*w - 19*a^5*cM*m*r^2*sss*w - 
      (13*I)*a^6*m^2*r^2*sss*w - (8*I)*a^4*cM^2*m^2*r^2*sss*w + 
      (8*I)*a^4*cM*r^3*sss*w + 4*a^5*m*r^3*sss*w + 16*a^3*cM^2*m*r^3*sss*w + 
      (24*I)*a^4*cM*m^2*r^3*sss*w - (2*I)*a^4*r^4*sss*w + 
      (16*I)*a^2*cM^2*r^4*sss*w - a^3*cM*m*r^4*sss*w - 
      (23*I)*a^4*m^2*r^4*sss*w + (8*I)*a^2*cM^2*m^2*r^4*sss*w - 
      4*a^3*m*r^5*sss*w - 14*a*cM^2*m*r^5*sss*w + (18*I)*a^2*cM*m^2*r^5*sss*
       w - (4*I)*a^2*r^6*sss*w - (16*I)*cM^2*r^6*sss*w + 
      15*a*cM*m*r^6*sss*w - (11*I)*a^2*m^2*r^6*sss*w + (16*I)*cM*r^7*sss*w - 
      4*a*m*r^7*sss*w - (4*I)*r^8*sss*w + I*a^8*sss^2*w - 
      (4*I)*a^6*cM*r*sss^2*w + (4*I)*a^4*cM^2*r^2*sss^2*w + 
      (4*I)*a^4*cM*r^3*sss^2*w - (3*I)*a^4*r^4*sss^2*w - 
      (8*I)*a^2*cM^2*r^4*sss^2*w + (8*I)*a^2*cM*r^5*sss^2*w - 
      (2*I)*a^2*r^6*sss^2*w - (4*I)*a^9*m*w^2 + (6*I)*a^7*cM^2*m*w^2 - 
      12*a^8*cM*m^2*w^2 - 8*a^8*r*w^2 + (44*I)*a^7*cM*m*r*w^2 + 
      (16*I)*a^7*cM*m^3*r*w^2 + 32*a^6*cM*r^2*w^2 - (16*I)*a^7*m*r^2*w^2 - 
      (62*I)*a^5*cM^2*m*r^2*w^2 - 64*a^6*cM*m^2*r^2*w^2 - 
      (44*I)*a^7*m^3*r^2*w^2 - 16*a^6*r^3*w^2 - 32*a^4*cM^2*r^3*w^2 + 
      (76*I)*a^5*cM*m*r^3*w^2 - 32*a^6*m^2*r^3*w^2 + 
      (8*I)*a^5*cM*m^3*r^3*w^2 + 48*a^4*cM*r^4*w^2 - (22*I)*a^5*m*r^4*w^2 - 
      (46*I)*a^3*cM^2*m*r^4*w^2 + 10*a^4*cM*m^2*r^4*w^2 - 
      (82*I)*a^5*m^3*r^4*w^2 - 32*a^2*cM^2*r^5*w^2 + 
      (72*I)*a^3*cM*m*r^5*w^2 - 70*a^4*m^2*r^5*w^2 - 
      (8*I)*a^3*cM*m^3*r^5*w^2 - (12*I)*a^3*m*r^6*w^2 - 
      (74*I)*a*cM^2*m*r^6*w^2 + 62*a^2*cM*m^2*r^6*w^2 - 
      (38*I)*a^3*m^3*r^6*w^2 + 16*a^2*r^7*w^2 + (40*I)*a*cM*m*r^7*w^2 - 
      38*a^2*m^2*r^7*w^2 - 16*cM*r^8*w^2 - (2*I)*a*m*r^8*w^2 + 8*r^9*w^2 + 
      (2*I)*a^9*m*sss*w^2 + 4*a^8*r*sss*w^2 - (12*I)*a^7*cM*m*r*sss*w^2 - 
      16*a^6*cM*r^2*sss*w^2 - (2*I)*a^7*m*r^2*sss*w^2 + 
      (16*I)*a^5*cM^2*m*r^2*sss*w^2 + 8*a^6*r^3*sss*w^2 + 
      16*a^4*cM^2*r^3*sss*w^2 + (16*I)*a^5*cM*m*r^3*sss*w^2 - 
      24*a^4*cM*r^4*sss*w^2 - (9*I)*a^5*m*r^4*sss*w^2 - 
      (32*I)*a^3*cM^2*m*r^4*sss*w^2 + 16*a^2*cM^2*r^5*sss*w^2 + 
      (26*I)*a^3*cM*m*r^5*sss*w^2 - (4*I)*a^3*m*r^6*sss*w^2 - 
      8*a^2*r^7*sss*w^2 - (2*I)*a*cM*m*r^7*sss*w^2 + 8*cM*r^8*sss*w^2 + 
      I*a*m*r^8*sss*w^2 - 4*r^9*sss*w^2 + (2*I)*a^10*w^3 - 
      (24*I)*a^8*cM*r*w^3 - (24*I)*a^8*cM*m^2*r*w^3 - (30*I)*a^8*r^2*w^3 + 
      (32*I)*a^6*cM^2*r^2*w^3 + 44*a^7*cM*m*r^2*w^3 + 
      (12*I)*a^8*m^2*r^2*w^3 + (80*I)*a^6*cM*r^3*w^3 + 4*a^7*m*r^3*w^3 - 
      (50*I)*a^6*r^4*w^3 - (64*I)*a^4*cM^2*r^4*w^3 + 48*a^5*cM*m*r^4*w^3 + 
      (36*I)*a^6*m^2*r^4*w^3 + (44*I)*a^4*cM*r^5*w^3 + 6*a^5*m*r^5*w^3 + 
      (36*I)*a^4*cM*m^2*r^5*w^3 + (10*I)*a^4*r^6*w^3 + 
      (64*I)*a^2*cM^2*r^6*w^3 + (36*I)*a^4*m^2*r^6*w^3 - 
      (88*I)*a^2*cM*r^7*w^3 + (12*I)*a^2*cM*m^2*r^7*w^3 + 
      (40*I)*a^2*r^8*w^3 - 4*a*cM*m*r^8*w^3 + (12*I)*a^2*m^2*r^8*w^3 - 
      (28*I)*cM*r^9*w^3 - 2*a*m*r^9*w^3 + (12*I)*r^10*w^3 - I*a^10*sss*w^3 + 
      (6*I)*a^8*cM*r*sss*w^3 + (3*I)*a^8*r^2*sss*w^3 - 
      (8*I)*a^6*cM^2*r^2*sss*w^3 - (16*I)*a^6*cM*r^3*sss*w^3 + 
      (7*I)*a^6*r^4*sss*w^3 + (24*I)*a^4*cM^2*r^4*sss*w^3 - 
      (18*I)*a^4*cM*r^5*sss*w^3 + I*a^4*r^6*sss*w^3 + 
      (4*I)*a^2*cM*r^7*sss*w^3 - (2*I)*a^2*r^8*sss*w^3 + 2*a^10*cM*w^4 + 
      (16*I)*a^9*cM*m*r*w^4 - 10*a^8*cM*r^2*w^4 + (8*I)*a^9*m*r^2*w^4 - 
      8*a^8*r^3*w^4 - (8*I)*a^7*cM*m*r^3*w^4 - 6*a^6*cM*r^4*w^4 + 
      (14*I)*a^7*m*r^4*w^4 - 20*a^6*r^5*w^4 - (48*I)*a^5*cM*m*r^5*w^4 + 
      26*a^4*cM*r^6*w^4 + (2*I)*a^5*m*r^6*w^4 - 12*a^4*r^7*w^4 - 
      (24*I)*a^3*cM*m*r^7*w^4 + 20*a^2*cM*r^8*w^4 - (6*I)*a^3*m*r^8*w^4 + 
      4*a^2*r^9*w^4 - (2*I)*a*m*r^10*w^4 + 4*r^11*w^4 - (4*I)*a^10*cM*r*w^5 - 
      (4*I)*a^10*r^2*w^5 + (4*I)*a^8*cM*r^3*w^5 - (8*I)*a^8*r^4*w^5 + 
      (20*I)*a^6*cM*r^5*w^5 + (12*I)*a^4*cM*r^7*w^5 + (8*I)*a^4*r^8*w^5 + 
      (4*I)*a^2*r^10*w^5)*fR4[r])/(9*cM*(-a^2 + 2*cM*r - r^2)^3*w^3) - 
   (2*(-3*a^4*cM^2*m^2 - (3*I)*a^5*cM*m^3 + 3*a^4*cM*m^2*r + 
      3*a^2*cM^2*m^2*r^2 - (3*I)*a^3*cM*m^3*r^2 + 6*a^4*m^4*r^2 - 
      9*a^2*cM*m^2*r^3 + 6*a^2*m^2*r^4 - 3*a^4*m^2*r^2*sss + 
      6*a^2*cM*m^2*r^3*sss - 3*a^2*m^2*r^4*sss + 3*a^5*cM^2*m*w + 
      (5*I)*a^6*cM*m^2*w - (2*I)*a^6*r*w - 5*a^5*cM*m*r*w + 
      2*a^5*cM*m^3*r*w + (4*I)*a^4*cM*r^2*w - 4*a^5*m*r^2*w + 
      8*a^3*cM^2*m*r^2*w + (12*I)*a^4*cM*m^2*r^2*w - 14*a^5*m^3*r^2*w - 
      (6*I)*a^4*r^3*w + 8*a^3*cM*m*r^3*w + 2*a^3*cM*m^3*r^3*w + 
      (8*I)*a^2*cM*r^4*w - 4*a^3*m*r^4*w - 7*a*cM^2*m*r^4*w + 
      (7*I)*a^2*cM*m^2*r^4*w - 14*a^3*m^3*r^4*w - (6*I)*a^2*r^5*w + 
      a*cM*m*r^5*w + (4*I)*cM*r^6*w - (2*I)*r^7*w + I*a^6*r*sss*w - 
      (2*I)*a^4*cM*r^2*sss*w + (3*I)*a^4*r^3*sss*w - (4*I)*a^2*cM*r^4*sss*w + 
      (3*I)*a^2*r^5*sss*w - (2*I)*cM*r^6*sss*w + I*r^7*sss*w - 
      I*a^7*cM*m*w^2 - 6*a^6*cM*r*w^2 - (3*I)*a^7*m*r*w^2 - 
      6*a^6*cM*m^2*r*w^2 + 8*a^4*cM^2*r^2*w^2 - (9*I)*a^5*cM*m*r^2*w^2 + 
      8*a^6*m^2*r^2*w^2 - 6*a^4*cM*r^3*w^2 - I*a^5*m*r^3*w^2 + 
      8*a^2*cM^2*r^4*w^2 - (12*I)*a^3*cM*m*r^4*w^2 + 13*a^4*m^2*r^4*w^2 - 
      2*a^2*cM*r^5*w^2 + (4*I)*a^3*m*r^5*w^2 + 6*a^2*cM*m^2*r^5*w^2 - 
      (4*I)*a*cM*m*r^6*w^2 + 5*a^2*m^2*r^6*w^2 - 2*cM*r^7*w^2 + 
      (2*I)*a*m*r^7*w^2 - I*a^8*cM*w^3 + (3*I)*a^8*r*w^3 + 6*a^7*cM*m*r*w^3 + 
      2*a^7*m*r^2*w^3 + (4*I)*a^6*r^3*w^3 - 6*a^5*cM*m*r^3*w^3 + 
      (3*I)*a^4*cM*r^4*w^3 + 3*a^5*m*r^4*w^3 - (3*I)*a^4*r^5*w^3 - 
      12*a^3*cM*m*r^5*w^3 + (2*I)*a^2*cM*r^6*w^3 - (6*I)*a^2*r^7*w^3 - 
      a*m*r^8*w^3 - (2*I)*r^9*w^3 - 2*a^8*cM*r*w^4 - 2*a^8*r^2*w^4 + 
      4*a^6*cM*r^3*w^4 - 2*a^6*r^4*w^4 + 6*a^4*cM*r^5*w^4 + 2*a^4*r^6*w^4 + 
      2*a^2*r^8*w^4)*Derivative[1][fR4][r])/(9*cM*(-a^2 + 2*cM*r - r^2)^2*
     w^3), f03f24b[r] -> 
  ((-2*a^6*cM*m + (2*I)*a^5*cM^2*m^2 - 2*a^6*cM*m^3 + 4*a^4*cM^2*m*r - 
      (2*I)*a^5*cM*m^2*r - 2*a^4*cM*m*r^2 - (4*I)*a^5*m^2*r^2 - 
      4*a^4*cM*m^3*r^2 - (4*I)*a^5*m^4*r^2 - 4*a^4*m*r^3 + 
      (12*I)*a^3*cM*m^2*r^3 + 4*a^2*cM*m*r^4 - (6*I)*a^3*m^2*r^4 + 
      (4*I)*a*cM^2*m^2*r^4 - 2*a^2*cM*m^3*r^4 + (2*I)*a^3*m^4*r^4 - 
      2*a^2*m*r^5 + 8*cM^2*m*r^5 - (10*I)*a*cM*m^2*r^5 - 8*cM*m*r^6 + 
      (4*I)*a*m^2*r^6 + 2*m*r^7 + a^6*cM*m*sss - 2*a^4*cM^2*m*r*sss + 
      a^4*cM*m*r^2*sss + (4*I)*a^5*m^2*r^2*sss + 2*a^4*m*r^3*sss - 
      (8*I)*a^3*cM*m^2*r^3*sss - 2*a^2*cM*m*r^4*sss + (2*I)*a^3*m^2*r^4*sss + 
      a^2*m*r^5*sss - 4*cM^2*m*r^5*sss + (4*I)*a*cM*m^2*r^5*sss + 
      4*cM*m*r^6*sss - (2*I)*a*m^2*r^6*sss - m*r^7*sss + 2*a^7*cM*w - 
      (4*I)*a^6*cM^2*m*w + 4*a^7*cM*m^2*w + 4*a^7*r*w - 4*a^5*cM^2*r*w - 
      (14*I)*a^6*cM*m*r*w - (4*I)*a^6*cM*m^3*r*w - 12*a^5*cM*r^2*w + 
      (16*I)*a^6*m*r^2*w + (32*I)*a^4*cM^2*m*r^2*w + 20*a^5*cM*m^2*r^2*w + 
      (16*I)*a^6*m^3*r^2*w + 24*a^5*r^3*w + 12*a^3*cM^2*r^3*w - 
      (74*I)*a^4*cM*m*r^3*w + 12*a^5*m^2*r^3*w - 66*a^3*cM*r^4*w + 
      (16*I)*a^4*m*r^4*w + (32*I)*a^2*cM^2*m*r^4*w - 4*a^3*cM*m^2*r^4*w + 
      (8*I)*a^4*m^3*r^4*w + 36*a^3*r^5*w + 40*a*cM^2*r^5*w - 
      (2*I)*a^2*cM*m*r^5*w + 6*a^3*m^2*r^5*w + (4*I)*a^2*cM*m^3*r^5*w - 
      52*a*cM*r^6*w - (4*I)*a^2*m*r^6*w - (4*I)*cM^2*m*r^6*w + 
      16*a*cM*m^2*r^6*w - (8*I)*a^2*m^3*r^6*w + 16*a*r^7*w + 
      (10*I)*cM*m*r^7*w - 6*a*m^2*r^7*w - (4*I)*m*r^8*w - a^7*cM*sss*w - 
      2*a^7*r*sss*w + 2*a^5*cM^2*r*sss*w + (4*I)*a^6*cM*m*r*sss*w + 
      6*a^5*cM*r^2*sss*w - (4*I)*a^6*m*r^2*sss*w - (8*I)*a^4*cM^2*m*r^2*sss*
       w - 12*a^5*r^3*sss*w - 6*a^3*cM^2*r^3*sss*w + 
      (4*I)*a^4*cM*m*r^3*sss*w + 33*a^3*cM*r^4*sss*w - 
      (6*I)*a^4*m*r^4*sss*w + (16*I)*a^2*cM^2*m*r^4*sss*w - 
      18*a^3*r^5*sss*w - 20*a*cM^2*r^5*sss*w - (4*I)*a^2*cM*m*r^5*sss*w + 
      26*a*cM*r^6*sss*w - 8*a*r^7*sss*w - (4*I)*cM*m*r^7*sss*w + 
      (2*I)*m*r^8*sss*w + (2*I)*a^7*cM^2*w^2 - 2*a^8*cM*m*w^2 + 
      (16*I)*a^7*cM*r*w^2 + 6*a^8*m*r*w^2 + (12*I)*a^7*cM*m^2*r*w^2 + 
      (8*I)*a^7*r^2*w^2 - (32*I)*a^5*cM^2*r^2*w^2 - 36*a^6*cM*m*r^2*w^2 - 
      (16*I)*a^7*m^2*r^2*w^2 - 12*a^6*m*r^3*w^2 - (4*I)*a^5*cM*m^2*r^3*w^2 + 
      (8*I)*a^5*r^4*w^2 + (10*I)*a^3*cM^2*r^4*w^2 - 8*a^4*cM*m*r^4*w^2 - 
      (24*I)*a^5*m^2*r^4*w^2 + (40*I)*a^3*cM*r^5*w^2 - 36*a^4*m*r^5*w^2 - 
      (20*I)*a^3*cM*m^2*r^5*w^2 - (8*I)*a^3*r^6*w^2 - (92*I)*a*cM^2*r^6*w^2 + 
      12*a^2*cM*m*r^6*w^2 + (56*I)*a*cM*r^7*w^2 - 12*a^2*m*r^7*w^2 - 
      (4*I)*a*cM*m^2*r^7*w^2 - (8*I)*a*r^8*w^2 - 14*cM*m*r^8*w^2 + 
      (8*I)*a*m^2*r^8*w^2 + 6*m*r^9*w^2 - (4*I)*a^7*cM*r*sss*w^2 - 
      (4*I)*a^7*r^2*sss*w^2 + (8*I)*a^5*cM^2*r^2*sss*w^2 + 
      (16*I)*a^5*cM*r^3*sss*w^2 - (4*I)*a^5*r^4*sss*w^2 - 
      (24*I)*a^3*cM^2*r^4*sss*w^2 + (12*I)*a^3*cM*r^5*sss*w^2 + 
      (4*I)*a^3*r^6*sss*w^2 - (8*I)*a*cM*r^7*sss*w^2 + (4*I)*a*r^8*sss*w^2 - 
      6*a^9*r*w^3 - (12*I)*a^8*cM*m*r*w^3 + 20*a^7*cM*r^2*w^3 - 
      6*a^7*r^3*w^3 + (8*I)*a^6*cM*m*r^3*w^3 + 24*a^5*cM*r^4*w^3 + 
      (6*I)*a^6*m*r^4*w^3 + 18*a^5*r^5*w^3 + (36*I)*a^4*cM*m*r^5*w^3 - 
      12*a^3*cM*r^6*w^3 + (10*I)*a^4*m*r^6*w^3 + 30*a^3*r^7*w^3 + 
      (16*I)*a^2*cM*m*r^7*w^3 - 16*a*cM*r^8*w^3 + (2*I)*a^2*m*r^8*w^3 + 
      12*a*r^9*w^3 - (2*I)*m*r^10*w^3 + (4*I)*a^9*cM*r*w^4 + 
      (4*I)*a^9*r^2*w^4 - (4*I)*a^7*cM*r^3*w^4 + (8*I)*a^7*r^4*w^4 - 
      (20*I)*a^5*cM*r^5*w^4 - (12*I)*a^3*cM*r^7*w^4 - (8*I)*a^3*r^8*w^4 - 
      (4*I)*a*r^10*w^4)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^3*w^3) + 
   ((-2*a^4*cM^2*m - (2*I)*a^5*cM*m^2 + 2*a^4*cM*m*r - (4*I)*a^3*cM*m^2*r^2 + 
      4*a^4*m^3*r^2 - 4*a^2*cM*m*r^3 + 4*a^2*m*r^4 - 4*cM^2*m*r^4 - 
      (2*I)*a*cM*m^2*r^4 - 2*a^2*m^3*r^4 + 6*cM*m*r^5 - 2*m*r^6 - 
      2*a^4*m*r^2*sss + 4*a^2*cM*m*r^3*sss - a^2*m*r^4*sss - 2*cM*m*r^5*sss + 
      m*r^6*sss + 2*a^7*w + 2*a^5*cM^2*w + (2*I)*a^6*cM*m*w - 2*a^5*cM*r*w + 
      4*a^5*cM*m^2*r*w - 6*a^3*cM^2*r^2*w + (14*I)*a^4*cM*m*r^2*w - 
      12*a^5*m^2*r^2*w + 22*a^3*cM*r^3*w - 6*a^3*r^4*w - 20*a*cM^2*r^4*w + 
      (14*I)*a^2*cM*m*r^4*w - 6*a^3*m^2*r^4*w + 12*a*cM*r^5*w - 
      4*a*cM*m^2*r^5*w - 4*a*r^6*w + (2*I)*cM*m*r^6*w + 6*a*m^2*r^6*w - 
      a^7*sss*w + 2*a^5*cM*r*sss*w - 2*a^3*cM*r^3*sss*w + 3*a^3*r^4*sss*w - 
      4*a*cM*r^5*sss*w + 2*a*r^6*sss*w - 8*a^6*cM*m*r*w^2 - 
      (8*I)*a^5*cM*r^2*w^2 + 4*a^6*m*r^2*w^2 + 8*a^4*cM*m*r^3*w^2 - 
      (16*I)*a^3*cM*r^4*w^2 + 6*a^4*m*r^4*w^2 + 16*a^2*cM*m*r^5*w^2 - 
      (8*I)*a*cM*r^6*w^2 - 2*m*r^8*w^2 + 4*a^7*cM*r*w^3 + 4*a^7*r^2*w^3 - 
      8*a^5*cM*r^3*w^3 + 4*a^5*r^4*w^3 - 12*a^3*cM*r^5*w^3 - 4*a^3*r^6*w^3 - 
      4*a*r^8*w^3)*Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)^2*w^3), 
 f03f33a[r] -> 
  -(((-2*I)*a^4*m - 2*a^3*cM*m^2 + 2*a^3*cM*m^4 + (2*I)*a^4*m^5 + 
       (4*I)*a^2*cM*m*r - 4*a^3*m^2*r + (2*I)*a^2*cM*m^3*r - 8*a^3*m^4*r - 
       (4*I)*a^2*m*r^2 + 10*a*cM*m^2*r^2 - (6*I)*a^2*m^3*r^2 + 
       (4*I)*cM*m*r^3 - 4*a*m^2*r^3 - (2*I)*m*r^4 + I*a^4*m*sss - 
       I*a^4*m^3*sss - (2*I)*a^2*cM*m*r*sss + 6*a^3*m^2*r*sss + 
       (2*I)*a^2*cM*m^3*r*sss + (6*I)*a^2*m*r^2*sss - 8*a*cM*m^2*r^2*sss + 
       (3*I)*a^2*m^3*r^2*sss - (10*I)*cM*m*r^3*sss + 2*a*m^2*r^3*sss + 
       (5*I)*m*r^4*sss - (2*I)*a^2*m*r^2*sss^2 + (4*I)*cM*m*r^3*sss^2 - 
       (2*I)*m*r^4*sss^2 + (8*I)*a^5*w + 10*a^4*cM*m*w + (12*I)*a^5*m^2*w - 
       (2*I)*a^5*m^4*w - (16*I)*a^3*cM*r*w + 32*a^4*m*r*w - 
       (16*I)*a^3*cM*m^2*r*w + 20*a^4*m^3*r*w + (16*I)*a^3*r^2*w - 
       108*a^2*cM*m*r^2*w + (36*I)*a^3*m^2*r^2*w + 12*a^2*cM*m^3*r^2*w + 
       (6*I)*a^3*m^4*r^2*w - (16*I)*a*cM*r^3*w + 48*a^2*m*r^3*w + 
       72*cM^2*m*r^3*w - (8*I)*a*cM*m^2*r^3*w - 4*a^2*m^3*r^3*w + 
       (8*I)*a*r^4*w - 70*cM*m*r^4*w + (8*I)*a*m^2*r^4*w + 16*m*r^5*w - 
       (8*I)*a^5*sss*w - 4*a^4*cM*m*sss*w - (5*I)*a^5*m^2*sss*w + 
       (16*I)*a^3*cM*r*sss*w - 8*a^4*m*r*sss*w + (2*I)*a^3*cM*m^2*r*sss*w - 
       (16*I)*a^3*r^2*sss*w + 16*a^2*cM*m*r^2*sss*w - (18*I)*a^3*m^2*r^2*sss*
        w + (16*I)*a*cM*r^3*sss*w - 16*a^2*m*r^3*sss*w + 
       (10*I)*a*cM*m^2*r^3*sss*w - (8*I)*a*r^4*sss*w + 20*cM*m*r^4*sss*w - 
       (13*I)*a*m^2*r^4*sss*w - 8*m*r^5*sss*w + (2*I)*a^5*sss^2*w - 
       (4*I)*a^3*cM*r*sss^2*w + (4*I)*a^3*r^2*sss^2*w - 
       (4*I)*a*cM*r^3*sss^2*w + (2*I)*a*r^4*sss^2*w - 8*a^5*cM*w^2 - 
       (32*I)*a^6*m*w^2 - 12*a^5*cM*m^2*w^2 - (12*I)*a^6*m^3*w^2 - 
       12*a^5*r*w^2 + (26*I)*a^4*cM*m*r*w^2 - 28*a^5*m^2*r*w^2 + 
       24*a^3*cM*r^2*w^2 - (46*I)*a^4*m*r^2*w^2 + 24*a^3*cM*m^2*r^2*w^2 - 
       (36*I)*a^4*m^3*r^2*w^2 - 36*a^3*r^3*w^2 - (4*I)*a^2*cM*m*r^3*w^2 - 
       52*a^3*m^2*r^3*w^2 + 56*a*cM*r^4*w^2 - (52*I)*a^2*m*r^4*w^2 + 
       58*a*cM*m^2*r^4*w^2 - (18*I)*a^2*m^3*r^4*w^2 - 24*a*r^5*w^2 + 
       (54*I)*cM*m*r^5*w^2 - 18*a*m^2*r^5*w^2 - (26*I)*m*r^6*w^2 + 
       4*a^5*cM*sss*w^2 + (13*I)*a^6*m*sss*w^2 + 6*a^5*r*sss*w^2 - 
       (10*I)*a^4*cM*m*r*sss*w^2 - 12*a^3*cM*r^2*sss*w^2 + 
       (33*I)*a^4*m*r^2*sss*w^2 + 18*a^3*r^3*sss*w^2 - 
       (16*I)*a^2*cM*m*r^3*sss*w^2 - 28*a*cM*r^4*sss*w^2 + 
       (24*I)*a^2*m*r^4*sss*w^2 + 12*a*r^5*sss*w^2 + (4*I)*m*r^6*sss*w^2 + 
       (20*I)*a^7*w^3 + 16*a^6*cM*m*w^3 + (28*I)*a^7*m^2*w^3 - 
       (12*I)*a^5*cM*r*w^3 + 28*a^6*m*r*w^3 + (72*I)*a^5*r^2*w^3 - 
       84*a^4*cM*m*r^2*w^3 + (72*I)*a^5*m^2*r^2*w^3 - (84*I)*a^3*cM*r^3*w^3 + 
       80*a^4*m*r^3*w^3 + (60*I)*a^3*r^4*w^3 - 112*a^2*cM*m*r^4*w^3 + 
       (54*I)*a^3*m^2*r^4*w^3 + 46*a^2*m*r^5*w^3 + (8*I)*a*r^6*w^3 + 
       (10*I)*a*m^2*r^6*w^3 - 6*m*r^7*w^3 - (7*I)*a^7*sss*w^3 + 
       (6*I)*a^5*cM*r*sss*w^3 - (18*I)*a^5*r^2*sss*w^3 + 
       (6*I)*a^3*cM*r^3*sss*w^3 - (15*I)*a^3*r^4*sss*w^3 - 
       (4*I)*a*r^6*sss*w^3 - 6*a^7*cM*w^4 - (22*I)*a^8*m*w^4 - 12*a^7*r*w^4 + 
       48*a^5*cM*r^2*w^4 - (60*I)*a^6*m*r^2*w^4 - 24*a^5*r^3*w^4 + 
       54*a^3*cM*r^4*w^4 - (54*I)*a^4*m*r^4*w^4 - 12*a^3*r^5*w^4 - 
       (16*I)*a^2*m*r^6*w^4 + (6*I)*a^9*w^5 + (18*I)*a^7*r^2*w^5 + 
       (18*I)*a^5*r^4*w^5 + (6*I)*a^3*r^6*w^5)*fR4[r])/
    (9*cM*(-a^2 + 2*cM*r - r^2)^2*w^3) + 
   (((-2*I)*a^2*cM*m + 2*a^3*m^2 + (2*I)*a^2*cM*m^3 - 2*a^3*m^4 + 
      (2*I)*a^2*m*r - 6*a*cM*m^2*r - (8*I)*a^2*m^3*r - (2*I)*cM*m*r^2 + 
      8*a*m^2*r^2 + (2*I)*m*r^3 + (3*I)*a^2*m*r*sss - (2*I)*cM*m*r^2*sss - 
      4*a*m^2*r^2*sss - I*m*r^3*sss + (8*I)*a^3*cM*w - 8*a^4*m*w + 
      (2*I)*a^3*cM*m^2*w + 6*a^2*cM*m*r*w + (18*I)*a^3*m^2*r*w - 
      (8*I)*a*cM*r^2*w - 32*a^2*m*r^2*w + (2*I)*a*cM*m^2*r^2*w - 
      8*a^2*m^3*r^2*w + 18*cM*m*r^3*w - (6*I)*a*m^2*r^3*w - 8*m*r^4*w - 
      (4*I)*a^3*cM*sss*w + 4*a^4*m*sss*w + (4*I)*a*cM*r^2*sss*w + 
      8*a^2*m*r^2*sss*w + 4*m*r^4*sss*w + 14*a^5*w^2 - (10*I)*a^4*cM*m*w^2 + 
      12*a^5*m^2*w^2 - (4*I)*a^4*m*r*w^2 + 10*a^3*r^2*w^2 + 
      (16*I)*a^2*cM*m*r^2*w^2 + 28*a^3*m^2*r^2*w^2 - (4*I)*a^2*m*r^3*w^2 + 
      8*a*r^4*w^2 + 10*a*m^2*r^4*w^2 + (6*I)*m*r^5*w^2 - 4*a^5*sss*w^2 - 
      8*a^3*r^2*sss*w^2 - 4*a*r^4*sss*w^2 + (6*I)*a^5*cM*w^3 - 16*a^6*m*w^3 - 
      (6*I)*a^5*r*w^3 - (18*I)*a^3*cM*r^2*w^3 - 32*a^4*m*r^2*w^3 - 
      (6*I)*a^3*r^3*w^3 - 16*a^2*m*r^4*w^3 + 6*a^7*w^4 + 12*a^5*r^2*w^4 + 
      6*a^3*r^4*w^4)*Derivative[1][fR4][r])/(9*cM*(-a^2 + 2*cM*r - r^2)*w^3), 
 f03f33b[r] -> (((-4*I)*a^4*m^2 - 4*a^3*cM*m^3 - (4*I)*a^4*m^4 - 4*a^3*m*r + 
      (12*I)*a^2*cM*m^2*r + 8*a*cM*m*r^2 - (8*I)*a^2*m^2*r^2 - 4*a*m*r^3 + 
      (2*I)*a^4*sss + 2*a^3*cM*m*sss + (4*I)*a^4*m^2*sss - 
      (4*I)*a^2*cM*r*sss + 2*a^3*m*r*sss - (4*I)*a^2*cM*m^2*r*sss + 
      (4*I)*a^2*r^2*sss - 6*a*cM*m*r^2*sss + (4*I)*a^2*m^2*r^2*sss - 
      (4*I)*cM*r^3*sss + 2*a*m*r^3*sss + (2*I)*r^4*sss - I*a^4*sss^2 + 
      (2*I)*a^2*cM*r*sss^2 - (2*I)*a^2*r^2*sss^2 + (2*I)*cM*r^3*sss^2 - 
      I*r^4*sss^2 + (12*I)*a^5*m*w + 12*a^4*cM*m^2*w + (16*I)*a^5*m^3*w + 
      8*a^4*r*w - (24*I)*a^3*cM*m*r*w + 12*a^4*m^2*r*w - 40*a^2*cM*r^2*w + 
      (16*I)*a^3*m*r^2*w - 28*a^2*cM*m^2*r^2*w + (16*I)*a^3*m^3*r^2*w + 
      16*a^2*r^3*w + 48*cM^2*r^3*w - (8*I)*a*cM*m*r^3*w + 12*a^2*m^2*r^3*w - 
      40*cM*r^4*w + (4*I)*a*m*r^4*w + 8*r^5*w - 2*a^4*cM*sss*w - 
      (8*I)*a^5*m*sss*w - 4*a^4*r*sss*w + (8*I)*a^3*cM*m*r*sss*w + 
      8*a^2*cM*r^2*sss*w - (16*I)*a^3*m*r^2*sss*w - 8*a^2*r^3*sss*w + 
      (8*I)*a*cM*m*r^3*sss*w + 10*cM*r^4*sss*w - (8*I)*a*m*r^4*sss*w - 
      4*r^5*sss*w - (8*I)*a^6*w^2 - 12*a^5*cM*m*w^2 - (24*I)*a^6*m^2*w^2 + 
      (12*I)*a^4*cM*r*w^2 - 28*a^5*m*r*w^2 - (40*I)*a^4*r^2*w^2 + 
      60*a^3*cM*m*r^2*w^2 - (52*I)*a^4*m^2*r^2*w^2 + (64*I)*a^2*cM*r^3*w^2 - 
      40*a^3*m*r^3*w^2 - (48*I)*a^2*r^4*w^2 + 56*a*cM*m*r^4*w^2 - 
      (20*I)*a^2*m^2*r^4*w^2 + (36*I)*cM*r^5*w^2 - 20*a*m*r^5*w^2 - 
      (16*I)*r^6*w^2 + (4*I)*a^6*sss*w^2 - (4*I)*a^4*cM*r*sss*w^2 + 
      (14*I)*a^4*r^2*sss*w^2 - (12*I)*a^2*cM*r^3*sss*w^2 + 
      (12*I)*a^2*r^4*sss*w^2 + (2*I)*r^6*sss*w^2 + 4*a^6*cM*w^3 + 
      (16*I)*a^7*m*w^3 + 16*a^6*r*w^3 - 32*a^4*cM*r^2*w^3 + 
      (56*I)*a^5*m*r^2*w^3 + 44*a^4*r^3*w^3 - 84*a^2*cM*r^4*w^3 + 
      (48*I)*a^3*m*r^4*w^3 + 24*a^2*r^5*w^3 + (8*I)*a*m*r^6*w^3 - 4*r^7*w^3 - 
      (4*I)*a^8*w^4 - (20*I)*a^6*r^2*w^4 - (28*I)*a^4*r^4*w^4 - 
      (12*I)*a^2*r^6*w^4)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^2*w^3) - 
   (2*((2*I)*a^2*cM*m^2 - 2*a^3*m^3 + 2*a*cM*m*r - 2*a*m*r^2 - I*a^2*cM*sss + 
      a^3*m*sss + I*cM*r^2*sss + a*m*r^2*sss + 2*a^4*w - (4*I)*a^3*cM*m*w + 
      6*a^4*m^2*w - 2*a^2*cM*r*w + 4*a^2*r^2*w + (4*I)*a*cM*m*r^2*w + 
      6*a^2*m^2*r^2*w - 6*cM*r^3*w + 2*r^4*w - a^4*sss*w - 2*a^2*r^2*sss*w - 
      r^4*sss*w + (2*I)*a^4*cM*w^2 - 6*a^5*m*w^2 + (2*I)*a^4*r*w^2 - 
      (6*I)*a^2*cM*r^2*w^2 - 14*a^3*m*r^2*w^2 - (4*I)*a^2*r^3*w^2 - 
      4*a*m*r^4*w^2 - (2*I)*r^5*w^2 + 2*a^6*w^3 + 8*a^4*r^2*w^3 + 
      6*a^2*r^4*w^3)*Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)*w^3), 
 f03f34a[r] -> -((-8*a^4*cM*m^3*r + (8*I)*a^3*cM^2*m^4*r - 8*a^4*cM*m^5*r + 
       8*a^4*m*r^2 - (8*I)*a^3*cM*m^2*r^2 - 8*a^4*m^3*r^2 + 
       16*a^2*cM^2*m^3*r^2 + (8*I)*a^3*cM*m^4*r^2 - 16*a^4*m^5*r^2 - 
       16*a^2*cM*m*r^3 + (8*I)*a^3*m^2*r^3 + 24*a^2*cM*m^3*r^3 - 
       (16*I)*a^3*m^4*r^3 + 12*a^2*m*r^4 - (4*I)*a*cM*m^2*r^4 - 
       12*a^2*m^3*r^4 - 8*cM*m*r^5 + (4*I)*a*m^2*r^5 + 4*m*r^6 + 
       8*a^4*cM*m*r*sss - (8*I)*a^3*cM^2*m^2*r*sss + 12*a^4*cM*m^3*r*sss - 
       16*a^2*cM^2*m*r^2*sss + (4*I)*a^3*cM*m^2*r^2*sss + 
       12*a^4*m^3*r^2*sss - 8*a^2*cM^2*m^3*r^2*sss + 8*a^2*cM*m*r^3*sss + 
       (4*I)*a^3*m^2*r^3*sss - 12*a^2*cM*m^3*r^3*sss - 4*a^2*m*r^4*sss + 
       (2*I)*a*cM*m^2*r^4*sss + 6*a^2*m^3*r^4*sss + 8*cM*m*r^5*sss - 
       (2*I)*a*m^2*r^5*sss - 4*m*r^6*sss - 4*a^4*cM*m*r*sss^2 - 
       2*a^4*m*r^2*sss^2 + 8*a^2*cM^2*m*r^2*sss^2 - a^2*m*r^4*sss^2 - 
       2*cM*m*r^5*sss^2 + m*r^6*sss^2 - 16*a^7*w + (16*I)*a^6*cM*m*w - 
       4*a^7*m^2*w + (4*I)*a^6*cM*m^3*w + 72*a^5*cM*r*w - (16*I)*a^6*m*r*w - 
       (40*I)*a^4*cM^2*m*r*w + 56*a^5*cM*m^2*r*w - (56*I)*a^4*cM^2*m^3*r*w + 
       56*a^5*cM*m^4*r*w - 32*a^5*r^2*w - 80*a^3*cM^2*r^2*w + 
       (32*I)*a^4*cM*m*r^2*w + 4*a^5*m^2*r^2*w - 96*a^3*cM^2*m^2*r^2*w - 
       (16*I)*a^4*cM*m^3*r^2*w + 40*a^5*m^4*r^2*w + 72*a^3*cM*r^3*w + 
       (32*I)*a^4*m*r^3*w + (64*I)*a^2*cM^2*m*r^3*w + 32*a^3*cM*m^2*r^3*w - 
       (8*I)*a^4*m^3*r^3*w + (40*I)*a^2*cM^2*m^3*r^3*w + 
       24*a^3*cM*m^4*r^3*w - 16*a^3*r^4*w - (132*I)*a^2*cM*m*r^4*w - 
       24*a^3*m^2*r^4*w + (88*I)*a^2*cM*m^3*r^4*w + 28*a^3*m^4*r^4*w + 
       (56*I)*a^2*m*r^5*w - (44*I)*a^2*m^3*r^5*w - (20*I)*cM*m*r^6*w - 
       8*a*m^2*r^6*w + (8*I)*m*r^7*w + 12*a^7*sss*w - (4*I)*a^6*cM*m*sss*w + 
       2*a^7*m^2*sss*w - 56*a^5*cM*r*sss*w + (8*I)*a^6*m*r*sss*w + 
       (20*I)*a^4*cM^2*m*r*sss*w - 48*a^5*cM*m^2*r*sss*w + 16*a^5*r^2*sss*w + 
       64*a^3*cM^2*r^2*sss*w + (20*I)*a^4*cM*m*r^2*sss*w - 
       10*a^5*m^2*r^2*sss*w + 48*a^3*cM^2*m^2*r^2*sss*w - 
       40*a^3*cM*r^3*sss*w - (72*I)*a^2*cM^2*m*r^3*sss*w - 
       48*a^3*cM*m^2*r^3*sss*w - 4*a^3*r^4*sss*w + (34*I)*a^2*cM*m*r^4*sss*
        w - 8*a^3*m^2*r^4*sss*w + 16*a*cM*r^5*sss*w - 
       (12*I)*a^2*m*r^5*sss*w - 8*a*r^6*sss*w + (10*I)*cM*m*r^6*sss*w + 
       4*a*m^2*r^6*sss*w - (4*I)*m*r^7*sss*w - 2*a^7*sss^2*w + 
       10*a^5*cM*r*sss^2*w - 12*a^3*cM^2*r^2*sss^2*w + 2*a^3*cM*r^3*sss^2*w + 
       6*a^3*r^4*sss^2*w - 8*a*cM*r^5*sss^2*w + 4*a*r^6*sss^2*w - 
       (16*I)*a^7*cM*w^2 + 8*a^8*m*w^2 - (12*I)*a^7*cM*m^2*w^2 - 
       (16*I)*a^7*r*w^2 + (40*I)*a^5*cM^2*r*w^2 - 88*a^6*cM*m*r*w^2 + 
       (120*I)*a^5*cM^2*m^2*r*w^2 - 144*a^6*cM*m^3*r*w^2 + 
       (112*I)*a^5*cM*r^2*w^2 + 40*a^6*m*r^2*w^2 + 144*a^4*cM^2*m*r^2*w^2 + 
       (100*I)*a^5*cM*m^2*r^2*w^2 - 16*a^6*m^3*r^2*w^2 - 
       (200*I)*a^3*cM^2*r^3*w^2 - 184*a^4*cM*m*r^3*w^2 - 
       (16*I)*a^5*m^2*r^3*w^2 - (240*I)*a^3*cM^2*m^2*r^3*w^2 - 
       160*a^4*cM*m^3*r^3*w^2 - (32*I)*a^3*cM*r^4*w^2 - 36*a^4*m*r^4*w^2 + 
       (32*I)*a^3*cM*m^2*r^4*w^2 - 44*a^4*m^3*r^4*w^2 + (48*I)*a^3*r^5*w^2 + 
       (192*I)*a*cM^2*r^5*w^2 + 192*a^2*cM*m*r^5*w^2 - 
       (20*I)*a^3*m^2*r^5*w^2 - 16*a^2*cM*m^3*r^5*w^2 - 
       (160*I)*a*cM*r^6*w^2 - 64*a^2*m*r^6*w^2 - (24*I)*a*cM*m^2*r^6*w^2 - 
       12*a^2*m^3*r^6*w^2 + (32*I)*a*r^7*w^2 + (12*I)*a*m^2*r^7*w^2 + 
       4*m*r^8*w^2 + (4*I)*a^7*cM*sss*w^2 - 4*a^8*m*sss*w^2 + 
       (8*I)*a^7*r*sss*w^2 - (12*I)*a^5*cM^2*r*sss*w^2 + 
       60*a^6*cM*m*r*sss*w^2 - (72*I)*a^5*cM*r^2*sss*w^2 - 
       8*a^6*m*r^2*sss*w^2 - 72*a^4*cM^2*m*r^2*sss*w^2 + 
       (108*I)*a^3*cM^2*r^3*sss*w^2 + 108*a^4*cM*m*r^3*sss*w^2 - 
       (36*I)*a^3*cM*r^4*sss*w^2 + 18*a^4*m*r^4*sss*w^2 - 
       (24*I)*a^3*r^5*sss*w^2 + (40*I)*a*cM*r^6*sss*w^2 + 
       20*a^2*m*r^6*sss*w^2 - (16*I)*a*r^7*sss*w^2 - 2*m*r^8*sss*w^2 - 
       4*a^9*w^3 + (12*I)*a^8*cM*m*w^3 + 40*a^7*cM*r*w^3 - 
       (104*I)*a^6*cM^2*m*r*w^3 + 176*a^7*cM*m^2*r*w^3 - 36*a^7*r^2*w^3 - 
       64*a^5*cM^2*r^2*w^3 - (184*I)*a^6*cM*m*r^2*w^3 - 32*a^7*m^2*r^2*w^3 + 
       128*a^5*cM*r^3*w^3 + (24*I)*a^6*m*r^3*w^3 + (360*I)*a^4*cM^2*m*r^3*
        w^3 + 336*a^5*cM*m^2*r^3*w^3 + 4*a^5*r^4*w^3 - 
       (156*I)*a^4*cM*m*r^4*w^3 - 56*a^3*cM*r^5*w^3 + 96*a^3*cM*m^2*r^5*w^3 + 
       100*a^3*r^6*w^3 + (168*I)*a^2*cM*m*r^6*w^3 + 32*a^3*m^2*r^6*w^3 - 
       144*a*cM*r^7*w^3 - (24*I)*a^2*m*r^7*w^3 + 64*a*r^8*w^3 + 
       2*a^9*sss*w^3 - 24*a^7*cM*r*sss*w^3 + 6*a^7*r^2*sss*w^3 + 
       32*a^5*cM^2*r^2*sss*w^3 - 48*a^5*cM*r^3*sss*w^3 - 2*a^5*r^4*sss*w^3 - 
       24*a^3*cM*r^5*sss*w^3 - 14*a^3*r^6*sss*w^3 - 8*a*r^8*sss*w^3 - 
       (4*I)*a^9*cM*w^4 + (32*I)*a^7*cM^2*r*w^4 - 104*a^8*cM*m*r*w^4 + 
       (92*I)*a^7*cM*r^2*w^4 + 32*a^8*m*r^2*w^4 + (16*I)*a^7*r^3*w^4 - 
       (160*I)*a^5*cM^2*r^3*w^4 - 288*a^6*cM*m*r^3*w^4 + 
       (36*I)*a^5*cM*r^4*w^4 + 20*a^6*m*r^4*w^4 + (16*I)*a^5*r^5*w^4 - 
       144*a^4*cM*m*r^5*w^4 - (60*I)*a^3*cM*r^6*w^4 - 36*a^4*m*r^6*w^4 - 
       (16*I)*a^3*r^7*w^4 - 24*a^2*m*r^8*w^4 - (16*I)*a*r^9*w^4 + 
       24*a^9*cM*r*w^5 - 8*a^9*r^2*w^5 + 88*a^7*cM*r^3*w^5 - 4*a^7*r^4*w^5 + 
       64*a^5*cM*r^5*w^5 + 16*a^5*r^6*w^5 + 12*a^3*r^8*w^5)*fR4[r])/
    (18*cM*(a^2 - 2*cM*r + r^2)^2*w^3) + 
   ((4*a^2*cM^2*m^3*r + (4*I)*a^3*cM*m^4*r - 4*a^2*cM*m*r^2 - 
      (4*I)*a^3*m^2*r^2 + 4*a^2*cM*m^3*r^2 + (8*I)*a^3*m^4*r^2 + 
      4*a^2*m*r^3 - 8*a^2*m^3*r^3 - 2*cM*m*r^4 - (2*I)*a*m^2*r^4 + 2*m*r^5 - 
      4*a^2*cM^2*m*r*sss - (4*I)*a^3*cM*m^2*r*sss + 2*a^2*cM*m*r^2*sss - 
      (2*I)*a^3*m^2*r^2*sss + 2*a^2*m*r^3*sss + cM*m*r^4*sss + 
      I*a*m^2*r^4*sss - m*r^5*sss + 8*a^5*cM*w + 2*a^5*cM*m^2*w - 
      12*a^5*r*w - 20*a^3*cM^2*r*w - 24*a^3*cM^2*m^2*r*w - 
      (24*I)*a^4*cM*m^3*r*w + 36*a^3*cM*r^2*w - (4*I)*a^4*m*r^2*w + 
      8*a^3*cM*m^2*r^2*w - (12*I)*a^4*m^3*r^2*w - 12*a^3*r^3*w + 
      12*a^3*m^2*r^3*w - (8*I)*a^2*cM*m^3*r^3*w + (10*I)*a^2*m*r^4*w + 
      12*a*cM*m^2*r^4*w - (6*I)*a^2*m^3*r^4*w - 6*a*m^2*r^5*w + 
      (2*I)*m*r^6*w - 2*a^5*cM*sss*w + 6*a^5*r*sss*w + 6*a^3*cM^2*r*sss*w + 
      (6*I)*a^4*cM*m*r*sss*w - 12*a^3*cM*r^2*sss*w + (2*I)*a^4*m*r^2*sss*w + 
      6*a^3*r^3*sss*w + (12*I)*a^2*cM*m*r^3*sss*w - 4*a*cM*r^4*sss*w + 
      I*a^2*m*r^4*sss*w - I*m*r^6*sss*w - 4*a^6*cM*m*w^2 + 6*a^6*m*r*w^2 + 
      36*a^4*cM^2*m*r*w^2 + (48*I)*a^5*cM*m^2*r*w^2 - (8*I)*a^5*r^2*w^2 - 
      24*a^4*cM*m*r^2*w^2 - (4*I)*a^5*m^2*r^2*w^2 + (32*I)*a^3*cM*r^3*w^2 - 
      2*a^4*m*r^3*w^2 + (48*I)*a^3*cM*m^2*r^3*w^2 - 12*a^2*cM*m*r^4*w^2 + 
      (4*I)*a^3*m^2*r^4*w^2 - (24*I)*a*cM*r^5*w^2 - 16*a^2*m*r^5*w^2 + 
      (8*I)*a*r^6*w^2 - (2*I)*a^5*cM*r*sss*w^2 + (4*I)*a^5*r^2*sss*w^2 - 
      (18*I)*a^3*cM*r^3*sss*w^2 - (4*I)*a*r^6*sss*w^2 + 2*a^7*cM*w^3 - 
      6*a^7*r*w^3 - 16*a^5*cM^2*r*w^3 - (40*I)*a^6*cM*m*r*w^3 + 
      12*a^5*cM*r^2*w^3 + (12*I)*a^6*m*r^2*w^3 + 4*a^5*r^3*w^3 - 
      (72*I)*a^4*cM*m*r^3*w^3 - 6*a^3*cM*r^4*w^3 + 18*a^3*r^5*w^3 - 
      (12*I)*a^2*m*r^6*w^3 + 8*a*r^7*w^3 + (12*I)*a^7*cM*r*w^4 - 
      (4*I)*a^7*r^2*w^4 + (32*I)*a^5*cM*r^3*w^4 + (2*I)*a^5*r^4*w^4 + 
      (6*I)*a^3*r^6*w^4)*Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)*
     w^3), f03f34b[r] -> 
  (2*a*(-4*a^3*cM*m^2*r + (4*I)*a^2*cM^2*m^3*r - 4*a^3*cM*m^4*r + 
      8*a*cM^2*m^2*r^2 - (4*I)*a^2*cM*m^3*r^2 - 4*a*cM*m^2*r^3 + 
      2*a^3*cM*m^2*r*sss - 4*a*cM^2*m^2*r^2*sss + 2*a*cM*m^2*r^3*sss + 
      I*a^5*cM*m^2*w + (6*I)*a^5*r*w + 12*a^4*cM*m*r*w - 
      (16*I)*a^3*cM^2*m^2*r*w + 18*a^4*cM*m^3*r*w - (24*I)*a^3*cM*r^2*w - 
      2*a^4*m*r^2*w - 24*a^2*cM^2*m*r^2*w + I*a^3*cM*m^2*r^2*w + 
      (12*I)*a^3*r^3*w + (24*I)*a*cM^2*r^3*w + 16*a^2*cM*m*r^3*w + 
      (20*I)*a*cM^2*m^2*r^3*w + 12*a^2*cM*m^3*r^3*w - (24*I)*a*cM*r^4*w - 
      (6*I)*a*cM*m^2*r^4*w + (6*I)*a*r^5*w - 4*cM*m*r^5*w + 2*m*r^6*w - 
      (3*I)*a^5*r*sss*w - 6*a^4*cM*m*r*sss*w + (12*I)*a^3*cM*r^2*sss*w + 
      a^4*m*r^2*sss*w + 12*a^2*cM^2*m*r^2*sss*w - (6*I)*a^3*r^3*sss*w - 
      (12*I)*a*cM^2*r^3*sss*w - 8*a^2*cM*m*r^3*sss*w + 
      (12*I)*a*cM*r^4*sss*w - (3*I)*a*r^5*sss*w + 2*cM*m*r^5*sss*w - 
      m*r^6*sss*w - (2*I)*a^6*cM*m*w^2 - 8*a^5*cM*r*w^2 - (3*I)*a^6*m*r*w^2 + 
      (20*I)*a^4*cM^2*m*r*w^2 - 30*a^5*cM*m^2*r*w^2 + 16*a^3*cM^2*r^2*w^2 + 
      (28*I)*a^4*cM*m*r^2*w^2 + 2*a^5*m^2*r^2*w^2 - 8*a^3*cM*r^3*w^2 - 
      (60*I)*a^2*cM^2*m*r^3*w^2 - 46*a^3*cM*m^2*r^3*w^2 + 
      (16*I)*a^2*cM*m*r^4*w^2 + (9*I)*a^2*m*r^5*w^2 - 8*a*cM*m^2*r^5*w^2 - 
      (14*I)*cM*m*r^6*w^2 - 2*a*m^2*r^6*w^2 + (6*I)*m*r^7*w^2 + 
      4*a^5*cM*r*sss*w^2 - 8*a^3*cM^2*r^2*sss*w^2 + 4*a^3*cM*r^3*sss*w^2 + 
      I*a^7*cM*w^3 + (3*I)*a^7*r*w^3 - (8*I)*a^5*cM^2*r*w^3 + 
      22*a^6*cM*m*r*w^3 - (25*I)*a^5*cM*r^2*w^3 - 4*a^6*m*r^2*w^3 - 
      (3*I)*a^5*r^3*w^3 + (40*I)*a^3*cM^2*r^3*w^3 + 56*a^4*cM*m*r^3*w^3 - 
      (5*I)*a^3*cM*r^4*w^3 - a^4*m*r^4*w^3 - (15*I)*a^3*r^5*w^3 + 
      24*a^2*cM*m*r^5*w^3 + (21*I)*a*cM*r^6*w^3 + 5*a^2*m*r^6*w^3 - 
      (9*I)*a*r^7*w^3 + 2*m*r^8*w^3 - 6*a^7*cM*r*w^4 + 2*a^7*r^2*w^4 - 
      22*a^5*cM*r^3*w^4 + a^5*r^4*w^4 - 16*a^3*cM*r^5*w^4 - 4*a^3*r^6*w^4 - 
      3*a*r^8*w^4)*fR4[r])/(9*cM*(-a^2 + 2*cM*r - r^2)^2*w^3) + 
   (a*(8*a*cM^2*m^2*r + (8*I)*a^2*cM*m^3*r - 8*a*cM*m^2*r^2 - (2*I)*a^5*w + 
      2*a^4*cM*m*w + (4*I)*a^3*cM*r*w - 24*a^2*cM^2*m*r*w - 
      (28*I)*a^3*cM*m^2*r*w + (4*I)*a^3*r^2*w + 18*a^2*cM*m*r^2*w - 
      (12*I)*a*cM*r^3*w - (16*I)*a*cM*m^2*r^3*w + (6*I)*a*r^4*w + 
      4*cM*m*r^4*w + I*a^5*sss*w - (2*I)*a^3*cM*r*sss*w - 
      (2*I)*a^3*r^2*sss*w + (6*I)*a*cM*r^3*sss*w - (3*I)*a*r^4*sss*w - 
      2*a^5*cM*w^2 + 16*a^3*cM^2*r*w^2 + (32*I)*a^4*cM*m*r*w^2 - 
      8*a^3*cM*r^2*w^2 - (4*I)*a^4*m*r^2*w^2 + (48*I)*a^2*cM*m*r^3*w^2 - 
      6*a*cM*r^4*w^2 + (4*I)*m*r^6*w^2 - (12*I)*a^5*cM*r*w^3 + 
      (4*I)*a^5*r^2*w^3 - (32*I)*a^3*cM*r^3*w^3 - (2*I)*a^3*r^4*w^3 - 
      (6*I)*a*r^6*w^3)*Derivative[1][fR4][r])/(9*cM*(-a^2 + 2*cM*r - r^2)*
     w^3), f03f44a[r] -> 
  ((-6*a^7*cM*m^2 + (6*I)*a^6*cM^2*m^3 - 6*a^7*cM*m^4 - (4*I)*a^6*cM*m*r + 
      8*a^5*cM^2*m^2*r - (10*I)*a^6*cM*m^3*r - (4*I)*a^6*m*r^2 + 
      (8*I)*a^4*cM^2*m*r^2 - 18*a^5*cM*m^2*r^2 - (8*I)*a^6*m^3*r^2 + 
      (12*I)*a^4*cM^2*m^3*r^2 - 16*a^5*cM*m^4*r^2 - (4*I)*a^6*m^5*r^2 + 
      (4*I)*a^4*cM*m*r^3 - 8*a^5*m^2*r^3 + 24*a^3*cM^2*m^2*r^3 + 
      (16*I)*a^4*cM*m^3*r^3 - 8*a^5*m^4*r^3 + 8*a^3*cM^2*m^4*r^3 + 
      (8*I)*a^4*cM*m^5*r^3 - (10*I)*a^4*m*r^4 + 6*a^3*cM*m^2*r^4 - 
      (8*I)*a^4*m^3*r^4 - (16*I)*a^2*cM^2*m^3*r^4 + 6*a^3*cM*m^4*r^4 + 
      (14*I)*a^4*m^5*r^4 + (12*I)*a^2*cM*m*r^5 - (26*I)*a^2*cM*m^3*r^5 - 
      8*a^3*m^4*r^5 - (8*I)*a^2*m*r^6 - 14*a*cM*m^2*r^6 + 
      (18*I)*a^2*m^3*r^6 + (4*I)*cM*m*r^7 + 8*a*m^2*r^7 - (2*I)*m*r^8 + 
      6*a^7*cM*m^2*sss - (2*I)*a^6*cM*m*r*sss - 16*a^5*cM^2*m^2*r*sss - 
      (4*I)*a^6*cM*m^3*r*sss + (6*I)*a^6*m*r^2*sss + 
      (4*I)*a^4*cM^2*m*r^2*sss + 26*a^5*cM*m^2*r^2*sss + 
      (6*I)*a^6*m^3*r^2*sss - (30*I)*a^4*cM*m*r^3*sss + 8*a^5*m^2*r^3*sss - 
      40*a^3*cM^2*m^2*r^3*sss - (24*I)*a^4*cM*m^3*r^3*sss + 
      (11*I)*a^4*m*r^4*sss + (32*I)*a^2*cM^2*m*r^4*sss + 
      6*a^3*cM*m^2*r^4*sss - (3*I)*a^4*m^3*r^4*sss + 
      (8*I)*a^2*cM^2*m^3*r^4*sss - (26*I)*a^2*cM*m*r^5*sss + 
      4*a^3*m^2*r^5*sss + (10*I)*a^2*cM*m^3*r^5*sss + (4*I)*a^2*m*r^6*sss + 
      10*a*cM*m^2*r^6*sss - (9*I)*a^2*m^3*r^6*sss + (2*I)*cM*m*r^7*sss - 
      4*a*m^2*r^7*sss - I*m*r^8*sss + (2*I)*a^6*cM*m*r*sss^2 - 
      (2*I)*a^6*m*r^2*sss^2 - (4*I)*a^4*cM^2*m*r^2*sss^2 + 
      (14*I)*a^4*cM*m*r^3*sss^2 - (3*I)*a^4*m*r^4*sss^2 - 
      (16*I)*a^2*cM^2*m*r^4*sss^2 + (10*I)*a^2*cM*m*r^5*sss^2 - 
      (2*I)*cM*m*r^7*sss^2 + I*m*r^8*sss^2 + 32*a^8*cM*m*w - 
      (12*I)*a^7*cM^2*m^2*w + 22*a^8*cM*m^3*w - (16*I)*a^7*cM*r*w - 
      112*a^6*cM^2*m*r*w - (24*I)*a^7*cM*m^2*r*w - 20*a^6*cM^2*m^3*r*w - 
      (12*I)*a^7*cM*m^4*r*w + (16*I)*a^7*r^2*w + (32*I)*a^5*cM^2*r^2*w + 
      172*a^6*cM*m*r^2*w + 72*a^4*cM^3*m*r^2*w + (40*I)*a^7*m^2*r^2*w + 
      (12*I)*a^5*cM^2*m^2*r^2*w + 110*a^6*cM*m^3*r^2*w + 
      (20*I)*a^7*m^4*r^2*w - (112*I)*a^5*cM*r^3*w + 32*a^6*m*r^3*w - 
      384*a^4*cM^2*m*r^3*w - (160*I)*a^5*cM*m^2*r^3*w + 32*a^6*m^3*r^3*w - 
      72*a^4*cM^2*m^3*r^3*w - (48*I)*a^5*cM*m^4*r^3*w + (24*I)*a^5*r^4*w + 
      (128*I)*a^3*cM^2*r^4*w + 90*a^4*cM*m*r^4*w + 144*a^2*cM^3*m*r^4*w + 
      (44*I)*a^5*m^2*r^4*w + (120*I)*a^3*cM^2*m^2*r^4*w + 
      20*a^4*cM*m^3*r^4*w - (14*I)*a^5*m^4*r^4*w - (80*I)*a^3*cM*r^5*w + 
      56*a^4*m*r^5*w - 88*a^2*cM^2*m*r^5*w - (32*I)*a^3*cM*m^2*r^5*w - 
      8*a^4*m^3*r^5*w + 40*a^2*cM^2*m^3*r^5*w - (24*I)*a^3*cM*m^4*r^5*w + 
      (4*I)*a^3*m^2*r^6*w + 76*a^2*cM*m^3*r^6*w - (34*I)*a^3*m^4*r^6*w + 
      (16*I)*a*cM*r^7*w + 16*a^2*m*r^7*w - 72*cM^2*m*r^7*w + 
      (8*I)*a*cM*m^2*r^7*w - 40*a^2*m^3*r^7*w - (8*I)*a*r^8*w + 
      50*cM*m*r^8*w - 8*m*r^9*w - 8*a^8*cM*m*sss*w + (16*I)*a^7*cM*r*sss*w + 
      28*a^6*cM^2*m*r*sss*w + (22*I)*a^7*cM*m^2*r*sss*w - 
      (12*I)*a^7*r^2*sss*w - (32*I)*a^5*cM^2*r^2*sss*w - 
      44*a^6*cM*m*r^2*sss*w - (18*I)*a^7*m^2*r^2*sss*w - 
      (12*I)*a^5*cM^2*m^2*r^2*sss*w + (96*I)*a^5*cM*r^3*sss*w - 
      8*a^6*m*r^3*sss*w + 76*a^4*cM^2*m*r^3*sss*w + (106*I)*a^5*cM*m^2*r^3*
       sss*w - (16*I)*a^5*r^4*sss*w - (112*I)*a^3*cM^2*r^4*sss*w - 
      14*a^4*cM*m*r^4*sss*w - (27*I)*a^5*m^2*r^4*sss*w - 
      (48*I)*a^3*cM^2*m^2*r^4*sss*w + (64*I)*a^3*cM*r^5*sss*w - 
      12*a^4*m*r^5*sss*w - 24*a^2*cM^2*m*r^5*sss*w + 
      (74*I)*a^3*cM*m^2*r^5*sss*w + (4*I)*a^3*r^6*sss*w + 
      12*a^2*cM*m*r^6*sss*w - (16*I)*a*cM*r^7*sss*w - 
      (10*I)*a*cM*m^2*r^7*sss*w + (8*I)*a*r^8*sss*w - 10*cM*m*r^8*sss*w + 
      (9*I)*a*m^2*r^8*sss*w + 4*m*r^9*sss*w - (4*I)*a^7*cM*r*sss^2*w + 
      (2*I)*a^7*r^2*sss^2*w + (8*I)*a^5*cM^2*r^2*sss^2*w - 
      (20*I)*a^5*cM*r^3*sss^2*w + (2*I)*a^5*r^4*sss^2*w + 
      (24*I)*a^3*cM^2*r^4*sss^2*w - (12*I)*a^3*cM*r^5*sss^2*w - 
      (2*I)*a^3*r^6*sss^2*w + (4*I)*a*cM*r^7*sss^2*w - (2*I)*a*r^8*sss^2*w - 
      8*a^9*cM*w^2 + (6*I)*a^8*cM^2*m*w^2 - 30*a^9*cM*m^2*w^2 - 
      60*a^9*r*w^2 + 32*a^7*cM^2*r*w^2 + (70*I)*a^8*cM*m*r*w^2 - 
      12*a^9*m^2*r*w^2 + 60*a^7*cM^2*m^2*r*w^2 + (48*I)*a^8*cM*m^3*r*w^2 + 
      184*a^7*cM*r^2*w^2 - (80*I)*a^8*m*r^2*w^2 - (24*I)*a^6*cM^2*m*r^2*w^2 - 
      168*a^7*cM*m^2*r^2*w^2 - (40*I)*a^8*m^3*r^2*w^2 - 172*a^7*r^3*w^2 - 
      128*a^5*cM^2*r^3*w^2 + (300*I)*a^6*cM*m*r^3*w^2 - 48*a^7*m^2*r^3*w^2 + 
      84*a^5*cM^2*m^2*r^3*w^2 + (152*I)*a^6*cM*m^3*r^3*w^2 + 
      432*a^5*cM*r^4*w^2 - (96*I)*a^6*m*r^4*w^2 - (114*I)*a^4*cM^2*m*r^4*
       w^2 - 52*a^5*cM*m^2*r^4*w^2 - (42*I)*a^6*m^3*r^4*w^2 - 
      172*a^5*r^5*w^2 - 288*a^3*cM^2*r^5*w^2 + (80*I)*a^4*cM*m*r^5*w^2 - 
      54*a^5*m^2*r^5*w^2 - 128*a^3*cM^2*m^2*r^5*w^2 + 
      (136*I)*a^4*cM*m^3*r^5*w^2 + 344*a^3*cM*r^6*w^2 + 
      (54*I)*a^4*m*r^6*w^2 + (108*I)*a^2*cM^2*m*r^6*w^2 + 
      20*a^3*cM*m^2*r^6*w^2 + (28*I)*a^4*m^3*r^6*w^2 - 68*a^3*r^7*w^2 - 
      192*a*cM^2*r^7*w^2 - (172*I)*a^2*cM*m*r^7*w^2 + 12*a^3*m^2*r^7*w^2 + 
      (16*I)*a^2*cM*m^3*r^7*w^2 + 104*a*cM*r^8*w^2 + (92*I)*a^2*m*r^8*w^2 - 
      82*a*cM*m^2*r^8*w^2 + (30*I)*a^2*m^3*r^8*w^2 - 8*a*r^9*w^2 - 
      (54*I)*cM*m*r^9*w^2 + 30*a*m^2*r^9*w^2 + (22*I)*m*r^10*w^2 + 
      2*a^9*cM*sss*w^2 + 12*a^9*r*sss*w^2 - 12*a^7*cM^2*r*sss*w^2 - 
      (32*I)*a^8*cM*m*r*sss*w^2 - 30*a^7*cM*r^2*sss*w^2 + 
      (18*I)*a^8*m*r^2*sss*w^2 + (24*I)*a^6*cM^2*m*r^2*sss*w^2 + 
      8*a^7*r^3*sss*w^2 + 8*a^5*cM^2*r^3*sss*w^2 - (148*I)*a^6*cM*m*r^3*sss*
       w^2 + 10*a^5*cM*r^4*sss*w^2 + (24*I)*a^6*m*r^4*sss*w^2 + 
      (72*I)*a^4*cM^2*m*r^4*sss*w^2 - 40*a^5*r^5*sss*w^2 - 
      12*a^3*cM^2*r^5*sss*w^2 - (120*I)*a^4*cM*m*r^5*sss*w^2 + 
      86*a^3*cM*r^6*sss*w^2 - (8*I)*a^4*m*r^6*sss*w^2 - 56*a^3*r^7*sss*w^2 - 
      (4*I)*a^2*cM*m*r^7*sss*w^2 + 44*a*cM*r^8*sss*w^2 - 
      (16*I)*a^2*m*r^8*sss*w^2 - 20*a*r^9*sss*w^2 - (2*I)*m*r^10*sss*w^2 + 
      18*a^10*cM*m*w^3 - (36*I)*a^9*cM*r*w^3 + 24*a^10*m*r*w^3 - 
      60*a^8*cM^2*m*r*w^3 - (72*I)*a^9*cM*m^2*r*w^3 + 70*a^8*cM*m*r^2*w^3 + 
      (40*I)*a^9*m^2*r^2*w^3 - (52*I)*a^7*cM*r^3*w^3 + 32*a^8*m*r^3*w^3 + 
      16*a^6*cM^2*m*r^3*w^3 - (248*I)*a^7*cM*m^2*r^3*w^3 + 
      (48*I)*a^7*r^4*w^3 - (32*I)*a^5*cM^2*r^4*w^3 + 136*a^6*cM*m*r^4*w^3 + 
      (76*I)*a^7*m^2*r^4*w^3 - (140*I)*a^5*cM*r^5*w^3 - 88*a^6*m*r^5*w^3 + 
      24*a^4*cM^2*m*r^5*w^3 - (276*I)*a^5*cM*m^2*r^5*w^3 + 
      (152*I)*a^5*r^6*w^3 + 232*a^4*cM*m*r^6*w^3 + (12*I)*a^5*m^2*r^6*w^3 - 
      (268*I)*a^3*cM*r^7*w^3 - 160*a^4*m*r^7*w^3 - (80*I)*a^3*cM*m^2*r^7*
       w^3 + (160*I)*a^3*r^8*w^3 + 128*a^2*cM*m*r^8*w^3 - 
      (34*I)*a^3*m^2*r^8*w^3 - (144*I)*a*cM*r^9*w^3 - 58*a^2*m*r^9*w^3 + 
      (56*I)*a*r^10*w^3 - (10*I)*a*m^2*r^10*w^3 + 6*m*r^11*w^3 + 
      (14*I)*a^9*cM*r*sss*w^3 - (6*I)*a^9*r^2*sss*w^3 - 
      (12*I)*a^7*cM^2*r^2*sss*w^3 + (66*I)*a^7*cM*r^3*sss*w^3 - 
      (9*I)*a^7*r^4*sss*w^3 - (32*I)*a^5*cM^2*r^4*sss*w^3 + 
      (70*I)*a^5*cM*r^5*sss*w^3 + (4*I)*a^5*r^6*sss*w^3 + 
      (18*I)*a^3*cM*r^7*sss*w^3 + (11*I)*a^3*r^8*sss*w^3 + 
      (4*I)*a*r^10*sss*w^3 - 4*a^11*cM*w^4 - 12*a^11*r*w^4 + 
      20*a^9*cM^2*r*w^4 + (48*I)*a^10*cM*m*r*w^4 + 4*a^9*cM*r^2*w^4 - 
      (20*I)*a^10*m*r^2*w^4 - 8*a^9*r^3*w^4 - 36*a^7*cM^2*r^3*w^4 + 
      (192*I)*a^8*cM*m*r^3*w^4 - 110*a^7*cM*r^4*w^4 - (40*I)*a^8*m*r^4*w^4 + 
      44*a^7*r^5*w^4 + 64*a^5*cM^2*r^5*w^4 + (240*I)*a^6*cM*m*r^5*w^4 - 
      148*a^5*cM*r^6*w^4 + 80*a^5*r^7*w^4 + (96*I)*a^4*cM*m*r^7*w^4 - 
      30*a^3*cM*r^8*w^4 + (40*I)*a^4*m*r^8*w^4 + 56*a^3*r^9*w^4 + 
      (20*I)*a^2*m*r^10*w^4 + 16*a*r^11*w^4 - (12*I)*a^11*cM*r*w^5 + 
      (4*I)*a^11*r^2*w^5 - (56*I)*a^9*cM*r^3*w^5 + (6*I)*a^9*r^4*w^5 - 
      (76*I)*a^7*cM*r^5*w^5 - (6*I)*a^7*r^6*w^5 - (32*I)*a^5*cM*r^7*w^5 - 
      (14*I)*a^5*r^8*w^5 - (6*I)*a^3*r^10*w^5)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w^3) - 
   ((6*a^5*cM^2*m^2 + (6*I)*a^6*cM*m^3 + (4*I)*a^4*cM^2*m*r - 
      10*a^5*cM*m^2*r - 4*a^5*m^2*r^2 + 12*a^3*cM^2*m^2*r^2 + 
      (16*I)*a^4*cM*m^3*r^2 - 4*a^5*m^4*r^2 - (4*I)*a^4*m*r^3 + 
      (8*I)*a^4*m^3*r^3 - (8*I)*a^2*cM^2*m^3*r^3 + 8*a^3*cM*m^4*r^3 + 
      (6*I)*a^2*cM*m*r^4 - 18*a^3*m^2*r^4 - (6*I)*a^2*cM*m^3*r^4 + 
      14*a^3*m^4*r^4 - (6*I)*a^2*m*r^5 - 6*a*cM*m^2*r^5 + (8*I)*a^2*m^3*r^5 + 
      (2*I)*cM*m*r^6 + 4*a*m^2*r^6 - (2*I)*m*r^7 - (3*I)*a^6*cM*m*sss + 
      (10*I)*a^4*cM^2*m*r*sss - 4*a^5*cM*m^2*r*sss - 
      (17*I)*a^4*cM*m*r^2*sss + 4*a^5*m^2*r^2*sss - (2*I)*a^4*m*r^3*sss + 
      (28*I)*a^2*cM^2*m*r^3*sss - 16*a^3*cM*m^2*r^3*sss - 
      (12*I)*a^2*cM*m*r^4*sss + 2*a^3*m^2*r^4*sss - I*a^2*m*r^5*sss - 
      (4*I)*cM*m*r^6*sss - 2*a*m^2*r^6*sss + I*m*r^7*sss - (8*I)*a^7*cM*w - 
      6*a^6*cM^2*m*w - (16*I)*a^7*cM*m^2*w + (32*I)*a^5*cM^2*r*w - 
      4*a^6*cM*m*r*w + (20*I)*a^5*cM^2*m^2*r*w - 12*a^6*cM*m^3*r*w - 
      (56*I)*a^5*cM*r^2*w + 16*a^6*m*r^2*w - 30*a^4*cM^2*m*r^2*w - 
      (88*I)*a^5*cM*m^2*r^2*w + 16*a^6*m^3*r^2*w + (96*I)*a^3*cM^2*r^3*w - 
      16*a^4*cM*m*r^3*w - (12*I)*a^5*m^2*r^3*w + (64*I)*a^3*cM^2*m^2*r^3*w - 
      40*a^4*cM*m^3*r^3*w - (56*I)*a^3*cM*r^4*w + 28*a^4*m*r^4*w - 
      36*a^2*cM^2*m*r^4*w - (58*I)*a^3*cM*m^2*r^4*w - 4*a^4*m^3*r^4*w - 
      6*a^2*cM*m*r^5*w - (6*I)*a^3*m^2*r^5*w - 16*a^2*cM*m^3*r^5*w - 
      (8*I)*a*cM*r^6*w + 8*a^2*m*r^6*w - (22*I)*a*cM*m^2*r^6*w - 
      20*a^2*m^3*r^6*w + 18*cM*m*r^7*w + (6*I)*a*m^2*r^7*w - 4*m*r^8*w + 
      (2*I)*a^7*cM*sss*w - (12*I)*a^5*cM^2*r*sss*w + 12*a^6*cM*m*r*sss*w + 
      (20*I)*a^5*cM*r^2*sss*w - 4*a^6*m*r^2*sss*w - (36*I)*a^3*cM^2*r^3*sss*
       w + 36*a^4*cM*m*r^3*sss*w + (22*I)*a^3*cM*r^4*sss*w - 
      6*a^4*m*r^4*sss*w + 24*a^2*cM*m*r^5*sss*w + (4*I)*a*cM*r^6*sss*w + 
      2*m*r^8*sss*w - 6*a^9*w^2 + (14*I)*a^8*cM*m*w^2 + 48*a^7*cM*r*w^2 - 
      (40*I)*a^6*cM^2*m*r*w^2 + 36*a^7*cM*m^2*r*w^2 - 86*a^7*r^2*w^2 + 
      (148*I)*a^6*cM*m*r^2*w^2 - 24*a^7*m^2*r^2*w^2 + 192*a^5*cM*r^3*w^2 - 
      (24*I)*a^6*m*r^3*w^2 - (120*I)*a^4*cM^2*m*r^3*w^2 + 
      100*a^5*cM*m^2*r^3*w^2 - 146*a^5*r^4*w^2 + (158*I)*a^4*cM*m*r^4*w^2 - 
      30*a^5*m^2*r^4*w^2 + 160*a^3*cM*r^5*w^2 - (18*I)*a^4*m*r^5*w^2 + 
      80*a^3*cM*m^2*r^5*w^2 - 74*a^3*r^6*w^2 + (8*I)*a^2*cM*m*r^6*w^2 + 
      4*a^3*m^2*r^6*w^2 + 48*a*cM*r^7*w^2 + (12*I)*a^2*m*r^7*w^2 - 
      8*a*r^8*w^2 + 10*a*m^2*r^8*w^2 + (6*I)*m*r^9*w^2 - 8*a^7*cM*r*sss*w^2 + 
      4*a^7*r^2*sss*w^2 - 32*a^5*cM*r^3*sss*w^2 + 4*a^5*r^4*sss*w^2 - 
      24*a^3*cM*r^5*sss*w^2 - 4*a^3*r^6*sss*w^2 - 4*a*r^8*sss*w^2 - 
      (4*I)*a^9*cM*w^3 + (20*I)*a^7*cM^2*r*w^3 - 36*a^8*cM*m*r*w^3 - 
      (76*I)*a^7*cM*r^2*w^3 + 16*a^8*m*r^2*w^3 - (20*I)*a^7*r^3*w^3 + 
      (64*I)*a^5*cM^2*r^3*w^3 - 112*a^6*cM*m*r^3*w^3 - 
      (46*I)*a^5*cM*r^4*w^3 + 22*a^6*m*r^4*w^3 - (14*I)*a^5*r^5*w^3 - 
      96*a^4*cM*m*r^5*w^3 + (6*I)*a^3*cM*r^6*w^3 - 14*a^4*m*r^6*w^3 + 
      (22*I)*a^3*r^7*w^3 - 20*a^2*m*r^8*w^3 + (16*I)*a*r^9*w^3 + 
      12*a^9*cM*r*w^4 - 4*a^9*r^2*w^4 + 44*a^7*cM*r^3*w^4 - 2*a^7*r^4*w^4 + 
      32*a^5*cM*r^5*w^4 + 8*a^5*r^6*w^4 + 6*a^3*r^8*w^4)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)*w^3), 
 f03f44b[r] -> -((-2*a^7*cM*m + (2*I)*a^6*cM^2*m^2 - 2*a^7*cM*m^3 + 
       4*a^5*cM^2*m*r + (2*I)*a^6*cM*m^2*r + 4*a^5*cM^2*m^3*r + 
       (4*I)*a^6*cM*m^4*r - 8*a^5*cM*m*r^2 - (4*I)*a^6*m^2*r^2 - 
       (2*I)*a^4*cM^2*m^2*r^2 - 14*a^5*cM*m^3*r^2 - (4*I)*a^6*m^4*r^2 - 
       4*a^5*m*r^3 + 12*a^3*cM^2*m*r^3 + (26*I)*a^4*cM*m^2*r^3 + 
       16*a^3*cM^2*m^3*r^3 + (16*I)*a^4*cM*m^4*r^3 + 2*a^3*cM*m*r^4 - 
       (4*I)*a^4*m^2*r^4 - (32*I)*a^2*cM^2*m^2*r^4 - 12*a^3*cM*m^3*r^4 + 
       (4*I)*a^4*m^4*r^4 + (4*I)*a^2*cM*m^2*r^5 - 8*a*cM*m*r^6 + 
       (8*I)*a^2*m^2*r^6 + 4*a*m*r^7 + 2*a^7*cM*m*sss - (4*I)*a^6*cM*r*sss - 
       8*a^5*cM^2*m*r*sss - (6*I)*a^6*cM*m^2*r*sss + (2*I)*a^6*r^2*sss + 
       (8*I)*a^4*cM^2*r^2*sss + 14*a^5*cM*m*r^2*sss + (4*I)*a^6*m^2*r^2*sss + 
       (4*I)*a^4*cM^2*m^2*r^2*sss - (20*I)*a^4*cM*r^3*sss + 2*a^5*m*r^3*sss - 
       24*a^3*cM^2*m*r^3*sss - (26*I)*a^4*cM*m^2*r^3*sss + 
       (2*I)*a^4*r^4*sss + (24*I)*a^2*cM^2*r^4*sss + 10*a^3*cM*m*r^4*sss + 
       (16*I)*a^2*cM^2*m^2*r^4*sss - (12*I)*a^2*cM*r^5*sss - 
       (4*I)*a^2*cM*m^2*r^5*sss - (2*I)*a^2*r^6*sss + 6*a*cM*m*r^6*sss - 
       (4*I)*a^2*m^2*r^6*sss + (4*I)*cM*r^7*sss - 2*a*m*r^7*sss - 
       (2*I)*r^8*sss + (2*I)*a^6*cM*r*sss^2 - I*a^6*r^2*sss^2 - 
       (4*I)*a^4*cM^2*r^2*sss^2 + (10*I)*a^4*cM*r^3*sss^2 - I*a^4*r^4*sss^2 - 
       (12*I)*a^2*cM^2*r^4*sss^2 + (6*I)*a^2*cM*r^5*sss^2 + I*a^2*r^6*sss^2 - 
       (2*I)*cM*r^7*sss^2 + I*r^8*sss^2 + 8*a^8*cM*w - (4*I)*a^7*cM^2*m*w + 
       10*a^8*cM*m^2*w - 28*a^6*cM^2*r*w - (24*I)*a^7*cM*m*r*w - 
       28*a^6*cM^2*m^2*r*w - (24*I)*a^7*cM*m^3*r*w + 56*a^6*cM*r^2*w + 
       24*a^4*cM^3*r^2*w + (20*I)*a^7*m*r^2*w + (24*I)*a^5*cM^2*m*r^2*w + 
       84*a^6*cM*m^2*r^2*w + (16*I)*a^7*m^3*r^2*w + 8*a^6*r^3*w - 
       144*a^4*cM^2*r^3*w - (120*I)*a^5*cM*m*r^3*w + 12*a^6*m^2*r^3*w - 
       68*a^4*cM^2*m^2*r^3*w - (72*I)*a^5*cM*m^3*r^3*w + 80*a^4*cM*r^4*w + 
       72*a^2*cM^3*r^4*w + (12*I)*a^5*m*r^4*w + (108*I)*a^3*cM^2*m*r^4*w + 
       30*a^4*cM*m^2*r^4*w + 8*a^4*r^5*w - 132*a^2*cM^2*r^5*w - 
       (8*I)*a^3*cM*m*r^5*w + 80*a^2*cM^2*m^2*r^5*w - (48*I)*a^3*cM*m^3*r^5*
        w + 72*a^2*cM*r^6*w - (20*I)*a^3*m*r^6*w + 4*a^2*cM*m^2*r^6*w - 
       (16*I)*a^3*m^3*r^6*w - 8*a^2*r^7*w - 48*cM^2*r^7*w + 
       (24*I)*a*cM*m*r^7*w - 12*a^2*m^2*r^7*w + 40*cM*r^8*w - 
       (12*I)*a*m*r^8*w - 8*r^9*w - 2*a^8*cM*sss*w + 8*a^6*cM^2*r*sss*w + 
       (16*I)*a^7*cM*m*r*sss*w - 12*a^6*cM*r^2*sss*w - 
       (12*I)*a^7*m*r^2*sss*w - (16*I)*a^5*cM^2*m*r^2*sss*w - 
       4*a^6*r^3*sss*w + 24*a^4*cM^2*r^3*sss*w + (80*I)*a^5*cM*m*r^3*sss*w - 
       4*a^4*cM*r^4*sss*w - (12*I)*a^5*m*r^4*sss*w - (48*I)*a^3*cM^2*m*r^4*
        sss*w - 4*a^4*r^5*sss*w + (48*I)*a^3*cM*m*r^5*sss*w - 
       4*a^2*cM*r^6*sss*w + (12*I)*a^3*m*r^6*sss*w + 4*a^2*r^7*sss*w - 
       (16*I)*a*cM*m*r^7*sss*w - 10*cM*r^8*sss*w + (12*I)*a*m*r^8*sss*w + 
       4*r^9*sss*w + (6*I)*a^10*w^2 + (2*I)*a^8*cM^2*w^2 - 14*a^9*cM*m*w^2 - 
       (2*I)*a^8*cM*r*w^2 + 44*a^7*cM^2*m*r*w^2 + (48*I)*a^8*cM*m^2*r*w^2 + 
       (52*I)*a^8*r^2*w^2 + (2*I)*a^6*cM^2*r^2*w^2 - 78*a^7*cM*m*r^2*w^2 - 
       (24*I)*a^8*m^2*r^2*w^2 - (78*I)*a^6*cM*r^3*w^2 - 48*a^7*m*r^3*w^2 + 
       16*a^5*cM^2*m*r^3*w^2 + (152*I)*a^6*cM*m^2*r^3*w^2 + 
       (170*I)*a^6*r^4*w^2 + (14*I)*a^4*cM^2*r^4*w^2 - 36*a^5*cM*m*r^4*w^2 - 
       (30*I)*a^6*m^2*r^4*w^2 - (290*I)*a^4*cM*r^5*w^2 - 42*a^5*m*r^5*w^2 - 
       72*a^3*cM^2*m*r^5*w^2 + (156*I)*a^4*cM*m^2*r^5*w^2 + 
       (224*I)*a^4*r^6*w^2 + (54*I)*a^2*cM^2*r^6*w^2 - 104*a^3*cM*m*r^6*w^2 + 
       (22*I)*a^4*m^2*r^6*w^2 - (250*I)*a^2*cM*r^7*w^2 + 50*a^3*m*r^7*w^2 + 
       (32*I)*a^2*cM*m^2*r^7*w^2 + (116*I)*a^2*r^8*w^2 - 112*a*cM*m*r^8*w^2 + 
       (28*I)*a^2*m^2*r^8*w^2 - (36*I)*cM*r^9*w^2 + 44*a*m*r^9*w^2 + 
       (16*I)*r^10*w^2 - (10*I)*a^8*cM*r*sss*w^2 + (4*I)*a^8*r^2*sss*w^2 + 
       (12*I)*a^6*cM^2*r^2*sss*w^2 - (46*I)*a^6*cM*r^3*sss*w^2 + 
       (5*I)*a^6*r^4*sss*w^2 + (32*I)*a^4*cM^2*r^4*sss*w^2 - 
       (42*I)*a^4*cM*r^5*sss*w^2 - (4*I)*a^4*r^6*sss*w^2 - 
       (6*I)*a^2*cM*r^7*sss*w^2 - (7*I)*a^2*r^8*sss*w^2 - 
       (2*I)*r^10*sss*w^2 + 6*a^10*cM*w^3 - 20*a^8*cM^2*r*w^3 - 
       (40*I)*a^9*cM*m*r*w^3 + 8*a^8*cM*r^2*w^3 + (16*I)*a^9*m*r^2*w^3 - 
       12*a^8*r^3*w^3 + 36*a^6*cM^2*r^3*w^3 - (152*I)*a^7*cM*m*r^3*w^3 + 
       134*a^6*cM*r^4*w^3 + (32*I)*a^7*m*r^4*w^3 - 12*a^6*r^5*w^3 - 
       64*a^4*cM^2*r^5*w^3 - (184*I)*a^5*cM*m*r^5*w^3 + 168*a^4*cM*r^6*w^3 + 
       16*a^4*r^7*w^3 - (72*I)*a^3*cM*m*r^7*w^3 + 36*a^2*cM*r^8*w^3 - 
       (32*I)*a^3*m*r^8*w^3 + 20*a^2*r^9*w^3 - (16*I)*a*m*r^10*w^3 + 
       4*r^11*w^3 + (12*I)*a^10*cM*r*w^4 - (4*I)*a^10*r^2*w^4 + 
       (56*I)*a^8*cM*r^3*w^4 - (6*I)*a^8*r^4*w^4 + (76*I)*a^6*cM*r^5*w^4 + 
       (6*I)*a^6*r^6*w^4 + (32*I)*a^4*cM*r^7*w^4 + (14*I)*a^4*r^8*w^4 + 
       (6*I)*a^2*r^10*w^4)*fR4[r])/(9*cM*(-a^2 + 2*cM*r - r^2)^2*w^3) + 
   ((-2*a^5*cM^2*m - (2*I)*a^6*cM*m^2 + 2*a^5*cM*m*r + (4*I)*a^4*cM^2*m^2*r - 
      4*a^5*cM*m^3*r - 6*a^3*cM^2*m*r^2 - (14*I)*a^4*cM*m^2*r^2 + 
      4*a^5*m^3*r^2 + 2*a^3*cM*m*r^3 + (16*I)*a^2*cM^2*m^2*r^3 - 
      16*a^3*cM*m^3*r^3 + 4*a^3*m*r^4 - (12*I)*a^2*cM*m^2*r^4 - 
      4*a^3*m^3*r^4 + 4*a*cM*m*r^5 - 4*a*m*r^6 + I*a^6*cM*sss - 
      (6*I)*a^4*cM^2*r*sss + 4*a^5*cM*m*r*sss + (10*I)*a^4*cM*r^2*sss - 
      2*a^5*m*r^2*sss - (18*I)*a^2*cM^2*r^3*sss + 12*a^3*cM*m*r^3*sss + 
      (11*I)*a^2*cM*r^4*sss + (2*I)*cM*r^6*sss + 2*a*m*r^6*sss + 
      2*a^6*cM^2*w + (8*I)*a^7*cM*m*w + 4*a^6*cM*r*w - 
      (24*I)*a^5*cM^2*m*r*w + 20*a^6*cM*m^2*r*w - 4*a^6*r^2*w + 
      12*a^4*cM^2*r^2*w + (80*I)*a^5*cM*m*r^2*w - 12*a^6*m^2*r^2*w + 
      4*a^4*cM*r^3*w - (72*I)*a^3*cM^2*m*r^3*w + 52*a^4*cM*m^2*r^3*w - 
      4*a^4*r^4*w + 18*a^2*cM^2*r^4*w + (88*I)*a^3*cM*m*r^4*w - 
      28*a^2*cM*r^5*w + 32*a^2*cM*m^2*r^5*w + 4*a^2*r^6*w + 
      (16*I)*a*cM*m*r^6*w + 12*a^2*m^2*r^6*w - 12*cM*r^7*w + 4*r^8*w - 
      4*a^6*cM*r*sss*w + 2*a^6*r^2*sss*w - 16*a^4*cM*r^3*sss*w + 
      2*a^4*r^4*sss*w - 12*a^2*cM*r^5*sss*w - 2*a^2*r^6*sss*w - 2*r^8*sss*w - 
      (6*I)*a^8*cM*w^2 + (12*I)*a^8*r*w^2 + (20*I)*a^6*cM^2*r*w^2 - 
      28*a^7*cM*m*r*w^2 - (86*I)*a^6*cM*r^2*w^2 + 12*a^7*m*r^2*w^2 - 
      (12*I)*a^6*r^3*w^2 + (64*I)*a^4*cM^2*r^3*w^2 - 80*a^5*cM*m*r^3*w^2 - 
      (60*I)*a^4*cM*r^4*w^2 + 18*a^5*m*r^4*w^2 - (54*I)*a^4*r^5*w^2 - 
      72*a^3*cM*m*r^5*w^2 - 10*a^3*m*r^6*w^2 - (34*I)*a^2*r^7*w^2 - 
      16*a*m*r^8*w^2 - (4*I)*r^9*w^2 + 12*a^8*cM*r*w^3 - 4*a^8*r^2*w^3 + 
      44*a^6*cM*r^3*w^3 - 2*a^6*r^4*w^3 + 32*a^4*cM*r^5*w^3 + 8*a^4*r^6*w^3 + 
      6*a^2*r^8*w^3)*Derivative[1][fR4][r])/(9*cM*(-a^2 + 2*cM*r - r^2)*w^3), 
 f04f11a[r] -> -(a^2*(4*a^3*cM*m - (4*I)*a^2*cM^2*m^2 + 4*a^3*cM*m^3 - 
       8*a*cM^2*m*r + (4*I)*a^2*cM*m^2*r + 4*a*cM*m*r^2 - 2*a^3*cM*m*sss - 
       (2*I)*a^2*cM^2*m^2*sss + 2*a^3*cM*m^3*sss + (8*I)*a^2*cM*r*sss + 
       12*a*cM^2*m*r*sss + (10*I)*a^2*cM*m^2*r*sss - (16*I)*cM^2*r^2*sss - 
       10*a*cM*m*r^2*sss + (8*I)*cM*r^3*sss - 2*a^3*cM*m*sss^2 - 
       (4*I)*a^2*cM*r*sss^2 + 4*a*cM^2*m*r*sss^2 + (8*I)*cM^2*r^2*sss^2 - 
       2*a*cM*m*r^2*sss^2 - (4*I)*cM*r^3*sss^2 - 16*a^4*cM*w + 
       (8*I)*a^3*cM^2*m*w - 24*a^4*cM*m^2*w - (8*I)*a^3*cM^2*m^3*w + 
       8*a^4*cM*m^4*w + 56*a^2*cM^2*r*w + (48*I)*a^3*cM*m*r*w + 
       56*a^2*cM^2*m^2*r*w + (40*I)*a^3*cM*m^3*r*w - 64*a^2*cM*r^2*w - 
       48*cM^3*r^2*w - (72*I)*a*cM^2*m*r^2*w - 88*a^2*cM*m^2*r^2*w + 
       120*cM^2*r^3*w + (16*I)*a*cM*m*r^3*w - 48*cM*r^4*w - 4*a^4*cM*sss*w + 
       (4*I)*a^3*cM^2*m*sss*w - 14*a^4*cM*m^2*sss*w + 12*a^2*cM^2*r*sss*w - 
       (32*I)*a^3*cM*m*r*sss*w + 16*a^2*cM^2*m^2*r*sss*w - 
       8*a^2*cM*r^2*sss*w - 24*cM^3*r^2*sss*w + (28*I)*a*cM^2*m*r^2*sss*w - 
       14*a^2*cM*m^2*r^2*sss*w + 28*cM^2*r^3*sss*w - (32*I)*a*cM*m*r^3*sss*
        w - 4*cM*r^4*sss*w + 2*a^4*cM*sss^2*w - 4*a^2*cM^2*r*sss^2*w + 
       4*a^2*cM*r^2*sss^2*w - 4*cM^2*r^3*sss^2*w + 2*cM*r^4*sss^2*w - 
       (48*I)*a^6*w^2 - (4*I)*a^4*cM^2*w^2 - 28*a^5*cM*m*w^2 - 
       (12*I)*a^6*m^2*w^2 + (24*I)*a^4*cM^2*m^2*w^2 - 32*a^5*cM*m^3*w^2 + 
       (132*I)*a^4*cM*r*w^2 + 72*a^5*m*r*w^2 + 56*a^3*cM^2*m*r*w^2 - 
       (72*I)*a^4*cM*m^2*r*w^2 - (200*I)*a^4*r^2*w^2 - 
       (104*I)*a^2*cM^2*r^2*w^2 - 244*a^3*cM*m*r^2*w^2 - 
       96*a*cM^3*m*r^2*w^2 - (12*I)*a^4*m^2*r^2*w^2 - (60*I)*a^2*cM^2*m^2*r^2*
        w^2 - 24*a^3*cM*m^3*r^2*w^2 - (12*I)*a^4*m^4*r^2*w^2 + 
       (400*I)*a^2*cM*r^3*w^2 + 168*a^3*m*r^3*w^2 + 392*a*cM^2*m*r^3*w^2 - 
       (76*I)*a^2*cM*m^2*r^3*w^2 - 12*a^3*m^3*r^3*w^2 - (208*I)*a^2*r^4*w^2 - 
       (84*I)*cM^2*r^4*w^2 - 192*a*cM*m*r^4*w^2 + (24*I)*a^2*m^2*r^4*w^2 + 
       (172*I)*cM*r^5*w^2 + 48*a*m*r^5*w^2 - (56*I)*r^6*w^2 + 
       (12*I)*a^6*sss*w^2 - (2*I)*a^4*cM^2*sss*w^2 + 22*a^5*cM*m*sss*w^2 - 
       (22*I)*a^4*cM*r*sss*w^2 - 32*a^3*cM^2*m*r*sss*w^2 + 
       (46*I)*a^4*r^2*sss*w^2 + (12*I)*a^2*cM^2*r^2*sss*w^2 + 
       46*a^3*cM*m*r^2*sss*w^2 + (12*I)*a^4*m^2*r^2*sss*w^2 - 
       (60*I)*a^2*cM*r^3*sss*w^2 - 6*a^3*m*r^3*sss*w^2 - 
       24*a*cM^2*m*r^3*sss*w^2 - (12*I)*a^2*cM*m^2*r^3*sss*w^2 + 
       (20*I)*a^2*r^4*sss*w^2 + (6*I)*cM^2*r^4*sss*w^2 + 
       12*a*cM*m*r^4*sss*w^2 + (34*I)*cM*r^5*sss*w^2 + 6*a*m*r^5*sss*w^2 - 
       (14*I)*r^6*sss*w^2 - (3*I)*a^4*r^2*sss^2*w^2 + (6*I)*a^2*cM*r^3*sss^2*
        w^2 - (6*I)*cM*r^5*sss^2*w^2 + (3*I)*r^6*sss^2*w^2 + 48*a^6*cM*w^3 + 
       (24*I)*a^7*m*w^3 - (24*I)*a^5*cM^2*m*w^3 + 48*a^6*cM*m^2*w^3 + 
       72*a^6*r*w^3 - 112*a^4*cM^2*r*w^3 + (24*I)*a^5*cM*m*r*w^3 - 
       168*a^4*cM*r^2*w^3 + 96*a^2*cM^3*r^2*w^3 + (108*I)*a^5*m*r^2*w^3 + 
       (120*I)*a^3*cM^2*m*r^2*w^3 + 72*a^4*cM*m^2*r^2*w^3 + 
       (48*I)*a^5*m^3*r^2*w^3 + 216*a^4*r^3*w^3 + 16*a^2*cM^2*r^3*w^3 - 
       (32*I)*a^3*cM*m*r^3*w^3 + 48*a^4*m^2*r^3*w^3 - 480*a^2*cM*r^4*w^3 + 
       48*cM^3*r^4*w^3 + (32*I)*a*cM^2*m*r^4*w^3 + 72*a^2*r^5*w^3 - 
       16*cM^2*r^5*w^3 + (232*I)*a*cM*m*r^5*w^3 + 48*a^2*m^2*r^5*w^3 + 
       120*cM*r^6*w^3 - (132*I)*a*m*r^6*w^3 - 72*r^7*w^3 - 
       10*a^6*cM*sss*w^3 + 16*a^4*cM^2*r*sss*w^3 - 32*a^4*cM*r^2*sss*w^3 - 
       (24*I)*a^5*m*r^2*sss*w^3 - 24*a^4*r^3*sss*w^3 + 
       24*a^2*cM^2*r^3*sss*w^3 + (24*I)*a^3*cM*m*r^3*sss*w^3 + 
       38*a^2*cM*r^4*sss*w^3 + 8*cM^2*r^5*sss*w^3 - (24*I)*a*cM*m*r^5*sss*
        w^3 - 60*cM*r^6*sss*w^3 + (24*I)*a*m*r^6*sss*w^3 + 24*r^7*sss*w^3 - 
       (12*I)*a^8*w^4 + (8*I)*a^6*cM^2*w^4 - 32*a^7*cM*m*w^4 + 
       (8*I)*a^6*cM*r*w^4 - (96*I)*a^6*r^2*w^4 - (60*I)*a^4*cM^2*r^2*w^4 - 
       72*a^5*cM*m*r^2*w^4 - (72*I)*a^6*m^2*r^2*w^4 + 
       (108*I)*a^4*cM*r^3*w^4 - 60*a^5*m*r^3*w^4 - (24*I)*a^4*r^4*w^4 - 
       (32*I)*a^2*cM^2*r^4*w^4 - (240*I)*a^2*cM*r^5*w^4 - 24*a^3*m*r^5*w^4 + 
       (56*I)*a^2*r^6*w^4 + (36*I)*cM^2*r^6*w^4 - 192*a*cM*m*r^6*w^4 + 
       (32*I)*a^2*m^2*r^6*w^4 + (28*I)*cM*r^7*w^4 + 76*a*m*r^7*w^4 - 
       (4*I)*r^8*w^4 + (12*I)*a^6*r^2*sss*w^4 - (12*I)*a^4*cM*r^3*sss*w^4 + 
       (24*I)*a^2*cM*r^5*sss*w^4 - (16*I)*a^2*r^6*sss*w^4 - 
       (4*I)*cM*r^7*sss*w^4 - (4*I)*r^8*sss*w^4 + 8*a^8*cM*w^5 + 
       24*a^6*cM*r^2*w^5 + (48*I)*a^7*m*r^2*w^5 + 24*a^6*r^3*w^5 - 
       24*a^4*r^5*w^5 + 192*a^2*cM*r^6*w^5 - (64*I)*a^3*m*r^6*w^5 - 
       40*a^2*r^7*w^5 - 32*cM*r^8*w^5 - (16*I)*a*m*r^8*w^5 + 8*r^9*w^5 - 
       (12*I)*a^8*r^2*w^6 + (32*I)*a^4*r^6*w^6 + (16*I)*a^2*r^8*w^6 - 
       (4*I)*r^10*w^6)*fR4[r])/(18*cM*(-a^2 + 2*cM*r - r^2)^2*w^3) + 
   (a^2*(4*a*cM^2*m + (4*I)*a^2*cM*m^2 - 4*a*cM*m*r - (2*I)*a^2*cM*sss + 
      2*a*cM^2*m*sss + (2*I)*a^2*cM*m^2*sss + (12*I)*cM^2*r*sss - 
      10*a*cM*m*r*sss - (10*I)*cM*r^2*sss - I*a^2*cM*sss^2 + 
      (2*I)*cM^2*r*sss^2 - I*cM*r^2*sss^2 - 4*a^2*cM^2*w - 
      (28*I)*a^3*cM*m*w + 8*a^2*cM^2*m^2*w + (8*I)*a^3*cM*m^3*w - 
      8*a^2*cM*r*w + (72*I)*a*cM^2*m*r*w - 40*a^2*cM*m^2*r*w - 
      12*cM^2*r^2*w - (92*I)*a*cM*m*r^2*w + 24*cM*r^3*w - 2*a^2*cM^2*sss*w - 
      (8*I)*a^3*cM*m*sss*w + 12*a^2*cM*r*sss*w + (8*I)*a*cM^2*m*r*sss*w - 
      6*cM^2*r^2*sss*w - (8*I)*a*cM*m*r^2*sss*w + 12*cM*r^3*sss*w - 
      (16*I)*a^4*cM*w^2 - 16*a^3*cM^2*m*w^2 - (24*I)*a^4*cM*m^2*w^2 + 
      (28*I)*a^4*r*w^2 + 104*a^3*cM*m*r*w^2 - (32*I)*a^2*cM*r^2*w^2 - 
      24*a^3*m*r^2*w^2 - 28*a*cM^2*m*r^2*w^2 - (16*I)*a^2*cM*m^2*r^2*w^2 + 
      12*a^3*m^3*r^2*w^2 + (104*I)*a^2*r^3*w^2 + (8*I)*cM^2*r^3*w^2 + 
      132*a*cM*m*r^3*w^2 - (12*I)*a^2*m^2*r^3*w^2 - (40*I)*cM*r^4*w^2 - 
      48*a*m*r^4*w^2 + (28*I)*r^5*w^2 + (6*I)*a^4*cM*sss*w^2 + 
      (4*I)*a^4*r*sss*w^2 - (8*I)*a^2*cM^2*r*sss*w^2 + 
      (8*I)*a^2*cM*r^2*sss*w^2 - 6*a^3*m*r^2*sss*w^2 - 
      (10*I)*a^2*r^3*sss*w^2 - (4*I)*cM^2*r^3*sss*w^2 + 
      (14*I)*cM*r^4*sss*w^2 + 6*a*m*r^4*sss*w^2 - (2*I)*r^5*sss*w^2 + 
      8*a^4*cM^2*w^3 + (24*I)*a^5*cM*m*w^3 - 64*a^4*cM*r*w^3 - 
      36*a^4*r^2*w^3 + 28*a^2*cM^2*r^2*w^3 + (32*I)*a^3*cM*m*r^2*w^3 - 
      36*a^4*m^2*r^2*w^3 - 8*a^2*cM*r^3*w^3 - 72*a^2*r^4*w^3 + 
      12*cM^2*r^4*w^3 + (56*I)*a*cM*m*r^4*w^3 + 12*a^2*m^2*r^4*w^3 + 
      8*cM*r^5*w^3 + 12*r^6*w^3 + 6*a^4*r^2*sss*w^3 - 6*r^6*sss*w^3 - 
      (8*I)*a^6*cM*w^4 - (16*I)*a^4*cM*r^2*w^4 + 36*a^5*m*r^2*w^4 + 
      (12*I)*a^4*r^3*w^4 - (56*I)*a^2*cM*r^4*w^4 - 24*a^3*m*r^4*w^4 - 
      (24*I)*a^2*r^5*w^4 + (8*I)*cM*r^6*w^4 - 20*a*m*r^6*w^4 + 
      (4*I)*r^7*w^4 - 12*a^6*r^2*w^5 + 12*a^4*r^4*w^5 + 20*a^2*r^6*w^5 - 
      4*r^8*w^5)*Derivative[1][fR4][r])/(18*cM*(-a^2 + 2*cM*r - r^2)*w^3), 
 f04f11b[r] -> -(a*(2*a^4*cM*m^2 - (2*I)*a^3*cM^2*m^3 + 2*a^4*cM*m^4 + 
       (4*I)*a^3*cM*m*r + (6*I)*a^3*cM*m^3*r - (8*I)*a*cM^2*m*r^2 - 
       2*a^2*cM*m^2*r^2 + (4*I)*a*cM*m*r^3 - 2*a^4*cM*m^2*sss - 
       (2*I)*a^3*cM*m*r*sss + 4*a^2*cM^2*m^2*r*sss + (4*I)*a*cM^2*m*r^2*sss - 
       2*a^2*cM*m^2*r^2*sss - (2*I)*a*cM*m*r^3*sss - 12*a^5*cM*m*w + 
       (8*I)*a^4*cM^2*m^2*w - 10*a^5*cM*m^3*w - (16*I)*a^4*cM*r*w + 
       16*a^3*cM^2*m*r*w - (28*I)*a^4*cM*m^2*r*w + (32*I)*a^2*cM^2*r^2*w - 
       12*a^3*cM*m*r^2*w - 24*a*cM^3*m*r^2*w - (2*I)*a^2*cM^2*m^2*r^2*w - 
       8*a^3*cM*m^3*r^2*w - (16*I)*a^2*cM*r^3*w + 48*a*cM^2*m*r^3*w - 
       (10*I)*a^2*cM*m^2*r^3*w - 16*a*cM*m*r^4*w + 6*a^5*cM*m*sss*w + 
       (8*I)*a^4*cM*r*sss*w - 12*a^3*cM^2*m*r*sss*w - (16*I)*a^2*cM^2*r^2*sss*
        w + 10*a^3*cM*m*r^2*sss*w + (8*I)*a^2*cM*r^3*sss*w - 
       8*a*cM^2*m*r^3*sss*w + 4*a*cM*m*r^4*sss*w + 16*a^6*cM*w^2 - 
       (10*I)*a^5*cM^2*m*w^2 + 18*a^6*cM*m^2*w^2 + 20*a^6*r*w^2 - 
       40*a^4*cM^2*r*w^2 + (26*I)*a^5*cM*m*r*w^2 - 18*a^4*cM*r^2*w^2 + 
       48*a^2*cM^3*r^2*w^2 + (32*I)*a^3*cM^2*m*r^2*w^2 + 
       28*a^4*cM*m^2*r^2*w^2 + (6*I)*a^5*m^3*r^2*w^2 + 78*a^4*r^3*w^2 - 
       64*a^2*cM^2*r^3*w^2 + 6*a^4*m^2*r^3*w^2 - 140*a^2*cM*r^4*w^2 + 
       24*cM^3*r^4*w^2 + (24*I)*a^3*m*r^4*w^2 + (10*I)*a*cM^2*m*r^4*w^2 + 
       22*a^2*cM*m^2*r^4*w^2 - (6*I)*a^3*m^3*r^4*w^2 + 72*a^2*r^5*w^2 + 
       48*cM^2*r^5*w^2 - (2*I)*a*cM*m*r^5*w^2 - 6*a^2*m^2*r^5*w^2 - 
       58*cM*r^6*w^2 + 14*r^7*w^2 - 4*a^6*cM*sss*w^2 + 2*a^6*r*sss*w^2 + 
       8*a^4*cM^2*r*sss*w^2 - 14*a^4*cM*r^2*sss*w^2 - 
       (3*I)*a^5*m*r^2*sss*w^2 - 6*a^4*r^3*sss*w^2 + 12*a^2*cM^2*r^3*sss*
        w^2 + (6*I)*a^3*cM*m*r^3*sss*w^2 + 8*a^2*cM*r^4*sss*w^2 - 
       6*a^2*r^5*sss*w^2 + 4*cM^2*r^5*sss*w^2 - (6*I)*a*cM*m*r^5*sss*w^2 - 
       6*cM*r^6*sss*w^2 + (3*I)*a*m*r^6*sss*w^2 + 2*r^7*sss*w^2 + 
       (4*I)*a^6*cM^2*w^3 - 14*a^7*cM*m*w^3 - (4*I)*a^6*cM*r*w^3 - 
       (6*I)*a^6*r^2*w^3 - (30*I)*a^4*cM^2*r^2*w^3 - 32*a^5*cM*m*r^2*w^3 - 
       (18*I)*a^6*m^2*r^2*w^3 + (22*I)*a^4*cM*r^3*w^3 - 18*a^5*m*r^3*w^3 + 
       (42*I)*a^4*r^4*w^3 - (16*I)*a^2*cM^2*r^4*w^3 - 22*a^3*cM*m*r^4*w^3 + 
       (12*I)*a^4*m^2*r^4*w^3 - (136*I)*a^2*cM*r^5*w^3 - 12*a^3*m*r^5*w^3 + 
       (34*I)*a^2*r^6*w^3 + (18*I)*cM^2*r^6*w^3 - 48*a*cM*m*r^6*w^3 + 
       (10*I)*a^2*m^2*r^6*w^3 + (22*I)*cM*r^7*w^3 + 26*a*m*r^7*w^3 - 
       (14*I)*r^8*w^3 + (3*I)*a^6*r^2*sss*w^3 - (6*I)*a^4*cM*r^3*sss*w^3 - 
       (3*I)*a^4*r^4*sss*w^3 + (12*I)*a^2*cM*r^5*sss*w^3 - 
       (5*I)*a^2*r^6*sss*w^3 - (2*I)*cM*r^7*sss*w^3 + I*r^8*sss*w^3 + 
       4*a^8*cM*w^4 + 12*a^6*cM*r^2*w^4 + (18*I)*a^7*m*r^2*w^4 + 
       12*a^6*r^3*w^4 - (6*I)*a^5*m*r^4*w^4 - 12*a^4*r^5*w^4 + 
       96*a^2*cM*r^6*w^4 - (26*I)*a^3*m*r^6*w^4 - 20*a^2*r^7*w^4 - 
       16*cM*r^8*w^4 - (2*I)*a*m*r^8*w^4 + 4*r^9*w^4 - (6*I)*a^8*r^2*w^5 + 
       (16*I)*a^4*r^6*w^5 + (8*I)*a^2*r^8*w^5 - (2*I)*r^10*w^5)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w^3) + 
   (a*(-2*a^2*cM^2*m^2 - (2*I)*a^3*cM*m^3 - (4*I)*a*cM^2*m*r + 
      6*a^2*cM*m^2*r + (4*I)*a*cM*m*r^2 + I*a^3*cM*m*sss - 
      (2*I)*a*cM^2*m*r*sss + I*a*cM*m*r^2*sss + 6*a^3*cM^2*m*w + 
      (8*I)*a^4*cM*m^2*w + (16*I)*a^2*cM^2*r*w - 28*a^3*cM*m*r*w - 
      (18*I)*a^2*cM*r^2*w + 8*a*cM^2*m*r^2*w + (6*I)*a^2*cM*m^2*r^2*w + 
      (4*I)*cM^2*r^3*w - 10*a*cM*m*r^3*w - (2*I)*cM*r^4*w - 
      (2*I)*a^4*cM*sss*w + (4*I)*a^2*cM^2*r*sss*w - (3*I)*a^2*cM*r^2*sss*w + 
      (2*I)*cM^2*r^3*sss*w - I*cM*r^4*sss*w - 6*a^6*w^2 - 4*a^4*cM^2*w^2 - 
      (10*I)*a^5*cM*m*w^2 + 40*a^4*cM*r*w^2 - 18*a^4*r^2*w^2 - 
      14*a^2*cM^2*r^2*w^2 - (14*I)*a^3*cM*m*r^2*w^2 + 6*a^4*m^2*r^2*w^2 + 
      28*a^2*cM*r^3*w^2 - (6*I)*a^3*m*r^3*w^2 + 18*a^2*r^4*w^2 - 
      6*cM^2*r^4*w^2 - (16*I)*a*cM*m*r^4*w^2 - 6*a^2*m^2*r^4*w^2 - 
      12*cM*r^5*w^2 + (6*I)*a*m*r^5*w^2 + 6*r^6*w^2 + (4*I)*a^6*cM*w^3 + 
      (8*I)*a^4*cM*r^2*w^3 - 12*a^5*m*r^2*w^3 - (6*I)*a^4*r^3*w^3 + 
      (28*I)*a^2*cM*r^4*w^3 + 12*a^3*m*r^4*w^3 + (12*I)*a^2*r^5*w^3 - 
      (4*I)*cM*r^6*w^3 + 4*a*m*r^6*w^3 - (2*I)*r^7*w^3 + 6*a^6*r^2*w^4 - 
      6*a^4*r^4*w^4 - 10*a^2*r^6*w^4 + 2*r^8*w^4)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)*w^3), 
 f04f12a[r] -> (a^2*(4*a^3*cM*m - (4*I)*a^2*cM^2*m^2 + 4*a^3*cM*m^3 - 
      8*a*cM^2*m*r + (4*I)*a^2*cM*m^2*r + 4*a*cM*m*r^2 - 
      (2*I)*a^2*cM^2*m^2*sss + 2*a^3*cM*m^3*sss + (2*I)*a^2*cM*m^2*r*sss - 
      a^3*cM*m*sss^2 + 2*a*cM^2*m*r*sss^2 - a*cM*m*r^2*sss^2 - 4*a^4*cM*w - 
      (4*I)*a^5*m*w + (8*I)*a^3*cM^2*m*w + 8*a^4*cM*m^2*w + (8*I)*a^5*m^3*w - 
      (8*I)*a^3*cM^2*m^3*w + 12*a^4*cM*m^4*w + (4*I)*a^5*m^5*w - 8*a^4*r*w + 
      8*a^2*cM^2*r*w + (60*I)*a^3*cM*m*r*w - 16*a^2*cM^2*m^2*r*w + 
      (12*I)*a^3*cM*m^3*r*w + 24*a^2*cM*r^2*w - (28*I)*a^3*m*r^2*w - 
      (112*I)*a*cM^2*m*r^2*w - 28*a^2*cM*m^2*r^2*w - 16*a^2*r^3*w - 
      24*cM^2*r^3*w + (100*I)*a*cM*m*r^3*w + 12*a^2*m^2*r^3*w + 28*cM*r^4*w - 
      (24*I)*a*m*r^4*w - 8*r^5*w - (2*I)*a^5*m*sss*w + 
      (4*I)*a^3*cM^2*m*sss*w - 12*a^4*cM*m^2*sss*w - (6*I)*a^5*m^3*sss*w + 
      8*a^4*r*sss*w - (18*I)*a^3*cM*m*r*sss*w + 8*a^2*cM^2*m^2*r*sss*w + 
      (8*I)*a^3*cM*m^3*r*sss*w - 32*a^2*cM*r^2*sss*w + 
      (18*I)*a^3*m*r^2*sss*w + (40*I)*a*cM^2*m*r^2*sss*w - 
      2*a^2*cM*m^2*r^2*sss*w + 16*a^2*r^3*sss*w + 32*cM^2*r^3*sss*w - 
      (62*I)*a*cM*m*r^3*sss*w - 6*a^2*m^2*r^3*sss*w - 32*cM*r^4*sss*w + 
      (20*I)*a*m*r^4*sss*w + 8*r^5*sss*w + a^4*cM*sss^2*w + 
      (2*I)*a^5*m*sss^2*w - 2*a^4*r*sss^2*w - 2*a^2*cM^2*r*sss^2*w - 
      (4*I)*a^3*cM*m*r*sss^2*w + 10*a^2*cM*r^2*sss^2*w - 
      (2*I)*a^3*m*r^2*sss^2*w - 4*a^2*r^3*sss^2*w - 10*cM^2*r^3*sss^2*w + 
      (8*I)*a*cM*m*r^3*sss^2*w + 9*cM*r^4*sss^2*w - (4*I)*a*m*r^4*sss^2*w - 
      2*r^5*sss^2*w - (24*I)*a^6*w^2 - (4*I)*a^4*cM^2*w^2 - 28*a^5*cM*m*w^2 - 
      (40*I)*a^6*m^2*w^2 + (24*I)*a^4*cM^2*m^2*w^2 - 48*a^5*cM*m^3*w^2 - 
      (20*I)*a^6*m^4*w^2 + (48*I)*a^4*cM*r*w^2 - 28*a^5*m*r*w^2 + 
      32*a^3*cM^2*m*r*w^2 + (8*I)*a^4*cM*m^2*r*w^2 - 8*a^5*m^3*r*w^2 - 
      (48*I)*a^4*r^2*w^2 + 44*a^3*cM*m*r^2*w^2 - (12*I)*a^4*m^2*r^2*w^2 + 
      (4*I)*a^2*cM^2*m^2*r^2*w^2 - 12*a^3*cM*m^3*r^2*w^2 + 
      (4*I)*a^4*m^4*r^2*w^2 + (40*I)*a^2*cM*r^3*w^2 - 20*a^3*m*r^3*w^2 + 
      88*a*cM^2*m*r^3*w^2 - (96*I)*a^2*cM*m^2*r^3*w^2 - 20*a^3*m^3*r^3*w^2 - 
      (24*I)*a^2*r^4*w^2 + (20*I)*cM^2*r^4*w^2 - 48*a*cM*m*r^4*w^2 + 
      (40*I)*a^2*m^2*r^4*w^2 - (8*I)*cM*r^5*w^2 + 8*a*m*r^5*w^2 + 
      (16*I)*a^6*sss*w^2 - (2*I)*a^4*cM^2*sss*w^2 + 18*a^5*cM*m*sss*w^2 + 
      (18*I)*a^6*m^2*sss*w^2 - (40*I)*a^4*cM*r*sss*w^2 + 2*a^5*m*r*sss*w^2 - 
      16*a^3*cM^2*m*r*sss*w^2 - (24*I)*a^4*cM*m^2*r*sss*w^2 + 
      (24*I)*a^4*r^2*sss*w^2 + (16*I)*a^2*cM^2*r^2*sss*w^2 + 
      26*a^3*cM*m*r^2*sss*w^2 - (6*I)*a^4*m^2*r^2*sss*w^2 - 
      (28*I)*a^2*cM*r^3*sss*w^2 - 14*a^3*m*r^3*sss*w^2 - 
      44*a*cM^2*m*r^3*sss*w^2 + (24*I)*a^2*cM*m^2*r^3*sss*w^2 + 
      (10*I)*cM^2*r^4*sss*w^2 + 68*a*cM*m*r^4*sss*w^2 - 
      (24*I)*a^2*m^2*r^4*sss*w^2 + (12*I)*cM*r^5*sss*w^2 - 
      16*a*m*r^5*sss*w^2 - (8*I)*r^6*sss*w^2 - (2*I)*a^6*sss^2*w^2 + 
      (4*I)*a^4*cM*r*sss^2*w^2 - (4*I)*a^2*cM*r^3*sss^2*w^2 + 
      (6*I)*a^2*r^4*sss^2*w^2 - (8*I)*cM*r^5*sss^2*w^2 + 
      (4*I)*r^6*sss^2*w^2 + 16*a^6*cM*w^3 + (56*I)*a^7*m*w^3 - 
      (24*I)*a^5*cM^2*m*w^3 + 72*a^6*cM*m^2*w^3 + (40*I)*a^7*m^3*w^3 + 
      28*a^6*r*w^3 - 16*a^4*cM^2*r*w^3 - (52*I)*a^5*cM*m*r*w^3 + 
      24*a^6*m^2*r*w^3 - 16*a^4*cM*r^2*w^3 + (8*I)*a^5*m*r^2*w^3 - 
      (8*I)*a^3*cM^2*m*r^2*w^3 + 36*a^4*cM*m^2*r^2*w^3 - 
      (16*I)*a^5*m^3*r^2*w^3 + 60*a^4*r^3*w^3 - 88*a^2*cM^2*r^3*w^3 + 
      (188*I)*a^3*cM*m*r^3*w^3 + 24*a^4*m^2*r^3*w^3 - 56*a^2*cM*r^4*w^3 - 
      (68*I)*a^3*m*r^4*w^3 + (40*I)*a*cM^2*m*r^4*w^3 + 
      108*a^2*cM*m^2*r^4*w^3 - (32*I)*a^3*m^3*r^4*w^3 + 36*a^2*r^5*w^3 + 
      24*cM^2*r^5*w^3 + (24*I)*a*cM*m*r^5*w^3 - 24*a^2*m^2*r^5*w^3 - 
      24*cM*r^6*w^3 - (20*I)*a*m*r^6*w^3 + 4*r^7*w^3 - 8*a^6*cM*sss*w^3 - 
      (18*I)*a^7*m*sss*w^3 - 2*a^6*r*sss*w^3 + 8*a^4*cM^2*r*sss*w^3 + 
      (24*I)*a^5*cM*m*r*sss*w^3 - 24*a^4*cM*r^2*sss*w^3 + 
      (12*I)*a^5*m*r^2*sss*w^3 + 6*a^4*r^3*sss*w^3 + 
      44*a^2*cM^2*r^3*sss*w^3 - (48*I)*a^3*cM*m*r^3*sss*w^3 - 
      36*a^2*cM*r^4*sss*w^3 + (54*I)*a^3*m*r^4*sss*w^3 + 18*a^2*r^5*sss*w^3 - 
      12*cM^2*r^5*sss*w^3 - (24*I)*a*cM*m*r^5*sss*w^3 - 20*cM*r^6*sss*w^3 + 
      (24*I)*a*m*r^6*sss*w^3 + 10*r^7*sss*w^3 - (24*I)*a^8*w^4 + 
      (8*I)*a^6*cM^2*w^4 - 48*a^7*cM*m*w^4 - (40*I)*a^8*m^2*w^4 + 
      (32*I)*a^6*cM*r*w^4 - 24*a^7*m*r*w^4 + (4*I)*a^6*r^2*w^4 + 
      (4*I)*a^4*cM^2*r^2*w^4 - 36*a^5*cM*m*r^2*w^4 + (24*I)*a^6*m^2*r^2*w^4 - 
      (92*I)*a^4*cM*r^3*w^4 + 12*a^5*m*r^3*w^4 + (60*I)*a^4*r^4*w^4 - 
      (40*I)*a^2*cM^2*r^4*w^4 - 216*a^3*cM*m*r^4*w^4 + 
      (96*I)*a^4*m^2*r^4*w^4 - (64*I)*a^2*cM*r^5*w^4 + 72*a^3*m*r^5*w^4 + 
      (12*I)*a^2*r^6*w^4 - (36*I)*cM^2*r^6*w^4 - 84*a*cM*m*r^6*w^4 + 
      (32*I)*a^2*m^2*r^6*w^4 + (60*I)*cM*r^7*w^4 + 36*a*m*r^7*w^4 - 
      (20*I)*r^8*w^4 + (6*I)*a^8*sss*w^4 - (8*I)*a^6*cM*r*sss*w^4 - 
      (6*I)*a^6*r^2*sss*w^4 + (24*I)*a^4*cM*r^3*sss*w^4 - 
      (30*I)*a^4*r^4*sss*w^4 + (24*I)*a^2*cM*r^5*sss*w^4 - 
      (18*I)*a^2*r^6*sss*w^4 - (8*I)*cM*r^7*sss*w^4 + 12*a^8*cM*w^5 + 
      (20*I)*a^9*m*w^5 + 8*a^8*r*w^5 + 12*a^6*cM*r^2*w^5 - 
      (16*I)*a^7*m*r^2*w^5 - 16*a^6*r^3*w^5 + 108*a^4*cM*r^4*w^5 - 
      (96*I)*a^5*m*r^4*w^5 - 48*a^4*r^5*w^5 + 84*a^2*cM*r^6*w^5 - 
      (64*I)*a^3*m*r^6*w^5 - 16*a^2*r^7*w^5 - 24*cM*r^8*w^5 - 
      (4*I)*a*m*r^8*w^5 + 8*r^9*w^5 - (4*I)*a^10*w^6 + (4*I)*a^8*r^2*w^6 + 
      (32*I)*a^6*r^4*w^6 + (32*I)*a^4*r^6*w^6 + (4*I)*a^2*r^8*w^6 - 
      (4*I)*r^10*w^6)*fR4[r])/(18*cM*(-a^2 + 2*cM*r - r^2)^3*w^3) + 
   (a^2*(-4*a*cM^2*m - (4*I)*a^2*cM*m^2 + 4*a*cM*m*r - 2*a*cM^2*m*sss - 
      (2*I)*a^2*cM*m^2*sss + 2*a*cM*m*r*sss + 4*a^4*w + 4*a^2*cM^2*w - 
      (4*I)*a^3*cM*m*w + 4*a^4*m^2*w - 8*a^2*cM^2*m^2*w - 
      (12*I)*a^3*cM*m^3*w + 4*a^4*m^4*w - 4*a^2*cM*r*w + (4*I)*a^3*m*r*w + 
      20*a^2*cM*m^2*r*w - 12*cM^2*r^2*w + (24*I)*a*cM*m*r^2*w - 
      4*a^2*m^2*r^2*w + 12*cM*r^3*w - (8*I)*a*m*r^3*w - 4*r^4*w - 
      4*a^4*sss*w + 2*a^2*cM^2*sss*w + (6*I)*a^3*cM*m*sss*w - 
      4*a^4*m^2*sss*w + 2*a^2*cM*r*sss*w - (2*I)*a^3*m*r*sss*w + 
      4*a^2*cM*m^2*r*sss*w + 2*a^2*r^2*sss*w + 10*cM^2*r^2*sss*w + 
      2*a^2*m^2*r^2*sss*w - 18*cM*r^3*sss*w + (4*I)*a*m*r^3*sss*w + 
      6*r^4*sss*w + a^4*sss^2*w - 2*a^2*cM*r*sss^2*w - a^2*r^2*sss^2*w + 
      4*cM*r^3*sss^2*w - 2*r^4*sss^2*w + (8*I)*a^4*cM*w^2 - 24*a^5*m*w^2 + 
      16*a^3*cM^2*m*w^2 + (36*I)*a^4*cM*m^2*w^2 - 16*a^5*m^3*w^2 - 
      20*a^3*cM*m*r*w^2 - (4*I)*a^4*m^2*r*w^2 - (20*I)*a^2*cM*r^2*w^2 - 
      24*a^3*m*r^2*w^2 + 44*a*cM^2*m*r^2*w^2 + (24*I)*a^2*cM*m^2*r^2*w^2 + 
      8*a^3*m^3*r^2*w^2 - 52*a*cM*m*r^3*w^2 + (8*I)*a^2*m^2*r^3*w^2 - 
      (4*I)*cM*r^4*w^2 + 12*a*m*r^4*w^2 - (4*I)*a^4*cM*sss*w^2 + 
      8*a^5*m*sss*w^2 - 8*a^3*cM*m*r*sss*w^2 + (2*I)*a^2*cM*r^2*sss*w^2 - 
      8*a^3*m*r^2*sss*w^2 + 16*a*cM*m*r^3*sss*w^2 - (6*I)*cM*r^4*sss*w^2 - 
      16*a*m*r^4*sss*w^2 + 20*a^6*w^3 - 8*a^4*cM^2*w^3 - 
      (36*I)*a^5*cM*m*w^3 + 24*a^6*m^2*w^3 + (8*I)*a^5*m*r*w^3 + 
      8*a^4*r^2*w^3 - 44*a^2*cM^2*r^2*w^3 - (48*I)*a^3*cM*m*r^2*w^3 - 
      24*a^4*m^2*r^2*w^3 + 80*a^2*cM*r^3*w^3 - (20*I)*a^3*m*r^3*w^3 - 
      8*a^2*r^4*w^3 + 12*cM^2*r^4*w^3 - (12*I)*a*cM*m*r^4*w^3 - 
      24*a^2*m^2*r^4*w^3 - 16*cM*r^5*w^3 - (4*I)*a*m*r^5*w^3 + 4*r^6*w^3 - 
      4*a^6*sss*w^3 + 4*a^4*cM*r*sss*w^3 + 6*a^4*r^2*sss*w^3 - 
      16*a^2*cM*r^3*sss*w^3 + 12*a^2*r^4*sss*w^3 + 4*cM*r^5*sss*w^3 + 
      2*r^6*sss*w^3 + (12*I)*a^6*cM*w^4 - 16*a^7*m*w^4 - (4*I)*a^6*r*w^4 + 
      (24*I)*a^4*cM*r^2*w^4 + 24*a^5*m*r^2*w^4 + (12*I)*a^4*r^3*w^4 + 
      (12*I)*a^2*cM*r^4*w^4 + 48*a^3*m*r^4*w^4 + (12*I)*a^2*r^5*w^4 + 
      8*a*m*r^6*w^4 - (4*I)*r^7*w^4 + 4*a^8*w^5 - 8*a^6*r^2*w^5 - 
      24*a^4*r^4*w^5 - 8*a^2*r^6*w^5 + 4*r^8*w^5)*Derivative[1][fR4][r])/
    (18*cM*(-a^2 + 2*cM*r - r^2)^2*w^3), 
 f04f12b[r] -> (a*(-2*a^4*cM*m^2 + (2*I)*a^3*cM^2*m^3 - 2*a^4*cM*m^4 + 
      4*a^2*cM^2*m^2*r - (2*I)*a^3*cM*m^3*r - 2*a^2*cM*m^2*r^2 + 
      a^4*cM*m^2*sss - 2*a^2*cM^2*m^2*r*sss + a^2*cM*m^2*r^2*sss + 
      6*a^5*cM*m*w + (2*I)*a^6*m^2*w - (8*I)*a^4*cM^2*m^2*w + 
      12*a^5*cM*m^3*w + (2*I)*a^6*m^4*w + 4*a^5*m*r*w - 12*a^3*cM^2*m*r*w - 
      (2*I)*a^4*cM*m^2*r*w + (6*I)*a^4*r^2*w + 10*a^3*cM*m*r^2*w - 
      (2*I)*a^2*cM^2*m^2*r^2*w + 8*a^3*cM*m^3*r^2*w - (4*I)*a^4*m^4*r^2*w - 
      (24*I)*a^2*cM*r^3*w - 4*a^3*m*r^3*w - 24*a*cM^2*m*r^3*w + 
      (18*I)*a^2*cM*m^2*r^3*w + (12*I)*a^2*r^4*w + (24*I)*cM^2*r^4*w + 
      28*a*cM*m*r^4*w - (8*I)*a^2*m^2*r^4*w - (24*I)*cM*r^5*w - 8*a*m*r^5*w + 
      (6*I)*r^6*w - 3*a^5*cM*m*sss*w - (2*I)*a^6*m^2*sss*w - 
      2*a^5*m*r*sss*w + 6*a^3*cM^2*m*r*sss*w + (4*I)*a^4*cM*m^2*r*sss*w - 
      (3*I)*a^4*r^2*sss*w - 5*a^3*cM*m*r^2*sss*w + (2*I)*a^4*m^2*r^2*sss*w + 
      (12*I)*a^2*cM*r^3*sss*w + 2*a^3*m*r^3*sss*w + 12*a*cM^2*m*r^3*sss*w - 
      (8*I)*a^2*cM*m^2*r^3*sss*w - (6*I)*a^2*r^4*sss*w - 
      (12*I)*cM^2*r^4*sss*w - 14*a*cM*m*r^4*sss*w + (4*I)*a^2*m^2*r^4*sss*w + 
      (12*I)*cM*r^5*sss*w + 4*a*m*r^5*sss*w - (3*I)*r^6*sss*w - 
      4*a^6*cM*w^2 - (6*I)*a^7*m*w^2 + (10*I)*a^5*cM^2*m*w^2 - 
      24*a^6*cM*m^2*w^2 - (8*I)*a^7*m^3*w^2 + 8*a^4*cM^2*r*w^2 + 
      (16*I)*a^5*cM*m*r*w^2 - 4*a^6*m^2*r*w^2 - 26*a^4*cM*r^2*w^2 + 
      (22*I)*a^5*m*r^2*w^2 + (4*I)*a^3*cM^2*m*r^2*w^2 - 
      22*a^4*cM*m^2*r^2*w^2 + (14*I)*a^5*m^3*r^2*w^2 + 44*a^2*cM^2*r^3*w^2 - 
      (66*I)*a^3*cM*m*r^3*w^2 - 2*a^4*m^2*r^3*w^2 - 16*a^2*cM*r^4*w^2 + 
      (26*I)*a^3*m*r^4*w^2 - (18*I)*a*cM^2*m*r^4*w^2 - 
      34*a^2*cM*m^2*r^4*w^2 + (10*I)*a^3*m^3*r^4*w^2 - 12*cM^2*r^5*w^2 + 
      (14*I)*a*cM*m*r^5*w^2 + 14*a^2*m^2*r^5*w^2 + 6*cM*r^6*w^2 - 
      (2*I)*a*m*r^6*w^2 + 2*a^6*cM*sss*w^2 + (4*I)*a^7*m*sss*w^2 - 
      4*a^4*cM^2*r*sss*w^2 - (8*I)*a^5*cM*m*r*sss*w^2 + 
      13*a^4*cM*r^2*sss*w^2 - (6*I)*a^5*m*r^2*sss*w^2 - 
      22*a^2*cM^2*r^3*sss*w^2 + (20*I)*a^3*cM*m*r^3*sss*w^2 + 
      8*a^2*cM*r^4*sss*w^2 - (12*I)*a^3*m*r^4*sss*w^2 + 6*cM^2*r^5*sss*w^2 + 
      (4*I)*a*cM*m*r^5*sss*w^2 - 3*cM*r^6*sss*w^2 - (2*I)*a*m*r^6*sss*w^2 + 
      (4*I)*a^8*w^3 - (4*I)*a^6*cM^2*w^3 + 20*a^7*cM*m*w^3 + 
      (12*I)*a^8*m^2*w^3 - (12*I)*a^6*cM*r*w^3 + 8*a^7*m*r*w^3 - 
      (20*I)*a^6*r^2*w^3 - (2*I)*a^4*cM^2*r^2*w^3 + 20*a^5*cM*m*r^2*w^3 - 
      (18*I)*a^6*m^2*r^2*w^3 + (42*I)*a^4*cM*r^3*w^3 - 6*a^5*m*r^3*w^3 - 
      (42*I)*a^4*r^4*w^3 + (20*I)*a^2*cM^2*r^4*w^3 + 88*a^3*cM*m*r^4*w^3 - 
      (36*I)*a^4*m^2*r^4*w^3 + (24*I)*a^2*cM*r^5*w^3 - 24*a^3*m*r^5*w^3 - 
      (8*I)*a^2*r^6*w^3 + (18*I)*cM^2*r^6*w^3 + 16*a*cM*m*r^6*w^3 - 
      (6*I)*a^2*m^2*r^6*w^3 - (30*I)*cM*r^7*w^3 - 10*a*m*r^7*w^3 + 
      (10*I)*r^8*w^3 - (2*I)*a^8*sss*w^3 + (4*I)*a^6*cM*r*sss*w^3 + 
      (4*I)*a^6*r^2*sss*w^3 - (12*I)*a^4*cM*r^3*sss*w^3 + 
      (12*I)*a^4*r^4*sss*w^3 - (12*I)*a^2*cM*r^5*sss*w^3 + 
      (4*I)*a^2*r^6*sss*w^3 + (4*I)*cM*r^7*sss*w^3 - (2*I)*r^8*sss*w^3 - 
      6*a^8*cM*w^4 - (8*I)*a^9*m*w^4 - 4*a^8*r*w^4 - 6*a^6*cM*r^2*w^4 + 
      (10*I)*a^7*m*r^2*w^4 + 8*a^6*r^3*w^4 - 54*a^4*cM*r^4*w^4 + 
      (42*I)*a^5*m*r^4*w^4 + 24*a^4*r^5*w^4 - 42*a^2*cM*r^6*w^4 + 
      (22*I)*a^3*m*r^6*w^4 + 8*a^2*r^7*w^4 + 12*cM*r^8*w^4 - 
      (2*I)*a*m*r^8*w^4 - 4*r^9*w^4 + (2*I)*a^10*w^5 - (2*I)*a^8*r^2*w^5 - 
      (16*I)*a^6*r^4*w^5 - (16*I)*a^4*r^6*w^5 - (2*I)*a^2*r^8*w^5 + 
      (2*I)*r^10*w^5)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^3*w^3) + 
   (a*(-2*a^2*cM^2*m^2 - (2*I)*a^3*cM*m^3 + 2*a^2*cM*m^2*r + 6*a^3*cM^2*m*w + 
      (10*I)*a^4*cM*m^2*w - 2*a^5*m^3*w + (4*I)*a^4*r*w - 6*a^3*cM*m*r*w - 
      (8*I)*a^2*cM*r^2*w - 2*a^3*m*r^2*w + 12*a*cM^2*m*r^2*w + 
      (6*I)*a^2*cM*m^2*r^2*w + 4*a^3*m^3*r^2*w + (2*I)*a^2*r^3*w - 
      14*a*cM*m*r^3*w + (4*I)*cM*r^4*w + 4*a*m*r^4*w - (2*I)*r^5*w + 
      a^5*m*sss*w - (2*I)*a^4*r*sss*w - 2*a^3*cM*m*r*sss*w + 
      (4*I)*a^2*cM*r^2*sss*w - a^3*m*r^2*sss*w - I*a^2*r^3*sss*w + 
      4*a*cM*m*r^3*sss*w - (2*I)*cM*r^4*sss*w - 2*a*m*r^4*sss*w + 
      I*r^5*sss*w + 2*a^6*w^2 - 4*a^4*cM^2*w^2 - (14*I)*a^5*cM*m*w^2 + 
      6*a^6*m^2*w^2 + 4*a^4*cM*r*w^2 + (2*I)*a^5*m*r*w^2 - 6*a^4*r^2*w^2 - 
      22*a^2*cM^2*r^2*w^2 - (18*I)*a^3*cM*m*r^2*w^2 - 12*a^4*m^2*r^2*w^2 + 
      32*a^2*cM*r^3*w^2 - (8*I)*a^3*m*r^3*w^2 - 6*a^2*r^4*w^2 + 
      6*cM^2*r^4*w^2 - (4*I)*a*cM*m*r^4*w^2 - 6*a^2*m^2*r^4*w^2 - 
      8*cM*r^5*w^2 + (2*I)*a*m*r^5*w^2 + 2*r^6*w^2 - a^6*sss*w^2 + 
      2*a^4*cM*r*sss*w^2 + 3*a^4*r^2*sss*w^2 - 8*a^2*cM*r^3*sss*w^2 + 
      3*a^2*r^4*sss*w^2 + 2*cM*r^5*sss*w^2 - r^6*sss*w^2 + (6*I)*a^6*cM*w^3 - 
      6*a^7*m*w^3 - (2*I)*a^6*r*w^3 + (12*I)*a^4*cM*r^2*w^3 + 
      12*a^5*m*r^2*w^3 + (6*I)*a^4*r^3*w^3 + (6*I)*a^2*cM*r^4*w^3 + 
      18*a^3*m*r^4*w^3 + (6*I)*a^2*r^5*w^3 - (2*I)*r^7*w^3 + 2*a^8*w^4 - 
      4*a^6*r^2*w^4 - 12*a^4*r^4*w^4 - 4*a^2*r^6*w^4 + 2*r^8*w^4)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)^2*w^3), 
 f04f13a[r] -> (a*(-6*a^5*m + (6*I)*a^4*cM*m^2 - 4*a^5*m^3 + 
      (2*I)*a^4*cM*m^4 - 2*a^5*m^5 + (16*I)*a^4*r + 24*a^3*cM*m*r + 
      (2*I)*a^4*m^2*r - (4*I)*a^2*cM^2*m^2*r + 2*a^3*cM*m^3*r - 
      (48*I)*a^2*cM*r^2 - 14*a^3*m*r^2 - 8*a*cM^2*m*r^2 - 
      (2*I)*a^2*cM*m^2*r^2 + 6*a^3*m^3*r^2 + (20*I)*a^2*r^3 + 
      (32*I)*cM^2*r^3 + (2*I)*a^2*m^2*r^3 - (24*I)*cM*r^4 + 4*a*m*r^4 + 
      (4*I)*r^5 + 5*a^5*m*sss - (2*I)*a^4*cM*m^2*sss + 3*a^5*m^3*sss - 
      (12*I)*a^4*r*sss - 16*a^3*cM*m*r*sss - I*a^4*m^2*r*sss - 
      2*a^3*cM*m^3*r*sss + (32*I)*a^2*cM*r^2*sss + 5*a^3*m*r^2*sss + 
      4*a*cM^2*m*r^2*sss + (2*I)*a^2*cM*m^2*r^2*sss - 3*a^3*m^3*r^2*sss - 
      (12*I)*a^2*r^3*sss - (16*I)*cM^2*r^3*sss + 8*a*cM*m*r^3*sss - 
      I*a^2*m^2*r^3*sss + (8*I)*cM*r^4*sss - 6*a*m*r^4*sss - a^5*m*sss^2 + 
      (2*I)*a^4*r*sss^2 + 2*a^3*cM*m*r*sss^2 - (4*I)*a^2*cM*r^2*sss^2 + 
      a^3*m*r^2*sss^2 + I*a^2*r^3*sss^2 - 4*a*cM*m*r^3*sss^2 + 
      (2*I)*cM*r^4*sss^2 + 2*a*m*r^4*sss^2 - I*r^5*sss^2 + 4*a^6*w - 
      (10*I)*a^5*cM*m*w + 20*a^6*m^2*w - (8*I)*a^5*cM*m^3*w + 10*a^6*m^4*w - 
      (26*I)*a^5*m*r*w - (12*I)*a^3*cM^2*m*r*w - 8*a^4*cM*m^2*r*w - 
      (2*I)*a^5*m^3*r*w - 28*a^4*r^2*w - 32*a^2*cM^2*r^2*w + 
      (98*I)*a^3*cM*m*r^2*w - 26*a^4*m^2*r^2*w + (10*I)*a^3*cM*m^3*r^2*w - 
      8*a^4*m^4*r^2*w + 92*a^2*cM*r^3*w - (34*I)*a^3*m*r^3*w - 
      (44*I)*a*cM^2*m*r^3*w + 22*a^2*cM*m^2*r^3*w - (14*I)*a^3*m^3*r^3*w - 
      20*a^2*r^4*w - (4*I)*a*cM*m*r^4*w - 28*a^2*m^2*r^4*w - 28*cM*r^5*w + 
      (16*I)*a*m*r^5*w + 12*r^6*w - 4*a^6*sss*w + (4*I)*a^5*cM*m*sss*w - 
      9*a^6*m^2*sss*w + 4*a^4*cM*r*sss*w + (7*I)*a^5*m*r*sss*w + 
      6*a^4*cM*m^2*r*sss*w + 20*a^4*r^2*sss*w + 16*a^2*cM^2*r^2*sss*w - 
      (16*I)*a^3*cM*m*r^2*sss*w + 15*a^4*m^2*r^2*sss*w - 
      62*a^2*cM*r^3*sss*w + (5*I)*a^3*m*r^3*sss*w - 12*a^2*cM*m^2*r^3*sss*w + 
      16*a^2*r^4*sss*w + (22*I)*a*cM*m*r^4*sss*w + 12*a^2*m^2*r^4*sss*w + 
      18*cM*r^5*sss*w - (14*I)*a*m*r^5*sss*w - 8*r^6*sss*w + a^6*sss^2*w - 
      2*a^4*cM*r*sss^2*w - 3*a^4*r^2*sss^2*w + 8*a^2*cM*r^3*sss^2*w - 
      3*a^2*r^4*sss^2*w - 2*cM*r^5*sss^2*w + r^6*sss^2*w + (4*I)*a^6*cM*w^2 - 
      28*a^7*m*w^2 + (12*I)*a^6*cM*m^2*w^2 - 20*a^7*m^3*w^2 + 
      (24*I)*a^6*r*w^2 + (16*I)*a^4*cM^2*r*w^2 + 10*a^5*cM*m*r*w^2 + 
      (6*I)*a^6*m^2*r*w^2 - (50*I)*a^4*cM*r^2*w^2 + 42*a^5*m*r^2*w^2 - 
      (30*I)*a^4*cM*m^2*r^2*w^2 + 32*a^5*m^3*r^2*w^2 - (6*I)*a^4*r^3*w^2 - 
      (32*I)*a^2*cM^2*r^3*w^2 - 88*a^3*cM*m*r^3*w^2 + 
      (12*I)*a^4*m^2*r^3*w^2 + (84*I)*a^2*cM*r^4*w^2 + 66*a^3*m*r^4*w^2 + 
      (66*I)*a^2*cM*m^2*r^4*w^2 + 16*a^3*m^3*r^4*w^2 - (36*I)*a^2*r^5*w^2 + 
      (24*I)*cM^2*r^5*w^2 + 34*a*cM*m*r^5*w^2 - (30*I)*a^2*m^2*r^5*w^2 - 
      (6*I)*cM*r^6*w^2 - 4*a*m*r^6*w^2 - (6*I)*r^7*w^2 - 
      (2*I)*a^6*cM*sss*w^2 + 9*a^7*m*sss*w^2 - (6*I)*a^6*r*sss*w^2 - 
      6*a^5*cM*m*r*sss*w^2 + (14*I)*a^4*cM*r^2*sss*w^2 - 
      21*a^5*m*r^2*sss*w^2 + (9*I)*a^4*r^3*sss*w^2 + 
      24*a^3*cM*m*r^3*sss*w^2 - (44*I)*a^2*cM*r^4*sss*w^2 - 
      27*a^3*m*r^4*sss*w^2 + (12*I)*a^2*r^5*sss*w^2 - 6*a*cM*m*r^5*sss*w^2 + 
      (12*I)*cM*r^6*sss*w^2 + 3*a*m*r^6*sss*w^2 - (3*I)*r^7*sss*w^2 + 
      12*a^8*w^3 - (8*I)*a^7*cM*m*w^3 + 20*a^8*m^2*w^3 - 4*a^6*cM*r*w^3 - 
      (6*I)*a^7*m*r*w^3 - 22*a^6*r^2*w^3 + (30*I)*a^5*cM*m*r^2*w^3 - 
      48*a^6*m^2*r^2*w^3 + 66*a^4*cM*r^3*w^3 + (18*I)*a^5*m*r^3*w^3 - 
      54*a^4*r^4*w^3 - (132*I)*a^3*cM*m*r^4*w^3 - 48*a^4*m^2*r^4*w^3 + 
      12*a^2*cM*r^5*w^3 + (30*I)*a^3*m*r^5*w^3 - 14*a^2*r^6*w^3 + 
      (42*I)*a*cM*m*r^6*w^3 - 18*cM*r^7*w^3 - (14*I)*a*m*r^7*w^3 + 
      6*r^8*w^3 - 3*a^8*sss*w^3 + 2*a^6*cM*r*sss*w^3 + 9*a^6*r^2*sss*w^3 - 
      12*a^4*cM*r^3*sss*w^3 + 15*a^4*r^4*sss*w^3 + 6*a^2*cM*r^5*sss*w^3 + 
      a^2*r^6*sss*w^3 - 2*r^8*sss*w^3 + (2*I)*a^8*cM*w^4 - 10*a^9*m*w^4 + 
      (2*I)*a^8*r*w^4 - (10*I)*a^6*cM*r^2*w^4 + 32*a^7*m*r^2*w^4 - 
      (16*I)*a^6*r^3*w^4 + (66*I)*a^4*cM*r^4*w^4 + 48*a^5*m*r^4*w^4 - 
      (42*I)*a^2*cM*r^6*w^4 + (16*I)*a^2*r^7*w^4 - 6*a*m*r^8*w^4 - 
      (2*I)*r^9*w^4 + 2*a^10*w^5 - 8*a^8*r^2*w^5 - 16*a^6*r^4*w^5 + 
      6*a^2*r^8*w^5)*fR4[r])/(9*cM*(-a^2 + 2*cM*r - r^2)^2*w^2) - 
   (a*(-6*a^3*cM*m - (2*I)*a^4*m^2 - 2*a^3*cM*m^3 - (2*I)*a^4*m^4 + 
      (8*I)*a^2*cM*r + 4*a*cM^2*m*r - (2*I)*a^2*cM*m^2*r - (14*I)*a^2*r^2 - 
      2*a*cM*m*r^2 + (8*I)*a^2*m^2*r^2 + (8*I)*cM*r^3 - (2*I)*r^4 + 
      2*a^3*cM*m*sss + (2*I)*a^4*m^2*sss - (4*I)*a^2*cM*r*sss + 
      (7*I)*a^2*r^2*sss - (4*I)*a^2*m^2*r^2*sss - (4*I)*cM*r^3*sss + 
      I*r^4*sss + 4*a^4*cM*w + (12*I)*a^5*m*w + 6*a^4*cM*m^2*w + 
      (8*I)*a^5*m^3*w - 4*a^4*r*w + 16*a^2*cM^2*r*w + (2*I)*a^3*cM*m*r*w - 
      4*a^4*m^2*r*w - 22*a^2*cM*r^2*w - (8*I)*a^3*m*r^2*w - 
      (10*I)*a^3*m^3*r^2*w + 16*a^2*r^3*w - (16*I)*a*cM*m*r^3*w + 
      8*a^2*m^2*r^3*w + 2*cM*r^4*w - (2*I)*a*m*r^4*w - 4*r^5*w - 
      2*a^4*cM*sss*w - (4*I)*a^5*m*sss*w + 2*a^4*r*sss*w + 
      (10*I)*a^3*m*r^2*sss*w - 8*a^2*r^3*sss*w + 2*cM*r^4*sss*w + 
      (2*I)*a*m*r^4*sss*w + 2*r^5*sss*w - (10*I)*a^6*w^2 - 6*a^5*cM*m*w^2 - 
      (12*I)*a^6*m^2*w^2 + 8*a^5*m*r*w^2 + (10*I)*a^4*r^2*w^2 + 
      (30*I)*a^4*m^2*r^2*w^2 - (18*I)*a^2*cM*r^3*w^2 - 26*a^3*m*r^3*w^2 + 
      (20*I)*a^2*r^4*w^2 + 6*a*cM*m*r^4*w^2 + (6*I)*a^2*m^2*r^4*w^2 + 
      (6*I)*cM*r^5*w^2 + 2*a*m*r^5*w^2 + (2*I)*a^6*sss*w^2 - 
      (6*I)*a^4*r^2*sss*w^2 - (6*I)*a^2*r^4*sss*w^2 + (2*I)*r^6*sss*w^2 + 
      2*a^6*cM*w^3 + (8*I)*a^7*m*w^3 - 4*a^6*r*w^3 - (30*I)*a^5*m*r^2*w^3 + 
      18*a^4*r^3*w^3 - 6*a^2*cM*r^4*w^3 - (12*I)*a^3*m*r^4*w^3 + 
      (6*I)*a*m*r^6*w^3 - 2*r^7*w^3 - (2*I)*a^8*w^4 + (10*I)*a^6*r^2*w^4 + 
      (6*I)*a^4*r^4*w^4 - (6*I)*a^2*r^6*w^4)*Derivative[1][fR4][r])/
    (9*cM*(-a^2 + 2*cM*r - r^2)*w^2), 
 f04f13b[r] -> ((8*a^3*cM*m*r - (8*I)*a^2*cM^2*m^2*r + 8*a^3*cM*m^3*r - 
      16*a*cM^2*m*r^2 + (8*I)*a^2*cM*m^2*r^2 + 8*a*cM*m*r^3 - 
      4*a^3*cM*m*r*sss + 8*a*cM^2*m*r^2*sss - 4*a*cM*m*r^3*sss - 4*a^6*w + 
      (4*I)*a^5*cM*m*w + 4*a^6*m^2*w - (4*I)*a^5*cM*m^3*w + 4*a^6*m^4*w + 
      24*a^4*cM*r*w + (4*I)*a^5*m*r*w - (8*I)*a^3*cM^2*m*r*w - 
      24*a^4*cM*m^2*r*w - 32*a^4*r^2*w - 32*a^2*cM^2*r^2*w + 
      (44*I)*a^3*cM*m*r^2*w - 12*a^4*m^2*r^2*w - 8*a^4*m^4*r^2*w + 
      72*a^2*cM*r^3*w - (16*I)*a^3*m*r^3*w - (40*I)*a*cM^2*m*r^3*w - 
      12*a^2*cM*m^2*r^3*w - 28*a^2*r^4*w + (8*I)*a*cM*m*r^4*w - 
      4*a^2*m^2*r^4*w + (4*I)*a*m*r^5*w + (2*I)*a^5*cM*m*sss*w - 
      4*a^6*m^2*sss*w - 8*a^4*cM*r*sss*w - (2*I)*a^5*m*r*sss*w + 
      4*a^4*cM*m^2*r*sss*w + 22*a^4*r^2*sss*w + 16*a^2*cM^2*r^2*sss*w - 
      (8*I)*a^3*cM*m*r^2*sss*w + 10*a^4*m^2*r^2*sss*w - 52*a^2*cM*r^3*sss*w + 
      (8*I)*a^3*m*r^3*sss*w - 8*a^2*cM*m^2*r^3*sss*w + 20*a^2*r^4*sss*w + 
      (2*I)*a*cM*m*r^4*sss*w + 2*a^2*m^2*r^4*sss*w + 4*cM*r^5*sss*w - 
      (2*I)*a*m*r^5*sss*w - 2*r^6*sss*w + a^6*sss^2*w - 2*a^4*cM*r*sss^2*w - 
      3*a^4*r^2*sss^2*w + 8*a^2*cM*r^3*sss^2*w - 3*a^2*r^4*sss^2*w - 
      2*cM*r^5*sss^2*w + r^6*sss^2*w - (4*I)*a^6*cM*w^2 - 12*a^7*m*w^2 + 
      (12*I)*a^6*cM*m^2*w^2 - 16*a^7*m^3*w^2 + (8*I)*a^6*r*w^2 + 
      (16*I)*a^4*cM^2*r*w^2 + 32*a^5*cM*m*r*w^2 + (4*I)*a^6*m^2*r*w^2 - 
      (56*I)*a^4*cM*r^2*w^2 + 68*a^5*m*r^2*w^2 - (20*I)*a^4*cM*m^2*r^2*w^2 + 
      40*a^5*m^3*r^2*w^2 - (24*I)*a^4*r^3*w^2 + (16*I)*a^2*cM^2*r^3*w^2 - 
      88*a^3*cM*m*r^3*w^2 + (20*I)*a^4*m^2*r^3*w^2 + (52*I)*a^2*cM*r^4*w^2 + 
      52*a^3*m*r^4*w^2 + (40*I)*a^2*cM*m^2*r^4*w^2 + 8*a^3*m^3*r^4*w^2 - 
      (24*I)*a^2*r^5*w^2 + (48*I)*cM^2*r^5*w^2 + 72*a*cM*m*r^5*w^2 - 
      (32*I)*a^2*m^2*r^5*w^2 - (40*I)*cM*r^6*w^2 - 28*a*m*r^6*w^2 + 
      (8*I)*r^7*w^2 - (2*I)*a^6*cM*sss*w^2 + 8*a^7*m*sss*w^2 - 
      (4*I)*a^6*r*sss*w^2 - 8*a^5*cM*m*r*sss*w^2 + (18*I)*a^4*cM*r^2*sss*
       w^2 - 24*a^5*m*r^2*sss*w^2 + (12*I)*a^4*r^3*sss*w^2 + 
      32*a^3*cM*m*r^3*sss*w^2 - (42*I)*a^2*cM*r^4*sss*w^2 - 
      24*a^3*m*r^4*sss*w^2 + (12*I)*a^2*r^5*sss*w^2 - 8*a*cM*m*r^5*sss*w^2 + 
      (10*I)*cM*r^6*sss*w^2 + 8*a*m*r^6*sss*w^2 - (4*I)*r^7*sss*w^2 + 
      8*a^8*w^3 - (12*I)*a^7*cM*m*w^3 + 24*a^8*m^2*w^3 - 16*a^6*cM*r*w^3 - 
      (8*I)*a^7*m*r*w^3 - 52*a^6*r^2*w^3 + (40*I)*a^5*cM*m*r^2*w^3 - 
      72*a^6*m^2*r^2*w^3 + 92*a^4*cM*r^3*w^3 + (12*I)*a^5*m*r^3*w^3 - 
      72*a^4*r^4*w^3 - (172*I)*a^3*cM*m*r^4*w^3 - 48*a^4*m^2*r^4*w^3 - 
      8*a^2*cM*r^5*w^3 + (48*I)*a^3*m*r^5*w^3 + 4*a^2*r^6*w^3 + 
      (56*I)*a*cM*m*r^6*w^3 + 8*a^2*m^2*r^6*w^3 - 36*cM*r^7*w^3 - 
      (12*I)*a*m*r^7*w^3 + 16*r^8*w^3 - 4*a^8*sss*w^3 + 4*a^6*cM*r*sss*w^3 + 
      14*a^6*r^2*sss*w^3 - 24*a^4*cM*r^3*sss*w^3 + 18*a^4*r^4*sss*w^3 + 
      12*a^2*cM*r^5*sss*w^3 - 2*a^2*r^6*sss*w^3 - 2*r^8*sss*w^3 + 
      (4*I)*a^8*cM*w^4 - 16*a^9*m*w^4 + (4*I)*a^8*r*w^4 - 
      (20*I)*a^6*cM*r^2*w^4 + 56*a^7*m*r^2*w^4 - (32*I)*a^6*r^3*w^4 + 
      (132*I)*a^4*cM*r^4*w^4 + 72*a^5*m*r^4*w^4 - (84*I)*a^2*cM*r^6*w^4 - 
      8*a^3*m*r^6*w^4 + (32*I)*a^2*r^7*w^4 - 8*a*m*r^8*w^4 - (4*I)*r^9*w^4 + 
      4*a^10*w^5 - 16*a^8*r^2*w^5 - 32*a^6*r^4*w^5 + 12*a^2*r^8*w^5)*fR4[r])/
    (18*cM*(-a^2 + 2*cM*r - r^2)^2*w^3) - 
   ((4*a*cM^2*m*r + (4*I)*a^2*cM*m^2*r - 4*a*cM*m*r^2 - 2*a^4*cM*w + 
      2*a^4*cM*m^2*w + (2*I)*a^5*m^3*w - 6*a^4*r*w + 8*a^2*cM^2*r*w - 
      (4*I)*a^3*cM*m*r*w - 6*a^2*cM*r^2*w - (4*I)*a^3*m*r^2*w - 
      (4*I)*a^3*m^3*r^2*w + 6*a^2*r^3*w - (10*I)*a*cM*m*r^3*w + 
      (2*I)*a*m*r^4*w - a^4*cM*sss*w - I*a^5*m*sss*w + 3*a^4*r*sss*w + 
      (4*I)*a^3*m*r^2*sss*w - 3*a^2*r^3*sss*w + cM*r^4*sss*w - 
      I*a*m*r^4*sss*w - (2*I)*a^6*w^2 - 4*a^5*cM*m*w^2 - (6*I)*a^6*m^2*w^2 + 
      (4*I)*a^4*cM*r*w^2 + 4*a^5*m*r*w^2 + (6*I)*a^4*r^2*w^2 + 
      (18*I)*a^4*m^2*r^2*w^2 - (2*I)*a^2*cM*r^3*w^2 - 16*a^3*m*r^3*w^2 + 
      (6*I)*a^2*r^4*w^2 + 4*a*cM*m*r^4*w^2 + (6*I)*cM*r^5*w^2 + 
      4*a*m*r^5*w^2 - (2*I)*r^6*w^2 + I*a^6*sss*w^2 - (3*I)*a^4*r^2*sss*w^2 - 
      (3*I)*a^2*r^4*sss*w^2 + I*r^6*sss*w^2 + 2*a^6*cM*w^3 + 
      (6*I)*a^7*m*w^3 - 4*a^6*r*w^3 - (24*I)*a^5*m*r^2*w^3 + 18*a^4*r^3*w^3 - 
      6*a^2*cM*r^4*w^3 - (6*I)*a^3*m*r^4*w^3 + (4*I)*a*m*r^6*w^3 - 
      2*r^7*w^3 - (2*I)*a^8*w^4 + (10*I)*a^6*r^2*w^4 + (6*I)*a^4*r^4*w^4 - 
      (6*I)*a^2*r^6*w^4)*Derivative[1][fR4][r])/(9*cM*(-a^2 + 2*cM*r - r^2)*
     w^3), f04f14a[r] -> 
  (a*(-4*a^5*cM*m^3 + (4*I)*a^4*cM^2*m^4 - 4*a^5*cM*m^5 + 8*a^3*cM^2*m^3*r - 
      (4*I)*a^4*cM*m^4*r + 4*a^3*cM*m*r^2 - (4*I)*a^2*cM^2*m^2*r^2 - 
      8*a*cM^2*m*r^3 + (4*I)*a^2*cM*m^2*r^3 + 4*a*cM*m*r^4 + 4*a^5*cM*m*sss - 
      (4*I)*a^4*cM^2*m^2*sss + 8*a^5*cM*m^3*sss + (8*I)*a^4*cM*r*sss + 
      (12*I)*a^4*cM*m^2*r*sss - 8*a^3*cM^2*m^3*r*sss - 
      (16*I)*a^2*cM^2*r^2*sss - 6*a^3*cM*m*r^2*sss - 
      (2*I)*a^2*cM^2*m^2*r^2*sss + 6*a^3*cM*m^3*r^2*sss + 
      (16*I)*a^2*cM*r^3*sss + 12*a*cM^2*m*r^3*sss + (10*I)*a^2*cM*m^2*r^3*
       sss - (16*I)*cM^2*r^4*sss - 10*a*cM*m*r^4*sss + (8*I)*cM*r^5*sss - 
      4*a^5*cM*m*sss^2 - (4*I)*a^4*cM*r*sss^2 + 8*a^3*cM^2*m*r*sss^2 + 
      (8*I)*a^2*cM^2*r^2*sss^2 - 6*a^3*cM*m*r^2*sss^2 - 
      (8*I)*a^2*cM*r^3*sss^2 + 4*a*cM^2*m*r^3*sss^2 + (8*I)*cM^2*r^4*sss^2 - 
      2*a*cM*m*r^4*sss^2 - (4*I)*cM*r^5*sss^2 + 16*a^6*cM*m^2*w - 
      (24*I)*a^5*cM^2*m^3*w + 28*a^6*cM*m^4*w + (48*I)*a^5*cM*m*r*w - 
      24*a^4*cM^2*m^2*r*w + (44*I)*a^5*cM*m^3*r*w - 48*a^4*cM*r^2*w - 
      (28*I)*a^5*m*r^2*w - (56*I)*a^3*cM^2*m*r^2*w - 84*a^4*cM*m^2*r^2*w + 
      48*a^2*cM^3*m^2*r^2*w - (12*I)*a^5*m^3*r^2*w + 16*a^4*cM*m^4*r^2*w - 
      (12*I)*a^5*m^5*r^2*w + 120*a^2*cM^2*r^3*w + (120*I)*a^3*cM*m*r^3*w + 
      12*a^4*m^2*r^3*w + (24*I)*a^3*cM*m^3*r^3*w - 96*a^2*cM*r^4*w - 
      48*cM^3*r^4*w - (32*I)*a^3*m*r^4*w - (72*I)*a*cM^2*m*r^4*w - 
      44*a^2*cM*m^2*r^4*w + 120*cM^2*r^5*w + (24*I)*a*cM*m*r^5*w - 
      12*a^2*m^2*r^5*w - 48*cM*r^6*w - (4*I)*a*m*r^6*w - 16*a^6*cM*sss*w + 
      (8*I)*a^5*cM^2*m*sss*w - 32*a^6*cM*m^2*sss*w + 48*a^4*cM^2*r*sss*w - 
      (32*I)*a^5*cM*m*r*sss*w + 40*a^4*cM^2*m^2*r*sss*w - 
      36*a^4*cM*r^2*sss*w - 48*a^2*cM^3*r^2*sss*w + (20*I)*a^5*m*r^2*sss*w + 
      (28*I)*a^3*cM^2*m*r^2*sss*w - 44*a^4*cM*m^2*r^2*sss*w + 
      (12*I)*a^5*m^3*r^2*sss*w + 76*a^2*cM^2*r^3*sss*w - 
      (104*I)*a^3*cM*m*r^3*sss*w - 6*a^4*m^2*r^3*sss*w + 
      24*a^2*cM^2*m^2*r^3*sss*w - (12*I)*a^3*cM*m^3*r^3*sss*w - 
      24*a^2*cM*r^4*sss*w - 24*cM^3*r^4*sss*w + (16*I)*a^3*m*r^4*sss*w + 
      (28*I)*a*cM^2*m*r^4*sss*w - 24*a^2*cM*m^2*r^4*sss*w + 
      28*cM^2*r^5*sss*w - (24*I)*a*cM*m*r^5*sss*w + 6*a^2*m^2*r^5*sss*w - 
      4*cM*r^6*sss*w - (4*I)*a*m*r^6*sss*w + 4*a^6*cM*sss^2*w - 
      8*a^4*cM^2*r*sss^2*w + 10*a^4*cM*r^2*sss^2*w - 
      (3*I)*a^5*m*r^2*sss^2*w - 12*a^2*cM^2*r^3*sss^2*w + 
      (6*I)*a^3*cM*m*r^3*sss^2*w + 8*a^2*cM*r^4*sss^2*w - 
      4*cM^2*r^5*sss^2*w - (6*I)*a*cM*m*r^5*sss^2*w + 2*cM*r^6*sss^2*w + 
      (3*I)*a*m*r^6*sss^2*w - (48*I)*a^8*w^2 - 84*a^7*cM*m*w^2 - 
      (12*I)*a^8*m^2*w^2 + (48*I)*a^6*cM^2*m^2*w^2 - 72*a^7*cM*m^3*w^2 + 
      (136*I)*a^6*cM*r*w^2 + 72*a^7*m*r*w^2 + 192*a^5*cM^2*m*r*w^2 - 
      (60*I)*a^6*cM*m^2*r*w^2 - (208*I)*a^6*r^2*w^2 - 
      (116*I)*a^4*cM^2*r^2*w^2 - 272*a^5*cM*m*r^2*w^2 - 
      192*a^3*cM^3*m*r^2*w^2 + (48*I)*a^6*m^2*r^2*w^2 - 
      (60*I)*a^4*cM^2*m^2*r^2*w^2 - 88*a^5*cM*m^3*r^2*w^2 + 
      (48*I)*a^6*m^4*r^2*w^2 + (436*I)*a^4*cM*r^3*w^2 + 180*a^5*m*r^3*w^2 + 
      472*a^3*cM^2*m*r^3*w^2 - (188*I)*a^4*cM*m^2*r^3*w^2 + 
      24*a^5*m^3*r^3*w^2 - (312*I)*a^4*r^4*w^2 - (152*I)*a^2*cM^2*r^4*w^2 - 
      116*a^3*cM*m*r^4*w^2 - 96*a*cM^3*m*r^4*w^2 + (24*I)*a^4*m^2*r^4*w^2 - 
      (28*I)*a^2*cM^2*m^2*r^4*w^2 - 112*a^3*cM*m^3*r^4*w^2 + 
      (416*I)*a^2*cM*r^5*w^2 + 48*a^3*m*r^5*w^2 - 104*a*cM^2*m*r^5*w^2 + 
      (112*I)*a^2*cM*m^2*r^5*w^2 + 48*a^3*m^3*r^5*w^2 - (192*I)*a^2*r^6*w^2 - 
      (36*I)*cM^2*r^6*w^2 + 264*a*cM*m*r^6*w^2 - (60*I)*a^2*m^2*r^6*w^2 + 
      (116*I)*cM*r^7*w^2 - 60*a*m*r^7*w^2 - (40*I)*r^8*w^2 + 
      (12*I)*a^8*sss*w^2 - (4*I)*a^6*cM^2*sss*w^2 + 40*a^7*cM*m*sss*w^2 - 
      (24*I)*a^6*cM*r*sss*w^2 - 56*a^5*cM^2*m*r*sss*w^2 + 
      (32*I)*a^6*r^2*sss*w^2 + (14*I)*a^4*cM^2*r^2*sss*w^2 + 
      88*a^5*cM*m*r^2*sss*w^2 - (24*I)*a^6*m^2*r^2*sss*w^2 - 
      (22*I)*a^4*cM*r^3*sss*w^2 - 24*a^5*m*r^3*sss*w^2 - 
      72*a^3*cM^2*m*r^3*sss*w^2 + (24*I)*a^4*cM*m^2*r^3*sss*w^2 + 
      (12*I)*a^4*r^4*sss*w^2 + 128*a^3*cM*m*r^4*sss*w^2 + 
      (52*I)*a^2*cM*r^5*sss*w^2 - 16*a*cM^2*m*r^5*sss*w^2 - 
      (24*I)*a^2*cM*m^2*r^5*sss*w^2 - (24*I)*a^2*r^6*sss*w^2 - 
      (18*I)*cM^2*r^6*sss*w^2 - 40*a*cM*m*r^6*sss*w^2 + 
      (24*I)*a^2*m^2*r^6*sss*w^2 + (50*I)*cM*r^7*sss*w^2 + 
      24*a*m*r^7*sss*w^2 - (16*I)*r^8*sss*w^2 + 72*a^8*cM*w^3 + 
      (24*I)*a^9*m*w^3 - (40*I)*a^7*cM^2*m*w^3 + 88*a^8*cM*m^2*w^3 + 
      72*a^8*r*w^3 - 176*a^6*cM^2*r*w^3 + (4*I)*a^7*cM*m*r*w^3 - 
      144*a^6*cM*r^2*w^3 + 144*a^4*cM^3*r^2*w^3 + (24*I)*a^7*m*r^2*w^3 + 
      (120*I)*a^5*cM^2*m*r^2*w^3 + 168*a^6*cM*m^2*r^2*w^3 - 
      (72*I)*a^7*m^3*r^2*w^3 + 144*a^6*r^3*w^3 - 64*a^4*cM^2*r^3*w^3 + 
      (120*I)*a^5*cM*m*r^3*w^3 - 60*a^6*m^2*r^3*w^3 - 304*a^4*cM*r^4*w^3 + 
      144*a^2*cM^3*r^4*w^3 + (88*I)*a^3*cM^2*m*r^4*w^3 + 
      336*a^4*cM*m^2*r^4*w^3 - 128*a^2*cM^2*r^5*w^3 + 
      (60*I)*a^3*cM*m*r^5*w^3 - 24*a^4*m^2*r^5*w^3 + 16*a^2*cM*r^6*w^3 - 
      (80*I)*a^3*m*r^6*w^3 - (72*I)*a*cM^2*m*r^6*w^3 - 
      120*a^2*cM*m^2*r^6*w^3 + (32*I)*a^3*m^3*r^6*w^3 - 144*a^2*r^7*w^3 + 
      48*cM^2*r^7*w^3 + (152*I)*a*cM*m*r^7*w^3 + 76*a^2*m^2*r^7*w^3 + 
      104*cM*r^8*w^3 - (80*I)*a*m*r^8*w^3 - 72*r^9*w^3 - 16*a^8*cM*sss*w^3 + 
      24*a^6*cM^2*r*sss*w^3 - 50*a^6*cM*r^2*sss*w^3 + 
      (12*I)*a^7*m*r^2*sss*w^3 + 48*a^4*cM^2*r^3*sss*w^3 - 
      (12*I)*a^5*cM*m*r^3*sss*w^3 - 54*a^4*cM*r^4*sss*w^3 + 
      24*a^2*cM^2*r^5*sss*w^3 + (24*I)*a^3*cM*m*r^5*sss*w^3 - 
      22*a^2*cM*r^6*sss*w^3 - (16*I)*a^3*m*r^6*sss*w^3 - 
      (4*I)*a*cM*m*r^7*sss*w^3 - 2*cM*r^8*sss*w^3 - (4*I)*a*m*r^8*sss*w^3 - 
      (12*I)*a^10*w^4 + (12*I)*a^8*cM^2*w^4 - 52*a^9*cM*m*w^4 + 
      (16*I)*a^8*cM*r*w^4 - (60*I)*a^8*r^2*w^4 - (60*I)*a^6*cM^2*r^2*w^4 - 
      136*a^7*cM*m*r^2*w^4 + (48*I)*a^8*m^2*r^2*w^4 + (44*I)*a^6*cM*r^3*w^4 + 
      48*a^7*m*r^3*w^4 - (24*I)*a^6*r^4*w^4 - (60*I)*a^4*cM^2*r^4*w^4 - 
      336*a^5*cM*m*r^4*w^4 - (180*I)*a^4*cM*r^5*w^4 - 24*a^5*m*r^5*w^4 + 
      (88*I)*a^4*r^6*w^4 + (108*I)*a^2*cM^2*r^6*w^4 + 48*a^3*cM*m*r^6*w^4 - 
      (64*I)*a^4*m^2*r^6*w^4 - (172*I)*a^2*cM*r^7*w^4 - 72*a^3*m*r^7*w^4 + 
      (68*I)*a^2*r^8*w^4 - 20*a*cM*m*r^8*w^4 - (16*I)*a^2*m^2*r^8*w^4 + 
      (36*I)*cM*r^9*w^4 + (4*I)*r^10*w^4 + 12*a^10*cM*w^5 + 
      40*a^8*cM*r^2*w^5 - (12*I)*a^9*m*r^2*w^5 - 12*a^8*r^3*w^5 + 
      112*a^6*cM*r^4*w^5 + 72*a^4*cM*r^6*w^5 + (32*I)*a^5*m*r^6*w^5 + 
      32*a^4*r^7*w^5 - 12*a^2*cM*r^8*w^5 + (16*I)*a^3*m*r^8*w^5 + 
      16*a^2*r^9*w^5 - (4*I)*a*m*r^10*w^5 - 4*r^11*w^5)*fR4[r])/
    (18*cM*(a^2 - 2*cM*r + r^2)^2*w^3) + 
   (a*(-4*a^3*cM^2*m^3 - (4*I)*a^4*cM*m^4 + 4*a^3*cM*m^3*r + 4*a*cM^2*m*r^2 + 
      (4*I)*a^2*cM*m^2*r^2 - 4*a*cM*m*r^3 + 4*a^3*cM^2*m*sss + 
      (6*I)*a^4*cM*m^2*sss + (8*I)*a^2*cM^2*r*sss - 12*a^3*cM*m*r*sss - 
      (4*I)*a^2*cM^2*m^2*r*sss - (10*I)*a^2*cM*r^2*sss + 2*a*cM^2*m*r^2*sss + 
      (4*I)*a^2*cM*m^2*r^2*sss + (12*I)*cM^2*r^3*sss - 10*a*cM*m*r^3*sss - 
      (10*I)*cM*r^4*sss - (2*I)*a^4*cM*sss^2 + (4*I)*a^2*cM^2*r*sss^2 - 
      (3*I)*a^2*cM*r^2*sss^2 + (2*I)*cM^2*r^3*sss^2 - I*cM*r^4*sss^2 - 
      (16*I)*a^5*cM*m*w + 20*a^4*cM^2*m^2*w + (24*I)*a^5*cM*m^3*w - 
      16*a^4*cM*r*w - (4*I)*a^5*m*r*w + (64*I)*a^3*cM^2*m*r*w - 
      52*a^4*cM*m^2*r*w - 4*a^2*cM^2*r^2*w - (128*I)*a^3*cM*m*r^2*w + 
      20*a^2*cM^2*m^2*r^2*w + (12*I)*a^3*cM*m^3*r^2*w + 12*a^4*m^4*r^2*w + 
      8*a^2*cM*r^3*w + (16*I)*a^3*m*r^3*w + (72*I)*a*cM^2*m*r^3*w - 
      8*a^2*cM*m^2*r^3*w - 12*cM^2*r^4*w - (80*I)*a*cM*m*r^4*w - 
      12*a^2*m^2*r^4*w + 24*cM*r^5*w - (4*I)*a*m*r^5*w - 4*a^4*cM^2*sss*w - 
      (16*I)*a^5*cM*m*sss*w + 16*a^4*cM*r*sss*w + (2*I)*a^5*m*r*sss*w + 
      (16*I)*a^3*cM^2*m*r*sss*w - 14*a^2*cM^2*r^2*sss*w - 
      (22*I)*a^3*cM*m*r^2*sss*w - 6*a^4*m^2*r^2*sss*w + 28*a^2*cM*r^3*sss*w - 
      (8*I)*a^3*m*r^3*sss*w + (8*I)*a*cM^2*m*r^3*sss*w - 6*cM^2*r^4*sss*w - 
      (6*I)*a*cM*m*r^4*sss*w + 6*a^2*m^2*r^4*sss*w + 12*cM*r^5*sss*w + 
      (2*I)*a*m*r^5*sss*w - (24*I)*a^6*cM*w^2 - 28*a^5*cM^2*m*w^2 - 
      (48*I)*a^6*cM*m^2*w^2 + (56*I)*a^6*r*w^2 + (8*I)*a^4*cM^2*r*w^2 + 
      116*a^5*cM*m*r*w^2 - (88*I)*a^4*cM*r^2*w^2 - 36*a^5*m*r^2*w^2 - 
      68*a^3*cM^2*m*r^2*w^2 - (52*I)*a^4*cM*m^2*r^2*w^2 - 
      36*a^5*m^3*r^2*w^2 + (156*I)*a^4*r^3*w^2 + (8*I)*a^2*cM^2*r^3*w^2 + 
      200*a^3*cM*m*r^3*w^2 - (12*I)*a^4*m^2*r^3*w^2 - (88*I)*a^2*cM*r^4*w^2 - 
      60*a^3*m*r^4*w^2 - 24*a*cM^2*m*r^4*w^2 - (28*I)*a^2*cM*m^2*r^4*w^2 + 
      12*a^3*m^3*r^4*w^2 + (120*I)*a^2*r^5*w^2 + 12*a*cM*m*r^5*w^2 + 
      (12*I)*a^2*m^2*r^5*w^2 - (24*I)*cM*r^6*w^2 + (20*I)*r^7*w^2 + 
      (10*I)*a^6*cM*sss*w^2 + (2*I)*a^6*r*sss*w^2 - (12*I)*a^4*cM^2*r*sss*
       w^2 + (18*I)*a^4*cM*r^2*sss*w^2 + 6*a^5*m*r^2*sss*w^2 - 
      (6*I)*a^4*r^3*sss*w^2 - (12*I)*a^2*cM^2*r^3*sss*w^2 + 
      (30*I)*a^2*cM*r^4*sss*w^2 - (6*I)*a^2*r^5*sss*w^2 - 
      (2*I)*cM*r^6*sss*w^2 - 6*a*m*r^6*sss*w^2 + (2*I)*r^7*sss*w^2 + 
      12*a^6*cM^2*w^3 + (40*I)*a^7*cM*m*w^3 - 68*a^6*cM*r*w^3 - 
      24*a^6*r^2*w^3 + 48*a^4*cM^2*r^2*w^3 + (68*I)*a^5*cM*m*r^2*w^3 + 
      36*a^6*m^2*r^2*w^3 - 68*a^4*cM*r^3*w^3 - 48*a^4*r^4*w^3 + 
      36*a^2*cM^2*r^4*w^3 + (112*I)*a^3*cM*m*r^4*w^3 - 24*a^4*m^2*r^4*w^3 - 
      4*a^2*cM*r^5*w^3 - (24*I)*a^3*m*r^5*w^3 - 8*a^2*r^6*w^3 - 
      (4*I)*a*cM*m*r^6*w^3 - 20*a^2*m^2*r^6*w^3 + 12*cM*r^7*w^3 + 
      (16*I)*a*m*r^7*w^3 + 16*r^8*w^3 - (12*I)*a^8*cM*w^4 - 
      (28*I)*a^6*cM*r^2*w^4 - 12*a^7*m*r^2*w^4 + (12*I)*a^6*r^3*w^4 - 
      (84*I)*a^4*cM*r^4*w^4 + 12*a^5*m*r^4*w^4 - (12*I)*a^4*r^5*w^4 + 
      (12*I)*a^2*cM*r^6*w^4 + 20*a^3*m*r^6*w^4 - (20*I)*a^2*r^7*w^4 - 
      4*a*m*r^8*w^4 + (4*I)*r^9*w^4)*Derivative[1][fR4][r])/
    (18*cM*(a^2 - 2*cM*r + r^2)*w^3), 
 f04f14b[r] -> ((4*a^6*cM*m^2 - (4*I)*a^5*cM^2*m^3 + 4*a^6*cM*m^4 + 
      (4*I)*a^5*cM*m*r - 4*a^4*cM^2*m^2*r + (8*I)*a^5*cM*m^3*r - 
      (8*I)*a^3*cM^2*m*r^2 + 2*a^4*cM*m^2*r^2 - (2*I)*a^3*cM^2*m^3*r^2 + 
      2*a^4*cM*m^4*r^2 + (8*I)*a^3*cM*m*r^3 + (6*I)*a^3*cM*m^3*r^3 - 
      (8*I)*a*cM^2*m*r^4 - 2*a^2*cM*m^2*r^4 + (4*I)*a*cM*m*r^5 - 
      4*a^6*cM*m^2*sss - (2*I)*a^5*cM*m*r*sss + 8*a^4*cM^2*m^2*r*sss + 
      (4*I)*a^3*cM^2*m*r^2*sss - 6*a^4*cM*m^2*r^2*sss - 
      (4*I)*a^3*cM*m*r^3*sss + 4*a^2*cM^2*m^2*r^3*sss + 
      (4*I)*a*cM^2*m*r^4*sss - 2*a^2*cM*m^2*r^4*sss - (2*I)*a*cM*m*r^5*sss - 
      24*a^7*cM*m*w + (14*I)*a^6*cM^2*m^2*w - 18*a^7*cM*m^3*w - 
      (16*I)*a^6*cM*r*w - 2*a^7*m*r*w + 52*a^5*cM^2*m*r*w - 
      (28*I)*a^6*cM*m^2*r*w + (32*I)*a^4*cM^2*r^2*w - 40*a^5*cM*m*r^2*w - 
      48*a^3*cM^3*m*r^2*w + (2*I)*a^4*cM^2*m^2*r^2*w - 22*a^5*cM*m^3*r^2*w + 
      (6*I)*a^6*m^4*r^2*w - (32*I)*a^4*cM*r^3*w + 6*a^5*m*r^3*w + 
      92*a^3*cM^2*m*r^3*w - (50*I)*a^4*cM*m^2*r^3*w + (32*I)*a^2*cM^2*r^4*w - 
      52*a^3*cM*m*r^4*w - 24*a*cM^3*m*r^4*w + (6*I)*a^4*m^2*r^4*w - 
      (4*I)*a^2*cM^2*m^2*r^4*w - 4*a^3*cM*m^3*r^4*w - (6*I)*a^4*m^4*r^4*w - 
      (16*I)*a^2*cM*r^5*w + 6*a^3*m*r^5*w + 48*a*cM^2*m*r^5*w + 
      (2*I)*a^2*cM*m^2*r^5*w - 12*a*cM*m*r^6*w - (6*I)*a^2*m^2*r^6*w - 
      2*a*m*r^7*w + 10*a^7*cM*m*sss*w + (8*I)*a^6*cM*r*sss*w + 
      a^7*m*r*sss*w - 20*a^5*cM^2*m*r*sss*w - (16*I)*a^4*cM^2*r^2*sss*w + 
      20*a^5*cM*m*r^2*sss*w - (3*I)*a^6*m^2*r^2*sss*w + 
      (16*I)*a^4*cM*r^3*sss*w - 3*a^5*m*r^3*sss*w - 24*a^3*cM^2*m*r^3*sss*w + 
      (6*I)*a^4*cM*m^2*r^3*sss*w - (16*I)*a^2*cM^2*r^4*sss*w + 
      22*a^3*cM*m*r^4*sss*w + (8*I)*a^2*cM*r^5*sss*w - 3*a^3*m*r^5*sss*w - 
      4*a*cM^2*m*r^5*sss*w - (6*I)*a^2*cM*m^2*r^5*sss*w + 
      (3*I)*a^2*m^2*r^6*sss*w + a*m*r^7*sss*w + 26*a^8*cM*w^2 - 
      (16*I)*a^7*cM^2*m*w^2 + 30*a^8*cM*m^2*w^2 + 34*a^8*r*w^2 - 
      72*a^6*cM^2*r*w^2 + (20*I)*a^7*cM*m*r*w^2 - 34*a^6*cM*r^2*w^2 + 
      72*a^4*cM^3*r^2*w^2 - (6*I)*a^7*m*r^2*w^2 + (30*I)*a^5*cM^2*m*r^2*w^2 + 
      58*a^6*cM*m^2*r^2*w^2 - (18*I)*a^7*m^3*r^2*w^2 + 118*a^6*r^3*w^2 - 
      88*a^4*cM^2*r^3*w^2 + (66*I)*a^5*cM*m*r^3*w^2 - 12*a^6*m^2*r^3*w^2 - 
      190*a^4*cM*r^4*w^2 + 72*a^2*cM^3*r^4*w^2 + (36*I)*a^5*m*r^4*w^2 + 
      (28*I)*a^3*cM^2*m*r^4*w^2 + 86*a^4*cM*m^2*r^4*w^2 + 
      (12*I)*a^5*m^3*r^4*w^2 + 138*a^4*r^5*w^2 + 8*a^2*cM^2*r^5*w^2 - 
      (36*I)*a^3*cM*m*r^5*w^2 - 12*a^4*m^2*r^5*w^2 - 150*a^2*cM*r^6*w^2 + 
      (30*I)*a^3*m*r^6*w^2 - (18*I)*a*cM^2*m*r^6*w^2 - 
      34*a^2*cM*m^2*r^6*w^2 + (10*I)*a^3*m^3*r^6*w^2 + 58*a^2*r^7*w^2 + 
      24*cM^2*r^7*w^2 + (38*I)*a*cM*m*r^7*w^2 + 20*a^2*m^2*r^7*w^2 - 
      20*cM*r^8*w^2 - (12*I)*a*m*r^8*w^2 + 4*r^9*w^2 - 6*a^8*cM*sss*w^2 + 
      a^8*r*sss*w^2 + 12*a^6*cM^2*r*sss*w^2 - 20*a^6*cM*r^2*sss*w^2 + 
      (3*I)*a^7*m*r^2*sss*w^2 - 2*a^6*r^3*sss*w^2 + 24*a^4*cM^2*r^3*sss*w^2 - 
      (6*I)*a^5*cM*m*r^3*sss*w^2 - 12*a^4*cM*r^4*sss*w^2 - 
      (3*I)*a^5*m*r^4*sss*w^2 - 6*a^4*r^5*sss*w^2 + 12*a^2*cM^2*r^5*sss*w^2 + 
      (12*I)*a^3*cM*m*r^5*sss*w^2 - (5*I)*a^3*m*r^6*sss*w^2 - 
      2*a^2*r^7*sss*w^2 - (2*I)*a*cM*m*r^7*sss*w^2 - 2*cM*r^8*sss*w^2 + 
      I*a*m*r^8*sss*w^2 + r^9*sss*w^2 + (6*I)*a^8*cM^2*w^3 - 
      22*a^9*cM*m*w^3 - (30*I)*a^6*cM^2*r^2*w^3 - 58*a^7*cM*m*r^2*w^3 + 
      (18*I)*a^8*m^2*r^2*w^3 - (10*I)*a^6*cM*r^3*w^3 + 18*a^7*m*r^3*w^3 + 
      (24*I)*a^6*r^4*w^3 - (30*I)*a^4*cM^2*r^4*w^3 - 138*a^5*cM*m*r^4*w^3 - 
      (6*I)*a^6*m^2*r^4*w^3 - (114*I)*a^4*cM*r^5*w^3 - 18*a^5*m*r^5*w^3 + 
      (40*I)*a^4*r^6*w^3 + (54*I)*a^2*cM^2*r^6*w^3 + 46*a^3*cM*m*r^6*w^3 - 
      (26*I)*a^4*m^2*r^6*w^3 - (86*I)*a^2*cM*r^7*w^3 - 30*a^3*m*r^7*w^3 + 
      (8*I)*a^2*r^8*w^3 - 12*a*cM*m*r^8*w^3 - (2*I)*a^2*m^2*r^8*w^3 + 
      (18*I)*cM*r^9*w^3 + 6*a*m*r^9*w^3 - (8*I)*r^10*w^3 + 6*a^10*cM*w^4 + 
      20*a^8*cM*r^2*w^4 - (6*I)*a^9*m*r^2*w^4 - 6*a^8*r^3*w^4 + 
      56*a^6*cM*r^4*w^4 + 36*a^4*cM*r^6*w^4 + (16*I)*a^5*m*r^6*w^4 + 
      16*a^4*r^7*w^4 - 6*a^2*cM*r^8*w^4 + (8*I)*a^3*m*r^8*w^4 + 
      8*a^2*r^9*w^4 - (2*I)*a*m*r^10*w^4 - 2*r^11*w^4)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w^3) + 
   ((4*a^4*cM^2*m^2 + (4*I)*a^5*cM*m^3 + (4*I)*a^3*cM^2*m*r - 
      8*a^4*cM*m^2*r - (4*I)*a^3*cM*m*r^2 + 2*a^2*cM^2*m^2*r^2 + 
      (2*I)*a^3*cM*m^3*r^2 + (4*I)*a*cM^2*m*r^3 - 6*a^2*cM*m^2*r^3 - 
      (4*I)*a*cM*m*r^4 - (2*I)*a^5*cM*m*sss + (4*I)*a^3*cM^2*m*r*sss - 
      (3*I)*a^3*cM*m*r^2*sss + (2*I)*a*cM^2*m*r^3*sss - I*a*cM*m*r^4*sss - 
      (2*I)*a^6*cM*w - 10*a^5*cM^2*m*w - (14*I)*a^6*cM*m^2*w - 
      (12*I)*a^4*cM^2*r*w + 32*a^5*cM*m*r*w + (16*I)*a^4*cM*r^2*w + 
      6*a^5*m*r^2*w - 20*a^3*cM^2*m*r^2*w - (16*I)*a^4*cM*m^2*r^2*w - 
      6*a^5*m^3*r^2*w - (20*I)*a^2*cM^2*r^3*w + 42*a^3*cM*m*r^3*w + 
      (18*I)*a^2*cM*r^4*w - 6*a^3*m*r^4*w - 6*a*cM^2*m*r^4*w - 
      (2*I)*a^2*cM*m^2*r^4*w + 6*a^3*m^3*r^4*w + 10*a*cM*m*r^5*w + 
      (3*I)*a^6*cM*sss*w - (6*I)*a^4*cM^2*r*sss*w + (6*I)*a^4*cM*r^2*sss*w - 
      (6*I)*a^2*cM^2*r^3*sss*w + (3*I)*a^2*cM*r^4*sss*w + 6*a^8*w^2 + 
      6*a^6*cM^2*w^2 + (16*I)*a^7*cM*m*w^2 - 42*a^6*cM*r*w^2 + 
      12*a^6*r^2*w^2 + 24*a^4*cM^2*r^2*w^2 + (28*I)*a^5*cM*m*r^2*w^2 + 
      12*a^6*m^2*r^2*w^2 - 58*a^4*cM*r^3*w^2 + (6*I)*a^5*m*r^3*w^2 - 
      12*a^4*r^4*w^2 + 18*a^2*cM^2*r^4*w^2 + (32*I)*a^3*cM*m*r^4*w^2 - 
      12*a^4*m^2*r^4*w^2 - 2*a^2*cM*r^5*w^2 - (12*I)*a^3*m*r^5*w^2 - 
      20*a^2*r^6*w^2 - 4*a^2*m^2*r^6*w^2 + 6*cM*r^7*w^2 + (2*I)*a*m*r^7*w^2 - 
      2*r^8*w^2 - (6*I)*a^8*cM*w^3 - (14*I)*a^6*cM*r^2*w^3 - 
      6*a^7*m*r^2*w^3 + (6*I)*a^6*r^3*w^3 - (42*I)*a^4*cM*r^4*w^3 + 
      6*a^5*m*r^4*w^3 - (6*I)*a^4*r^5*w^3 + (6*I)*a^2*cM*r^6*w^3 + 
      10*a^3*m*r^6*w^3 - (10*I)*a^2*r^7*w^3 - 2*a*m*r^8*w^3 + (2*I)*r^9*w^3)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)*w^3), 
 f04f22a[r] -> -(a^2*(4*a^3*cM*m - (4*I)*a^4*m^2 - (4*I)*a^2*cM^2*m^2 - 
       (4*I)*a^4*m^4 - 4*a^3*m*r - 8*a*cM^2*m*r + (16*I)*a^2*cM*m^2*r + 
       12*a*cM*m*r^2 - (8*I)*a^2*m^2*r^2 - 4*a*m*r^3 - 2*a^3*cM*m*sss - 
       (2*I)*a^2*cM^2*m^2*sss - (2*I)*a^4*m^4*sss + 2*a^3*m*r*sss + 
       4*a*cM^2*m*r*sss + (4*I)*a^2*cM*m^2*r*sss - 6*a*cM*m*r^2*sss - 
       (2*I)*a^2*m^2*r^2*sss + 2*a*m*r^3*sss + (2*I)*a^4*sss^2 + 
       (3*I)*a^4*m^2*sss^2 - (8*I)*a^2*cM*r*sss^2 - (6*I)*a^2*cM*m^2*r*
        sss^2 + (4*I)*a^2*r^2*sss^2 + (8*I)*cM^2*r^2*sss^2 + 
       (3*I)*a^2*m^2*r^2*sss^2 - (8*I)*cM*r^3*sss^2 + (2*I)*r^4*sss^2 - 
       I*a^4*sss^3 + (4*I)*a^2*cM*r*sss^3 - (2*I)*a^2*r^2*sss^3 - 
       (4*I)*cM^2*r^2*sss^3 + (4*I)*cM*r^3*sss^3 - I*r^4*sss^3 - 
       16*a^4*cM*w + (32*I)*a^5*m*w + (8*I)*a^3*cM^2*m*w + 12*a^4*cM*m^2*w + 
       (12*I)*a^5*m^3*w - (8*I)*a^3*cM^2*m^3*w - (8*I)*a^5*m^5*w + 
       16*a^4*r*w + 56*a^2*cM^2*r*w - (120*I)*a^3*cM*m*r*w + 8*a^4*m^2*r*w - 
       24*a^2*cM^2*m^2*r*w + (24*I)*a^3*cM*m^3*r*w - 88*a^2*cM*r^2*w - 
       48*cM^3*r^2*w + (64*I)*a^3*m*r^2*w + (88*I)*a*cM^2*m*r^2*w - 
       4*a^2*cM*m^2*r^2*w + (4*I)*a^3*m^3*r^2*w + 32*a^2*r^3*w + 
       104*cM^2*r^3*w - (104*I)*a*cM*m*r^3*w + 8*a^2*m^2*r^3*w - 
       72*cM*r^4*w + (32*I)*a*m*r^4*w + 16*r^5*w - 4*a^4*cM*sss*w + 
       (4*I)*a^3*cM^2*m*sss*w + (20*I)*a^5*m^3*sss*w - 4*a^4*r*sss*w + 
       20*a^2*cM^2*r*sss*w + (4*I)*a^3*cM*m*r*sss*w + 2*a^4*m^2*r*sss*w - 
       (24*I)*a^3*cM*m^3*r*sss*w + 4*a^2*cM*r^2*sss*w - 24*cM^3*r^2*sss*w - 
       (8*I)*a^3*m*r^2*sss*w - (20*I)*a*cM^2*m*r^2*sss*w - 
       4*a^2*cM*m^2*r^2*sss*w + (20*I)*a^3*m^3*r^2*sss*w - 8*a^2*r^3*sss*w + 
       12*cM^2*r^3*sss*w + (28*I)*a*cM*m*r^3*sss*w + 2*a^2*m^2*r^3*sss*w + 
       8*cM*r^4*sss*w - (8*I)*a*m*r^4*sss*w - 4*r^5*sss*w - 
       (10*I)*a^5*m*sss^2*w - 2*a^4*r*sss^2*w + (28*I)*a^3*cM*m*r*sss^2*w + 
       8*a^2*cM*r^2*sss^2*w - (20*I)*a^3*m*r^2*sss^2*w - 
       (16*I)*a*cM^2*m*r^2*sss^2*w - 4*a^2*r^3*sss^2*w - 8*cM^2*r^3*sss^2*w + 
       (28*I)*a*cM*m*r^3*sss^2*w + 8*cM*r^4*sss^2*w - 
       (10*I)*a*m*r^4*sss^2*w - 2*r^5*sss^2*w - (16*I)*a^6*w^2 - 
       (4*I)*a^4*cM^2*w^2 - 28*a^5*cM*m*w^2 + (12*I)*a^6*m^2*w^2 + 
       (24*I)*a^4*cM^2*m^2*w^2 + (40*I)*a^6*m^4*w^2 + (56*I)*a^4*cM*r*w^2 - 
       64*a^5*m*r*w^2 + 104*a^3*cM^2*m*r*w^2 - (76*I)*a^4*cM*m^2*r*w^2 + 
       4*a^5*m^3*r*w^2 - (16*I)*a^4*r^2*w^2 - (40*I)*a^2*cM^2*r^2*w^2 + 
       120*a^3*cM*m*r^2*w^2 - 96*a*cM^3*m*r^2*w^2 - (36*I)*a^4*m^2*r^2*w^2 - 
       (76*I)*a^2*cM^2*m^2*r^2*w^2 - 8*a^3*cM*m^3*r^2*w^2 + 
       (28*I)*a^4*m^4*r^2*w^2 - (16*I)*a^2*cM*r^3*w^2 - 120*a^3*m*r^3*w^2 + 
       8*a*cM^2*m*r^3*w^2 + (116*I)*a^2*cM*m^2*r^3*w^2 + 4*a^3*m^3*r^3*w^2 + 
       (16*I)*a^2*r^4*w^2 + (76*I)*cM^2*r^4*w^2 + 132*a*cM*m*r^4*w^2 - 
       (60*I)*a^2*m^2*r^4*w^2 - (72*I)*cM*r^5*w^2 - 56*a*m*r^5*w^2 + 
       (16*I)*r^6*w^2 - (18*I)*a^6*sss*w^2 - (2*I)*a^4*cM^2*sss*w^2 - 
       (48*I)*a^6*m^2*sss*w^2 + (64*I)*a^4*cM*r*sss*w^2 - 8*a^5*m*r*sss*w^2 + 
       (72*I)*a^4*cM*m^2*r*sss*w^2 - (46*I)*a^4*r^2*sss*w^2 - 
       (52*I)*a^2*cM^2*r^2*sss*w^2 + 24*a^3*cM*m*r^2*sss*w^2 - 
       (78*I)*a^4*m^2*r^2*sss*w^2 + (112*I)*a^2*cM*r^3*sss*w^2 - 
       16*a^3*m*r^3*sss*w^2 - 16*a*cM^2*m*r^3*sss*w^2 + 
       (36*I)*a^2*cM*m^2*r^3*sss*w^2 - (38*I)*a^2*r^4*sss*w^2 - 
       (58*I)*cM^2*r^4*sss*w^2 + 24*a*cM*m*r^4*sss*w^2 - 
       (30*I)*a^2*m^2*r^4*sss*w^2 + (48*I)*cM*r^5*sss*w^2 - 
       8*a*m*r^5*sss*w^2 - (10*I)*r^6*sss*w^2 + (7*I)*a^6*sss^2*w^2 - 
       (22*I)*a^4*cM*r*sss^2*w^2 + (15*I)*a^4*r^2*sss^2*w^2 + 
       (16*I)*a^2*cM^2*r^2*sss^2*w^2 - (20*I)*a^2*cM*r^3*sss^2*w^2 + 
       (9*I)*a^2*r^4*sss^2*w^2 - (8*I)*cM^2*r^4*sss^2*w^2 + 
       (2*I)*cM*r^5*sss^2*w^2 + I*r^6*sss^2*w^2 + 16*a^6*cM*w^3 - 
       (44*I)*a^7*m*w^3 - (24*I)*a^5*cM^2*m*w^3 - (80*I)*a^7*m^3*w^3 + 
       8*a^6*r*w^3 - 80*a^4*cM^2*r*w^3 + (80*I)*a^5*cM*m*r*w^3 - 
       12*a^6*m^2*r*w^3 + 20*a^4*cM*r^2*w^3 + 96*a^2*cM^3*r^2*w^3 - 
       (92*I)*a^5*m*r^2*w^3 + (152*I)*a^3*cM^2*m*r^2*w^3 + 
       24*a^4*cM*m^2*r^2*w^3 - (112*I)*a^5*m^3*r^2*w^3 + 64*a^4*r^3*w^3 - 
       16*a^2*cM^2*r^3*w^3 + (264*I)*a^3*cM*m*r^3*w^3 - 12*a^4*m^2*r^3*w^3 - 
       184*a^2*cM*r^4*w^3 - 144*cM^3*r^4*w^3 - (100*I)*a^3*m*r^4*w^3 - 
       (384*I)*a*cM^2*m*r^4*w^3 - (32*I)*a^3*m^3*r^4*w^3 + 104*a^2*r^5*w^3 + 
       256*cM^2*r^5*w^3 + (328*I)*a*cM*m*r^5*w^3 - 188*cM*r^6*w^3 - 
       (52*I)*a*m*r^6*w^3 + 48*r^7*w^3 + (44*I)*a^7*m*sss*w^3 + 
       6*a^6*r*sss*w^3 - (72*I)*a^5*cM*m*r*sss*w^3 - 20*a^4*cM*r^2*sss*w^3 + 
       (96*I)*a^5*m*r^2*sss*w^3 + 6*a^4*r^3*sss*w^3 + 
       16*a^2*cM^2*r^3*sss*w^3 - (72*I)*a^3*cM*m*r^3*sss*w^3 + 
       8*a^2*cM*r^4*sss*w^3 + (60*I)*a^3*m*r^4*sss*w^3 - 6*a^2*r^5*sss*w^3 - 
       32*cM^2*r^5*sss*w^3 + 28*cM*r^6*sss*w^3 + (8*I)*a*m*r^6*sss*w^3 - 
       6*r^7*sss*w^3 + (24*I)*a^8*w^4 + (8*I)*a^6*cM^2*w^4 + 
       (80*I)*a^8*m^2*w^4 - (28*I)*a^6*cM*r*w^4 + 12*a^7*m*r*w^4 + 
       (124*I)*a^6*r^2*w^4 - (76*I)*a^4*cM^2*r^2*w^4 - 24*a^5*cM*m*r^2*w^4 + 
       (168*I)*a^6*m^2*r^2*w^4 - (380*I)*a^4*cM*r^3*w^4 + 12*a^5*m*r^3*w^4 + 
       (144*I)*a^4*r^4*w^4 + (384*I)*a^2*cM^2*r^4*w^4 + 
       (96*I)*a^4*m^2*r^4*w^4 - (244*I)*a^2*cM*r^5*w^4 - 12*a^3*m*r^5*w^4 + 
       (12*I)*a^2*r^6*w^4 - (108*I)*cM^2*r^6*w^4 + 24*a*cM*m*r^6*w^4 + 
       (8*I)*a^2*m^2*r^6*w^4 + (108*I)*cM*r^7*w^4 - 12*a*m*r^7*w^4 - 
       (32*I)*r^8*w^4 - (14*I)*a^8*sss*w^4 + (24*I)*a^6*cM*r*sss*w^4 - 
       (38*I)*a^6*r^2*sss*w^4 + (36*I)*a^4*cM*r^3*sss*w^4 - 
       (30*I)*a^4*r^4*sss*w^4 - (2*I)*a^2*r^6*sss*w^4 - 
       (12*I)*cM*r^7*sss*w^4 + (4*I)*r^8*sss*w^4 - (40*I)*a^9*m*w^5 - 
       4*a^8*r*w^5 + 8*a^6*cM*r^2*w^5 - (112*I)*a^7*m*r^2*w^5 - 
       4*a^6*r^3*w^5 - (96*I)*a^5*m*r^4*w^5 + 12*a^4*r^5*w^5 - 
       24*a^2*cM*r^6*w^5 - (16*I)*a^3*m*r^6*w^5 + 20*a^2*r^7*w^5 - 
       16*cM*r^8*w^5 + (8*I)*a*m*r^8*w^5 + 8*r^9*w^5 + (8*I)*a^10*w^6 + 
       (28*I)*a^8*r^2*w^6 + (32*I)*a^6*r^4*w^6 + (8*I)*a^4*r^6*w^6 - 
       (8*I)*a^2*r^8*w^6 - (4*I)*r^10*w^6)*fR4[r])/
    (18*cM*(-a^2 + 2*cM*r - r^2)^4*w^3) + 
   (a^2*(4*a*cM^2*m + 4*a^3*m^3 - 8*a*cM*m*r + 4*a*m*r^2 - (2*I)*a^2*cM*sss + 
      2*a*cM^2*m*sss + 2*a^3*m^3*sss + (2*I)*a^2*r*sss + (4*I)*cM^2*r*sss - 
      4*a*cM*m*r*sss - (6*I)*cM*r^2*sss + 2*a*m*r^2*sss + (2*I)*r^3*sss + 
      I*a^2*cM*sss^2 - 2*a^3*m*sss^2 - I*a^2*r*sss^2 - (2*I)*cM^2*r*sss^2 + 
      4*a*cM*m*r*sss^2 + (3*I)*cM*r^2*sss^2 - 2*a*m*r^2*sss^2 - I*r^3*sss^2 - 
      4*a^2*cM^2*w + (4*I)*a^3*cM*m*w - 16*a^4*m^2*w + 8*a^2*cM^2*m^2*w + 
      8*a^4*m^4*w + 12*a^2*cM*r*w + (4*I)*a^3*m*r*w - (8*I)*a*cM^2*m*r*w - 
      8*a^2*cM*m^2*r*w - 8*a^2*r^2*w - 12*cM^2*r^2*w - (4*I)*a*cM*m*r^2*w - 
      8*a^2*m^2*r^2*w + 20*cM*r^3*w + (4*I)*a*m*r^3*w - 8*r^4*w - 
      4*a^4*sss*w - 2*a^2*cM^2*sss*w + (4*I)*a^3*cM*m*sss*w - 
      14*a^4*m^2*sss*w + 14*a^2*cM*r*sss*w - (8*I)*a^3*m*r*sss*w - 
      (8*I)*a*cM^2*m*r*sss*w + 16*a^2*cM*m^2*r*sss*w - 4*a^2*r^2*sss*w - 
      6*cM^2*r^2*sss*w + (20*I)*a*cM*m*r^2*sss*w - 14*a^2*m^2*r^2*sss*w + 
      2*cM*r^3*sss*w - (8*I)*a*m*r^3*sss*w + 2*a^4*sss^2*w - 
      4*a^2*cM*r*sss^2*w + 4*a^2*r^2*sss^2*w - 4*cM*r^3*sss^2*w + 
      2*r^4*sss^2*w + (16*I)*a^4*cM*w^2 - 16*a^5*m*w^2 - 16*a^3*cM^2*m*w^2 - 
      32*a^5*m^3*w^2 - (28*I)*a^4*r*w^2 - (32*I)*a^2*cM^2*r*w^2 + 
      92*a^3*cM*m*r*w^2 - (20*I)*a^4*m^2*r*w^2 + (76*I)*a^2*cM*r^2*w^2 - 
      12*a*cM^2*m*r^2*w^2 + (40*I)*a^2*cM*m^2*r^2*w^2 - 20*a^3*m^3*r^2*w^2 - 
      (36*I)*a^2*r^3*w^2 - (8*I)*cM^2*r^3*w^2 - 28*a*cM*m*r^3*w^2 - 
      (20*I)*a^2*m^2*r^3*w^2 + (20*I)*cM*r^4*w^2 + 28*a*m*r^4*w^2 - 
      (8*I)*r^5*w^2 - (4*I)*a^4*cM*sss*w^2 + 22*a^5*m*sss*w^2 + 
      (10*I)*a^4*r*sss*w^2 + (8*I)*a^2*cM^2*r*sss*w^2 - 
      32*a^3*cM*m*r*sss*w^2 - (26*I)*a^2*cM*r^2*sss*w^2 + 
      32*a^3*m*r^2*sss*w^2 + (14*I)*a^2*r^3*sss*w^2 + 
      (4*I)*cM^2*r^3*sss*w^2 - 8*a*cM*m*r^3*sss*w^2 - (10*I)*cM*r^4*sss*w^2 + 
      10*a*m*r^4*sss*w^2 + (4*I)*r^5*sss*w^2 + 28*a^6*w^3 + 8*a^4*cM^2*w^3 + 
      48*a^6*m^2*w^3 - 84*a^4*cM*r*w^3 + (40*I)*a^5*m*r*w^3 + 
      16*a^4*r^2*w^3 + 12*a^2*cM^2*r^2*w^3 - (80*I)*a^3*cM*m*r^2*w^3 + 
      60*a^4*m^2*r^2*w^3 + 28*a^2*cM*r^3*w^3 + (56*I)*a^3*m*r^3*w^3 - 
      28*a^2*r^4*w^3 - 36*cM^2*r^4*w^3 - (32*I)*a*cM*m*r^4*w^3 + 
      12*a^2*m^2*r^4*w^3 + 40*cM*r^5*w^3 + (16*I)*a*m*r^5*w^3 - 16*r^6*w^3 - 
      10*a^6*sss*w^3 + 16*a^4*cM*r*sss*w^3 - 18*a^4*r^2*sss*w^3 + 
      8*a^2*cM*r^3*sss*w^3 - 6*a^2*r^4*sss*w^3 - 8*cM*r^5*sss*w^3 + 
      2*r^6*sss*w^3 - 32*a^7*m*w^4 - (20*I)*a^6*r*w^4 + 
      (40*I)*a^4*cM*r^2*w^4 - 60*a^5*m*r^2*w^4 - (36*I)*a^4*r^3*w^4 + 
      (32*I)*a^2*cM*r^4*w^4 - 24*a^3*m*r^4*w^4 - (12*I)*a^2*r^5*w^4 - 
      (8*I)*cM*r^6*w^4 + 4*a*m*r^6*w^4 + (4*I)*r^7*w^4 + 8*a^8*w^5 + 
      20*a^6*r^2*w^5 + 12*a^4*r^4*w^5 - 4*a^2*r^6*w^5 - 4*r^8*w^5)*
     Derivative[1][fR4][r])/(18*cM*(-a^2 + 2*cM*r - r^2)^3*w^3), 
 f04f22b[r] -> (a*((2*I)*a^5*m + (4*I)*a^5*m^3 + (2*I)*a^3*cM^2*m^3 + 
      (2*I)*a^5*m^5 - (8*I)*a^3*cM*m*r - (12*I)*a^3*cM*m^3*r + 
      (4*I)*a^3*m*r^2 + (8*I)*a*cM^2*m*r^2 + (6*I)*a^3*m^3*r^2 - 
      (8*I)*a*cM*m*r^3 + (2*I)*a*m*r^4 - (3*I)*a^5*m*sss - 
      (3*I)*a^5*m^3*sss + (12*I)*a^3*cM*m*r*sss + (6*I)*a^3*cM*m^3*r*sss - 
      (6*I)*a^3*m*r^2*sss - (12*I)*a*cM^2*m*r^2*sss - (3*I)*a^3*m^3*r^2*sss + 
      (12*I)*a*cM*m*r^3*sss - (3*I)*a*m*r^4*sss + I*a^5*m*sss^2 - 
      (4*I)*a^3*cM*m*r*sss^2 + (2*I)*a^3*m*r^2*sss^2 + 
      (4*I)*a*cM^2*m*r^2*sss^2 - (4*I)*a*cM*m*r^3*sss^2 + I*a*m*r^4*sss^2 - 
      (8*I)*a^6*w + 2*a^5*cM*m*w - (24*I)*a^6*m^2*w - (8*I)*a^4*cM^2*m^2*w - 
      (12*I)*a^6*m^4*w + (32*I)*a^4*cM*r*w - 16*a^3*cM^2*m*r*w + 
      (58*I)*a^4*cM*m^2*r*w - (20*I)*a^4*r^2*w - (32*I)*a^2*cM^2*r^2*w + 
      12*a^3*cM*m*r^2*w + 24*a*cM^3*m*r^2*w - (30*I)*a^4*m^2*r^2*w + 
      (10*I)*a^2*cM^2*m^2*r^2*w - (6*I)*a^4*m^4*r^2*w + (48*I)*a^2*cM*r^3*w - 
      32*a*cM^2*m*r^3*w - (6*I)*a^2*cM*m^2*r^3*w - (16*I)*a^2*r^4*w - 
      (16*I)*cM^2*r^4*w + 10*a*cM*m*r^4*w + (16*I)*cM*r^5*w - (4*I)*r^6*w + 
      (8*I)*a^6*sss*w + (12*I)*a^6*m^2*sss*w - (32*I)*a^4*cM*r*sss*w - 
      (24*I)*a^4*cM*m^2*r*sss*w + (16*I)*a^4*r^2*sss*w + 
      (32*I)*a^2*cM^2*r^2*sss*w + (15*I)*a^4*m^2*r^2*sss*w - 
      (32*I)*a^2*cM*r^3*sss*w - (6*I)*a^2*cM*m^2*r^3*sss*w + 
      (8*I)*a^2*r^4*sss*w + (3*I)*a^2*m^2*r^4*sss*w - (2*I)*a^6*sss^2*w + 
      (8*I)*a^4*cM*r*sss^2*w - (3*I)*a^4*r^2*sss^2*w - 
      (8*I)*a^2*cM^2*r^2*sss^2*w + (4*I)*a^2*cM*r^3*sss^2*w + 
      (4*I)*cM^2*r^4*sss^2*w - (4*I)*cM*r^5*sss^2*w + I*r^6*sss^2*w - 
      8*a^6*cM*w^2 + (34*I)*a^7*m*w^2 + (10*I)*a^5*cM^2*m*w^2 + 
      (28*I)*a^7*m^3*w^2 + 10*a^6*r*w^2 + 40*a^4*cM^2*r*w^2 - 
      (60*I)*a^5*cM*m*r*w^2 + 2*a^6*m^2*r*w^2 - 42*a^4*cM*r^2*w^2 - 
      48*a^2*cM^3*r^2*w^2 + (70*I)*a^5*m*r^2*w^2 - (48*I)*a^3*cM^2*m*r^2*
       w^2 - 4*a^4*cM*m^2*r^2*w^2 + (32*I)*a^5*m^3*r^2*w^2 + 18*a^4*r^3*w^2 + 
      16*a^2*cM^2*r^3*w^2 - (92*I)*a^3*cM*m*r^3*w^2 - 2*a^4*m^2*r^3*w^2 - 
      12*a^2*cM*r^4*w^2 + 72*cM^3*r^4*w^2 + (62*I)*a^3*m*r^4*w^2 + 
      (102*I)*a*cM^2*m*r^4*w^2 + 8*a^2*cM*m^2*r^4*w^2 + 
      (4*I)*a^3*m^3*r^4*w^2 + 6*a^2*r^5*w^2 - 72*cM^2*r^5*w^2 - 
      (104*I)*a*cM*m*r^5*w^2 - 4*a^2*m^2*r^5*w^2 + 22*cM*r^6*w^2 + 
      (26*I)*a*m*r^6*w^2 - 2*r^7*w^2 - (15*I)*a^7*m*sss*w^2 - 
      2*a^6*r*sss*w^2 + (30*I)*a^5*cM*m*r*sss*w^2 + 8*a^4*cM*r^2*sss*w^2 - 
      (27*I)*a^5*m*r^2*sss*w^2 - 8*a^2*cM^2*r^3*sss*w^2 + 
      (24*I)*a^3*cM*m*r^3*sss*w^2 - 8*a^2*cM*r^4*sss*w^2 - 
      (9*I)*a^3*m*r^4*sss*w^2 + 6*a^2*r^5*sss*w^2 + 16*cM^2*r^5*sss*w^2 - 
      (6*I)*a*cM*m*r^5*sss*w^2 - 16*cM*r^6*sss*w^2 + (3*I)*a*m*r^6*sss*w^2 + 
      4*r^7*sss*w^2 - (14*I)*a^8*w^3 - (4*I)*a^6*cM^2*w^3 - 
      (32*I)*a^8*m^2*w^3 + (14*I)*a^6*cM*r*w^3 - 4*a^7*m*r*w^3 - 
      (74*I)*a^6*r^2*w^3 + (38*I)*a^4*cM^2*r^2*w^3 + 8*a^5*cM*m*r^2*w^3 - 
      (60*I)*a^6*m^2*r^2*w^3 + (198*I)*a^4*cM*r^3*w^3 - (96*I)*a^4*r^4*w^3 - 
      (192*I)*a^2*cM^2*r^4*w^3 - 8*a^3*cM*m*r^4*w^3 - 
      (24*I)*a^4*m^2*r^4*w^3 + (138*I)*a^2*cM*r^5*w^3 + 12*a^3*m*r^5*w^3 - 
      (26*I)*a^2*r^6*w^3 + (54*I)*cM^2*r^6*w^3 - 16*a*cM*m*r^6*w^3 + 
      (4*I)*a^2*m^2*r^6*w^3 - (46*I)*cM*r^7*w^3 + 8*a*m*r^7*w^3 + 
      (10*I)*r^8*w^3 + (6*I)*a^8*sss*w^3 - (12*I)*a^6*cM*r*sss*w^3 + 
      (15*I)*a^6*r^2*sss*w^3 - (18*I)*a^4*cM*r^3*sss*w^3 + 
      (9*I)*a^4*r^4*sss*w^3 - (3*I)*a^2*r^6*sss*w^3 + (6*I)*cM*r^7*sss*w^3 - 
      (3*I)*r^8*sss*w^3 + (18*I)*a^9*m*w^4 + 2*a^8*r*w^4 - 4*a^6*cM*r^2*w^4 + 
      (48*I)*a^7*m*r^2*w^4 + 2*a^6*r^3*w^4 + (36*I)*a^5*m*r^4*w^4 - 
      6*a^4*r^5*w^4 + 12*a^2*cM*r^6*w^4 - 10*a^2*r^7*w^4 + 8*cM*r^8*w^4 - 
      (6*I)*a*m*r^8*w^4 - 4*r^9*w^4 - (4*I)*a^10*w^5 - (14*I)*a^8*r^2*w^5 - 
      (16*I)*a^6*r^4*w^5 - (4*I)*a^4*r^6*w^5 + (4*I)*a^2*r^8*w^5 + 
      (2*I)*r^10*w^5)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^4*w^3) - 
   (a*((-2*I)*a^3*cM*m + 2*a^4*m^2 + 2*a^2*cM^2*m^2 + 2*a^4*m^4 + 
      (2*I)*a^3*m*r + (4*I)*a*cM^2*m*r - 8*a^2*cM*m^2*r - (6*I)*a*cM*m*r^2 + 
      4*a^2*m^2*r^2 + (2*I)*a*m*r^3 + I*a^3*cM*m*sss - 2*a^4*m^2*sss - 
      I*a^3*m*r*sss - (2*I)*a*cM^2*m*r*sss + 4*a^2*cM*m^2*r*sss + 
      (3*I)*a*cM*m*r^2*sss - 2*a^2*m^2*r^2*sss - I*a*m*r^3*sss + 
      (8*I)*a^4*cM*w - 14*a^5*m*w - 6*a^3*cM^2*m*w - 10*a^5*m^3*w - 
      (6*I)*a^4*r*w - (16*I)*a^2*cM^2*r*w + 40*a^3*cM*m*r*w - 
      (6*I)*a^4*m^2*r*w + (18*I)*a^2*cM*r^2*w - 20*a^3*m*r^2*w + 
      (12*I)*a^2*cM*m^2*r^2*w - 4*a^3*m^3*r^2*w - (6*I)*a^2*r^3*w + 
      (4*I)*cM^2*r^3*w - (6*I)*a^2*m^2*r^3*w - (2*I)*cM*r^4*w - 
      (2*I)*a^4*cM*sss*w + 6*a^5*m*sss*w + (3*I)*a^4*r*sss*w + 
      (4*I)*a^2*cM^2*r*sss*w - 12*a^3*cM*m*r*sss*w - (9*I)*a^2*cM*r^2*sss*w + 
      6*a^3*m*r^2*sss*w + (3*I)*a^2*r^3*sss*w + (2*I)*cM^2*r^3*sss*w - 
      I*cM*r^4*sss*w + 16*a^6*w^2 + 4*a^4*cM^2*w^2 + 18*a^6*m^2*w^2 - 
      42*a^4*cM*r*w^2 + (16*I)*a^5*m*r*w^2 + 18*a^4*r^2*w^2 + 
      6*a^2*cM^2*r^2*w^2 - (32*I)*a^3*cM*m*r^2*w^2 + 18*a^4*m^2*r^2*w^2 + 
      6*a^2*cM*r^3*w^2 + (20*I)*a^3*m*r^3*w^2 - 18*cM^2*r^4*w^2 - 
      (8*I)*a*cM*m*r^4*w^2 + 12*cM*r^5*w^2 + (4*I)*a*m*r^5*w^2 - 2*r^6*w^2 - 
      4*a^6*sss*w^2 + 8*a^4*cM*r*sss*w^2 - 6*a^4*r^2*sss*w^2 + 
      4*a^2*cM*r^3*sss*w^2 - 4*cM*r^5*sss*w^2 + 2*r^6*sss*w^2 - 
      14*a^7*m*w^3 - (10*I)*a^6*r*w^3 + (20*I)*a^4*cM*r^2*w^3 - 
      24*a^5*m*r^2*w^3 - (18*I)*a^4*r^3*w^3 + (16*I)*a^2*cM*r^4*w^3 - 
      6*a^3*m*r^4*w^3 - (6*I)*a^2*r^5*w^3 - (4*I)*cM*r^6*w^3 + 
      4*a*m*r^6*w^3 + (2*I)*r^7*w^3 + 4*a^8*w^4 + 10*a^6*r^2*w^4 + 
      6*a^4*r^4*w^4 - 2*a^2*r^6*w^4 - 2*r^8*w^4)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^3*w^3), 
 f04f23a[r] -> (a*(4*a^4*m^2 - (4*I)*a^3*cM*m^3 + 4*a^4*m^4 - 
      8*a^2*cM*m^2*r + (4*I)*a^3*m^3*r + 4*a^2*m^2*r^2 - 6*a^4*m^2*sss + 
      (2*I)*a^3*cM*m^3*sss - 2*a^4*m^4*sss + 12*a^2*cM*m^2*r*sss - 
      (2*I)*a^3*m^3*r*sss - 6*a^2*m^2*r^2*sss + 2*a^4*m^2*sss^2 - 
      4*a^2*cM*m^2*r*sss^2 + 2*a^2*m^2*r^2*sss^2 - 36*a^5*m*w + 
      (20*I)*a^4*cM*m^2*w - 26*a^5*m^3*w + (6*I)*a^4*cM*m^4*w - 6*a^5*m^5*w + 
      96*a^3*cM*m*r*w - (16*I)*a^4*m^2*r*w + 2*a^3*cM*m^3*r*w - 
      (8*I)*a^4*m^4*r*w - 48*a^3*m*r^2*w - 48*a*cM^2*m*r^2*w - 
      (4*I)*a^2*cM*m^2*r^2*w - 8*a^3*m^3*r^2*w + 48*a*cM*m*r^3*w - 
      12*a*m*r^4*w + 30*a^5*m*sss*w - (8*I)*a^4*cM*m^2*sss*w + 
      16*a^5*m^3*sss*w + (2*I)*a^4*r*sss*w - 70*a^3*cM*m*r*sss*w + 
      (6*I)*a^4*m^2*r*sss*w - 12*a^3*cM*m^3*r*sss*w - 
      (8*I)*a^2*cM*r^2*sss*w + 36*a^3*m*r^2*sss*w + 20*a*cM^2*m*r^2*sss*w + 
      (2*I)*a^2*cM*m^2*r^2*sss*w + 10*a^3*m^3*r^2*sss*w + 
      (4*I)*a^2*r^3*sss*w + (8*I)*cM^2*r^3*sss*w - 22*a*cM*m*r^3*sss*w - 
      (8*I)*cM*r^4*sss*w + 6*a*m*r^4*sss*w + (2*I)*r^5*sss*w - 
      6*a^5*m*sss^2*w - I*a^4*r*sss^2*w + 12*a^3*cM*m*r*sss^2*w + 
      (4*I)*a^2*cM*r^2*sss^2*w - 6*a^3*m*r^2*sss^2*w - 
      (2*I)*a^2*r^3*sss^2*w - (4*I)*cM^2*r^3*sss^2*w + (4*I)*cM*r^4*sss^2*w - 
      I*r^5*sss^2*w + 56*a^6*w^2 - (28*I)*a^5*cM*m*w^2 + 82*a^6*m^2*w^2 - 
      (24*I)*a^5*cM*m^3*w^2 + 30*a^6*m^4*w^2 - 184*a^4*cM*r*w^2 + 
      (16*I)*a^5*m*r*w^2 - 90*a^4*cM*m^2*r*w^2 + (22*I)*a^5*m^3*r*w^2 + 
      116*a^4*r^2*w^2 + 144*a^2*cM^2*r^2*w^2 - (12*I)*a^3*cM*m*r^2*w^2 + 
      92*a^4*m^2*r^2*w^2 + 60*a^2*cM^2*m^2*r^2*w^2 + 
      (18*I)*a^3*cM*m^3*r^2*w^2 + 12*a^4*m^4*r^2*w^2 - 208*a^2*cM*r^3*w^2 + 
      (30*I)*a^3*m*r^3*w^2 + (24*I)*a*cM^2*m*r^3*w^2 - 
      64*a^2*cM*m^2*r^3*w^2 - (2*I)*a^3*m^3*r^3*w^2 + 64*a^2*r^4*w^2 + 
      32*cM^2*r^4*w^2 - (44*I)*a*cM*m*r^4*w^2 + 16*a^2*m^2*r^4*w^2 - 
      24*cM*r^5*w^2 + (14*I)*a*m*r^5*w^2 + 4*r^6*w^2 - 30*a^6*sss*w^2 + 
      (10*I)*a^5*cM*m*sss*w^2 - 36*a^6*m^2*sss*w^2 + 82*a^4*cM*r*sss*w^2 - 
      (5*I)*a^5*m*r*sss*w^2 + 36*a^4*cM*m^2*r*sss*w^2 - 52*a^4*r^2*sss*w^2 - 
      44*a^2*cM^2*r^2*sss*w^2 + (4*I)*a^3*cM*m*r^2*sss*w^2 - 
      36*a^4*m^2*r^2*sss*w^2 + 60*a^2*cM*r^3*sss*w^2 - 
      (10*I)*a^3*m*r^3*sss*w^2 - (12*I)*a*cM^2*m*r^3*sss*w^2 - 
      14*a^2*r^4*sss*w^2 + 12*cM^2*r^4*sss*w^2 + (18*I)*a*cM*m*r^4*sss*w^2 - 
      22*cM*r^5*sss*w^2 - (5*I)*a*m*r^5*sss*w^2 + 8*r^6*sss*w^2 + 
      4*a^6*sss^2*w^2 - 8*a^4*cM*r*sss^2*w^2 + 6*a^4*r^2*sss^2*w^2 - 
      4*a^2*cM*r^3*sss^2*w^2 + 4*cM*r^5*sss^2*w^2 - 2*r^6*sss^2*w^2 + 
      (12*I)*a^6*cM*w^3 - 102*a^7*m*w^3 + (36*I)*a^6*cM*m^2*w^3 - 
      60*a^7*m^3*w^3 - (4*I)*a^6*r*w^3 + 174*a^5*cM*m*r*w^3 - 
      (18*I)*a^6*m^2*r*w^3 + (16*I)*a^4*cM*r^2*w^3 - 170*a^5*m*r^2*w^3 - 
      120*a^3*cM^2*m*r^2*w^3 - (54*I)*a^4*cM*m^2*r^2*w^3 - 
      48*a^5*m^3*r^2*w^3 - (20*I)*a^4*r^3*w^3 - (24*I)*a^2*cM^2*r^3*w^3 + 
      138*a^3*cM*m*r^3*w^3 - (12*I)*a^4*m^2*r^3*w^3 + (32*I)*a^2*cM*r^4*w^3 - 
      52*a^3*m*r^4*w^3 + 12*a*cM^2*m*r^4*w^3 + (18*I)*a^2*cM*m^2*r^4*w^3 - 
      (28*I)*a^2*r^5*w^3 - 24*a*cM*m*r^5*w^3 - (6*I)*a^2*m^2*r^5*w^3 + 
      (28*I)*cM*r^6*w^3 + 16*a*m*r^6*w^3 - (12*I)*r^7*w^3 - 
      (4*I)*a^6*cM*sss*w^3 + 32*a^7*m*sss*w^3 + I*a^6*r*sss*w^3 - 
      36*a^5*cM*m*r*sss*w^3 - (6*I)*a^4*cM*r^2*sss*w^3 + 
      42*a^5*m*r^2*sss*w^3 + (6*I)*a^4*r^3*sss*w^3 + 
      (12*I)*a^2*cM^2*r^3*sss*w^3 - (12*I)*a^2*cM*r^4*sss*w^3 + 
      (9*I)*a^2*r^5*sss*w^3 + 12*a*cM*m*r^5*sss*w^3 - (10*I)*cM*r^6*sss*w^3 - 
      10*a*m*r^6*sss*w^3 + (4*I)*r^7*sss*w^3 + 42*a^8*w^4 - 
      (24*I)*a^7*cM*m*w^4 + 60*a^8*m^2*w^4 - 86*a^6*cM*r*w^4 + 
      (2*I)*a^7*m*r*w^4 + 86*a^6*r^2*w^4 + 60*a^4*cM^2*r^2*w^4 + 
      (54*I)*a^5*cM*m*r^2*w^4 + 72*a^6*m^2*r^2*w^4 - 74*a^4*cM*r^3*w^4 + 
      (30*I)*a^5*m*r^3*w^4 + 36*a^4*r^4*w^4 - 12*a^2*cM^2*r^4*w^4 - 
      (36*I)*a^3*cM*m*r^4*w^4 + 26*a^2*cM*r^5*w^4 + (42*I)*a^3*m*r^5*w^4 - 
      18*a^2*r^6*w^4 - (42*I)*a*cM*m*r^6*w^4 - 12*a^2*m^2*r^6*w^4 + 
      14*cM*r^7*w^4 + (14*I)*a*m*r^7*w^4 - 10*r^8*w^4 - 10*a^8*sss*w^4 + 
      12*a^6*cM*r*sss*w^4 - 16*a^6*r^2*sss*w^4 - 12*a^2*cM*r^5*sss*w^4 + 
      8*a^2*r^6*sss*w^4 + 2*r^8*sss*w^4 + (6*I)*a^8*cM*w^5 - 30*a^9*m*w^5 + 
      (2*I)*a^8*r*w^5 - (18*I)*a^6*cM*r^2*w^5 - 48*a^7*m*r^2*w^5 - 
      (16*I)*a^6*r^3*w^5 + (18*I)*a^4*cM*r^4*w^5 - (36*I)*a^4*r^5*w^5 + 
      (42*I)*a^2*cM*r^6*w^5 + 24*a^3*m*r^6*w^5 - (16*I)*a^2*r^7*w^5 + 
      6*a*m*r^8*w^5 + (2*I)*r^9*w^5 + 6*a^10*w^6 + 12*a^8*r^2*w^6 - 
      12*a^4*r^6*w^6 - 6*a^2*r^8*w^6)*fR4[r])/(9*cM*(-a^2 + 2*cM*r - r^2)^3*
     w^3) + (a*(-4*a^2*cM*m^2 - (4*I)*a^3*m^3 + 4*a^2*m^2*r + 
      (2*I)*a^3*m*sss + 2*a^2*cM*m^2*sss + (2*I)*a^3*m^3*sss - 
      (4*I)*a*cM*m*r*sss - 2*a^2*m^2*r*sss + (2*I)*a*m*r^2*sss - 
      I*a^3*m*sss^2 + (2*I)*a*cM*m*r*sss^2 - I*a*m*r^2*sss^2 + (8*I)*a^4*w + 
      16*a^3*cM*m*w + (16*I)*a^4*m^2*w + 6*a^3*cM*m^3*w + (6*I)*a^4*m^4*w - 
      (16*I)*a^2*cM*r*w - 22*a^3*m*r*w + (10*I)*a^2*cM*m^2*r*w - 
      8*a^3*m^3*r*w + (8*I)*a^2*r^2*w + 12*a*cM*m*r^2*w - 
      (2*I)*a^2*m^2*r^2*w - 6*a*m*r^3*w - (8*I)*a^4*sss*w - 
      6*a^3*cM*m*sss*w - (11*I)*a^4*m^2*sss*w + (14*I)*a^2*cM*r*sss*w + 
      9*a^3*m*r*sss*w + (6*I)*a^2*cM*m^2*r*sss*w - (6*I)*a^2*r^2*sss*w + 
      (4*I)*cM^2*r^2*sss*w - 6*a*cM*m*r^2*sss*w - (5*I)*a^2*m^2*r^2*sss*w - 
      (6*I)*cM*r^3*sss*w + 3*a*m*r^3*sss*w + (2*I)*r^4*sss*w + 
      (2*I)*a^4*sss^2*w - (4*I)*a^2*cM*r*sss^2*w + I*a^2*r^2*sss^2*w + 
      (2*I)*cM*r^3*sss^2*w - I*r^4*sss^2*w - 12*a^4*cM*w^2 - 
      (30*I)*a^5*m*w^2 - 18*a^4*cM*m^2*w^2 - (24*I)*a^5*m^3*w^2 + 
      30*a^4*r*w^2 - (8*I)*a^3*cM*m*r*w^2 + 32*a^4*m^2*r*w^2 - 
      44*a^2*cM*r^2*w^2 - (18*I)*a^3*m*r^2*w^2 + (12*I)*a*cM^2*m*r^2*w^2 - 
      12*a^2*cM*m^2*r^2*w^2 - (6*I)*a^3*m^3*r^2*w^2 + 32*a^2*r^3*w^2 - 
      (10*I)*a*cM*m*r^3*w^2 + 8*a^2*m^2*r^3*w^2 - 8*cM*r^4*w^2 + 
      (6*I)*a*m*r^4*w^2 + 2*r^5*w^2 + 4*a^4*cM*sss*w^2 + 
      (16*I)*a^5*m*sss*w^2 - 8*a^4*r*sss*w^2 - (12*I)*a^3*cM*m*r*sss*w^2 + 
      10*a^2*cM*r^2*sss*w^2 + (11*I)*a^3*m*r^2*sss*w^2 - 7*a^2*r^3*sss*w^2 + 
      (6*I)*a*cM*m*r^3*sss*w^2 - (5*I)*a*m*r^4*sss*w^2 + r^5*sss*w^2 + 
      (18*I)*a^6*w^3 + 18*a^5*cM*m*w^3 + (36*I)*a^6*m^2*w^3 - 
      (2*I)*a^4*cM*r*w^3 - 40*a^5*m*r*w^3 + (14*I)*a^4*r^2*w^3 - 
      (12*I)*a^2*cM^2*r^2*w^3 + 24*a^3*cM*m*r^2*w^3 + 
      (18*I)*a^4*m^2*r^2*w^3 + (24*I)*a^2*cM*r^3*w^3 - 26*a^3*m*r^3*w^3 - 
      (8*I)*a^2*r^4*w^3 + 6*a*cM*m*r^4*w^3 - (6*I)*a^2*m^2*r^4*w^3 + 
      (2*I)*cM*r^5*w^3 + 2*a*m*r^5*w^3 - (4*I)*r^6*w^3 - (7*I)*a^6*sss*w^3 + 
      (6*I)*a^4*cM*r*sss*w^3 - (6*I)*a^4*r^2*sss*w^3 - 
      (6*I)*a^2*cM*r^3*sss*w^3 + (3*I)*a^2*r^4*sss*w^3 + (2*I)*r^6*sss*w^3 - 
      6*a^6*cM*w^4 - (24*I)*a^7*m*w^4 + 16*a^6*r*w^4 - 12*a^4*cM*r^2*w^4 - 
      (18*I)*a^5*m*r^2*w^4 + 18*a^4*r^3*w^4 - 6*a^2*cM*r^4*w^4 + 
      (12*I)*a^3*m*r^4*w^4 + (6*I)*a*m*r^6*w^4 - 2*r^7*w^4 + (6*I)*a^8*w^5 + 
      (6*I)*a^6*r^2*w^5 - (6*I)*a^4*r^4*w^5 - (6*I)*a^2*r^6*w^5)*
     Derivative[1][fR4][r])/(9*cM*(-a^2 + 2*cM*r - r^2)^2*w^3), 
 f04f23b[r] -> 
  -((-8*a^5*m + (8*I)*a^4*cM*m^2 - 12*a^5*m^3 + (4*I)*a^4*cM*m^4 - 
       4*a^5*m^5 + 16*a^3*cM*m*r - (8*I)*a^4*m^2*r + 8*a^3*cM*m^3*r - 
       (4*I)*a^4*m^4*r - 8*a^3*m*r^2 - 4*a^3*m^3*r^2 + 12*a^5*m*sss - 
       (4*I)*a^4*cM*m^2*sss + 8*a^5*m^3*sss + (2*I)*a^4*r*sss - 
       22*a^3*cM*m*r*sss + (6*I)*a^4*m^2*r*sss - 8*a^3*cM*m^3*r*sss - 
       (8*I)*a^2*cM*r^2*sss + 8*a^3*m*r^2*sss - 4*a*cM^2*m*r^2*sss - 
       (2*I)*a^2*cM*m^2*r^2*sss + 2*a^3*m^3*r^2*sss + (4*I)*a^2*r^3*sss + 
       (8*I)*cM^2*r^3*sss + 10*a*cM*m*r^3*sss - (8*I)*cM*r^4*sss - 
       4*a*m*r^4*sss + (2*I)*r^5*sss - 4*a^5*m*sss^2 - I*a^4*r*sss^2 + 
       8*a^3*cM*m*r*sss^2 + (4*I)*a^2*cM*r^2*sss^2 - 2*a^3*m*r^2*sss^2 - 
       (2*I)*a^2*r^3*sss^2 - (4*I)*cM^2*r^3*sss^2 - 4*a*cM*m*r^3*sss^2 + 
       (4*I)*cM*r^4*sss^2 + 2*a*m*r^4*sss^2 - I*r^5*sss^2 + 32*a^6*w - 
       (16*I)*a^5*cM*m*w + 60*a^6*m^2*w - (24*I)*a^5*cM*m^3*w + 
       28*a^6*m^4*w - 112*a^4*cM*r*w + (20*I)*a^5*m*r*w - 80*a^4*cM*m^2*r*w + 
       (28*I)*a^5*m^3*r*w + 56*a^4*r^2*w + 96*a^2*cM^2*r^2*w - 
       (40*I)*a^3*cM*m*r^2*w + 52*a^4*m^2*r^2*w + 32*a^2*cM^2*m^2*r^2*w + 
       (8*I)*a^3*cM*m^3*r^2*w + 4*a^4*m^4*r^2*w - 80*a^2*cM*r^3*w + 
       (20*I)*a^3*m*r^3*w + (32*I)*a*cM^2*m*r^3*w - 20*a^2*cM*m^2*r^3*w - 
       (8*I)*a^3*m^3*r^3*w + 16*a^2*r^4*w - 32*cM^2*r^4*w - 
       (16*I)*a*cM*m*r^4*w + 4*a^2*m^2*r^4*w + 32*cM*r^5*w - 8*r^6*w - 
       24*a^6*sss*w + (8*I)*a^5*cM*m*sss*w - 32*a^6*m^2*sss*w + 
       70*a^4*cM*r*sss*w - (12*I)*a^5*m*r*sss*w + 40*a^4*cM*m^2*r*sss*w - 
       40*a^4*r^2*sss*w - 44*a^2*cM^2*r^2*sss*w + (20*I)*a^3*cM*m*r^2*sss*w - 
       22*a^4*m^2*r^2*sss*w + 44*a^2*cM*r^3*sss*w - (18*I)*a^3*m*r^3*sss*w - 
       (16*I)*a*cM^2*m*r^3*sss*w - 8*a^2*cM*m^2*r^3*sss*w - 8*a^2*r^4*sss*w + 
       20*cM^2*r^4*sss*w + (24*I)*a*cM*m*r^4*sss*w + 10*a^2*m^2*r^4*sss*w - 
       26*cM*r^5*sss*w - (6*I)*a*m*r^5*sss*w + 8*r^6*sss*w + 4*a^6*sss^2*w - 
       8*a^4*cM*r*sss^2*w + 6*a^4*r^2*sss^2*w - 4*a^2*cM*r^3*sss^2*w + 
       4*cM*r^5*sss^2*w - 2*r^6*sss^2*w + (8*I)*a^6*cM*w^2 - 112*a^7*m*w^2 + 
       (48*I)*a^6*cM*m^2*w^2 - 72*a^7*m^3*w^2 - (16*I)*a^6*r*w^2 + 
       236*a^5*cM*m*r*w^2 - (40*I)*a^6*m^2*r*w^2 + (56*I)*a^4*cM*r^2*w^2 - 
       176*a^5*m*r^2*w^2 - 152*a^3*cM^2*m*r^2*w^2 - (52*I)*a^4*cM*m^2*r^2*
        w^2 - 36*a^5*m^3*r^2*w^2 - (24*I)*a^4*r^3*w^2 - 
       (48*I)*a^2*cM^2*r^3*w^2 + 172*a^3*cM*m*r^3*w^2 - 
       (20*I)*a^4*m^2*r^3*w^2 + (32*I)*a^2*cM*r^4*w^2 - 40*a^3*m*r^4*w^2 + 
       16*a*cM^2*m*r^4*w^2 + (44*I)*a^2*cM*m^2*r^4*w^2 + 12*a^3*m^3*r^4*w^2 - 
       64*a*cM*m*r^5*w^2 - (4*I)*a^2*m^2*r^5*w^2 - (16*I)*cM*r^6*w^2 + 
       24*a*m*r^6*w^2 + (8*I)*r^7*w^2 - (4*I)*a^6*cM*sss*w^2 + 
       40*a^7*m*sss*w^2 + (8*I)*a^6*r*sss*w^2 - 56*a^5*cM*m*r*sss*w^2 - 
       (26*I)*a^4*cM*r^2*sss*w^2 + 42*a^5*m*r^2*sss*w^2 + 
       (18*I)*a^4*r^3*sss*w^2 + (24*I)*a^2*cM^2*r^3*sss*w^2 + 
       8*a^3*cM*m*r^3*sss*w^2 - (28*I)*a^2*cM*r^4*sss*w^2 - 
       12*a^3*m*r^4*sss*w^2 + (12*I)*a^2*r^5*sss*w^2 + 
       16*a*cM*m*r^5*sss*w^2 - (6*I)*cM*r^6*sss*w^2 - 14*a*m*r^6*sss*w^2 + 
       (2*I)*r^7*sss*w^2 + 64*a^8*w^3 - (40*I)*a^7*cM*m*w^3 + 
       88*a^8*m^2*w^3 - 164*a^6*cM*r*w^3 + (12*I)*a^7*m*r*w^3 + 
       132*a^6*r^2*w^3 + 120*a^4*cM^2*r^2*w^3 + (80*I)*a^5*cM*m*r^2*w^3 + 
       84*a^6*m^2*r^2*w^3 - 156*a^4*cM*r^3*w^3 + (60*I)*a^5*m*r^3*w^3 + 
       60*a^4*r^4*w^3 - 24*a^2*cM^2*r^4*w^3 - (80*I)*a^3*cM*m*r^4*w^3 - 
       24*a^4*m^2*r^4*w^3 + 36*a^2*cM*r^5*w^3 + (60*I)*a^3*m*r^5*w^3 - 
       20*a^2*r^6*w^3 - (56*I)*a*cM*m*r^6*w^3 - 20*a^2*m^2*r^6*w^3 + 
       28*cM*r^7*w^3 + (12*I)*a*m*r^7*w^3 - 12*r^8*w^3 - 16*a^8*sss*w^3 + 
       24*a^6*cM*r*sss*w^3 - 22*a^6*r^2*sss*w^3 + 6*a^4*r^4*sss*w^3 - 
       24*a^2*cM*r^5*sss*w^3 + 14*a^2*r^6*sss*w^3 + 2*r^8*sss*w^3 + 
       (12*I)*a^8*cM*w^4 - 52*a^9*m*w^4 + (4*I)*a^8*r*w^4 - 
       (36*I)*a^6*cM*r^2*w^4 - 76*a^7*m*r^2*w^4 - (32*I)*a^6*r^3*w^4 + 
       (36*I)*a^4*cM*r^4*w^4 + 12*a^5*m*r^4*w^4 - (72*I)*a^4*r^5*w^4 + 
       (84*I)*a^2*cM*r^6*w^4 + 44*a^3*m*r^6*w^4 - (32*I)*a^2*r^7*w^4 + 
       8*a*m*r^8*w^4 + (4*I)*r^9*w^4 + 12*a^10*w^5 + 24*a^8*r^2*w^5 - 
       24*a^4*r^6*w^5 - 12*a^2*r^8*w^5)*fR4[r])/(18*cM*(a^2 - 2*cM*r + r^2)^3*
     w^3) + ((8*a^3*cM*m + (8*I)*a^4*m^2 + 4*a^3*cM*m^3 + (4*I)*a^4*m^4 - 
      8*a^3*m*r - 4*a^3*m^3*r - (4*I)*a^4*sss - 4*a^3*cM*m*sss - 
      (6*I)*a^4*m^2*sss + (6*I)*a^2*cM*r*sss + 6*a^3*m*r*sss + 
      (4*I)*a^2*cM*m^2*r*sss - (2*I)*a^2*r^2*sss + (4*I)*cM^2*r^2*sss - 
      2*a*cM*m*r^2*sss - (6*I)*cM*r^3*sss + (2*I)*r^4*sss + (2*I)*a^4*sss^2 - 
      (4*I)*a^2*cM*r*sss^2 + I*a^2*r^2*sss^2 + (2*I)*cM*r^3*sss^2 - 
      I*r^4*sss^2 - 8*a^4*cM*w - (20*I)*a^5*m*w - 20*a^4*cM*m^2*w - 
      (24*I)*a^5*m^3*w + 20*a^4*r*w - (8*I)*a^3*cM*m*r*w + 36*a^4*m^2*r*w - 
      32*a^2*cM*r^2*w - (4*I)*a^3*m*r^2*w + (16*I)*a*cM^2*m*r^2*w - 
      12*a^2*cM*m^2*r^2*w + 16*a^2*r^3*w - (20*I)*a*cM*m*r^3*w + 8*cM*r^4*w + 
      (4*I)*a*m*r^4*w - 4*r^5*w + 4*a^4*cM*sss*w + (16*I)*a^5*m*sss*w - 
      10*a^4*r*sss*w - (16*I)*a^3*cM*m*r*sss*w + 14*a^2*cM*r^2*sss*w + 
      (8*I)*a^3*m*r^2*sss*w - 8*a^2*r^3*sss*w + (8*I)*a*cM*m*r^3*sss*w - 
      2*cM*r^4*sss*w - (8*I)*a*m*r^4*sss*w + 2*r^5*sss*w + (16*I)*a^6*w^2 + 
      28*a^5*cM*m*w^2 + (48*I)*a^6*m^2*w^2 + (4*I)*a^4*cM*r*w^2 - 
      64*a^5*m*r*w^2 + (8*I)*a^4*r^2*w^2 - (24*I)*a^2*cM^2*r^2*w^2 + 
      36*a^3*cM*m*r^2*w^2 + (12*I)*a^4*m^2*r^2*w^2 + (32*I)*a^2*cM*r^3*w^2 - 
      32*a^3*m*r^3*w^2 - (8*I)*a^2*r^4*w^2 + 8*a*cM*m*r^4*w^2 - 
      (12*I)*a^2*m^2*r^4*w^2 + (4*I)*cM*r^5*w^2 + 8*a*m*r^5*w^2 - 
      (10*I)*a^6*sss*w^2 + (12*I)*a^4*cM*r*sss*w^2 - (6*I)*a^4*r^2*sss*w^2 - 
      (12*I)*a^2*cM*r^3*sss*w^2 + (6*I)*a^2*r^4*sss*w^2 + (2*I)*r^6*sss*w^2 - 
      12*a^6*cM*w^3 - (40*I)*a^7*m*w^3 + 32*a^6*r*w^3 - 24*a^4*cM*r^2*w^3 - 
      (24*I)*a^5*m*r^2*w^3 + 36*a^4*r^3*w^3 - 12*a^2*cM*r^4*w^3 + 
      (24*I)*a^3*m*r^4*w^3 + (8*I)*a*m*r^6*w^3 - 4*r^7*w^3 + (12*I)*a^8*w^4 + 
      (12*I)*a^6*r^2*w^4 - (12*I)*a^4*r^4*w^4 - (12*I)*a^2*r^6*w^4)*
     Derivative[1][fR4][r])/(18*cM*(a^2 - 2*cM*r + r^2)^2*w^3), 
 f04f24a[r] -> (a*((4*I)*a^6*m^2 + (8*I)*a^6*m^4 + (4*I)*a^4*cM^2*m^4 + 
      (4*I)*a^6*m^6 + 4*a^5*m*r - (12*I)*a^4*cM*m^2*r + 4*a^5*m^3*r + 
      8*a^3*cM^2*m^3*r - (16*I)*a^4*cM*m^4*r - 12*a^3*cM*m*r^2 + 
      (16*I)*a^4*m^2*r^2 + (4*I)*a^2*cM^2*m^2*r^2 - 8*a^3*cM*m^3*r^2 + 
      (16*I)*a^4*m^4*r^2 + 12*a^3*m*r^3 + 8*a*cM^2*m*r^3 - 
      (28*I)*a^2*cM*m^2*r^3 + 4*a^3*m^3*r^3 - 20*a*cM*m*r^4 + 
      (16*I)*a^2*m^2*r^4 + 8*a*m*r^5 + 4*a^5*cM*m*sss - (6*I)*a^6*m^2*sss - 
      (4*I)*a^4*cM^2*m^2*sss + 4*a^5*cM*m^3*sss - (6*I)*a^6*m^4*sss - 
      4*a^5*m*r*sss - 8*a^3*cM^2*m*r*sss + (18*I)*a^4*cM*m^2*r*sss - 
      2*a^5*m^3*r*sss - 4*a^3*cM^2*m^3*r*sss + (8*I)*a^4*cM*m^4*r*sss + 
      12*a^3*cM*m*r^2*sss - (12*I)*a^4*m^2*r^2*sss + 
      (2*I)*a^2*cM^2*m^2*r^2*sss + 8*a^3*cM*m^3*r^2*sss - 4*a^3*m*r^3*sss + 
      (2*I)*a^2*cM*m^2*r^3*sss - 2*a^3*m^3*r^3*sss - 2*a^5*cM*m*sss^2 + 
      (2*I)*a^6*m^2*sss^2 + a^5*m*r*sss^2 + 4*a^3*cM^2*m*r*sss^2 - 
      (4*I)*a^4*cM*m^2*r*sss^2 - 3*a^3*cM*m*r^2*sss^2 - 
      (2*I)*a^4*m^2*r^2*sss^2 - a^3*m*r^3*sss^2 - 2*a*cM^2*m*r^3*sss^2 + 
      (8*I)*a^2*cM*m^2*r^3*sss^2 + 5*a*cM*m*r^4*sss^2 - 
      (4*I)*a^2*m^2*r^4*sss^2 - 2*a*m*r^5*sss^2 - (24*I)*a^7*m*w + 
      20*a^6*cM*m^2*w - (40*I)*a^7*m^3*w - (24*I)*a^5*cM^2*m^3*w + 
      12*a^6*cM*m^4*w - (20*I)*a^7*m^5*w - 16*a^6*r*w + 
      (124*I)*a^5*cM*m*r*w - 28*a^6*m^2*r*w - 40*a^4*cM^2*m^2*r*w + 
      (124*I)*a^5*cM*m^3*r*w - 12*a^6*m^4*r*w + 60*a^4*cM*r^2*w - 
      (72*I)*a^5*m*r^2*w - (144*I)*a^3*cM^2*m*r^2*w + 44*a^4*cM*m^2*r^2*w - 
      (80*I)*a^5*m^3*r^2*w - (32*I)*a^3*cM^2*m^3*r^2*w + 
      36*a^4*cM*m^4*r^2*w + (4*I)*a^5*m^5*r^2*w - 56*a^4*r^3*w - 
      56*a^2*cM^2*r^3*w + (192*I)*a^3*cM*m*r^3*w - 32*a^4*m^2*r^3*w - 
      8*a^2*cM^2*m^2*r^3*w - (4*I)*a^3*cM*m^3*r^3*w - 12*a^4*m^4*r^3*w + 
      144*a^2*cM*r^4*w - (64*I)*a^3*m*r^4*w - (32*I)*a*cM^2*m*r^4*w - 
      (16*I)*a^3*m^3*r^4*w - 64*a^2*r^5*w - 72*cM^2*r^5*w + 
      (36*I)*a*cM*m*r^5*w - 4*a^2*m^2*r^5*w + 84*cM*r^6*w - 
      (16*I)*a*m*r^6*w - 24*r^7*w - 4*a^6*cM*sss*w + (16*I)*a^7*m*sss*w + 
      (8*I)*a^5*cM^2*m*sss*w - 18*a^6*cM*m^2*sss*w + (18*I)*a^7*m^3*sss*w + 
      16*a^6*r*sss*w + 8*a^4*cM^2*r*sss*w - (66*I)*a^5*cM*m*r*sss*w + 
      14*a^6*m^2*r*sss*w + 20*a^4*cM^2*m^2*r*sss*w - 
      (24*I)*a^5*cM*m^3*r*sss*w - 64*a^4*cM*r^2*sss*w + 
      (20*I)*a^5*m*r^2*sss*w + (48*I)*a^3*cM^2*m*r^2*sss*w - 
      46*a^4*cM*m^2*r^2*sss*w - (6*I)*a^5*m^3*r^2*sss*w + 40*a^4*r^3*sss*w + 
      56*a^2*cM^2*r^3*sss*w + (16*I)*a^3*cM*m*r^3*sss*w - 
      8*a^4*m^2*r^3*sss*w + 4*a^2*cM^2*m^2*r^3*sss*w + 
      (24*I)*a^3*cM*m^3*r^3*sss*w - 92*a^2*cM*r^4*sss*w + 
      (4*I)*a^3*m*r^4*sss*w - (80*I)*a*cM^2*m*r^4*sss*w + 
      32*a^2*cM*m^2*r^4*sss*w - (24*I)*a^3*m^3*r^4*sss*w + 32*a^2*r^5*sss*w + 
      32*cM^2*r^5*sss*w + (34*I)*a*cM*m*r^5*sss*w - 22*a^2*m^2*r^5*sss*w - 
      32*cM*r^6*sss*w + 8*r^7*sss*w + 2*a^6*cM*sss^2*w - 
      (2*I)*a^7*m*sss^2*w - 4*a^6*r*sss^2*w - 4*a^4*cM^2*r*sss^2*w + 
      (4*I)*a^5*cM*m*r*sss^2*w + 17*a^4*cM*r^2*sss^2*w - 6*a^4*r^3*sss^2*w - 
      14*a^2*cM^2*r^3*sss^2*w - (4*I)*a^3*cM*m*r^3*sss^2*w + 
      10*a^2*cM*r^4*sss^2*w + (6*I)*a^3*m*r^4*sss^2*w + 2*cM^2*r^5*sss^2*w - 
      (8*I)*a*cM*m*r^5*sss^2*w - 5*cM*r^6*sss^2*w + (4*I)*a*m*r^6*sss^2*w + 
      2*r^7*sss^2*w - (8*I)*a^8*w^2 - 40*a^7*cM*m*w^2 + (56*I)*a^8*m^2*w^2 + 
      (48*I)*a^6*cM^2*m^2*w^2 - 48*a^7*cM*m^3*w^2 + (40*I)*a^8*m^4*w^2 + 
      16*a^7*m*r*w^2 + 56*a^5*cM^2*m*r*w^2 - (232*I)*a^6*cM*m^2*r*w^2 + 
      40*a^7*m^3*r*w^2 - (48*I)*a^6*r^2*w^2 + (28*I)*a^4*cM^2*r^2*w^2 - 
      76*a^5*cM*m*r^2*w^2 + (44*I)*a^6*m^2*r^2*w^2 + (100*I)*a^4*cM^2*m^2*r^2*
       w^2 - 156*a^5*cM*m^3*r^2*w^2 - (16*I)*a^6*m^4*r^2*w^2 + 
      (104*I)*a^4*cM*r^3*w^2 + 36*a^5*m*r^3*w^2 + 104*a^3*cM^2*m*r^3*w^2 + 
      (200*I)*a^4*cM*m^2*r^3*w^2 - 4*a^5*m^3*r^3*w^2 - (48*I)*a^4*r^4*w^2 - 
      (88*I)*a^2*cM^2*r^4*w^2 - 32*a^3*cM*m*r^4*w^2 - 
      (20*I)*a^4*m^2*r^4*w^2 - (212*I)*a^2*cM^2*m^2*r^4*w^2 + 
      36*a^3*cM*m^3*r^4*w^2 - (32*I)*a^4*m^4*r^4*w^2 + 48*a^3*m*r^5*w^2 + 
      (144*I)*a^2*cM*m^2*r^5*w^2 - 44*a^3*m^3*r^5*w^2 + (16*I)*a^2*r^6*w^2 + 
      (124*I)*cM^2*r^6*w^2 - 44*a*cM*m*r^6*w^2 + (16*I)*a^2*m^2*r^6*w^2 - 
      (104*I)*cM*r^7*w^2 + 28*a*m*r^7*w^2 + (24*I)*r^8*w^2 + 
      (4*I)*a^8*sss*w^2 - (4*I)*a^6*cM^2*sss*w^2 + 24*a^7*cM*m*sss*w^2 - 
      (18*I)*a^8*m^2*sss*w^2 - (8*I)*a^6*cM*r*sss*w^2 - 20*a^7*m*r*sss*w^2 - 
      28*a^5*cM^2*m*r*sss*w^2 + (24*I)*a^6*cM*m^2*r*sss*w^2 + 
      (24*I)*a^6*r^2*sss*w^2 + (6*I)*a^4*cM^2*r^2*sss*w^2 + 
      90*a^5*cM*m*r^2*sss*w^2 + (12*I)*a^6*m^2*r^2*sss*w^2 - 
      (76*I)*a^4*cM*r^3*sss*w^2 - 6*a^5*m*r^3*sss*w^2 - 
      52*a^3*cM^2*m*r^3*sss*w^2 - (48*I)*a^4*cM*m^2*r^3*sss*w^2 + 
      (24*I)*a^4*r^4*sss*w^2 + (64*I)*a^2*cM^2*r^4*sss*w^2 + 
      12*a^3*cM*m*r^4*sss*w^2 + (54*I)*a^4*m^2*r^4*sss*w^2 - 
      (56*I)*a^2*cM*r^5*sss*w^2 + 36*a^3*m*r^5*sss*w^2 - 
      (24*I)*a^2*cM*m^2*r^5*sss*w^2 - (8*I)*a^2*r^6*sss*w^2 + 
      (30*I)*cM^2*r^6*sss*w^2 - 30*a*cM*m*r^6*sss*w^2 + 
      (24*I)*a^2*m^2*r^6*sss*w^2 + (12*I)*cM*r^7*sss*w^2 + 
      22*a*m*r^7*sss*w^2 - (12*I)*r^8*sss*w^2 + 20*a^8*cM*w^3 - 
      (24*I)*a^9*m*w^3 - (40*I)*a^7*cM^2*m*w^3 + 72*a^8*cM*m^2*w^3 - 
      (40*I)*a^9*m^3*w^3 + 8*a^8*r*w^3 - 24*a^6*cM^2*r*w^3 + 
      (156*I)*a^7*cM*m*r*w^3 - 48*a^8*m^2*r*w^3 + 40*a^6*cM*r^2*w^3 + 
      (72*I)*a^7*m*r^2*w^3 - (104*I)*a^5*cM^2*m*r^2*w^3 + 
      252*a^6*cM*m^2*r^2*w^3 + (24*I)*a^7*m^3*r^2*w^3 + 44*a^6*r^3*w^3 - 
      96*a^4*cM^2*r^3*w^3 - (392*I)*a^5*cM*m*r^3*w^3 + 48*a^6*m^2*r^3*w^3 - 
      72*a^4*cM*r^4*w^3 + (108*I)*a^5*m*r^4*w^3 + (464*I)*a^3*cM^2*m*r^4*
       w^3 + (96*I)*a^5*m^3*r^4*w^3 + 36*a^4*r^5*w^3 + 24*a^2*cM^2*r^5*w^3 - 
      (316*I)*a^3*cM*m*r^5*w^3 + 144*a^4*m^2*r^5*w^3 - 40*a^2*cM*r^6*w^3 - 
      (48*I)*a^3*m*r^6*w^3 + (48*I)*a*cM^2*m*r^6*w^3 - 
      36*a^2*cM*m^2*r^6*w^3 + (32*I)*a^3*m^3*r^6*w^3 - 28*a^2*r^7*w^3 + 
      (40*I)*a*cM*m*r^7*w^3 + 48*a^2*m^2*r^7*w^3 + 52*cM*r^8*w^3 - 
      (60*I)*a*m*r^8*w^3 - 28*r^9*w^3 - 10*a^8*cM*sss*w^3 + 
      (6*I)*a^9*m*sss*w^3 + 8*a^8*r*sss*w^3 + 12*a^6*cM^2*r*sss*w^3 - 
      (8*I)*a^7*cM*m*r*sss*w^3 - 52*a^6*cM*r^2*sss*w^3 - 
      (6*I)*a^7*m*r^2*sss*w^3 + 2*a^6*r^3*sss*w^3 + 48*a^4*cM^2*r^3*sss*w^3 + 
      (24*I)*a^5*cM*m*r^3*sss*w^3 - 12*a^4*cM*r^4*sss*w^3 - 
      (30*I)*a^5*m*r^4*sss*w^3 - 18*a^4*r^5*sss*w^3 - 
      12*a^2*cM^2*r^5*sss*w^3 + (24*I)*a^3*cM*m*r^5*sss*w^3 + 
      20*a^2*cM*r^6*sss*w^3 - (18*I)*a^3*m*r^6*sss*w^3 - 10*a^2*r^7*sss*w^3 - 
      (8*I)*a*cM*m*r^7*sss*w^3 - 10*cM*r^8*sss*w^3 + 2*r^9*sss*w^3 + 
      (12*I)*a^8*cM^2*w^4 - 48*a^9*cM*m*w^4 + (20*I)*a^10*m^2*w^4 - 
      (32*I)*a^8*cM*r*w^4 + 24*a^9*m*r*w^4 - (52*I)*a^8*r^2*w^4 + 
      (36*I)*a^6*cM^2*r^2*w^4 - 180*a^7*cM*m*r^2*w^4 - 
      (16*I)*a^8*m^2*r^2*w^4 + (196*I)*a^6*cM*r^3*w^4 - 36*a^7*m*r^3*w^4 - 
      (40*I)*a^6*r^4*w^4 - (252*I)*a^4*cM^2*r^4*w^4 - 108*a^5*cM*m*r^4*w^4 - 
      (96*I)*a^6*m^2*r^4*w^4 + (132*I)*a^4*cM*r^5*w^4 - 132*a^5*m*r^5*w^4 + 
      (72*I)*a^4*r^6*w^4 - (84*I)*a^2*cM^2*r^6*w^4 - 12*a^3*cM*m*r^6*w^4 - 
      (64*I)*a^4*m^2*r^6*w^4 - (68*I)*a^2*cM*r^7*w^4 - 60*a^3*m*r^7*w^4 + 
      (56*I)*a^2*r^8*w^4 - 36*a*cM*m*r^8*w^4 - (4*I)*a^2*m^2*r^8*w^4 + 
      (28*I)*cM*r^9*w^4 + 12*a*m*r^9*w^4 - (4*I)*r^10*w^4 + 12*a^10*cM*w^5 - 
      (4*I)*a^11*m*w^5 - 4*a^10*r*w^5 + 48*a^8*cM*r^2*w^5 + 
      (4*I)*a^9*m*r^2*w^5 + 4*a^8*r^3*w^5 + 72*a^6*cM*r^4*w^5 + 
      (32*I)*a^7*m*r^4*w^5 + 32*a^6*r^5*w^5 + 48*a^4*cM*r^6*w^5 + 
      (32*I)*a^5*m*r^6*w^5 + 32*a^4*r^7*w^5 + 12*a^2*cM*r^8*w^5 + 
      (4*I)*a^3*m*r^8*w^5 + 4*a^2*r^9*w^5 - (4*I)*a*m*r^10*w^5 - 4*r^11*w^5)*
     fR4[r])/(18*cM*(a^2 - 2*cM*r + r^2)^3*w^3) - 
   (a*((-4*I)*a^4*cM*m^2 + 4*a^5*m^3 + 4*a^3*cM^2*m^3 + 4*a^5*m^5 - 
      4*a^3*cM*m*r - 8*a^3*cM*m^3*r + 4*a^3*m*r^2 + 4*a*cM^2*m*r^2 - 
      (4*I)*a^2*cM*m^2*r^2 + 12*a^3*m^3*r^2 - 12*a*cM*m*r^3 + 8*a*m*r^4 - 
      2*a^5*m*sss - 4*a^3*cM^2*m*sss - (2*I)*a^4*cM*m^2*sss - 4*a^5*m^3*sss + 
      10*a^3*cM*m*r*sss + 4*a^3*cM*m^3*r*sss - 8*a^3*m*r^2*sss + 
      2*a*cM^2*m*r^2*sss - (2*I)*a^2*cM*m^2*r^2*sss + 2*a^3*m^3*r^2*sss + 
      2*a*cM*m*r^3*sss + a^5*m*sss^2 - 2*a^3*cM*m*r*sss^2 - a^3*m*r^2*sss^2 + 
      4*a*cM*m*r^3*sss^2 - 2*a*m*r^4*sss^2 - (4*I)*a^5*cM*m*w - 
      12*a^6*m^2*w - 20*a^4*cM^2*m^2*w - (12*I)*a^5*cM*m^3*w - 16*a^6*m^4*w + 
      16*a^4*cM*r*w + (4*I)*a^5*m*r*w + 56*a^4*cM*m^2*r*w - 12*a^4*r^2*w - 
      28*a^2*cM^2*r^2*w + (20*I)*a^3*cM*m*r^2*w - 52*a^4*m^2*r^2*w - 
      4*a^2*cM^2*m^2*r^2*w - (12*I)*a^3*cM*m^3*r^2*w + 8*a^4*m^4*r^2*w + 
      60*a^2*cM*r^3*w - (4*I)*a^3*m*r^3*w - 24*a^2*r^4*w - 36*cM^2*r^4*w + 
      (24*I)*a*cM*m*r^4*w - 16*a^2*m^2*r^4*w + 36*cM*r^5*w - 
      (8*I)*a*m*r^5*w - 12*r^6*w + 4*a^4*cM^2*sss*w + (6*I)*a^5*cM*m*sss*w + 
      8*a^6*m^2*sss*w - 12*a^4*cM*r*sss*w - (2*I)*a^5*m*r*sss*w - 
      8*a^4*cM*m^2*r*sss*w + 6*a^4*r^2*sss*w + 14*a^2*cM^2*r^2*sss*w + 
      (6*I)*a^3*cM*m*r^2*sss*w - 8*a^4*m^2*r^2*sss*w - 14*a^2*cM*r^3*sss*w + 
      (2*I)*a^3*m*r^3*sss*w + 16*a^2*cM*m^2*r^3*sss*w + 12*a^2*r^4*sss*w - 
      2*cM^2*r^4*sss*w - 16*a^2*m^2*r^4*sss*w - 14*cM*r^5*sss*w + 
      (4*I)*a*m*r^5*sss*w + 6*r^6*sss*w + (8*I)*a^6*cM*w^2 - 4*a^7*m*w^2 + 
      28*a^5*cM^2*m*w^2 + (36*I)*a^6*cM*m^2*w^2 + 24*a^7*m^3*w^2 - 
      68*a^5*cM*m*r*w^2 - (4*I)*a^6*m^2*r*w^2 - (12*I)*a^4*cM*r^2*w^2 + 
      4*a^5*m*r^2*w^2 + 52*a^3*cM^2*m*r^2*w^2 + (60*I)*a^4*cM*m^2*r^2*w^2 - 
      24*a^5*m^3*r^2*w^2 + 16*a^3*cM*m*r^3*w^2 + (4*I)*a^4*m^2*r^3*w^2 - 
      (24*I)*a^2*cM*r^4*w^2 + 8*a^3*m*r^4*w^2 + (24*I)*a^2*cM*m^2*r^4*w^2 - 
      24*a^3*m^3*r^4*w^2 - 12*a*cM*m*r^5*w^2 + (8*I)*a^2*m^2*r^5*w^2 - 
      (4*I)*cM*r^6*w^2 + 24*a*m*r^6*w^2 - (4*I)*a^6*cM*sss*w^2 - 
      4*a^7*m*sss*w^2 + 4*a^5*cM*m*r*sss*w^2 - (2*I)*a^4*cM*r^2*sss*w^2 + 
      6*a^5*m*r^2*sss*w^2 - 16*a^3*cM*m*r^3*sss*w^2 - 
      (4*I)*a^2*cM*r^4*sss*w^2 + 12*a^3*m*r^4*sss*w^2 + 
      4*a*cM*m*r^5*sss*w^2 - (6*I)*cM*r^6*sss*w^2 + 2*a*m*r^6*sss*w^2 + 
      12*a^8*w^3 - 12*a^6*cM^2*w^3 - (36*I)*a^7*cM*m*w^3 - 16*a^8*m^2*w^3 + 
      20*a^6*cM*r*w^3 + (8*I)*a^7*m*r*w^3 + 16*a^6*r^2*w^3 - 
      48*a^4*cM^2*r^2*w^3 - (84*I)*a^5*cM*m*r^2*w^3 + 24*a^6*m^2*r^2*w^3 + 
      12*a^4*cM*r^3*w^3 - (12*I)*a^5*m*r^3*w^3 - 12*a^4*r^4*w^3 + 
      12*a^2*cM^2*r^4*w^3 - (60*I)*a^3*cM*m*r^4*w^3 + 48*a^4*m^2*r^4*w^3 + 
      36*a^2*cM*r^5*w^3 - (24*I)*a^3*m*r^5*w^3 - 24*a^2*r^6*w^3 - 
      (12*I)*a*cM*m*r^6*w^3 + 8*a^2*m^2*r^6*w^3 - 4*cM*r^7*w^3 - 
      (4*I)*a*m*r^7*w^3 - 8*r^8*w^3 + (12*I)*a^8*cM*w^4 + 4*a^9*m*w^4 - 
      (4*I)*a^8*r*w^4 + (36*I)*a^6*cM*r^2*w^4 - 8*a^7*m*r^2*w^4 + 
      (8*I)*a^6*r^3*w^4 + (36*I)*a^4*cM*r^4*w^4 - 24*a^5*m*r^4*w^4 + 
      (24*I)*a^4*r^5*w^4 + (12*I)*a^2*cM*r^6*w^4 - 8*a^3*m*r^6*w^4 + 
      (8*I)*a^2*r^7*w^4 + 4*a*m*r^8*w^4 - (4*I)*r^9*w^4)*
     Derivative[1][fR4][r])/(18*cM*(a^2 - 2*cM*r + r^2)^2*w^3), 
 f04f24b[r] -> ((4*a^6*cM*m^2 - (2*I)*a^7*m^3 - (4*I)*a^5*cM^2*m^3 + 
      2*a^6*cM*m^4 - (2*I)*a^7*m^5 - 2*a^6*m^2*r - 8*a^4*cM^2*m^2*r + 
      (10*I)*a^5*cM*m^3*r + 6*a^4*cM*m^2*r^2 + (2*I)*a^3*cM^2*m^3*r^2 + 
      2*a^4*cM*m^4*r^2 + (4*I)*a^5*m^5*r^2 + 2*a^4*m^2*r^3 + 
      4*a^2*cM^2*m^2*r^3 - (14*I)*a^3*cM*m^3*r^3 - 10*a^2*cM*m^2*r^4 + 
      (8*I)*a^3*m^3*r^4 + 4*a^2*m^2*r^5 - 2*a^6*cM*m^2*sss + 
      (2*I)*a^7*m^3*sss + a^6*m^2*r*sss + 4*a^4*cM^2*m^2*r*sss - 
      (4*I)*a^5*cM*m^3*r*sss - 3*a^4*cM*m^2*r^2*sss - (2*I)*a^5*m^3*r^2*sss - 
      a^4*m^2*r^3*sss - 2*a^2*cM^2*m^2*r^3*sss + (8*I)*a^3*cM*m^3*r^3*sss + 
      5*a^2*cM*m^2*r^4*sss - (4*I)*a^3*m^3*r^4*sss - 2*a^2*m^2*r^5*sss - 
      (2*I)*a^8*w - 10*a^7*cM*m*w + (12*I)*a^8*m^2*w + 
      (14*I)*a^6*cM^2*m^2*w - 12*a^7*cM*m^3*w + (8*I)*a^8*m^4*w + 
      (8*I)*a^6*cM*r*w + 2*a^7*m*r*w + 20*a^5*cM^2*m*r*w - 
      (46*I)*a^6*cM*m^2*r*w + 6*a^7*m^3*r*w - (10*I)*a^6*r^2*w - 
      (8*I)*a^4*cM^2*r^2*w - 26*a^5*cM*m*r^2*w - (10*I)*a^6*m^2*r^2*w + 
      (14*I)*a^4*cM^2*m^2*r^2*w - 32*a^5*cM*m^3*r^2*w - 
      (14*I)*a^6*m^4*r^2*w + (32*I)*a^4*cM*r^3*w - 6*a^5*m*r^3*w + 
      24*a^3*cM^2*m*r^3*w + (72*I)*a^4*cM*m^2*r^3*w - 6*a^5*m^3*r^3*w - 
      (18*I)*a^4*r^4*w - (24*I)*a^2*cM^2*r^4*w + 2*a^3*cM*m*r^4*w - 
      (38*I)*a^4*m^2*r^4*w - (36*I)*a^2*cM^2*m^2*r^4*w + 
      16*a^3*cM*m^3*r^4*w - (10*I)*a^4*m^4*r^4*w + (40*I)*a^2*cM*r^5*w - 
      6*a^3*m*r^5*w + 4*a*cM^2*m*r^5*w + (22*I)*a^2*cM*m^2*r^5*w - 
      12*a^3*m^3*r^5*w - (14*I)*a^2*r^6*w - (16*I)*cM^2*r^6*w - 
      6*a*cM*m*r^6*w - (4*I)*a^2*m^2*r^6*w + (16*I)*cM*r^7*w + 2*a*m*r^7*w - 
      (4*I)*r^8*w + I*a^8*sss*w + 5*a^7*cM*m*sss*w - (4*I)*a^8*m^2*sss*w - 
      (4*I)*a^6*cM*r*sss*w - a^7*m*r*sss*w - 10*a^5*cM^2*m*r*sss*w + 
      (8*I)*a^6*cM*m^2*r*sss*w + (5*I)*a^6*r^2*sss*w + 
      (4*I)*a^4*cM^2*r^2*sss*w + 13*a^5*cM*m*r^2*sss*w + 
      (6*I)*a^6*m^2*r^2*sss*w - (16*I)*a^4*cM*r^3*sss*w + 3*a^5*m*r^3*sss*w - 
      12*a^3*cM^2*m*r^3*sss*w - (20*I)*a^4*cM*m^2*r^3*sss*w + 
      (9*I)*a^4*r^4*sss*w + (12*I)*a^2*cM^2*r^4*sss*w - a^3*cM*m*r^4*sss*w + 
      (12*I)*a^4*m^2*r^4*sss*w - (20*I)*a^2*cM*r^5*sss*w + 
      3*a^3*m*r^5*sss*w - 2*a*cM^2*m*r^5*sss*w - (4*I)*a^2*cM*m^2*r^5*sss*w + 
      (7*I)*a^2*r^6*sss*w + (8*I)*cM^2*r^6*sss*w + 3*a*cM*m*r^6*sss*w + 
      (2*I)*a^2*m^2*r^6*sss*w - (8*I)*cM*r^7*sss*w - a*m*r^7*sss*w + 
      (2*I)*r^8*sss*w + 6*a^8*cM*w^2 - (16*I)*a^9*m*w^2 - 
      (16*I)*a^7*cM^2*m*w^2 + 24*a^8*cM*m^2*w^2 - (12*I)*a^9*m^3*w^2 - 
      4*a^8*r*w^2 - 12*a^6*cM^2*r*w^2 + (56*I)*a^7*cM*m*r*w^2 - 
      14*a^8*m^2*r*w^2 + 38*a^6*cM*r^2*w^2 + (20*I)*a^7*m*r^2*w^2 - 
      (34*I)*a^5*cM^2*m*r^2*w^2 + 82*a^6*cM*m^2*r^2*w^2 + 
      (18*I)*a^7*m^3*r^2*w^2 + 8*a^6*r^3*w^2 - 48*a^4*cM^2*r^3*w^2 - 
      (150*I)*a^5*cM*m*r^3*w^2 + 24*a^6*m^2*r^3*w^2 - 6*a^4*cM*r^4*w^2 + 
      (60*I)*a^5*m*r^4*w^2 + (160*I)*a^3*cM^2*m*r^4*w^2 - 
      16*a^4*cM*m^2*r^4*w^2 + (36*I)*a^5*m^3*r^4*w^2 + 24*a^4*r^5*w^2 + 
      12*a^2*cM^2*r^5*w^2 - (108*I)*a^3*cM*m*r^5*w^2 + 42*a^4*m^2*r^5*w^2 - 
      30*a^2*cM*r^6*w^2 + (20*I)*a^3*m*r^6*w^2 + (10*I)*a*cM^2*m*r^6*w^2 - 
      2*a^2*cM*m^2*r^6*w^2 + (6*I)*a^3*m^3*r^6*w^2 + 8*a^2*r^7*w^2 + 
      (2*I)*a*cM*m*r^7*w^2 + 4*a^2*m^2*r^7*w^2 + 8*cM*r^8*w^2 - 
      (4*I)*a*m*r^8*w^2 - 4*r^9*w^2 - 3*a^8*cM*sss*w^2 + 
      (2*I)*a^9*m*sss*w^2 + 2*a^8*r*sss*w^2 + 6*a^6*cM^2*r*sss*w^2 - 
      (4*I)*a^7*cM*m*r*sss*w^2 - 19*a^6*cM*r^2*sss*w^2 - 
      (4*I)*a^7*m*r^2*sss*w^2 - 4*a^6*r^3*sss*w^2 + 24*a^4*cM^2*r^3*sss*w^2 + 
      (12*I)*a^5*cM*m*r^3*sss*w^2 + 3*a^4*cM*r^4*sss*w^2 - 
      (12*I)*a^5*m*r^4*sss*w^2 - 12*a^4*r^5*sss*w^2 - 
      6*a^2*cM^2*r^5*sss*w^2 + (12*I)*a^3*cM*m*r^5*sss*w^2 + 
      15*a^2*cM*r^6*sss*w^2 - (4*I)*a^3*m*r^6*sss*w^2 - 4*a^2*r^7*sss*w^2 - 
      (4*I)*a*cM*m*r^7*sss*w^2 - 4*cM*r^8*sss*w^2 + (2*I)*a*m*r^8*sss*w^2 + 
      2*r^9*sss*w^2 + (6*I)*a^10*w^3 + (6*I)*a^8*cM^2*w^3 - 20*a^9*cM*m*w^3 + 
      (8*I)*a^10*m^2*w^3 - (20*I)*a^8*cM*r*w^3 + 10*a^9*m*r*w^3 - 
      (12*I)*a^8*r^2*w^3 + (18*I)*a^6*cM^2*r^2*w^3 - 76*a^7*cM*m*r^2*w^3 - 
      (10*I)*a^8*m^2*r^2*w^3 + (98*I)*a^6*cM*r^3*w^3 - 20*a^7*m*r^3*w^3 - 
      (18*I)*a^6*r^4*w^3 - (126*I)*a^4*cM^2*r^4*w^3 - 36*a^5*cM*m*r^4*w^3 - 
      (42*I)*a^6*m^2*r^4*w^3 + (78*I)*a^4*cM*r^5*w^3 - 60*a^5*m*r^5*w^3 + 
      (18*I)*a^4*r^6*w^3 - (42*I)*a^2*cM^2*r^6*w^3 + 4*a^3*cM*m*r^6*w^3 - 
      (22*I)*a^4*m^2*r^6*w^3 - (26*I)*a^2*cM*r^7*w^3 - 20*a^3*m*r^7*w^3 + 
      (12*I)*a^2*r^8*w^3 - 16*a*cM*m*r^8*w^3 + (2*I)*a^2*m^2*r^8*w^3 + 
      (14*I)*cM*r^9*w^3 + 10*a*m*r^9*w^3 - (6*I)*r^10*w^3 + 6*a^10*cM*w^4 - 
      (2*I)*a^11*m*w^4 - 2*a^10*r*w^4 + 24*a^8*cM*r^2*w^4 + 
      (2*I)*a^9*m*r^2*w^4 + 2*a^8*r^3*w^4 + 36*a^6*cM*r^4*w^4 + 
      (16*I)*a^7*m*r^4*w^4 + 16*a^6*r^5*w^4 + 24*a^4*cM*r^6*w^4 + 
      (16*I)*a^5*m*r^6*w^4 + 16*a^4*r^7*w^4 + 6*a^2*cM*r^8*w^4 + 
      (2*I)*a^3*m*r^8*w^4 + 2*a^2*r^9*w^4 - (2*I)*a*m*r^10*w^4 - 2*r^11*w^4)*
     fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^3*w^3) - 
   ((-4*a^4*cM^2*m^2 - (2*I)*a^5*cM*m^3 - 2*a^6*m^4 + 6*a^4*cM*m^2*r - 
      2*a^4*m^2*r^2 + 2*a^2*cM^2*m^2*r^2 - (2*I)*a^3*cM*m^3*r^2 + 
      4*a^4*m^4*r^2 - 6*a^2*cM*m^2*r^3 + 4*a^2*m^2*r^4 + a^6*m^2*sss - 
      2*a^4*cM*m^2*r*sss - a^4*m^2*r^2*sss + 4*a^2*cM*m^2*r^3*sss - 
      2*a^2*m^2*r^4*sss + 2*a^7*m*w + 10*a^5*cM^2*m*w + (10*I)*a^6*cM*m^2*w + 
      6*a^7*m^3*w + (4*I)*a^6*r*w - 20*a^5*cM*m*r*w - (8*I)*a^4*cM*r^2*w + 
      12*a^3*cM^2*m*r^2*w + (16*I)*a^4*cM*m^2*r^2*w - 12*a^5*m^3*r^2*w + 
      (6*I)*a^4*r^3*w + 10*a^3*cM*m*r^3*w - (4*I)*a^2*cM*r^4*w - 
      12*a^3*m*r^4*w + 2*a*cM^2*m*r^4*w + (6*I)*a^2*cM*m^2*r^4*w - 
      6*a^3*m^3*r^4*w - 6*a*cM*m*r^5*w + (4*I)*cM*r^6*w + 2*a*m*r^6*w - 
      (2*I)*r^7*w - a^7*m*sss*w - (2*I)*a^6*r*sss*w + 2*a^5*cM*m*r*sss*w + 
      (4*I)*a^4*cM*r^2*sss*w + 3*a^5*m*r^2*sss*w - (3*I)*a^4*r^3*sss*w - 
      8*a^3*cM*m*r^3*sss*w + (2*I)*a^2*cM*r^4*sss*w + 3*a^3*m*r^4*sss*w + 
      2*a*cM*m*r^5*sss*w - (2*I)*cM*r^6*sss*w - a*m*r^6*sss*w + I*r^7*sss*w - 
      6*a^6*cM^2*w^2 - (14*I)*a^7*cM*m*w^2 - 6*a^8*m^2*w^2 + 
      14*a^6*cM*r*w^2 + (2*I)*a^7*m*r*w^2 - 24*a^4*cM^2*r^2*w^2 - 
      (32*I)*a^5*cM*m*r^2*w^2 + 12*a^6*m^2*r^2*w^2 + 2*a^4*cM*r^3*w^2 - 
      (6*I)*a^5*m*r^3*w^2 + 6*a^2*cM^2*r^4*w^2 - (22*I)*a^3*cM*m*r^4*w^2 + 
      18*a^4*m^2*r^4*w^2 + 10*a^2*cM*r^5*w^2 - (6*I)*a^3*m*r^5*w^2 - 
      (4*I)*a*cM*m*r^6*w^2 - 2*cM*r^7*w^2 + (2*I)*a*m*r^7*w^2 + 
      (6*I)*a^8*cM*w^3 + 2*a^9*m*w^3 - (2*I)*a^8*r*w^3 + 
      (18*I)*a^6*cM*r^2*w^3 - 4*a^7*m*r^2*w^3 + (4*I)*a^6*r^3*w^3 + 
      (18*I)*a^4*cM*r^4*w^3 - 12*a^5*m*r^4*w^3 + (12*I)*a^4*r^5*w^3 + 
      (6*I)*a^2*cM*r^6*w^3 - 4*a^3*m*r^6*w^3 + (4*I)*a^2*r^7*w^3 + 
      2*a*m*r^8*w^3 - (2*I)*r^9*w^3)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w^3), 
 f04f33a[r] -> (((20*I)*a^4*m^2 + 20*a^3*cM*m^3 + (20*I)*a^4*m^4 + 
      4*a^3*m*r - (44*I)*a^2*cM*m^2*r - 16*a^3*m^3*r - 8*a*cM*m*r^2 + 
      (24*I)*a^2*m^2*r^2 + 4*a*m*r^3 - (12*I)*a^4*sss - 12*a^3*cM*m*sss - 
      (28*I)*a^4*m^2*sss - 6*a^3*cM*m^3*sss - (6*I)*a^4*m^4*sss + 
      (24*I)*a^2*cM*r*sss + 10*a^3*m*r*sss + (30*I)*a^2*cM*m^2*r*sss + 
      8*a^3*m^3*r*sss - (12*I)*a^2*r^2*sss + 4*a*cM*m*r^2*sss - 
      (14*I)*a^2*m^2*r^2*sss - 2*a*m*r^3*sss + (10*I)*a^4*sss^2 + 
      4*a^3*cM*m*sss^2 + (7*I)*a^4*m^2*sss^2 - (20*I)*a^2*cM*r*sss^2 - 
      6*a^3*m*r*sss^2 - (6*I)*a^2*cM*m^2*r*sss^2 + (8*I)*a^2*r^2*sss^2 + 
      2*a*cM*m*r^2*sss^2 + I*a^2*m^2*r^2*sss^2 + (4*I)*cM*r^3*sss^2 - 
      (2*I)*r^4*sss^2 - (2*I)*a^4*sss^3 + (4*I)*a^2*cM*r*sss^3 - 
      I*a^2*r^2*sss^3 - (2*I)*cM*r^3*sss^3 + I*r^4*sss^3 - (56*I)*a^5*m*w - 
      52*a^4*cM*m^2*w - (92*I)*a^5*m^3*w - 16*a^4*cM*m^4*w - 
      (16*I)*a^5*m^5*w + 32*a^4*r*w + (72*I)*a^3*cM*m*r*w + 24*a^4*m^2*r*w + 
      (24*I)*a^3*cM*m^3*r*w + 32*a^4*m^4*r*w - 40*a^2*cM*r^2*w - 
      (24*I)*a^3*m*r^2*w + 92*a^2*cM*m^2*r^2*w - (60*I)*a^3*m^3*r^2*w + 
      16*a^2*r^3*w - 48*cM^2*r^3*w + (24*I)*a*cM*m*r^3*w - 40*a^2*m^2*r^3*w + 
      56*cM*r^4*w - (16*I)*a*m*r^4*w - 16*r^5*w + 12*a^4*cM*sss*w + 
      (72*I)*a^5*m*sss*w + 30*a^4*cM*m^2*sss*w + (44*I)*a^5*m^3*sss*w - 
      20*a^4*r*sss*w - (76*I)*a^3*cM*m*r*sss*w - 46*a^4*m^2*r*sss*w - 
      (16*I)*a^3*cM*m^3*r*sss*w + 40*a^2*cM*r^2*sss*w + 
      (48*I)*a^3*m*r^2*sss*w - 18*a^2*cM*m^2*r^2*sss*w + 
      (8*I)*a^3*m^3*r^2*sss*w - 16*a^2*r^3*sss*w - 24*cM^2*r^3*sss*w + 
      (4*I)*a*cM*m*r^3*sss*w + 14*a^2*m^2*r^3*sss*w + 4*cM*r^4*sss*w + 
      4*r^5*sss*w - 4*a^4*cM*sss^2*w - (20*I)*a^5*m*sss^2*w + 
      2*a^4*r*sss^2*w + (24*I)*a^3*cM*m*r*sss^2*w + 2*a^2*cM*r^2*sss^2*w - 
      (10*I)*a^3*m*r^2*sss^2*w + 4*a^2*r^3*sss^2*w - 
      (12*I)*a*cM*m*r^3*sss^2*w - 6*cM*r^4*sss^2*w + (10*I)*a*m*r^4*sss^2*w + 
      2*r^5*sss^2*w + (72*I)*a^6*w^2 + 80*a^5*cM*m*w^2 + 
      (200*I)*a^6*m^2*w^2 + 64*a^5*cM*m^3*w^2 + (80*I)*a^6*m^4*w^2 - 
      (100*I)*a^4*cM*r*w^2 - 160*a^5*m*r*w^2 - (68*I)*a^4*cM*m^2*r*w^2 - 
      100*a^5*m^3*r*w^2 + (128*I)*a^4*r^2*w^2 + 28*a^3*cM*m*r^2*w^2 + 
      (88*I)*a^4*m^2*r^2*w^2 - 104*a^3*cM*m^3*r^2*w^2 + 
      (8*I)*a^4*m^4*r^2*w^2 - (160*I)*a^2*cM*r^3*w^2 + 8*a^3*m*r^3*w^2 - 
      96*a*cM^2*m*r^3*w^2 - (16*I)*a^2*cM*m^2*r^3*w^2 + 32*a^3*m^3*r^3*w^2 + 
      (64*I)*a^2*r^4*w^2 - 52*a*cM*m*r^4*w^2 + (68*I)*a^2*m^2*r^4*w^2 - 
      (12*I)*cM*r^5*w^2 + 48*a*m*r^5*w^2 + (8*I)*r^6*w^2 - 
      (62*I)*a^6*sss*w^2 - 42*a^5*cM*m*sss*w^2 - (96*I)*a^6*m^2*sss*w^2 + 
      (82*I)*a^4*cM*r*sss*w^2 + 44*a^5*m*r*sss*w^2 + 
      (48*I)*a^4*cM*m^2*r*sss*w^2 - (64*I)*a^4*r^2*sss*w^2 + 
      78*a^3*cM*m*r^2*sss*w^2 - (30*I)*a^4*m^2*r^2*sss*w^2 + 
      (4*I)*a^2*cM*r^3*sss*w^2 + 22*a^3*m*r^3*sss*w^2 - 
      (24*I)*a^2*cM*m^2*r^3*sss*w^2 + (10*I)*a^2*r^4*sss*w^2 - 
      60*a*cM*m*r^4*sss*w^2 + (30*I)*a^2*m^2*r^4*sss*w^2 - 
      (30*I)*cM*r^5*sss*w^2 + 14*a*m*r^5*sss*w^2 + (12*I)*r^6*sss*w^2 + 
      (13*I)*a^6*sss^2*w^2 - (18*I)*a^4*cM*r*sss^2*w^2 + 
      (6*I)*a^4*r^2*sss^2*w^2 + (18*I)*a^2*cM*r^3*sss^2*w^2 - 
      (9*I)*a^2*r^4*sss^2*w^2 - (2*I)*r^6*sss^2*w^2 - 48*a^6*cM*w^3 - 
      (204*I)*a^7*m*w^3 - 96*a^6*cM*m^2*w^3 - (160*I)*a^7*m^3*w^3 + 
      56*a^6*r*w^3 + (64*I)*a^5*cM*m*r*w^3 + 108*a^6*m^2*r*w^3 + 
      12*a^4*cM*r^2*w^3 - (128*I)*a^5*m*r^2*w^3 + 312*a^4*cM*m^2*r^2*w^3 - 
      (32*I)*a^5*m^3*r^2*w^3 + 264*a^4*r^3*w^3 + 144*a^2*cM^2*r^3*w^3 + 
      (136*I)*a^3*cM*m*r^3*w^3 + 12*a^4*m^2*r^3*w^3 - 480*a^2*cM*r^4*w^3 + 
      (20*I)*a^3*m*r^4*w^3 - 120*a^2*cM*m^2*r^4*w^3 + 
      (32*I)*a^3*m^3*r^4*w^3 + 168*a^2*r^5*w^3 - (72*I)*a*cM*m*r^5*w^3 + 
      48*a^2*m^2*r^5*w^3 + 84*cM*r^6*w^3 - (8*I)*a*m*r^6*w^3 - 40*r^7*w^3 + 
      18*a^6*cM*sss*w^3 + (84*I)*a^7*m*sss*w^3 - 6*a^6*r*sss*w^3 - 
      (48*I)*a^5*cM*m*r*sss*w^3 - 60*a^4*cM*r^2*sss*w^3 + 
      (36*I)*a^5*m*r^2*sss*w^3 - 54*a^4*r^3*sss*w^3 + 
      (48*I)*a^3*cM*m*r^3*sss*w^3 + 90*a^2*cM*r^4*sss*w^3 - 
      (60*I)*a^3*m*r^4*sss*w^3 - 42*a^2*r^5*sss*w^3 - 
      (12*I)*a*m*r^6*sss*w^3 + 6*r^7*sss*w^3 + (76*I)*a^8*w^4 + 
      64*a^7*cM*m*w^4 + (160*I)*a^8*m^2*w^4 - (20*I)*a^6*cM*r*w^4 - 
      44*a^7*m*r*w^4 + (100*I)*a^6*r^2*w^4 - 312*a^5*cM*m*r^2*w^4 + 
      (48*I)*a^6*m^2*r^2*w^4 - (120*I)*a^4*cM*r^3*w^4 - 120*a^5*m*r^3*w^4 - 
      (72*I)*a^4*r^4*w^4 + 240*a^3*cM*m*r^4*w^4 - (96*I)*a^4*m^2*r^4*w^4 + 
      (108*I)*a^2*cM*r^5*w^4 - 108*a^3*m*r^5*w^4 - (84*I)*a^2*r^6*w^4 - 
      (24*I)*a^2*m^2*r^6*w^4 + 8*a*m*r^7*w^4 + (12*I)*r^8*w^4 - 
      (26*I)*a^8*sss*w^4 + (16*I)*a^6*cM*r*sss*w^4 - (14*I)*a^6*r^2*sss*w^4 - 
      (24*I)*a^4*cM*r^3*sss*w^4 + (30*I)*a^4*r^4*sss*w^4 + 
      (18*I)*a^2*r^6*sss*w^4 - 16*a^8*cM*w^5 - (80*I)*a^9*m*w^5 + 
      4*a^8*r*w^5 + 104*a^6*cM*r^2*w^5 - (32*I)*a^7*m*r^2*w^5 + 
      76*a^6*r^3*w^5 - 120*a^4*cM*r^4*w^5 + (96*I)*a^5*m*r^4*w^5 + 
      60*a^4*r^5*w^5 + (48*I)*a^3*m*r^6*w^5 - 12*a^2*r^7*w^5 + 
      (16*I)*a^10*w^6 + (8*I)*a^8*r^2*w^6 - (32*I)*a^6*r^4*w^6 - 
      (24*I)*a^4*r^6*w^6)*fR4[r])/(18*cM*(-a^2 + 2*cM*r - r^2)^2*w^3) + 
   (((-20*I)*a^2*cM*m^2 + 20*a^3*m^3 - 4*a*cM*m*r + (16*I)*a^2*m^2*r + 
      4*a*m*r^2 + (12*I)*a^2*cM*sss - 12*a^3*m*sss + (6*I)*a^2*cM*m^2*sss - 
      6*a^3*m^3*sss - (10*I)*a^2*r*sss - 2*a*cM*m*r*sss - 
      (8*I)*a^2*m^2*r*sss - (4*I)*cM*r^2*sss + 2*a*m*r^2*sss + 
      (2*I)*r^3*sss - (4*I)*a^2*cM*sss^2 + 4*a^3*m*sss^2 + 
      (5*I)*a^2*r*sss^2 - 2*a*m*r^2*sss^2 - I*r^3*sss^2 - 24*a^4*w + 
      (32*I)*a^3*cM*m*w - 56*a^4*m^2*w + (16*I)*a^3*cM*m^3*w - 16*a^4*m^4*w + 
      4*a^2*cM*r*w - (52*I)*a^3*m*r*w - 8*a^2*cM*m^2*r*w - 
      (32*I)*a^3*m^3*r*w + 16*a^2*r^2*w - (24*I)*a*cM*m*r^2*w - 
      24*a^2*m^2*r^2*w + 12*cM*r^3*w + (12*I)*a*m*r^3*w - 8*r^4*w + 
      20*a^4*sss*w - (24*I)*a^3*cM*m*sss*w + 30*a^4*m^2*sss*w + 
      2*a^2*cM*r*sss*w + (48*I)*a^3*m*r*sss*w - 4*a^2*r^2*sss*w + 
      (4*I)*a*cM*m*r^2*sss*w - 6*a^2*m^2*r^2*sss*w + 6*cM*r^3*sss*w - 
      (12*I)*a*m*r^3*sss*w - 4*a^4*sss^2*w - 2*a^2*r^2*sss^2*w + 
      2*r^4*sss^2*w - (48*I)*a^4*cM*w^2 + 96*a^5*m*w^2 - 
      (48*I)*a^4*cM*m^2*w^2 + 64*a^5*m^3*w^2 + (128*I)*a^4*r*w^2 + 
      20*a^3*cM*m*r*w^2 + (116*I)*a^4*m^2*r*w^2 - (12*I)*a^2*cM*r^2*w^2 - 
      64*a^3*m*r^2*w^2 + (24*I)*a^2*cM*m^2*r^2*w^2 - 8*a^3*m^3*r^2*w^2 + 
      (4*I)*a^2*r^3*w^2 + 24*a*cM*m*r^3*w^2 - (16*I)*a^2*m^2*r^3*w^2 + 
      (12*I)*cM*r^4*w^2 + 20*a*m*r^4*w^2 - (4*I)*r^5*w^2 + 
      (18*I)*a^4*cM*sss*w^2 - 42*a^5*m*sss*w^2 - (42*I)*a^4*r*sss*w^2 - 
      (6*I)*a^2*cM*r^2*sss*w^2 + 6*a^3*m*r^2*sss*w^2 + 12*a*m*r^4*sss*w^2 + 
      (6*I)*r^5*sss*w^2 - 60*a^6*w^3 + (48*I)*a^5*cM*m*w^3 - 96*a^6*m^2*w^3 - 
      12*a^4*cM*r*w^3 - (136*I)*a^5*m*r*w^3 + 60*a^4*r^2*w^3 - 
      (48*I)*a^3*cM*m*r^2*w^3 + 24*a^4*m^2*r^2*w^3 - 36*a^2*cM*r^3*w^3 + 
      (16*I)*a^3*m*r^3*w^3 + 60*a^2*r^4*w^3 + 24*a^2*m^2*r^4*w^3 + 
      (8*I)*a*m*r^5*w^3 - 12*r^6*w^3 + 18*a^6*sss*w^3 - 18*a^2*r^4*sss*w^3 - 
      (16*I)*a^6*cM*w^4 + 64*a^7*m*w^4 + (52*I)*a^6*r*w^4 + 
      (24*I)*a^4*cM*r^2*w^4 - 24*a^5*m*r^2*w^4 - 48*a^3*m*r^4*w^4 - 
      (12*I)*a^2*r^5*w^4 - 16*a^8*w^5 + 8*a^6*r^2*w^5 + 24*a^4*r^4*w^5)*
     Derivative[1][fR4][r])/(18*cM*(-a^2 + 2*cM*r - r^2)*w^3), 
 f04f33b[r] -> (((-6*I)*a^4*m - 6*a^3*cM*m^2 - (8*I)*a^4*m^3 - 2*a^3*cM*m^4 - 
      (2*I)*a^4*m^5 + (12*I)*a^2*cM*m*r + 8*a^3*m^2*r + (2*I)*a^2*cM*m^3*r + 
      4*a^3*m^4*r - (4*I)*a^2*m*r^2 - 2*a*cM*m^2*r^2 + (2*I)*a^2*m^3*r^2 - 
      (4*I)*cM*m*r^3 + (2*I)*m*r^4 + (7*I)*a^4*m*sss + 4*a^3*cM*m^2*sss + 
      (5*I)*a^4*m^3*sss - (14*I)*a^2*cM*m*r*sss - 6*a^3*m^2*r*sss - 
      (2*I)*a^2*cM*m^3*r*sss + (4*I)*a^2*m*r^2*sss + 2*a*cM*m^2*r^2*sss - 
      I*a^2*m^3*r^2*sss + (6*I)*cM*m*r^3*sss - (3*I)*m*r^4*sss - 
      (2*I)*a^4*m*sss^2 + (4*I)*a^2*cM*m*r*sss^2 - I*a^2*m*r^2*sss^2 - 
      (2*I)*cM*m*r^3*sss^2 + I*m*r^4*sss^2 + (20*I)*a^5*w + 26*a^4*cM*m*w + 
      (48*I)*a^5*m^2*w + 14*a^4*cM*m^3*w + (16*I)*a^5*m^4*w - 
      (40*I)*a^3*cM*r*w - 28*a^4*m*r*w - (14*I)*a^3*cM*m^2*r*w - 
      28*a^4*m^3*r*w + (16*I)*a^3*r^2*w + 16*a^2*cM*m*r^2*w - 
      (2*I)*a^3*m^2*r^2*w - 16*a^2*cM*m^3*r^2*w - (2*I)*a^3*m^4*r^2*w + 
      (8*I)*a*cM*r^3*w - 12*a^2*m*r^3*w - 24*cM^2*m*r^3*w + 
      (8*I)*a*cM*m^2*r^3*w + 8*a^2*m^3*r^3*w - (4*I)*a*r^4*w + 
      30*cM*m*r^4*w - (8*I)*a*m^2*r^4*w - 8*m*r^5*w - (16*I)*a^5*sss*w - 
      10*a^4*cM*m*sss*w - (20*I)*a^5*m^2*sss*w + (32*I)*a^3*cM*r*sss*w + 
      10*a^4*m*r*sss*w + (12*I)*a^3*cM*m^2*r*sss*w - (8*I)*a^3*r^2*sss*w + 
      4*a^2*cM*m*r^2*sss*w - I*a^3*m^2*r^2*sss*w - (16*I)*a*cM*r^3*sss*w + 
      2*a^2*m*r^3*sss*w - (6*I)*a*cM*m^2*r^3*sss*w + (8*I)*a*r^4*sss*w - 
      10*cM*m*r^4*sss*w + (7*I)*a*m^2*r^4*sss*w + 4*m*r^5*sss*w + 
      (3*I)*a^5*sss^2*w - (6*I)*a^3*cM*r*sss^2*w + (6*I)*a*cM*r^3*sss^2*w - 
      (3*I)*a*r^4*sss^2*w - 20*a^5*cM*w^2 - (74*I)*a^6*m*w^2 - 
      30*a^5*cM*m^2*w^2 - (44*I)*a^6*m^3*w^2 - 6*a^5*r*w^2 + 
      (22*I)*a^4*cM*m*r*w^2 + 46*a^5*m^2*r*w^2 - (54*I)*a^4*m*r^2*w^2 + 
      84*a^3*cM*m^2*r^2*w^2 + (2*I)*a^4*m^3*r^2*w^2 + 12*a^3*r^3*w^2 + 
      72*a*cM^2*r^3*w^2 + (28*I)*a^2*cM*m*r^3*w^2 - 4*a^3*m^2*r^3*w^2 - 
      76*a*cM*r^4*w^2 + (6*I)*a^2*m*r^4*w^2 - 30*a*cM*m^2*r^4*w^2 + 
      (10*I)*a^2*m^3*r^4*w^2 + 18*a*r^5*w^2 - (18*I)*cM*m*r^5*w^2 + 
      10*a*m^2*r^5*w^2 + (10*I)*m*r^6*w^2 + 6*a^5*cM*sss*w^2 + 
      (25*I)*a^6*m*sss*w^2 - (18*I)*a^4*cM*m*r*sss*w^2 - 
      12*a^3*cM*r^2*sss*w^2 + (6*I)*a^4*m*r^2*sss*w^2 - 12*a^3*r^3*sss*w^2 + 
      (18*I)*a^2*cM*m*r^3*sss*w^2 + 30*a*cM*r^4*sss*w^2 - 
      (21*I)*a^2*m*r^4*sss*w^2 - 12*a*r^5*sss*w^2 - (2*I)*m*r^6*sss*w^2 + 
      (34*I)*a^7*w^3 + 26*a^6*cM*m*w^3 + (56*I)*a^7*m^2*w^3 - 
      (10*I)*a^5*cM*r*w^3 - 24*a^6*m*r*w^3 + (68*I)*a^5*r^2*w^3 - 
      120*a^4*cM*m*r^2*w^3 + (6*I)*a^5*m^2*r^2*w^3 - (60*I)*a^3*cM*r^3*w^3 - 
      42*a^4*m*r^3*w^3 + (6*I)*a^3*r^4*w^3 + 90*a^2*cM*m*r^4*w^3 - 
      (36*I)*a^3*m^2*r^4*w^3 + (54*I)*a*cM*r^5*w^3 - 36*a^2*m*r^5*w^3 - 
      (28*I)*a*r^6*w^3 - (6*I)*a*m^2*r^6*w^3 + 2*m*r^7*w^3 - 
      (10*I)*a^7*sss*w^3 + (8*I)*a^5*cM*r*sss*w^3 - (4*I)*a^5*r^2*sss*w^3 - 
      (12*I)*a^3*cM*r^3*sss*w^3 + (12*I)*a^3*r^4*sss*w^3 + 
      (6*I)*a*r^6*sss*w^3 - 8*a^7*cM*w^4 - (34*I)*a^8*m*w^4 + 2*a^7*r*w^4 + 
      52*a^5*cM*r^2*w^4 - (10*I)*a^6*m*r^2*w^4 + 38*a^5*r^3*w^4 - 
      60*a^3*cM*r^4*w^4 + (42*I)*a^4*m*r^4*w^4 + 30*a^3*r^5*w^4 + 
      (18*I)*a^2*m*r^6*w^4 - 6*a*r^7*w^4 + (8*I)*a^9*w^5 + 
      (4*I)*a^7*r^2*w^5 - (16*I)*a^5*r^4*w^5 - (12*I)*a^3*r^6*w^5)*fR4[r])/
    (9*cM*(-a^2 + 2*cM*r - r^2)^2*w^3) + 
   (((6*I)*a^2*cM*m - 6*a^3*m^2 + (2*I)*a^2*cM*m^3 - 2*a^3*m^4 - 
      (6*I)*a^2*m*r - 2*a*cM*m^2*r - (4*I)*a^2*m^3*r - (2*I)*cM*m*r^2 + 
      4*a*m^2*r^2 + (2*I)*m*r^3 - (4*I)*a^2*cM*m*sss + 4*a^3*m^2*sss + 
      (5*I)*a^2*m*r*sss - 2*a*m^2*r^2*sss - I*m*r^3*sss - (20*I)*a^3*cM*w + 
      30*a^4*m*w - (12*I)*a^3*cM*m^2*w + 14*a^4*m^3*w + (18*I)*a^3*r*w + 
      8*a^2*cM*m*r*w + (30*I)*a^3*m^2*r*w + (8*I)*a*cM*r^2*w - 
      16*a^2*m*r^2*w + (6*I)*a*cM*m^2*r^2*w - 4*a^2*m^3*r^2*w - 
      (6*I)*a*r^3*w + 6*cM*m*r^3*w - (6*I)*a*m^2*r^3*w - 4*m*r^4*w + 
      (6*I)*a^3*cM*sss*w - 10*a^4*m*sss*w - (9*I)*a^3*r*sss*w + 
      4*a^2*m*r^2*sss*w + (3*I)*a*r^3*sss*w + 2*m*r^4*sss*w - 26*a^5*w^2 + 
      (18*I)*a^4*cM*m*w^2 - 30*a^5*m^2*w^2 - 6*a^3*cM*r*w^2 - 
      (52*I)*a^4*m*r*w^2 + 8*a^3*r^2*w^2 - (18*I)*a^2*cM*m*r^2*w^2 + 
      12*a^3*m^2*r^2*w^2 - 18*a*cM*r^3*w^2 + (10*I)*a^2*m*r^3*w^2 + 
      10*a*r^4*w^2 + 6*a*m^2*r^4*w^2 + (2*I)*m*r^5*w^2 + 6*a^5*sss*w^2 - 
      6*a*r^4*sss*w^2 - (8*I)*a^5*cM*w^3 + 26*a^6*m*w^3 + (26*I)*a^5*r*w^3 + 
      (12*I)*a^3*cM*r^2*w^3 - 12*a^4*m*r^2*w^3 - 18*a^2*m*r^4*w^3 - 
      (6*I)*a*r^5*w^3 - 8*a^7*w^4 + 4*a^5*r^2*w^4 + 12*a^3*r^4*w^4)*
     Derivative[1][fR4][r])/(9*cM*(-a^2 + 2*cM*r - r^2)*w^3), 
 f04f34a[r] -> 
  -((-2*a^6*m^2 + (2*I)*a^5*cM*m^3 - 4*a^6*m^4 + (2*I)*a^5*cM*m^5 - 
       2*a^6*m^6 - 8*a^4*cM*m^2*r - (2*I)*a^5*m^3*r + (12*I)*a^3*cM^2*m^3*r - 
       8*a^4*cM*m^4*r - (2*I)*a^5*m^5*r + 6*a^4*m^2*r^2 + 
       24*a^2*cM^2*m^2*r^2 - (20*I)*a^3*cM*m^3*r^2 + 6*a^4*m^4*r^2 - 
       28*a^2*cM*m^2*r^3 + (8*I)*a^3*m^3*r^3 + 8*a^2*m^2*r^4 + 
       3*a^6*m^2*sss - (2*I)*a^5*cM*m^3*sss + 3*a^6*m^4*sss + 
       (2*I)*a^5*m^3*r*sss - 2*a^4*cM*m^4*r*sss - 5*a^4*m^2*r^2*sss - 
       12*a^2*cM^2*m^2*r^2*sss + (4*I)*a^3*cM*m^3*r^2*sss - 
       3*a^4*m^4*r^2*sss + 22*a^2*cM*m^2*r^3*sss - (4*I)*a^3*m^3*r^3*sss - 
       8*a^2*m^2*r^4*sss - a^6*m^2*sss^2 + 2*a^4*cM*m^2*r*sss^2 + 
       a^4*m^2*r^2*sss^2 - 4*a^2*cM*m^2*r^3*sss^2 + 2*a^2*m^2*r^4*sss^2 + 
       4*a^7*m*w - (10*I)*a^6*cM*m^2*w + 20*a^7*m^3*w - (8*I)*a^6*cM*m^4*w + 
       10*a^7*m^5*w + (24*I)*a^6*r*w + 8*a^5*cM*m*r*w + (8*I)*a^6*m^2*r*w - 
       (20*I)*a^4*cM^2*m^2*r*w + 20*a^5*cM*m^3*r*w + (4*I)*a^6*m^4*r*w - 
       (80*I)*a^4*cM*r^2*w - 28*a^5*m*r^2*w - 16*a^3*cM^2*m*r^2*w + 
       (28*I)*a^4*cM*m^2*r^2*w - 46*a^5*m^3*r^2*w + (26*I)*a^4*cM*m^4*r^2*w - 
       8*a^5*m^5*r^2*w + (44*I)*a^4*r^3*w + (64*I)*a^2*cM^2*r^3*w + 
       60*a^3*cM*m*r^3*w - (10*I)*a^4*m^2*r^3*w + (60*I)*a^2*cM^2*m^2*r^3*w + 
       62*a^3*cM*m^3*r^3*w - (20*I)*a^4*m^4*r^3*w - (72*I)*a^2*cM*r^4*w - 
       20*a^3*m*r^4*w - (66*I)*a^2*cM*m^2*r^4*w - 24*a^3*m^3*r^4*w + 
       (16*I)*a^2*r^5*w - 20*a*cM*m*r^5*w + (18*I)*a^2*m^2*r^5*w + 
       (8*I)*cM*r^6*w + 12*a*m*r^6*w - (4*I)*r^7*w - 4*a^7*m*sss*w + 
       (4*I)*a^6*cM*m^2*sss*w - 9*a^7*m^3*sss*w - (16*I)*a^6*r*sss*w + 
       6*a^5*cM*m^3*r*sss*w + (48*I)*a^4*cM*r^2*sss*w + 20*a^5*m*r^2*sss*w + 
       8*a^3*cM^2*m*r^2*sss*w - (26*I)*a^4*cM*m^2*r^2*sss*w + 
       15*a^5*m^3*r^2*sss*w - (28*I)*a^4*r^3*sss*w - (32*I)*a^2*cM^2*r^3*sss*
        w - 46*a^3*cM*m*r^3*sss*w + (3*I)*a^4*m^2*r^3*sss*w - 
       12*a^3*cM*m^3*r^3*sss*w + (40*I)*a^2*cM*r^4*sss*w + 
       16*a^3*m*r^4*sss*w + (24*I)*a^2*cM*m^2*r^4*sss*w + 
       12*a^3*m^3*r^4*sss*w - (8*I)*a^2*r^5*sss*w + 14*a*cM*m*r^5*sss*w - 
       (9*I)*a^2*m^2*r^5*sss*w - (8*I)*cM*r^6*sss*w - 8*a*m*r^6*sss*w + 
       (4*I)*r^7*sss*w + a^7*m*sss^2*w + (2*I)*a^6*r*sss^2*w - 
       2*a^5*cM*m*r*sss^2*w - (4*I)*a^4*cM*r^2*sss^2*w - 
       3*a^5*m*r^2*sss^2*w + (3*I)*a^4*r^3*sss^2*w + 8*a^3*cM*m*r^3*sss^2*w - 
       (2*I)*a^2*cM*r^4*sss^2*w - 3*a^3*m*r^4*sss^2*w - 
       2*a*cM*m*r^5*sss^2*w + (2*I)*cM*r^6*sss^2*w + a*m*r^6*sss^2*w - 
       I*r^7*sss^2*w - 4*a^8*w^2 + (16*I)*a^7*cM*m*w^2 - 28*a^8*m^2*w^2 + 
       (12*I)*a^7*cM*m^3*w^2 - 20*a^8*m^4*w^2 + 24*a^6*cM*r*w^2 - 
       (2*I)*a^7*m*r*w^2 - (16*I)*a^5*cM^2*m*r*w^2 - 14*a^6*cM*m^2*r*w^2 + 
       (2*I)*a^7*m^3*r*w^2 - 8*a^6*r^2*w^2 - 48*a^4*cM^2*r^2*w^2 - 
       (8*I)*a^5*cM*m*r^2*w^2 + 72*a^6*m^2*r^2*w^2 - (94*I)*a^5*cM*m^3*r^2*
        w^2 + 32*a^6*m^4*r^2*w^2 + 36*a^4*cM*r^3*w^2 - (62*I)*a^5*m*r^3*w^2 - 
       (88*I)*a^3*cM^2*m*r^3*w^2 - 106*a^4*cM*m^2*r^3*w^2 + 
       (22*I)*a^5*m^3*r^3*w^2 + (200*I)*a^3*cM*m*r^4*w^2 + 
       78*a^4*m^2*r^4*w^2 + (74*I)*a^3*cM*m^3*r^4*w^2 + 16*a^4*m^4*r^4*w^2 - 
       (34*I)*a^3*m*r^5*w^2 - (24*I)*a*cM^2*m*r^5*w^2 - 
       32*a^2*cM*m^2*r^5*w^2 - (28*I)*a^3*m^3*r^5*w^2 + 8*a^2*r^6*w^2 - 
       (40*I)*a*cM*m*r^6*w^2 - 10*a^2*m^2*r^6*w^2 - 12*cM*r^7*w^2 + 
       (26*I)*a*m*r^7*w^2 + 4*r^8*w^2 + 2*a^8*sss*w^2 - 
       (2*I)*a^7*cM*m*sss*w^2 + 9*a^8*m^2*sss*w^2 - 12*a^6*cM*r*sss*w^2 - 
       I*a^7*m*r*sss*w^2 - 6*a^6*cM*m^2*r*sss*w^2 + 4*a^6*r^2*sss*w^2 + 
       24*a^4*cM^2*r^2*sss*w^2 + (28*I)*a^5*cM*m*r^2*sss*w^2 - 
       21*a^6*m^2*r^2*sss*w^2 - 18*a^4*cM*r^3*sss*w^2 + 
       (21*I)*a^5*m*r^3*sss*w^2 + 24*a^4*cM*m^2*r^3*sss*w^2 - 
       (46*I)*a^3*cM*m*r^4*sss*w^2 - 27*a^4*m^2*r^4*sss*w^2 + 
       (15*I)*a^3*m*r^5*sss*w^2 - 6*a^2*cM*m^2*r^5*sss*w^2 - 
       4*a^2*r^6*sss*w^2 + (8*I)*a*cM*m*r^6*sss*w^2 + 3*a^2*m^2*r^6*sss*w^2 + 
       6*cM*r^7*sss*w^2 - (7*I)*a*m*r^7*sss*w^2 - 2*r^8*sss*w^2 - 
       (8*I)*a^8*cM*w^3 + 12*a^9*m*w^3 - (8*I)*a^8*cM*m^2*w^3 + 
       20*a^9*m^3*w^3 - (4*I)*a^8*r*w^3 + (24*I)*a^6*cM^2*r*w^3 - 
       (10*I)*a^8*m^2*r*w^3 + (46*I)*a^6*cM*r^2*w^3 - 22*a^7*m*r^2*w^3 + 
       (126*I)*a^6*cM*m^2*r^2*w^3 - 48*a^7*m^3*r^2*w^3 + (50*I)*a^6*r^3*w^3 - 
       (48*I)*a^4*cM^2*r^3*w^3 - 18*a^5*cM*m*r^3*w^3 + 
       (24*I)*a^6*m^2*r^3*w^3 - (106*I)*a^4*cM*r^4*w^3 - 78*a^5*m*r^4*w^3 - 
       (156*I)*a^4*cM*m^2*r^4*w^3 - 48*a^5*m^3*r^4*w^3 + (90*I)*a^4*r^5*w^3 + 
       (72*I)*a^2*cM^2*r^5*w^3 + 72*a^3*cM*m*r^5*w^3 + 
       (42*I)*a^4*m^2*r^5*w^3 - (118*I)*a^2*cM*r^6*w^3 - 30*a^3*m*r^6*w^3 + 
       (18*I)*a^2*cM*m^2*r^6*w^3 + (14*I)*a^2*r^7*w^3 + 18*a*cM*m*r^7*w^3 - 
       (12*I)*a^2*m^2*r^7*w^3 + (42*I)*cM*r^8*w^3 + 14*a*m*r^8*w^3 - 
       (22*I)*r^9*w^3 - 3*a^9*m*sss*w^3 - I*a^8*r*sss*w^3 + 
       2*a^7*cM*m*r*sss*w^3 - (6*I)*a^6*cM*r^2*sss*w^3 + 
       9*a^7*m*r^2*sss*w^3 - (7*I)*a^6*r^3*sss*w^3 - 12*a^5*cM*m*r^3*sss*
        w^3 + 15*a^5*m*r^4*sss*w^3 - (9*I)*a^4*r^5*sss*w^3 + 
       6*a^3*cM*m*r^5*sss*w^3 + (6*I)*a^2*cM*r^6*sss*w^3 + 
       a^3*m*r^6*sss*w^3 - I*a^2*r^7*sss*w^3 - 2*a*m*r^8*sss*w^3 + 
       (2*I)*r^9*sss*w^3 + (2*I)*a^9*cM*m*w^4 - 10*a^10*m^2*w^4 + 
       2*a^8*cM*r*w^4 + (8*I)*a^9*m*r*w^4 - 10*a^8*r^2*w^4 - 
       (74*I)*a^7*cM*m*r^2*w^4 + 32*a^8*m^2*r^2*w^4 + 62*a^6*cM*r^3*w^4 - 
       (34*I)*a^7*m*r^3*w^4 + 8*a^6*r^4*w^4 + (90*I)*a^5*cM*m*r^4*w^4 + 
       48*a^6*m^2*r^4*w^4 + 6*a^4*cM*r^5*w^4 - (30*I)*a^5*m*r^5*w^4 + 
       40*a^4*r^6*w^4 + (6*I)*a^3*cM*m*r^6*w^4 - 54*a^2*cM*r^7*w^4 + 
       (14*I)*a^3*m*r^7*w^4 + 16*a^2*r^8*w^4 - 6*a^2*m^2*r^8*w^4 + 
       (2*I)*a*m*r^9*w^4 - 6*r^10*w^4 + 2*a^11*m*w^5 - (2*I)*a^10*r*w^5 + 
       (16*I)*a^8*cM*r^2*w^5 - 8*a^9*m*r^2*w^5 + (8*I)*a^8*r^3*w^5 - 
       (8*I)*a^6*cM*r^4*w^5 - 16*a^7*m*r^4*w^5 + (16*I)*a^6*r^5*w^5 - 
       (24*I)*a^4*cM*r^6*w^5 + 6*a^3*m*r^8*w^5 - (6*I)*a^2*r^9*w^5)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w^3) + 
   ((2*a^4*cM*m^2 + (2*I)*a^5*m^3 + 2*a^4*cM*m^4 + (2*I)*a^5*m^5 - 
      2*a^4*m^2*r + 12*a^2*cM^2*m^2*r + (12*I)*a^3*cM*m^3*r - 2*a^4*m^4*r - 
      20*a^2*cM*m^2*r^2 - (8*I)*a^3*m^3*r^2 + 8*a^2*m^2*r^3 - 
      2*a^4*cM*m^2*sss - (2*I)*a^5*m^3*sss + 2*a^4*m^2*r*sss + 
      4*a^2*cM*m^2*r^2*sss + (4*I)*a^3*m^3*r^2*sss - 4*a^2*m^2*r^3*sss + 
      (4*I)*a^6*w - 8*a^5*cM*m*w - (12*I)*a^6*m^2*w - 6*a^5*cM*m^3*w - 
      (8*I)*a^6*m^4*w - (16*I)*a^4*cM*r*w + 8*a^5*m*r*w - 8*a^3*cM^2*m*r*w - 
      (20*I)*a^4*cM*m^2*r*w + 8*a^5*m^3*r*w + (18*I)*a^4*r^2*w + 
      42*a^3*cM*m*r^2*w + (34*I)*a^4*m^2*r^2*w + 16*a^3*cM*m^3*r^2*w + 
      (10*I)*a^4*m^4*r^2*w - (16*I)*a^2*cM*r^3*w - 24*a^3*m*r^3*w - 
      (26*I)*a^2*cM*m^2*r^3*w - 16*a^3*m^3*r^3*w + (12*I)*a^2*r^4*w - 
      6*a*cM*m*r^4*w + (4*I)*a^2*m^2*r^4*w + 4*a*m*r^5*w - (2*I)*r^6*w - 
      (2*I)*a^6*sss*w + 2*a^5*cM*m*sss*w + (4*I)*a^6*m^2*sss*w + 
      (8*I)*a^4*cM*r*sss*w - 2*a^5*m*r*sss*w - (9*I)*a^4*r^2*sss*w - 
      16*a^3*cM*m*r^2*sss*w - (10*I)*a^4*m^2*r^2*sss*w + 
      (8*I)*a^2*cM*r^3*sss*w + 8*a^3*m*r^3*sss*w - (6*I)*a^2*r^4*sss*w + 
      6*a*cM*m*r^4*sss*w - (2*I)*a^2*m^2*r^4*sss*w - 2*a*m*r^5*sss*w + 
      I*r^6*sss*w + 8*a^6*cM*w^2 + (10*I)*a^7*m*w^2 + 6*a^6*cM*m^2*w^2 + 
      (12*I)*a^7*m^3*w^2 + 4*a^6*r*w^2 - 24*a^4*cM^2*r*w^2 + 
      (6*I)*a^5*cM*m*r*w^2 - 8*a^6*m^2*r*w^2 - 18*a^4*cM*r^2*w^2 - 
      (44*I)*a^5*m*r^2*w^2 - 48*a^4*cM*m^2*r^2*w^2 - (30*I)*a^5*m^3*r^2*w^2 - 
      12*a^4*r^3*w^2 + (36*I)*a^3*cM*m*r^3*w^2 + 32*a^4*m^2*r^3*w^2 + 
      40*a^2*cM*r^4*w^2 - (28*I)*a^3*m*r^4*w^2 + 18*a^2*cM*m^2*r^4*w^2 - 
      (6*I)*a^3*m^3*r^4*w^2 - 12*a^2*r^5*w^2 + (6*I)*a*cM*m*r^5*w^2 - 
      8*a^2*m^2*r^5*w^2 - 6*cM*r^6*w^2 + (14*I)*a*m*r^6*w^2 + 4*r^7*w^2 - 
      (2*I)*a^7*m*sss*w^2 - 2*a^6*r*sss*w^2 + 12*a^4*cM*r^2*sss*w^2 + 
      (6*I)*a^5*m*r^2*sss*w^2 + 6*a^4*r^3*sss*w^2 - 12*a^2*cM*r^4*sss*w^2 + 
      (6*I)*a^3*m*r^4*sss*w^2 + 6*a^2*r^5*sss*w^2 - (2*I)*a*m*r^6*sss*w^2 - 
      2*r^7*sss*w^2 - 2*a^7*cM*m*w^3 - (8*I)*a^8*m^2*w^3 + 
      (2*I)*a^6*cM*r*w^3 + (8*I)*a^6*r^2*w^3 + 48*a^5*cM*m*r^2*w^3 + 
      (30*I)*a^6*m^2*r^2*w^3 + (24*I)*a^4*cM*r^3*w^3 - 6*a^5*m*r^3*w^3 + 
      (18*I)*a^4*r^4*w^3 - 42*a^3*cM*m*r^4*w^3 + (12*I)*a^4*m^2*r^4*w^3 - 
      (18*I)*a^2*cM*r^5*w^3 + 12*a^3*m*r^5*w^3 + (4*I)*a^2*r^6*w^3 - 
      (6*I)*a^2*m^2*r^6*w^3 - 2*a*m*r^7*w^3 - (6*I)*r^8*w^3 + 
      (2*I)*a^9*m*w^4 + 2*a^8*r*w^4 - 16*a^6*cM*r^2*w^4 - 
      (10*I)*a^7*m*r^2*w^4 - 10*a^6*r^3*w^4 + 24*a^4*cM*r^4*w^4 - 
      (6*I)*a^5*m*r^4*w^4 - 6*a^4*r^5*w^4 + (6*I)*a^3*m*r^6*w^4 + 
      6*a^2*r^7*w^4)*Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)*w^3), 
 f04f34b[r] -> -((4*a^6*m^3 - (4*I)*a^5*cM*m^4 + 4*a^6*m^5 + 16*a^4*cM*m*r - 
       (16*I)*a^3*cM^2*m^2*r + 8*a^4*cM*m^3*r + (4*I)*a^5*m^4*r - 
       8*a^4*m*r^2 - 32*a^2*cM^2*m*r^2 + (24*I)*a^3*cM*m^2*r^2 - 
       12*a^4*m^3*r^2 + (8*I)*a^3*cM*m^4*r^2 - 8*a^4*m^5*r^2 + 
       32*a^2*cM*m*r^3 - (8*I)*a^3*m^2*r^3 + 16*a^2*cM*m^3*r^3 - 
       (8*I)*a^3*m^4*r^3 - 4*a^2*m*r^4 - (4*I)*a*cM*m^2*r^4 - 4*a^2*m^3*r^4 - 
       8*cM*m*r^5 + (4*I)*a*m^2*r^5 + 4*m*r^6 - 2*a^6*m*sss + 
       (2*I)*a^5*cM*m^2*sss - 4*a^6*m^3*sss - 4*a^4*cM*m*r*sss - 
       (2*I)*a^5*m^2*r*sss + 4*a^4*cM*m^3*r*sss + 10*a^4*m*r^2*sss + 
       16*a^2*cM^2*m*r^2*sss - (8*I)*a^3*cM*m^2*r^2*sss + 
       10*a^4*m^3*r^2*sss - 32*a^2*cM*m*r^3*sss + (8*I)*a^3*m^2*r^3*sss - 
       8*a^2*cM*m^3*r^3*sss + 8*a^2*m*r^4*sss + (2*I)*a*cM*m^2*r^4*sss + 
       2*a^2*m^3*r^4*sss + 8*cM*m*r^5*sss - (2*I)*a*m^2*r^5*sss - 
       4*m*r^6*sss + a^6*m*sss^2 - 2*a^4*cM*m*r*sss^2 - 3*a^4*m*r^2*sss^2 + 
       8*a^2*cM*m*r^3*sss^2 - 3*a^2*m*r^4*sss^2 - 2*cM*m*r^5*sss^2 + 
       m*r^6*sss^2 - 12*a^7*w + (12*I)*a^6*cM*m*w - 12*a^7*m^2*w + 
       (12*I)*a^6*cM*m^3*w - 16*a^7*m^4*w + 48*a^5*cM*r*w - 
       (8*I)*a^4*cM^2*m*r*w - 20*a^5*cM*m^2*r*w - (4*I)*a^6*m^3*r*w - 
       36*a^5*r^2*w - 48*a^3*cM^2*r^2*w + (48*I)*a^4*cM*m*r^2*w + 
       56*a^5*m^2*r^2*w - (76*I)*a^4*cM*m^3*r^2*w + 40*a^5*m^4*r^2*w + 
       72*a^3*cM*r^3*w - (16*I)*a^4*m*r^3*w - (80*I)*a^2*cM^2*m*r^3*w - 
       124*a^3*cM*m^2*r^3*w + (40*I)*a^4*m^3*r^3*w - 36*a^3*r^4*w + 
       (64*I)*a^2*cM*m*r^4*w + 28*a^3*m^2*r^4*w + (56*I)*a^2*cM*m^3*r^4*w + 
       8*a^3*m^4*r^4*w + 24*a*cM*r^5*w - (8*I)*a^2*m*r^5*w + 
       16*a*cM*m^2*r^5*w - (28*I)*a^2*m^3*r^5*w - 12*a*r^6*w - 
       (20*I)*cM*m*r^6*w - 16*a*m^2*r^6*w + (8*I)*m*r^7*w + 6*a^7*sss*w - 
       (2*I)*a^6*cM*m*sss*w + 8*a^7*m^2*sss*w - 24*a^5*cM*r*sss*w - 
       (4*I)*a^6*m*r*sss*w - 8*a^5*cM*m^2*r*sss*w + 18*a^5*r^2*sss*w + 
       24*a^3*cM^2*r^2*sss*w + (18*I)*a^4*cM*m*r^2*sss*w - 
       24*a^5*m^2*r^2*sss*w - 36*a^3*cM*r^3*sss*w + (12*I)*a^4*m*r^3*sss*w + 
       32*a^3*cM*m^2*r^3*sss*w + 18*a^3*r^4*sss*w - (42*I)*a^2*cM*m*r^4*sss*
        w - 24*a^3*m^2*r^4*sss*w - 12*a*cM*r^5*sss*w + 
       (12*I)*a^2*m*r^5*sss*w - 8*a*cM*m^2*r^5*sss*w + 6*a*r^6*sss*w + 
       (10*I)*cM*m*r^6*sss*w + 8*a*m^2*r^6*sss*w - (4*I)*m*r^7*sss*w - 
       (12*I)*a^7*cM*w^2 + 8*a^8*m*w^2 - (12*I)*a^7*cM*m^2*w^2 + 
       24*a^8*m^3*w^2 + (24*I)*a^5*cM^2*r*w^2 + 24*a^6*cM*m*r*w^2 - 
       (8*I)*a^7*m^2*r*w^2 - (36*I)*a^5*cM*r^2*w^2 - 4*a^6*m*r^2*w^2 + 
       (160*I)*a^5*cM*m^2*r^2*w^2 - 72*a^6*m^3*r^2*w^2 + 
       (24*I)*a^3*cM^2*r^3*w^2 + 40*a^4*cM*m*r^3*w^2 + 
       (12*I)*a^5*m^2*r^3*w^2 - (84*I)*a^3*cM*r^4*w^2 - 36*a^4*m*r^4*w^2 - 
       (220*I)*a^3*cM*m^2*r^4*w^2 - 48*a^4*m^3*r^4*w^2 + 
       (144*I)*a*cM^2*r^5*w^2 + 128*a^2*cM*m*r^5*w^2 + 
       (48*I)*a^3*m^2*r^5*w^2 - (60*I)*a*cM*r^6*w^2 - 20*a^2*m*r^6*w^2 + 
       (32*I)*a*cM*m^2*r^6*w^2 + 8*a^2*m^3*r^6*w^2 - (12*I)*a*m^2*r^7*w^2 + 
       4*m*r^8*w^2 - 4*a^8*m*sss*w^2 + 4*a^6*cM*m*r*sss*w^2 + 
       14*a^6*m*r^2*sss*w^2 - 24*a^4*cM*m*r^3*sss*w^2 + 
       18*a^4*m*r^4*sss*w^2 + 12*a^2*cM*m*r^5*sss*w^2 - 2*a^2*m*r^6*sss*w^2 - 
       2*m*r^8*sss*w^2 + (4*I)*a^8*cM*m*w^3 - 16*a^9*m^2*w^3 - 
       12*a^7*cM*r*w^3 + (12*I)*a^8*m*r*w^3 - 36*a^7*r^2*w^3 - 
       (124*I)*a^6*cM*m*r^2*w^3 + 56*a^7*m^2*r^2*w^3 + 60*a^5*cM*r^3*w^3 - 
       (60*I)*a^6*m*r^3*w^3 - 36*a^5*r^4*w^3 + (180*I)*a^4*cM*m*r^4*w^3 + 
       72*a^5*m^2*r^4*w^3 - 36*a^3*cM*r^5*w^3 - (36*I)*a^4*m*r^5*w^3 + 
       36*a^3*r^6*w^3 - (12*I)*a^2*cM*m*r^6*w^3 - 8*a^3*m^2*r^6*w^3 - 
       108*a*cM*r^7*w^3 + (36*I)*a^2*m*r^7*w^3 + 36*a*r^8*w^3 - 
       8*a*m^2*r^8*w^3 + 4*a^10*m*w^4 - (4*I)*a^9*r*w^4 + 
       (32*I)*a^7*cM*r^2*w^4 - 16*a^8*m*r^2*w^4 + (16*I)*a^7*r^3*w^4 - 
       (16*I)*a^5*cM*r^4*w^4 - 32*a^6*m*r^4*w^4 + (32*I)*a^5*r^5*w^4 - 
       (48*I)*a^3*cM*r^6*w^4 + 12*a^2*m*r^8*w^4 - (12*I)*a*r^9*w^4)*fR4[r])/
    (18*cM*(a^2 - 2*cM*r + r^2)^2*w^3) + 
   ((-2*a^4*cM*m^3 - (2*I)*a^5*m^4 - 8*a^2*cM^2*m*r - (8*I)*a^3*cM*m^2*r + 
      2*a^4*m^3*r + 12*a^2*cM*m*r^2 + (4*I)*a^3*m^2*r^2 + 4*a^2*cM*m^3*r^2 + 
      (4*I)*a^3*m^4*r^2 - 4*a^2*m*r^3 - 4*a^2*m^3*r^3 - 2*cM*m*r^4 - 
      (2*I)*a*m^2*r^4 + 2*m*r^5 + a^4*cM*m*sss + I*a^5*m^2*sss - 
      a^4*m*r*sss - 4*a^2*cM*m*r^2*sss - (4*I)*a^3*m^2*r^2*sss + 
      4*a^2*m*r^3*sss + cM*m*r^4*sss + I*a*m^2*r^4*sss - m*r^5*sss + 
      6*a^5*cM*w + (2*I)*a^6*m*w + 4*a^5*cM*m^2*w + (6*I)*a^6*m^3*w + 
      6*a^5*r*w - 12*a^3*cM^2*r*w + (10*I)*a^4*cM*m*r*w - 6*a^5*m^2*r*w - 
      (12*I)*a^4*m*r^2*w - 24*a^3*cM*m^2*r^2*w - (18*I)*a^4*m^3*r^2*w + 
      (22*I)*a^2*cM*m*r^3*w + 24*a^3*m^2*r^3*w + 6*a*cM*r^4*w + 
      8*a*cM*m^2*r^4*w - 6*a*r^5*w - 6*a*m^2*r^5*w + (2*I)*m*r^6*w - 
      I*a^6*m*sss*w - 3*a^5*r*sss*w + 6*a^3*cM*r^2*sss*w + 
      (3*I)*a^4*m*r^2*sss*w - 6*a*cM*r^4*sss*w + (3*I)*a^2*m*r^4*sss*w + 
      3*a*r^5*sss*w - I*m*r^6*sss*w - 2*a^6*cM*m*w^2 - (6*I)*a^7*m^2*w^2 - 
      (6*I)*a^5*cM*r*w^2 + 2*a^6*m*r*w^2 + 36*a^4*cM*m*r^2*w^2 + 
      (24*I)*a^5*m^2*r^2*w^2 - 12*a^4*m*r^3*w^2 - 30*a^2*cM*m*r^4*w^2 + 
      (6*I)*a^3*m^2*r^4*w^2 - (18*I)*a*cM*r^5*w^2 + 6*a^2*m*r^5*w^2 - 
      (4*I)*a*m^2*r^6*w^2 + (2*I)*a^8*m*w^3 + 2*a^7*r*w^3 - 
      16*a^5*cM*r^2*w^3 - (10*I)*a^6*m*r^2*w^3 - 10*a^5*r^3*w^3 + 
      24*a^3*cM*r^4*w^3 - (6*I)*a^4*m*r^4*w^3 - 6*a^3*r^5*w^3 + 
      (6*I)*a^2*m*r^6*w^3 + 6*a*r^7*w^3)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)*w^3), 
 f04f44a[r] -> -((-4*a^7*cM*m + (4*I)*a^6*cM^2*m^2 - 12*a^7*cM*m^3 + 
       (8*I)*a^6*cM^2*m^4 - 8*a^7*cM*m^5 + 4*a^7*m*r + 8*a^5*cM^2*m*r - 
       (8*I)*a^6*cM*m^2*r + 8*a^7*m^3*r + 16*a^5*cM^2*m^3*r - 
       (12*I)*a^6*cM*m^4*r + 4*a^7*m^5*r - 8*a^5*cM*m*r^2 + 
       (16*I)*a^6*m^2*r^2 - (4*I)*a^4*cM^2*m^2*r^2 - 4*a^5*cM*m^3*r^2 + 
       (4*I)*a^6*m^4*r^2 + (4*I)*a^4*cM^2*m^4*r^2 - 16*a^5*cM*m^5*r^2 - 
       (12*I)*a^6*m^6*r^2 + 4*a^5*m*r^3 - 8*a^3*cM^2*m*r^3 - 
       (68*I)*a^4*cM*m^2*r^3 - 16*a^5*m^3*r^3 - 40*a^3*cM^2*m^3*r^3 - 
       (20*I)*a^4*cM*m^4*r^3 + 4*a^5*m^5*r^3 + 4*a^3*cM*m*r^4 + 
       (24*I)*a^4*m^2*r^4 + (96*I)*a^2*cM^2*m^2*r^4 + 72*a^3*cM*m^3*r^4 - 
       (8*I)*a^4*m^4*r^4 - 4*a^3*m*r^5 - (68*I)*a^2*cM*m^2*r^5 - 
       24*a^3*m^3*r^5 + 8*a*cM*m*r^6 + (8*I)*a^2*m^2*r^6 - 4*a*m*r^7 + 
       10*a^7*cM*m*sss - (6*I)*a^6*cM^2*m^2*sss + 14*a^7*cM*m^3*sss + 
       (8*I)*a^6*cM*r*sss - 6*a^7*m*r*sss - 12*a^5*cM^2*m*r*sss + 
       (16*I)*a^6*cM*m^2*r*sss - 6*a^7*m^3*r*sss - 16*a^5*cM^2*m^3*r*sss - 
       (8*I)*a^6*r^2*sss - (16*I)*a^4*cM^2*r^2*sss + 8*a^5*cM*m*r^2*sss - 
       (10*I)*a^6*m^2*r^2*sss - (6*I)*a^4*cM^2*m^2*r^2*sss + 
       32*a^5*cM*m^3*r^2*sss + (12*I)*a^6*m^4*r^2*sss + 
       (56*I)*a^4*cM*r^3*sss + 10*a^5*m*r^3*sss + 28*a^3*cM^2*m*r^3*sss + 
       (54*I)*a^4*cM*m^2*r^3*sss + 6*a^5*m^3*r^3*sss - 
       8*a^3*cM^2*m^3*r^3*sss - (12*I)*a^4*cM*m^4*r^3*sss - 
       (12*I)*a^4*r^4*sss - (64*I)*a^2*cM^2*r^4*sss - 50*a^3*cM*m*r^4*sss - 
       (8*I)*a^4*m^2*r^4*sss - (48*I)*a^2*cM^2*m^2*r^4*sss - 
       18*a^3*cM*m^3*r^4*sss + (40*I)*a^2*cM*r^5*sss + 14*a^3*m*r^5*sss + 
       (50*I)*a^2*cM*m^2*r^5*sss + 12*a^3*m^3*r^5*sss - 
       (10*I)*a^2*m^2*r^6*sss - (8*I)*cM*r^7*sss - 2*a*m*r^7*sss + 
       (4*I)*r^8*sss - 6*a^7*cM*m*sss^2 - (4*I)*a^6*cM*r*sss^2 + 
       2*a^7*m*r*sss^2 + 12*a^5*cM^2*m*r*sss^2 + (4*I)*a^6*r^2*sss^2 + 
       (8*I)*a^4*cM^2*r^2*sss^2 - 16*a^5*cM*m*r^2*sss^2 - 
       (3*I)*a^6*m^2*r^2*sss^2 - (28*I)*a^4*cM*r^3*sss^2 - 
       6*a^5*m*r^3*sss^2 + 12*a^3*cM^2*m*r^3*sss^2 + (6*I)*a^4*cM*m^2*r^3*
        sss^2 + (6*I)*a^4*r^4*sss^2 + (32*I)*a^2*cM^2*r^4*sss^2 + 
       10*a^3*cM*m*r^4*sss^2 - (20*I)*a^2*cM*r^5*sss^2 - 6*a^3*m*r^5*sss^2 - 
       (6*I)*a^2*cM*m^2*r^5*sss^2 - 4*a*cM*m*r^6*sss^2 + 
       (3*I)*a^2*m^2*r^6*sss^2 + (4*I)*cM*r^7*sss^2 + 2*a*m*r^7*sss^2 - 
       (2*I)*r^8*sss^2 + 16*a^8*cM*w - (8*I)*a^7*cM^2*m*w + 56*a^8*cM*m^2*w - 
       (40*I)*a^7*cM^2*m^3*w + 48*a^8*cM*m^4*w - 16*a^8*r*w - 
       56*a^6*cM^2*r*w + (56*I)*a^7*cM*m*r*w - 40*a^8*m^2*r*w - 
       104*a^6*cM^2*m^2*r*w + (64*I)*a^7*cM*m^3*r*w - 20*a^8*m^4*r*w + 
       40*a^6*cM*r^2*w + 48*a^4*cM^3*r^2*w - (80*I)*a^7*m*r^2*w - 
       (48*I)*a^5*cM^2*m*r^2*w + 20*a^6*cM*m^2*r^2*w + 
       96*a^4*cM^3*m^2*r^2*w - (28*I)*a^7*m^3*r^2*w - (16*I)*a^5*cM^2*m^3*r^2*
        w + 112*a^6*cM*m^4*r^2*w + (48*I)*a^7*m^5*r^2*w + 16*a^4*cM^2*r^3*w + 
       (328*I)*a^5*cM*m*r^3*w + 40*a^6*m^2*r^3*w - 16*a^4*cM^2*m^2*r^3*w + 
       (80*I)*a^5*cM*m^3*r^3*w + 44*a^6*m^4*r^3*w - 184*a^4*cM*r^4*w - 
       48*a^2*cM^3*r^4*w - (88*I)*a^5*m*r^4*w - (264*I)*a^3*cM^2*m*r^4*w - 
       144*a^4*cM*m^2*r^4*w + 48*a^2*cM^3*m^2*r^4*w - (32*I)*a^5*m^3*r^4*w + 
       (8*I)*a^3*cM^2*m^3*r^4*w - 104*a^4*cM*m^4*r^4*w + 48*a^4*r^5*w + 
       312*a^2*cM^2*r^5*w + (120*I)*a^3*cM*m*r^5*w + 56*a^4*m^2*r^5*w - 
       200*a^2*cM^2*m^2*r^5*w + (208*I)*a^3*cM*m^3*r^5*w + 64*a^4*m^4*r^5*w - 
       232*a^2*cM*r^6*w + (16*I)*a^3*m*r^6*w + 84*a^2*cM*m^2*r^6*w - 
       (52*I)*a^3*m^3*r^6*w + 32*a^2*r^7*w + 48*cM^2*r^7*w - 
       (56*I)*a*cM*m*r^7*w - 24*a^2*m^2*r^7*w - 24*cM*r^8*w + 
       (24*I)*a*m*r^8*w - 28*a^8*cM*sss*w + (12*I)*a^7*cM^2*m*sss*w - 
       50*a^8*cM*m^2*sss*w + 12*a^8*r*sss*w + 84*a^6*cM^2*r*sss*w - 
       (36*I)*a^7*cM*m*r*sss*w + 18*a^8*m^2*r*sss*w + 64*a^6*cM^2*m^2*r*sss*
        w - 104*a^6*cM*r^2*sss*w - 72*a^4*cM^3*r^2*sss*w + 
       (48*I)*a^7*m*r^2*sss*w + (32*I)*a^5*cM^2*m*r^2*sss*w - 
       134*a^6*cM*m^2*r^2*sss*w - (24*I)*a^7*m^3*r^2*sss*w - 
       8*a^6*r^3*sss*w + 168*a^4*cM^2*r^3*sss*w - (204*I)*a^5*cM*m*r^3*sss*
        w - 66*a^6*m^2*r^3*sss*w + 72*a^4*cM^2*m^2*r^3*sss*w + 
       (24*I)*a^5*cM*m^3*r^3*sss*w + 4*a^4*cM*r^4*sss*w - 
       72*a^2*cM^3*r^4*sss*w + (72*I)*a^5*m*r^4*sss*w + 
       (116*I)*a^3*cM^2*m*r^4*sss*w + 74*a^4*cM*m^2*r^4*sss*w - 
       48*a^4*r^5*sss*w + 12*a^2*cM^2*r^5*sss*w - (180*I)*a^3*cM*m*r^5*sss*
        w - 54*a^4*m^2*r^5*sss*w + 8*a^2*cM^2*m^2*r^5*sss*w - 
       (24*I)*a^3*cM*m^3*r^5*sss*w + 64*a^2*cM*r^6*sss*w - 
       58*a^2*cM*m^2*r^6*sss*w + (24*I)*a^3*m^3*r^6*sss*w - 
       24*a^2*r^7*sss*w + 24*cM^2*r^7*sss*w + (36*I)*a*cM*m*r^7*sss*w + 
       30*a^2*m^2*r^7*sss*w - 16*cM*r^8*sss*w - (24*I)*a*m*r^8*sss*w + 
       4*r^9*sss*w + 6*a^8*cM*sss^2*w - 2*a^8*r*sss^2*w - 
       12*a^6*cM^2*r*sss^2*w + 22*a^6*cM*r^2*sss^2*w + 4*a^6*r^3*sss^2*w - 
       24*a^4*cM^2*r^3*sss^2*w + 6*a^4*cM*r^4*sss^2*w + 12*a^4*r^5*sss^2*w - 
       12*a^2*cM^2*r^5*sss^2*w - 6*a^2*cM*r^6*sss^2*w + 4*a^2*r^7*sss^2*w + 
       4*cM*r^8*sss^2*w - 2*r^9*sss^2*w - (48*I)*a^10*w^2 + 
       (4*I)*a^8*cM^2*w^2 - 140*a^9*cM*m*w^2 - (12*I)*a^10*m^2*w^2 + 
       (72*I)*a^8*cM^2*m^2*w^2 - 112*a^9*cM*m^3*w^2 + (136*I)*a^8*cM*r*w^2 + 
       128*a^9*m*r*w^2 + 328*a^7*cM^2*m*r*w^2 - (72*I)*a^8*cM*m^2*r*w^2 + 
       40*a^9*m^3*r*w^2 - (208*I)*a^8*r^2*w^2 - (124*I)*a^6*cM^2*r^2*w^2 - 
       488*a^7*cM*m*r^2*w^2 - 288*a^5*cM^3*m*r^2*w^2 + 
       (96*I)*a^8*m^2*r^2*w^2 - (36*I)*a^6*cM^2*m^2*r^2*w^2 - 
       312*a^7*cM*m^3*r^2*w^2 - (72*I)*a^8*m^4*r^2*w^2 + 
       (444*I)*a^6*cM*r^3*w^2 + 96*a^7*m*r^3*w^2 + 704*a^5*cM^2*m*r^3*w^2 - 
       (276*I)*a^6*cM*m^2*r^3*w^2 - 156*a^7*m^3*r^3*w^2 - 
       (400*I)*a^6*r^4*w^2 - (196*I)*a^4*cM^2*r^4*w^2 + 
       272*a^5*cM*m*r^4*w^2 - 288*a^3*cM^3*m*r^4*w^2 + 
       (168*I)*a^6*m^2*r^4*w^2 - (80*I)*a^4*cM^2*m^2*r^4*w^2 + 
       192*a^5*cM*m^3*r^4*w^2 + (604*I)*a^4*cM*r^5*w^2 - 168*a^5*m*r^5*w^2 - 
       200*a^3*cM^2*m*r^5*w^2 - (408*I)*a^4*cM*m^2*r^5*w^2 - 
       120*a^5*m^3*r^5*w^2 - (392*I)*a^4*r^6*w^2 - (36*I)*a^2*cM^2*r^6*w^2 + 
       632*a^3*cM*m*r^6*w^2 + (40*I)*a^4*m^2*r^6*w^2 + 
       (36*I)*a^2*cM^2*m^2*r^6*w^2 - 136*a^3*cM*m^3*r^6*w^2 + 
       (32*I)*a^4*m^4*r^6*w^2 + (356*I)*a^2*cM*r^7*w^2 - 208*a^3*m*r^7*w^2 - 
       (12*I)*a^2*cM*m^2*r^7*w^2 + 76*a^3*m^3*r^7*w^2 - (176*I)*a^2*r^8*w^2 + 
       204*a*cM*m*r^8*w^2 - (60*I)*a^2*m^2*r^8*w^2 + (60*I)*cM*r^9*w^2 - 
       72*a*m*r^9*w^2 - (24*I)*r^10*w^2 + (12*I)*a^10*sss*w^2 - 
       (6*I)*a^8*cM^2*sss*w^2 + 58*a^9*cM*m*sss*w^2 - 
       (24*I)*a^8*cM*r*sss*w^2 - 18*a^9*m*r*sss*w^2 - 
       80*a^7*cM^2*m*r*sss*w^2 + (20*I)*a^8*r^2*sss*w^2 + 
       (14*I)*a^6*cM^2*r^2*sss*w^2 + 190*a^7*cM*m*r^2*sss*w^2 + 
       (12*I)*a^8*m^2*r^2*sss*w^2 + (10*I)*a^6*cM*r^3*sss*w^2 + 
       48*a^7*m*r^3*sss*w^2 - 144*a^5*cM^2*m*r^3*sss*w^2 - 
       (12*I)*a^6*cM*m^2*r^3*sss*w^2 - (28*I)*a^6*r^4*sss*w^2 - 
       (18*I)*a^4*cM^2*r^4*sss*w^2 + 54*a^5*cM*m*r^4*sss*w^2 + 
       (162*I)*a^4*cM*r^5*sss*w^2 + 96*a^5*m*r^5*sss*w^2 - 
       48*a^3*cM^2*m*r^5*sss*w^2 + (24*I)*a^4*cM*m^2*r^5*sss*w^2 - 
       (68*I)*a^4*r^6*sss*w^2 - (54*I)*a^2*cM^2*r^6*sss*w^2 + 
       18*a^3*cM*m*r^6*sss*w^2 - (16*I)*a^4*m^2*r^6*sss*w^2 + 
       (134*I)*a^2*cM*r^7*sss*w^2 + 16*a^3*m*r^7*sss*w^2 - 
       (4*I)*a^2*cM*m^2*r^7*sss*w^2 - (32*I)*a^2*r^8*sss*w^2 + 
       16*a*cM*m*r^8*sss*w^2 - (4*I)*a^2*m^2*r^8*sss*w^2 + 
       (6*I)*cM*r^9*sss*w^2 - 14*a*m*r^9*sss*w^2 + 96*a^10*cM*w^3 + 
       (24*I)*a^11*m*w^3 - (56*I)*a^9*cM^2*m*w^3 + 128*a^10*cM*m^2*w^3 + 
       48*a^10*r*w^3 - 240*a^8*cM^2*r*w^3 - 40*a^10*m^2*r*w^3 - 
       28*a^8*cM*r^2*w^3 + 192*a^6*cM^3*r^2*w^3 - (40*I)*a^9*m*r^2*w^3 + 
       (104*I)*a^7*cM^2*m*r^2*w^3 + 424*a^8*cM*m^2*r^2*w^3 + 
       (48*I)*a^9*m^3*r^2*w^3 + 168*a^8*r^3*w^3 - 240*a^6*cM^2*r^3*w^3 + 
       (208*I)*a^7*cM*m*r^3*w^3 + 176*a^8*m^2*r^3*w^3 - 456*a^6*cM*r^4*w^3 + 
       288*a^4*cM^3*r^4*w^3 - (160*I)*a^7*m*r^4*w^3 + (168*I)*a^5*cM^2*m*r^4*
        w^3 + 48*a^6*cM*m^2*r^4*w^3 + 120*a^6*r^5*w^3 - 48*a^4*cM^2*r^5*w^3 + 
       (528*I)*a^5*cM*m*r^5*w^3 + 168*a^6*m^2*r^5*w^3 - 360*a^4*cM*r^6*w^3 - 
       (96*I)*a^5*m*r^6*w^3 - (216*I)*a^3*cM^2*m*r^6*w^3 + 
       168*a^4*cM*m^2*r^6*w^3 - (64*I)*a^5*m^3*r^6*w^3 - 120*a^4*r^7*w^3 + 
       144*a^2*cM^2*r^7*w^3 + (160*I)*a^3*cM*m*r^7*w^3 - 72*a^4*m^2*r^7*w^3 + 
       56*a^2*cM*r^8*w^3 + (8*I)*a^3*m*r^8*w^3 + 16*a^2*cM*m^2*r^8*w^3 - 
       (16*I)*a^3*m^3*r^8*w^3 - 168*a^2*r^9*w^3 - 24*a^2*m^2*r^9*w^3 + 
       84*cM*r^10*w^3 + (8*I)*a*m*r^10*w^3 - 48*r^11*w^3 - 
       22*a^10*cM*sss*w^3 + 6*a^10*r*sss*w^3 + 32*a^8*cM^2*r*sss*w^3 - 
       88*a^8*cM*r^2*sss*w^3 - 18*a^8*r^3*sss*w^3 + 80*a^6*cM^2*r^3*sss*w^3 - 
       60*a^6*cM*r^4*sss*w^3 - 48*a^6*r^5*sss*w^3 + 48*a^4*cM^2*r^5*sss*w^3 - 
       24*a^4*cM*r^6*sss*w^3 - 16*a^4*r^7*sss*w^3 - 30*a^2*cM*r^8*sss*w^3 + 
       10*a^2*r^9*sss*w^3 + 2*r^11*sss*w^3 - (12*I)*a^12*w^4 + 
       (16*I)*a^10*cM^2*w^4 - 72*a^11*cM*m*w^4 + (20*I)*a^10*cM*r*w^4 + 
       20*a^11*m*r*w^4 - (32*I)*a^10*r^2*w^4 - (56*I)*a^8*cM^2*r^2*w^4 - 
       280*a^9*cM*m*r^2*w^4 - (12*I)*a^10*m^2*r^2*w^4 + 
       (8*I)*a^8*cM*r^3*w^4 - 80*a^9*m*r^3*w^4 + (32*I)*a^8*r^4*w^4 - 
       (96*I)*a^6*cM^2*r^4*w^4 - 256*a^7*cM*m*r^4*w^4 - 
       (336*I)*a^6*cM*r^5*w^4 - 160*a^7*m*r^5*w^4 + (80*I)*a^6*r^6*w^4 + 
       (216*I)*a^4*cM^2*r^6*w^4 - 120*a^5*cM*m*r^6*w^4 + 
       (32*I)*a^6*m^2*r^6*w^4 - (216*I)*a^4*cM*r^7*w^4 + (8*I)*a^4*r^8*w^4 - 
       72*a^3*cM*m*r^8*w^4 + (16*I)*a^4*m^2*r^8*w^4 + 
       (108*I)*a^2*cM*r^9*w^4 + 60*a^3*m*r^9*w^4 - (8*I)*a^2*r^10*w^4 - 
       (4*I)*a^2*m^2*r^10*w^4 + (12*I)*r^12*w^4 + 16*a^12*cM*w^5 - 
       4*a^12*r*w^5 + 72*a^10*cM*r^2*w^5 + 12*a^10*r^3*w^5 + 
       120*a^8*cM*r^4*w^5 + 48*a^8*r^5*w^5 + 88*a^6*cM*r^6*w^5 + 
       32*a^6*r^7*w^5 + 24*a^4*cM*r^8*w^5 - 12*a^4*r^9*w^5 - 12*a^2*r^11*w^5)*
      fR4[r])/(18*cM*(a^2 - 2*cM*r + r^2)^2*w^3) + 
   ((4*a^5*cM^2*m + (4*I)*a^6*cM*m^2 + 8*a^5*cM^2*m^3 + (8*I)*a^6*cM*m^4 - 
      8*a^5*cM*m*r - (4*I)*a^6*m^2*r - 12*a^5*cM*m^3*r - (4*I)*a^6*m^4*r + 
      4*a^5*m*r^2 - 4*a^3*cM^2*m*r^2 - (16*I)*a^4*cM*m^2*r^2 + 
      16*a^5*m^3*r^2 + 4*a^3*cM^2*m^3*r^2 + (16*I)*a^4*cM*m^4*r^2 - 
      12*a^5*m^5*r^2 + 4*a^3*cM*m*r^3 + (12*I)*a^4*m^2*r^3 + 
      (48*I)*a^2*cM^2*m^2*r^3 - 44*a^3*cM*m^3*r^3 - (4*I)*a^4*m^4*r^3 - 
      (60*I)*a^2*cM*m^2*r^4 + 4*a^3*m^3*r^4 + 4*a*cM*m*r^5 + 
      (16*I)*a^2*m^2*r^5 - 4*a*m*r^6 - (2*I)*a^6*cM*sss - 6*a^5*cM^2*m*sss - 
      (10*I)*a^6*cM*m^2*sss + (2*I)*a^6*r*sss - (4*I)*a^4*cM^2*r*sss + 
      16*a^5*cM*m*r*sss + (4*I)*a^6*m^2*r*sss + (8*I)*a^4*cM^2*m^2*r*sss + 
      (12*I)*a^4*cM*r^2*sss - 10*a^5*m*r^2*sss - 6*a^3*cM^2*m*r^2*sss - 
      (22*I)*a^4*cM*m^2*r^2*sss + 6*a^5*m^3*r^2*sss - (6*I)*a^4*r^3*sss - 
      (36*I)*a^2*cM^2*r^3*sss + 30*a^3*cM*m*r^3*sss - (4*I)*a^4*m^2*r^3*sss + 
      (4*I)*a^2*cM^2*m^2*r^3*sss + (38*I)*a^2*cM*r^4*sss + 4*a^3*m*r^4*sss + 
      (12*I)*a^2*cM*m^2*r^4*sss - 6*a^3*m^3*r^4*sss - (6*I)*a^2*r^5*sss + 
      2*a*cM*m*r^5*sss - (8*I)*a^2*m^2*r^5*sss + 2*a*m*r^6*sss + 
      (2*I)*r^7*sss + (3*I)*a^6*cM*sss^2 - I*a^6*r*sss^2 - 
      (6*I)*a^4*cM^2*r*sss^2 + (8*I)*a^4*cM*r^2*sss^2 + (3*I)*a^4*r^3*sss^2 - 
      (6*I)*a^2*cM^2*r^3*sss^2 - (5*I)*a^2*cM*r^4*sss^2 + 
      (3*I)*a^2*r^5*sss^2 + (2*I)*cM*r^6*sss^2 - I*r^7*sss^2 - 4*a^6*cM^2*w + 
      (4*I)*a^7*cM*m*w - 32*a^6*cM^2*m^2*w - (40*I)*a^7*cM*m^3*w + 
      28*a^6*cM*r*w + (20*I)*a^7*m*r*w - (56*I)*a^5*cM^2*m*r*w + 
      76*a^6*cM*m^2*r*w + (16*I)*a^7*m^3*r*w - 24*a^6*r^2*w - 
      8*a^4*cM^2*r^2*w + (152*I)*a^5*cM*m*r^2*w - 48*a^6*m^2*r^2*w - 
      52*a^4*cM^2*m^2*r^2*w - (88*I)*a^5*cM*m^3*r^2*w + 36*a^6*m^4*r^2*w + 
      60*a^4*cM*r^3*w - (44*I)*a^5*m*r^3*w - (200*I)*a^3*cM^2*m*r^3*w + 
      132*a^4*cM*m^2*r^3*w - (16*I)*a^5*m^3*r^3*w + 12*a^2*cM^2*r^4*w + 
      (268*I)*a^3*cM*m*r^4*w - 12*a^2*cM^2*m^2*r^4*w + 
      (48*I)*a^3*cM*m^3*r^4*w - 12*a^4*m^4*r^4*w - 76*a^2*cM*r^5*w - 
      (52*I)*a^3*m*r^5*w + 80*a^2*cM*m^2*r^5*w - (32*I)*a^3*m^3*r^5*w + 
      24*a^2*r^6*w + (24*I)*a*cM*m*r^6*w - 12*cM*r^7*w + (12*I)*a*m*r^7*w + 
      6*a^6*cM^2*sss*w + (24*I)*a^7*cM*m*sss*w - 22*a^6*cM*r*sss*w - 
      (12*I)*a^7*m*r*sss*w - (24*I)*a^5*cM^2*m*r*sss*w + 12*a^6*r^2*sss*w + 
      24*a^4*cM^2*r^2*sss*w + (64*I)*a^5*cM*m*r^2*sss*w - 
      6*a^6*m^2*r^2*sss*w - 62*a^4*cM*r^3*sss*w + (36*I)*a^5*m*r^3*sss*w - 
      (24*I)*a^3*cM^2*m*r^3*sss*w + 18*a^2*cM^2*r^4*sss*w - 
      (40*I)*a^3*cM*m*r^4*sss*w - 22*a^2*cM*r^5*sss*w + 
      (36*I)*a^3*m*r^5*sss*w - 12*a^2*r^6*sss*w + (16*I)*a*cM*m*r^6*sss*w + 
      6*a^2*m^2*r^6*sss*w - 6*cM*r^7*sss*w - (12*I)*a*m*r^7*sss*w + 
      (32*I)*a^8*cM*w^2 + 40*a^7*cM^2*m*w^2 + (72*I)*a^8*cM*m^2*w^2 - 
      (92*I)*a^8*r*w^2 - (16*I)*a^6*cM^2*r*w^2 - 140*a^7*cM*m*r*w^2 - 
      (24*I)*a^8*m^2*r*w^2 + (164*I)*a^6*cM*r^2*w^2 + 96*a^7*m*r^2*w^2 + 
      120*a^5*cM^2*m*r^2*w^2 + (184*I)*a^6*cM*m^2*r^2*w^2 - 
      36*a^7*m^3*r^2*w^2 - (200*I)*a^6*r^3*w^2 - 368*a^5*cM*m*r^3*w^2 + 
      (84*I)*a^6*m^2*r^3*w^2 + (76*I)*a^4*cM*r^4*w^2 + 36*a^5*m*r^4*w^2 + 
      72*a^3*cM^2*m*r^4*w^2 - (88*I)*a^4*cM*m^2*r^4*w^2 + 
      24*a^5*m^3*r^4*w^2 - (192*I)*a^4*r^5*w^2 - 52*a^3*cM*m*r^5*w^2 + 
      (72*I)*a^4*m^2*r^5*w^2 + (68*I)*a^2*cM*r^6*w^2 - 40*a^3*m*r^6*w^2 + 
      (40*I)*a^2*cM*m^2*r^6*w^2 + 20*a^3*m^3*r^6*w^2 - (96*I)*a^2*r^7*w^2 - 
      (36*I)*a^2*m^2*r^7*w^2 + (12*I)*cM*r^8*w^2 - 20*a*m*r^8*w^2 - 
      (12*I)*r^9*w^2 - (14*I)*a^8*cM*sss*w^2 + (4*I)*a^8*r*sss*w^2 + 
      (16*I)*a^6*cM^2*r*sss*w^2 - (42*I)*a^6*cM*r^2*sss*w^2 - 
      (14*I)*a^6*r^3*sss*w^2 + (24*I)*a^4*cM^2*r^3*sss*w^2 - 
      (6*I)*a^4*cM*r^4*sss*w^2 - (18*I)*a^4*r^5*sss*w^2 - 
      (18*I)*a^2*cM*r^6*sss*w^2 + (2*I)*a^2*r^7*sss*w^2 + (2*I)*r^9*sss*w^2 - 
      16*a^8*cM^2*w^3 - (56*I)*a^9*cM*m*w^3 + 76*a^8*cM*r*w^3 + 
      (16*I)*a^9*m*r*w^3 - 4*a^8*r^2*w^3 - 72*a^6*cM^2*r^2*w^3 - 
      (168*I)*a^7*cM*m*r^2*w^3 + 12*a^8*m^2*r^2*w^3 + 156*a^6*cM*r^3*w^3 - 
      (80*I)*a^7*m*r^3*w^3 + 80*a^6*r^4*w^3 - 72*a^4*cM^2*r^4*w^3 - 
      (24*I)*a^5*cM*m*r^4*w^3 - 12*a^6*m^2*r^4*w^3 - 36*a^4*cM*r^5*w^3 - 
      (48*I)*a^5*m*r^5*w^3 + 80*a^4*r^6*w^3 - (72*I)*a^3*cM*m*r^6*w^3 - 
      20*a^4*m^2*r^6*w^3 - 36*a^2*cM*r^7*w^3 + (48*I)*a^3*m*r^7*w^3 - 
      16*a^2*r^8*w^3 + 4*a^2*m^2*r^8*w^3 - 12*r^10*w^3 + (16*I)*a^10*cM*w^4 - 
      (4*I)*a^10*r*w^4 + (56*I)*a^8*cM*r^2*w^4 + (16*I)*a^8*r^3*w^4 + 
      (64*I)*a^6*cM*r^4*w^4 + (32*I)*a^6*r^5*w^4 + (24*I)*a^4*cM*r^6*w^4 - 
      (12*I)*a^2*r^9*w^4)*Derivative[1][fR4][r])/(18*cM*(a^2 - 2*cM*r + r^2)*
     w^3), f04f44b[r] -> 
  -((6*a^7*cM*m^2 - (6*I)*a^6*cM^2*m^3 + 6*a^7*cM*m^4 + (4*I)*a^6*cM*m*r - 
       2*a^7*m^2*r - 8*a^5*cM^2*m^2*r + (12*I)*a^6*cM*m^3*r - 2*a^7*m^4*r - 
       (4*I)*a^6*m*r^2 - (8*I)*a^4*cM^2*m*r^2 + 8*a^5*cM*m^2*r^2 - 
       (6*I)*a^4*cM^2*m^3*r^2 + 12*a^5*cM*m^4*r^2 + (6*I)*a^6*m^5*r^2 + 
       (28*I)*a^4*cM*m*r^3 + 10*a^5*m^2*r^3 + 4*a^3*cM^2*m^2*r^3 + 
       (2*I)*a^4*cM*m^3*r^3 + 2*a^5*m^4*r^3 - (6*I)*a^4*m*r^4 - 
       (32*I)*a^2*cM^2*m*r^4 - 28*a^3*cM*m^2*r^4 + (6*I)*a^4*m^3*r^4 - 
       6*a^3*cM*m^4*r^4 - (6*I)*a^4*m^5*r^4 + (20*I)*a^2*cM*m*r^5 + 
       8*a^3*m^2*r^5 + (14*I)*a^2*cM*m^3*r^5 + 4*a^3*m^4*r^5 + 
       6*a*cM*m^2*r^6 - (6*I)*a^2*m^3*r^6 - (4*I)*cM*m*r^7 - 4*a*m^2*r^7 + 
       (2*I)*m*r^8 - 6*a^7*cM*m^2*sss - (2*I)*a^6*cM*m*r*sss + 
       2*a^7*m^2*r*sss + 12*a^5*cM^2*m^2*r*sss + (2*I)*a^6*m*r^2*sss + 
       (4*I)*a^4*cM^2*m*r^2*sss - 16*a^5*cM*m^2*r^2*sss - 
       (3*I)*a^6*m^3*r^2*sss - (14*I)*a^4*cM*m*r^3*sss - 6*a^5*m^2*r^3*sss + 
       12*a^3*cM^2*m^2*r^3*sss + (6*I)*a^4*cM*m^3*r^3*sss + 
       (3*I)*a^4*m*r^4*sss + (16*I)*a^2*cM^2*m*r^4*sss + 
       10*a^3*cM*m^2*r^4*sss - (10*I)*a^2*cM*m*r^5*sss - 6*a^3*m^2*r^5*sss - 
       (6*I)*a^2*cM*m^3*r^5*sss - 4*a*cM*m^2*r^6*sss + 
       (3*I)*a^2*m^3*r^6*sss + (2*I)*cM*m*r^7*sss + 2*a*m^2*r^7*sss - 
       I*m*r^8*sss - 36*a^8*cM*m*w + (20*I)*a^7*cM^2*m^2*w - 
       26*a^8*cM*m^3*w - (16*I)*a^7*cM*r*w + 8*a^8*m*r*w + 
       88*a^6*cM^2*m*r*w - (34*I)*a^7*cM*m^2*r*w + 8*a^8*m^3*r*w + 
       (8*I)*a^7*r^2*w + (32*I)*a^5*cM^2*r^2*w - 104*a^6*cM*m*r^2*w - 
       72*a^4*cM^3*m*r^2*w + (6*I)*a^7*m^2*r^2*w + (12*I)*a^5*cM^2*m^2*r^2*
        w - 68*a^6*cM*m^3*r^2*w - (18*I)*a^7*m^4*r^2*w - 
       (80*I)*a^5*cM*r^3*w - 20*a^6*m*r^3*w + 172*a^4*cM^2*m*r^3*w - 
       (64*I)*a^5*cM*m^2*r^3*w - 36*a^6*m^3*r^3*w + (8*I)*a^5*r^4*w + 
       (96*I)*a^3*cM^2*r^4*w - 2*a^4*cM*m*r^4*w - 72*a^2*cM^3*m*r^4*w + 
       (12*I)*a^5*m^2*r^4*w - (12*I)*a^3*cM^2*m^2*r^4*w + 
       62*a^4*cM*m^3*r^4*w + (12*I)*a^5*m^4*r^4*w - (48*I)*a^3*cM*r^5*w - 
       24*a^4*m*r^5*w + 68*a^2*cM^2*m*r^5*w - (86*I)*a^3*cM*m^2*r^5*w - 
       24*a^4*m^3*r^5*w - (8*I)*a^3*r^6*w - 24*a^2*cM*m*r^6*w + 
       (18*I)*a^3*m^2*r^6*w - 40*a^2*cM*m^3*r^6*w + (10*I)*a^3*m^4*r^6*w + 
       (16*I)*a*cM*r^7*w + 4*a^2*m*r^7*w + 24*cM^2*m*r^7*w + 
       (8*I)*a*cM*m^2*r^7*w + 20*a^2*m^3*r^7*w - (8*I)*a*r^8*w - 
       10*cM*m*r^8*w - (8*I)*a*m^2*r^8*w + 14*a^8*cM*m*sss*w + 
       (8*I)*a^7*cM*r*sss*w - 2*a^8*m*r*sss*w - 28*a^6*cM^2*m*r*sss*w - 
       (4*I)*a^7*r^2*sss*w - (16*I)*a^5*cM^2*r^2*sss*w + 
       42*a^6*cM*m*r^2*sss*w + (3*I)*a^7*m^2*r^2*sss*w + 
       (40*I)*a^5*cM*r^3*sss*w + 10*a^6*m*r^3*sss*w - 48*a^4*cM^2*m*r^3*sss*
        w - (6*I)*a^5*cM*m^2*r^3*sss*w - (4*I)*a^5*r^4*sss*w - 
       (48*I)*a^3*cM^2*r^4*sss*w + 6*a^4*cM*m*r^4*sss*w - 
       (3*I)*a^5*m^2*r^4*sss*w + (24*I)*a^3*cM*r^5*sss*w + 
       6*a^4*m*r^5*sss*w - 12*a^2*cM^2*m*r^5*sss*w + (12*I)*a^3*cM*m^2*r^5*
        sss*w + (4*I)*a^3*r^6*sss*w + 18*a^2*cM*m*r^6*sss*w - 
       (5*I)*a^3*m^2*r^6*sss*w - (8*I)*a*cM*r^7*sss*w - 6*a^2*m*r^7*sss*w - 
       (2*I)*a*cM*m^2*r^7*sss*w + (4*I)*a*r^8*sss*w + I*a*m^2*r^8*sss*w + 
       36*a^9*cM*w^2 - (22*I)*a^8*cM^2*m*w^2 + 42*a^9*cM*m^2*w^2 + 
       38*a^9*r*w^2 - 104*a^7*cM^2*r*w^2 + (20*I)*a^8*cM*m*r*w^2 - 
       12*a^9*m^2*r*w^2 - 16*a^7*cM*r^2*w^2 + 96*a^5*cM^3*r^2*w^2 - 
       (24*I)*a^8*m*r^2*w^2 + (22*I)*a^6*cM^2*m*r^2*w^2 + 
       136*a^7*cM*m^2*r^2*w^2 + (18*I)*a^8*m^3*r^2*w^2 + 184*a^7*r^3*w^2 - 
       152*a^5*cM^2*r^3*w^2 + (110*I)*a^6*cM*m*r^3*w^2 + 66*a^7*m^2*r^3*w^2 - 
       324*a^5*cM*r^4*w^2 + 144*a^3*cM^3*r^4*w^2 - (6*I)*a^6*m*r^4*w^2 + 
       (54*I)*a^4*cM^2*m*r^4*w^2 - 24*a^5*cM*m^2*r^4*w^2 - 
       (6*I)*a^6*m^3*r^4*w^2 + 284*a^5*r^5*w^2 + 24*a^3*cM^2*r^5*w^2 + 
       (138*I)*a^4*cM*m*r^5*w^2 + 30*a^5*m^2*r^5*w^2 - 376*a^3*cM*r^6*w^2 + 
       (54*I)*a^4*m*r^6*w^2 - (54*I)*a^2*cM^2*m*r^6*w^2 + 
       80*a^3*cM*m^2*r^6*w^2 - (26*I)*a^4*m^3*r^6*w^2 + 168*a^3*r^7*w^2 + 
       72*a*cM^2*r^7*w^2 - (14*I)*a^2*cM*m*r^7*w^2 - 46*a^3*m^2*r^7*w^2 - 
       104*a*cM*r^8*w^2 + (30*I)*a^2*m*r^8*w^2 - 2*a*cM*m^2*r^8*w^2 - 
       (2*I)*a^2*m^3*r^8*w^2 + 30*a*r^9*w^2 + (18*I)*cM*m*r^9*w^2 + 
       2*a*m^2*r^9*w^2 - (6*I)*m*r^10*w^2 - 8*a^9*cM*sss*w^2 + 
       2*a^9*r*sss*w^2 + 16*a^7*cM^2*r*sss*w^2 - 32*a^7*cM*r^2*sss*w^2 - 
       8*a^7*r^3*sss*w^2 + 40*a^5*cM^2*r^3*sss*w^2 - 12*a^5*cM*r^4*sss*w^2 - 
       16*a^5*r^5*sss*w^2 + 24*a^3*cM^2*r^5*sss*w^2 - 12*a*cM*r^8*sss*w^2 + 
       6*a*r^9*sss*w^2 + (8*I)*a^9*cM^2*w^3 - 30*a^10*cM*m*w^3 + 
       (2*I)*a^9*cM*r*w^3 + 8*a^10*m*r*w^3 + (12*I)*a^9*r^2*w^3 - 
       (28*I)*a^7*cM^2*r^2*w^3 - 116*a^8*cM*m*r^2*w^3 - 
       (6*I)*a^9*m^2*r^2*w^3 - (36*I)*a^7*cM*r^3*w^3 - 38*a^8*m*r^3*w^3 + 
       (54*I)*a^7*r^4*w^3 - (48*I)*a^5*cM^2*r^4*w^3 - 92*a^6*cM*m*r^4*w^3 - 
       (224*I)*a^5*cM*r^5*w^3 - 64*a^6*m*r^5*w^3 + (40*I)*a^5*r^6*w^3 + 
       (108*I)*a^3*cM^2*r^6*w^3 - 36*a^4*cM*m*r^6*w^3 + 
       (16*I)*a^5*m^2*r^6*w^3 - (132*I)*a^3*cM*r^7*w^3 + 16*a^4*m*r^7*w^3 - 
       (34*I)*a^3*r^8*w^3 - 30*a^2*cM*m*r^8*w^3 + (8*I)*a^3*m^2*r^8*w^3 + 
       (54*I)*a*cM*r^9*w^3 + 32*a^2*m*r^9*w^3 - (32*I)*a*r^10*w^3 - 
       (2*I)*a*m^2*r^10*w^3 - 2*m*r^11*w^3 + 8*a^11*cM*w^4 - 2*a^11*r*w^4 + 
       36*a^9*cM*r^2*w^4 + 6*a^9*r^3*w^4 + 60*a^7*cM*r^4*w^4 + 
       24*a^7*r^5*w^4 + 44*a^5*cM*r^6*w^4 + 16*a^5*r^7*w^4 + 
       12*a^3*cM*r^8*w^4 - 6*a^3*r^9*w^4 - 6*a*r^11*w^4)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w^3) + 
   ((-6*a^5*cM^2*m^2 - (6*I)*a^6*cM*m^3 - (4*I)*a^4*cM^2*m*r + 
      12*a^5*cM*m^2*r + (2*I)*a^6*m^3*r + (8*I)*a^4*cM*m*r^2 - 
      6*a^5*m^2*r^2 - 6*a^3*cM^2*m^2*r^2 - (12*I)*a^4*cM*m^3*r^2 + 
      6*a^5*m^4*r^2 - (4*I)*a^4*m*r^3 - (16*I)*a^2*cM^2*m*r^3 + 
      14*a^3*cM*m^2*r^3 - (2*I)*a^4*m^3*r^3 + (18*I)*a^2*cM*m*r^4 + 
      6*a^3*m^2*r^4 + (6*I)*a^2*cM*m^3*r^4 - 6*a^3*m^4*r^4 - 
      (2*I)*a^2*m*r^5 + 2*a*cM*m^2*r^5 - (4*I)*a^2*m^3*r^5 - (2*I)*cM*m*r^6 + 
      (2*I)*m*r^7 + (3*I)*a^6*cM*m*sss - I*a^6*m*r*sss - 
      (6*I)*a^4*cM^2*m*r*sss + (8*I)*a^4*cM*m*r^2*sss + (3*I)*a^4*m*r^3*sss - 
      (6*I)*a^2*cM^2*m*r^3*sss - (5*I)*a^2*cM*m*r^4*sss + 
      (3*I)*a^2*m*r^5*sss + (2*I)*cM*m*r^6*sss - I*m*r^7*sss + 
      (4*I)*a^7*cM*w + 14*a^6*cM^2*m*w + (20*I)*a^7*cM*m^2*w - 
      (2*I)*a^7*r*w + (8*I)*a^5*cM^2*r*w - 40*a^6*cM*m*r*w - 
      (6*I)*a^7*m^2*r*w - (16*I)*a^5*cM*r^2*w + 12*a^6*m*r^2*w + 
      36*a^4*cM^2*m*r^2*w + (50*I)*a^5*cM*m^2*r^2*w - 12*a^6*m^3*r^2*w + 
      (10*I)*a^5*r^3*w + (48*I)*a^3*cM^2*r^3*w - 98*a^4*cM*m*r^3*w + 
      (18*I)*a^5*m^2*r^3*w - (56*I)*a^3*cM*r^4*w - 12*a^4*m*r^4*w + 
      18*a^2*cM^2*m*r^4*w - (32*I)*a^3*cM*m^2*r^4*w + 12*a^4*m^3*r^4*w + 
      (6*I)*a^3*r^5*w - 16*a^2*cM*m*r^5*w + (18*I)*a^3*m^2*r^5*w + 
      (4*I)*a*cM*r^6*w - 4*a^2*m*r^6*w + (10*I)*a*cM*m^2*r^6*w + 
      4*a^2*m^3*r^6*w - (6*I)*a*r^7*w - 6*cM*m*r^7*w - (6*I)*a*m^2*r^7*w - 
      (4*I)*a^7*cM*sss*w + I*a^7*r*sss*w + (8*I)*a^5*cM^2*r*sss*w - 
      (12*I)*a^5*cM*r^2*sss*w - (5*I)*a^5*r^3*sss*w + 
      (12*I)*a^3*cM^2*r^3*sss*w + (6*I)*a^3*cM*r^4*sss*w - 
      (3*I)*a^3*r^5*sss*w - (6*I)*a*cM*r^6*sss*w + (3*I)*a*r^7*sss*w - 
      6*a^9*w^2 - 8*a^7*cM^2*w^2 - (22*I)*a^8*cM*m*w^2 + 46*a^7*cM*r*w^2 + 
      (6*I)*a^8*m*r*w^2 - 24*a^7*r^2*w^2 - 36*a^5*cM^2*r^2*w^2 - 
      (66*I)*a^6*cM*m*r^2*w^2 + 6*a^7*m^2*r^2*w^2 + 110*a^5*cM*r^3*w^2 - 
      (36*I)*a^6*m*r^3*w^2 + 24*a^5*r^4*w^2 - 36*a^3*cM^2*r^4*w^2 + 
      (6*I)*a^4*cM*m*r^4*w^2 - 6*a^5*m^2*r^4*w^2 + 6*a^3*cM*r^5*w^2 - 
      (12*I)*a^4*m*r^5*w^2 + 56*a^3*r^6*w^2 - (30*I)*a^2*cM*m*r^6*w^2 - 
      10*a^3*m^2*r^6*w^2 - 18*a*cM*r^7*w^2 + (28*I)*a^2*m*r^7*w^2 + 
      14*a*r^8*w^2 + 2*a*m^2*r^8*w^2 - (2*I)*m*r^9*w^2 + (8*I)*a^9*cM*w^3 - 
      (2*I)*a^9*r*w^3 + (28*I)*a^7*cM*r^2*w^3 + (8*I)*a^7*r^3*w^3 + 
      (32*I)*a^5*cM*r^4*w^3 + (16*I)*a^5*r^5*w^3 + (12*I)*a^3*cM*r^6*w^3 - 
      (6*I)*a*r^9*w^3)*Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)*
     w^3), f05f11a[r] -> 
  -(a^3*(-2*a^3*cM*m*sss + (4*I)*a^2*cM*r*sss + 8*a*cM^2*m*r*sss + 
       (4*I)*a^2*cM*m^2*r*sss - (8*I)*cM^2*r^2*sss - 6*a*cM*m*r^2*sss + 
       (4*I)*cM*r^3*sss - (2*I)*a^2*cM*r*sss^2 + (4*I)*cM^2*r^2*sss^2 - 
       (2*I)*cM*r^3*sss^2 - (12*I)*a^5*m*w - 12*a^4*cM*m^2*w - 40*a^4*r*w + 
       (80*I)*a^3*cM*m*r*w - 12*a^4*m^2*r*w + 28*a^2*cM^2*m^2*r*w + 
       (4*I)*a^3*cM*m^3*r*w + 120*a^2*cM*r^2*w - (60*I)*a^3*m*r^2*w - 
       (72*I)*a*cM^2*m*r^2*w - 38*a^2*cM*m^2*r^2*w - (6*I)*a^3*m^3*r^2*w - 
       68*a^2*r^3*w - 80*cM^2*r^3*w + (100*I)*a*cM*m*r^3*w + 
       6*a^2*m^2*r^3*w + 96*cM*r^4*w - (36*I)*a*m*r^4*w - 28*r^5*w + 
       2*a^4*cM*sss*w + 14*a^4*r*sss*w - 8*a^2*cM^2*r*sss*w - 
       (14*I)*a^3*cM*m*r*sss*w - 40*a^2*cM*r^2*sss*w + 
       (9*I)*a^3*m*r^2*sss*w + (12*I)*a*cM^2*m*r^2*sss*w + 22*a^2*r^3*sss*w + 
       32*cM^2*r^3*sss*w - (32*I)*a*cM*m*r^3*sss*w - 30*cM*r^4*sss*w + 
       (9*I)*a*m*r^4*sss*w + 8*r^5*sss*w - (12*I)*a^6*w^2 + 24*a^5*cM*m*w^2 + 
       (16*I)*a^4*cM*r*w^2 + 36*a^5*m*r*w^2 - 56*a^3*cM^2*m*r*w^2 - 
       (12*I)*a^4*cM*m^2*r*w^2 - (84*I)*a^4*r^2*w^2 - 
       (24*I)*a^2*cM^2*r^2*w^2 - 42*a^3*cM*m*r^2*w^2 + 
       (12*I)*a^4*m^2*r^2*w^2 + (180*I)*a^2*cM*r^3*w^2 + 120*a^3*m*r^3*w^2 + 
       132*a*cM^2*m*r^3*w^2 - (48*I)*a^2*cM*m^2*r^3*w^2 - 
       (84*I)*a^2*r^4*w^2 - (24*I)*cM^2*r^4*w^2 - 162*a*cM*m*r^4*w^2 + 
       (36*I)*a^2*m^2*r^4*w^2 + (44*I)*cM*r^5*w^2 + 60*a*m*r^5*w^2 - 
       (12*I)*r^6*w^2 + (10*I)*a^4*cM*r*sss*w^2 + (6*I)*a^4*r^2*sss*w^2 - 
       (12*I)*a^2*cM^2*r^2*sss*w^2 + (2*I)*a^2*cM*r^3*sss*w^2 + 
       (16*I)*cM*r^5*sss*w^2 - (6*I)*r^6*sss*w^2 - 12*a^6*cM*w^3 - 
       24*a^6*r*w^3 + 28*a^4*cM^2*r*w^3 + (12*I)*a^5*cM*m*r*w^3 + 
       80*a^4*cM*r^2*w^3 - (6*I)*a^5*m*r^2*w^3 - 12*a^4*r^3*w^3 - 
       132*a^2*cM^2*r^3*w^3 + (96*I)*a^3*cM*m*r^3*w^3 - 68*a^2*cM*r^4*w^3 - 
       (36*I)*a^3*m*r^4*w^3 + 56*cM^2*r^5*w^3 + (36*I)*a*cM*m*r^5*w^3 - 
       16*cM*r^6*w^3 - (30*I)*a*m*r^6*w^3 - 12*r^7*w^3 - (4*I)*a^6*cM*r*w^4 - 
       (48*I)*a^4*cM*r^3*w^4 - (36*I)*a^2*cM*r^5*w^4 + (8*I)*cM*r^7*w^4)*
      fR4[r])/(9*cM*(-a^2 + 2*cM*r - r^2)^2*w^2) + 
   (2*a^3*((-I)*a^2*cM*sss + (4*I)*cM^2*r*sss - 2*a*cM*m*r*sss - 
      (3*I)*cM*r^2*sss - 2*a^4*w - (6*I)*a^3*cM*m*w - 6*a^2*cM*r*w - 
      (6*I)*a^3*m*r*w + (14*I)*a*cM^2*m*r*w - 2*a^2*cM*m^2*r*w + 
      11*a^2*r^2*w - (19*I)*a*cM*m*r^2*w + 3*a^2*m^2*r^2*w - 10*cM*r^3*w + 
      (3*I)*a*m*r^3*w + 7*r^4*w + a^4*sss*w - a^2*r^2*sss*w + 
      6*cM*r^3*sss*w - 2*r^4*sss*w + (6*I)*a^4*cM*w^2 - (6*I)*a^4*r*w^2 - 
      (14*I)*a^2*cM^2*r*w^2 + 4*a^3*cM*m*r*w^2 + (32*I)*a^2*cM*r^2*w^2 - 
      3*a^3*m*r^2*w^2 + (12*I)*a^2*r^3*w^2 - (4*I)*cM^2*r^3*w^2 + 
      22*a*cM*m*r^3*w^2 - (4*I)*cM*r^4*w^2 - 15*a*m*r^4*w^2 + (6*I)*r^5*w^2 - 
      2*a^4*cM*r*w^3 - 22*a^2*cM*r^3*w^3 + 4*cM*r^5*w^3)*
     Derivative[1][fR4][r])/(9*cM*(-a^2 + 2*cM*r - r^2)*w^2), 
 f05f11b[r] -> (a^2*(-2*a^3*cM*m + (2*I)*a^2*cM^2*m^2 - 2*a^3*cM*m^3 + 
      4*a*cM^2*m*r - (2*I)*a^2*cM*m^2*r - 2*a*cM*m*r^2 + 2*a^3*cM*m*sss - 
      (2*I)*a^2*cM*r*sss - 6*a*cM^2*m*r*sss - (2*I)*a^2*cM*m^2*r*sss + 
      (4*I)*cM^2*r^2*sss + 4*a*cM*m*r^2*sss - (2*I)*cM*r^3*sss + 
      I*a^2*cM*r*sss^2 - (2*I)*cM^2*r^2*sss^2 + I*cM*r^3*sss^2 + 8*a^4*cM*w - 
      (4*I)*a^3*cM^2*m*w + 10*a^4*cM*m^2*w - 28*a^2*cM^2*r*w - 
      (12*I)*a^3*cM*m*r*w - 16*a^2*cM^2*m^2*r*w - (8*I)*a^3*cM*m^3*r*w + 
      24*a^2*cM*r^2*w + 24*cM^3*r^2*w + (20*I)*a*cM^2*m*r^2*w + 
      26*a^2*cM*m^2*r^2*w - 44*cM^2*r^3*w - (4*I)*a*cM*m*r^3*w + 
      16*cM*r^4*w - 2*a^4*cM*sss*w + 6*a^2*cM^2*r*sss*w + 
      (8*I)*a^3*cM*m*r*sss*w - 4*a^2*cM*r^2*sss*w - (8*I)*a*cM^2*m*r^2*sss*
       w + 2*cM^2*r^3*sss*w + (8*I)*a*cM*m*r^3*sss*w - 2*cM*r^4*sss*w + 
      (2*I)*a^6*w^2 + (2*I)*a^4*cM^2*w^2 - 22*a^5*cM*m*w^2 + 
      (2*I)*a^4*cM*r*w^2 + 12*a^5*m*r*w^2 + 44*a^3*cM^2*m*r*w^2 + 
      (20*I)*a^4*cM*m^2*r*w^2 + (36*I)*a^4*r^2*w^2 - (4*I)*a^2*cM^2*r^2*w^2 - 
      26*a^3*cM*m*r^2*w^2 + (6*I)*a^4*m^2*r^2*w^2 - (76*I)*a^2*cM*r^3*w^2 - 
      18*a^3*m*r^3*w^2 - 72*a*cM^2*m*r^3*w^2 + (32*I)*a^2*cM*m^2*r^3*w^2 + 
      (54*I)*a^2*r^4*w^2 + (18*I)*cM^2*r^4*w^2 + 44*a*cM*m*r^4*w^2 - 
      (6*I)*a^2*m^2*r^4*w^2 - (54*I)*cM*r^5*w^2 - 18*a*m*r^5*w^2 + 
      (20*I)*r^6*w^2 + (2*I)*a^6*sss*w^2 - (12*I)*a^4*cM*r*sss*w^2 - 
      (3*I)*a^4*r^2*sss*w^2 + (12*I)*a^2*cM^2*r^2*sss*w^2 - 
      (6*I)*a^2*r^4*sss*w^2 - I*r^6*sss*w^2 + 14*a^6*cM*w^3 + 12*a^6*r*w^3 - 
      28*a^4*cM^2*r*w^3 - (16*I)*a^5*cM*m*r*w^3 - 76*a^4*cM*r^2*w^3 - 
      12*a^4*r^3*w^3 + 132*a^2*cM^2*r^3*w^3 - (80*I)*a^3*cM*m*r^3*w^3 + 
      46*a^2*cM*r^4*w^3 - 36*a^2*r^5*w^3 - 56*cM^2*r^5*w^3 - 
      (16*I)*a*cM*m*r^5*w^3 + 64*cM*r^6*w^3 - 12*r^7*w^3 + 
      (4*I)*a^6*cM*r*w^4 - (6*I)*a^6*r^2*w^4 + (48*I)*a^4*cM*r^3*w^4 - 
      (6*I)*a^4*r^4*w^4 + (36*I)*a^2*cM*r^5*w^4 + (6*I)*a^2*r^6*w^4 - 
      (8*I)*cM*r^7*w^4 + (6*I)*r^8*w^4)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^2*
     w^3) + (a^2*(-2*a*cM^2*m - (2*I)*a^2*cM*m^2 + 2*a*cM*m*r + 
      I*a^2*cM*sss - (4*I)*cM^2*r*sss + 2*a*cM*m*r*sss + (3*I)*cM*r^2*sss + 
      2*a^2*cM^2*w + (8*I)*a^3*cM*m*w - (16*I)*a*cM^2*m*r*w + 
      8*a^2*cM*m^2*r*w + 6*cM^2*r^2*w + (24*I)*a*cM*m*r^2*w - 8*cM*r^3*w - 
      2*a^2*cM*r*sss*w - 2*cM*r^3*sss*w - (14*I)*a^4*cM*w^2 + 
      (24*I)*a^4*r*w^2 + (28*I)*a^2*cM^2*r*w^2 - 12*a^3*cM*m*r*w^2 - 
      (66*I)*a^2*cM*r^2*w^2 - 6*a^3*m*r^2*w^2 + (6*I)*a^2*r^3*w^2 + 
      (8*I)*cM^2*r^3*w^2 - 24*a*cM*m*r^3*w^2 - (4*I)*cM*r^4*w^2 + 
      6*a*m*r^4*w^2 - (6*I)*r^5*w^2 + 4*a^4*cM*r*w^3 - 6*a^4*r^2*w^3 + 
      44*a^2*cM*r^3*w^3 - 8*cM*r^5*w^3 + 6*r^6*w^3)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)*w^3), 
 f05f12a[r] -> (a^3*((-6*I)*a^4*m^2 - 4*a^3*cM*m^3 - (4*I)*a^4*m^4 - 
      4*a^3*m*r + (16*I)*a^2*cM*m^2*r + 8*a*cM*m*r^2 - (10*I)*a^2*m^2*r^2 - 
      4*a*m*r^3 + (2*I)*a^4*sss + (5*I)*a^4*m^2*sss - (8*I)*a^2*cM*r*sss + 
      2*a^3*m*r*sss - (10*I)*a^2*cM*m^2*r*sss + (4*I)*a^2*r^2*sss + 
      (8*I)*cM^2*r^2*sss - 4*a*cM*m*r^2*sss + (5*I)*a^2*m^2*r^2*sss - 
      (8*I)*cM*r^3*sss + 2*a*m*r^3*sss + (2*I)*r^4*sss - I*a^4*sss^2 + 
      (4*I)*a^2*cM*r*sss^2 - (2*I)*a^2*r^2*sss^2 - (4*I)*cM^2*r^2*sss^2 + 
      (4*I)*cM*r^3*sss^2 - I*r^4*sss^2 + (10*I)*a^5*m*w + 4*a^4*cM*m^2*w + 
      (14*I)*a^5*m^3*w + 8*a^4*r*w - (48*I)*a^3*cM*m*r*w + 20*a^4*m^2*r*w - 
      (12*I)*a^3*cM*m^3*r*w - 24*a^2*cM*r^2*w + (18*I)*a^3*m*r^2*w + 
      (40*I)*a*cM^2*m*r^2*w - 14*a^2*cM*m^2*r^2*w + (20*I)*a^3*m^3*r^2*w + 
      16*a^2*r^3*w + 16*cM^2*r^3*w - (28*I)*a*cM*m*r^3*w + 14*a^2*m^2*r^3*w - 
      24*cM*r^4*w + (8*I)*a*m*r^4*w + 8*r^5*w - (7*I)*a^5*m*sss*w - 
      4*a^4*r*sss*w + (22*I)*a^3*cM*m*r*sss*w + 12*a^2*cM*r^2*sss*w - 
      (17*I)*a^3*m*r^2*sss*w - (16*I)*a*cM^2*m*r^2*sss*w - 8*a^2*r^3*sss*w - 
      8*cM^2*r^3*sss*w + (28*I)*a*cM*m*r^3*sss*w + 12*cM*r^4*sss*w - 
      (10*I)*a*m*r^4*sss*w - 4*r^5*sss*w - (4*I)*a^6*w^2 + 4*a^5*cM*m*w^2 - 
      (18*I)*a^6*m^2*w^2 + (32*I)*a^4*cM*r*w^2 - 16*a^5*m*r*w^2 + 
      (36*I)*a^4*cM*m^2*r*w^2 + (6*I)*a^4*r^2*w^2 - (40*I)*a^2*cM^2*r^2*w^2 - 
      4*a^3*cM*m*r^2*w^2 - (36*I)*a^4*m^2*r^2*w^2 - (4*I)*a^2*cM*r^3*w^2 - 
      38*a^3*m*r^3*w^2 + (24*I)*a^2*r^4*w^2 + (8*I)*cM^2*r^4*w^2 + 
      28*a*cM*m*r^4*w^2 - (18*I)*a^2*m^2*r^4*w^2 - (36*I)*cM*r^5*w^2 - 
      22*a*m*r^5*w^2 + (14*I)*r^6*w^2 + (2*I)*a^6*sss*w^2 - 
      (12*I)*a^4*cM*r*sss*w^2 + (3*I)*a^4*r^2*sss*w^2 + 
      (16*I)*a^2*cM^2*r^2*sss*w^2 - (6*I)*a^2*cM*r^3*sss*w^2 - 
      (8*I)*cM^2*r^4*sss*w^2 + (6*I)*cM*r^5*sss*w^2 - I*r^6*sss*w^2 - 
      4*a^6*cM*w^3 + (10*I)*a^7*m*w^3 - 4*a^6*r*w^3 - (36*I)*a^5*cM*m*r*w^3 + 
      18*a^4*cM*r^2*w^3 + (12*I)*a^5*m*r^2*w^3 + 12*a^2*cM*r^4*w^3 + 
      (6*I)*a^3*m*r^4*w^3 + 12*a^2*r^5*w^3 + (12*I)*a*cM*m*r^5*w^3 - 
      10*cM*r^6*w^3 + (4*I)*a*m*r^6*w^3 + 8*r^7*w^3 - (2*I)*a^8*w^4 + 
      (12*I)*a^6*cM*r*w^4 + (4*I)*a^6*r^2*w^4 + (12*I)*a^4*r^4*w^4 - 
      (12*I)*a^2*cM*r^5*w^4 + (4*I)*a^2*r^6*w^4 - (2*I)*r^8*w^4)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^3*w^2) - 
   (a^3*(-2*a^3*m + (4*I)*a^2*cM*m^2 - 4*a^3*m^3 + 8*a*cM*m*r - 6*a*m*r^2 + 
      3*a^3*m*sss - 6*a*cM*m*r*sss + 3*a*m*r^2*sss + 10*a^4*m^2*w - 
      8*a^2*cM*r*w - (8*I)*a^3*m*r*w - 12*a^2*cM*m^2*r*w + 8*cM^2*r^2*w - 
      (6*I)*a*cM*m*r^2*w + 16*a^2*m^2*r^2*w - (2*I)*a*m*r^3*w - 
      (4*I)*a^4*cM*w^2 - 8*a^5*m*w^2 + (8*I)*a^4*r*w^2 + 24*a^3*cM*m*r*w^2 - 
      (2*I)*a^2*cM*r^2*w^2 - 10*a^3*m*r^2*w^2 + (10*I)*a^2*r^3*w^2 - 
      12*a*cM*m*r^3*w^2 + (2*I)*cM*r^4*w^2 - 2*a*m*r^4*w^2 + (2*I)*r^5*w^2 + 
      2*a^6*w^3 - 12*a^4*cM*r*w^3 - 6*a^4*r^2*w^3 + 12*a^2*cM*r^3*w^3 - 
      6*a^2*r^4*w^3 + 2*r^6*w^3)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w^2), 
 f05f12b[r] -> (a^2*(-2*a^3*cM*m + (2*I)*a^2*cM^2*m^2 - 2*a^3*cM*m^3 + 
      4*a*cM^2*m*r - (2*I)*a^2*cM*m^2*r - 2*a*cM*m*r^2 + a^3*cM*m*sss - 
      2*a*cM^2*m*r*sss + a*cM*m*r^2*sss + 2*a^4*cM*w - (4*I)*a^3*cM^2*m*w + 
      4*a^4*cM*m^2*w - 4*a^2*cM^2*r*w - (10*I)*a^3*cM*m*r*w - 
      (4*I)*a^3*cM*m^3*r*w + 4*a^2*cM*r^2*w + (24*I)*a*cM^2*m*r^2*w + 
      8*a^2*cM*m^2*r^2*w - 4*cM^2*r^3*w - (10*I)*a*cM*m*r^3*w + 2*cM*r^4*w - 
      a^4*cM*sss*w + 2*a^2*cM^2*r*sss*w + (4*I)*a^3*cM*m*r*sss*w - 
      2*a^2*cM*r^2*sss*w - (8*I)*a*cM^2*m*r^2*sss*w + 2*cM^2*r^3*sss*w + 
      (4*I)*a*cM*m*r^3*sss*w - cM*r^4*sss*w - (4*I)*a^6*w^2 + 
      (2*I)*a^4*cM^2*w^2 - 2*a^5*cM*m*w^2 - (4*I)*a^6*m^2*w^2 + 
      (28*I)*a^4*cM*r*w^2 + 6*a^5*m*r*w^2 + (20*I)*a^4*cM*m^2*r*w^2 - 
      (40*I)*a^2*cM^2*r^2*w^2 - 24*a^3*cM*m*r^2*w^2 + (4*I)*a^4*m^2*r^2*w^2 + 
      (8*I)*a^2*cM*r^3*w^2 + 12*a^3*m*r^3*w^2 - (4*I)*a^2*cM*m^2*r^3*w^2 + 
      (12*I)*a^2*r^4*w^2 + (6*I)*cM^2*r^4*w^2 - 22*a*cM*m*r^4*w^2 + 
      (8*I)*a^2*m^2*r^4*w^2 - (20*I)*cM*r^5*w^2 + 6*a*m*r^5*w^2 + 
      (8*I)*r^6*w^2 + (2*I)*a^6*sss*w^2 - (12*I)*a^4*cM*r*sss*w^2 + 
      (16*I)*a^2*cM^2*r^2*sss*w^2 - (6*I)*a^2*r^4*sss*w^2 - 
      (8*I)*cM^2*r^4*sss*w^2 + (12*I)*cM*r^5*sss*w^2 - (4*I)*r^6*sss*w^2 + 
      (8*I)*a^7*m*w^3 - 6*a^6*r*w^3 - (28*I)*a^5*cM*m*r*w^3 + 
      16*a^4*cM*r^2*w^3 - (6*I)*a^5*m*r^2*w^3 - 18*a^4*r^3*w^3 + 
      (4*I)*a^3*cM*m*r^3*w^3 + 32*a^2*cM*r^4*w^3 - (24*I)*a^3*m*r^4*w^3 - 
      18*a^2*r^5*w^3 + (8*I)*a*cM*m*r^5*w^3 + 16*cM*r^6*w^3 - 
      (10*I)*a*m*r^6*w^3 - 6*r^7*w^3 - (4*I)*a^8*w^4 + (12*I)*a^6*cM*r*w^4 + 
      (2*I)*a^6*r^2*w^4 + (18*I)*a^4*r^4*w^4 - (12*I)*a^2*cM*r^5*w^4 + 
      (14*I)*a^2*r^6*w^4 + (2*I)*r^8*w^4)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^3*w^3) - 
   (a^2*(2*a*cM^2*m + (2*I)*a^2*cM*m^2 - 2*a*cM*m*r - 2*a^4*w - 
      2*a^2*cM^2*w - (2*I)*a^3*cM*m*w + 6*a^2*cM*r*w - 4*a^2*cM*m^2*r*w - 
      4*a^2*r^2*w - 2*cM^2*r^2*w - (6*I)*a*cM*m*r^2*w + 6*cM*r^3*w - 
      2*r^4*w + a^4*sss*w - 2*a^2*cM*r*sss*w + 2*a^2*r^2*sss*w - 
      2*cM*r^3*sss*w + r^4*sss*w - 4*a^5*m*w^2 + 16*a^3*cM*m*r*w^2 + 
      (4*I)*a^2*cM*r^2*w^2 + 4*a^3*m*r^2*w^2 - 8*a*cM*m*r^3*w^2 + 
      (4*I)*cM*r^4*w^2 + 8*a*m*r^4*w^2 + 4*a^6*w^3 - 12*a^4*cM*r*w^3 - 
      6*a^4*r^2*w^3 + 12*a^2*cM*r^3*w^3 - 12*a^2*r^4*w^3 - 2*r^6*w^3)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)^2*w^3), 
 f05f13a[r] -> (a^2*(8*a^4 - (8*I)*a^3*cM*m + (4*I)*a^3*cM*m^3 - 4*a^4*m^4 - 
      28*a^2*cM*r + (8*I)*a^3*m*r + (12*I)*a*cM^2*m*r + 8*a^2*cM*m^2*r + 
      16*a^2*r^2 + 24*cM^2*r^2 - (20*I)*a*cM*m*r^2 - 4*a^2*m^2*r^2 - 
      28*cM*r^3 + (8*I)*a*m*r^3 + 8*r^4 - 6*a^4*sss + (2*I)*a^3*cM*m*sss + 
      2*a^4*m^2*sss + 20*a^2*cM*r*sss - (4*I)*a^3*m*r*sss - 
      (2*I)*a*cM^2*m*r*sss - 6*a^2*cM*m^2*r*sss - 12*a^2*r^2*sss - 
      16*cM^2*r^2*sss + (8*I)*a*cM*m*r^2*sss + 2*a^2*m^2*r^2*sss + 
      20*cM*r^3*sss - (4*I)*a*m*r^3*sss - 6*r^4*sss + a^4*sss^2 - 
      3*a^2*cM*r*sss^2 + 2*a^2*r^2*sss^2 + 2*cM^2*r^2*sss^2 - 
      3*cM*r^3*sss^2 + r^4*sss^2 + (8*I)*a^4*cM*w - 2*a^5*m*w - 
      (2*I)*a^4*cM*m^2*w + 12*a^5*m^3*w + (8*I)*a^4*r*w - 
      (12*I)*a^2*cM^2*r*w - (16*I)*a^4*m^2*r*w - (12*I)*a^2*cM^2*m^2*r*w - 
      (24*I)*a^2*cM*r^2*w - 30*a^3*m*r^2*w - 24*a*cM^2*m*r^2*w + 
      (28*I)*a^2*cM*m^2*r^2*w + 6*a^3*m^3*r^2*w + (16*I)*a^2*r^3*w + 
      (28*I)*cM^2*r^3*w + 68*a*cM*m*r^3*w - (22*I)*a^2*m^2*r^3*w - 
      (32*I)*cM*r^4*w - 28*a*m*r^4*w + (8*I)*r^5*w - (2*I)*a^4*cM*sss*w - 
      a^5*m*sss*w - (4*I)*a^4*r*sss*w + (2*I)*a^2*cM^2*r*sss*w + 
      (16*I)*a^2*cM*r^2*sss*w + 7*a^3*m*r^2*sss*w + 12*a*cM^2*m*r^2*sss*w - 
      (8*I)*a^2*r^3*sss*w - (18*I)*cM^2*r^3*sss*w - 18*a*cM*m*r^3*sss*w + 
      (18*I)*cM*r^4*sss*w + 8*a*m*r^4*sss*w - (4*I)*r^5*sss*w + 2*a^6*w^2 - 
      (8*I)*a^5*cM*m*w^2 - 12*a^6*m^2*w^2 - 8*a^4*cM*r*w^2 + 
      (8*I)*a^5*m*r*w^2 + (24*I)*a^3*cM^2*m*r*w^2 + 12*a^4*r^2*w^2 + 
      24*a^2*cM^2*r^2*w^2 + (32*I)*a^3*cM*m*r^2*w^2 - 12*a^4*m^2*r^2*w^2 - 
      24*a^2*cM*r^3*w^2 - (14*I)*a^3*m*r^3*w^2 - (60*I)*a*cM^2*m*r^3*w^2 - 
      24*a^2*cM*m^2*r^3*w^2 + 30*a^2*r^4*w^2 + (76*I)*a*cM*m*r^4*w^2 + 
      12*a^2*m^2*r^4*w^2 - 40*cM*r^5*w^2 - (10*I)*a*m*r^5*w^2 + 20*r^6*w^2 - 
      a^6*sss*w^2 + 6*a^4*cM*r*sss*w^2 - 12*a^2*cM^2*r^2*sss*w^2 - 
      3*a^2*r^4*sss*w^2 + 6*cM*r^5*sss*w^2 - 4*r^6*sss*w^2 + 
      (6*I)*a^6*cM*w^3 + 4*a^7*m*w^3 + (8*I)*a^6*r*w^3 - 
      (12*I)*a^4*cM^2*r*w^3 - (60*I)*a^4*cM*r^2*w^3 + 6*a^5*m*r^2*w^3 - 
      (12*I)*a^4*r^3*w^3 + (60*I)*a^2*cM^2*r^3*w^3 + 48*a^3*cM*m*r^3*w^3 + 
      (6*I)*a^2*cM*r^4*w^3 - 12*a^3*m*r^4*w^3 - (24*I)*a^2*r^5*w^3 + 
      24*a*cM*m*r^5*w^3 - 14*a*m*r^6*w^3 - (4*I)*r^7*w^3 - 
      24*a^4*cM*r^3*w^4 - 24*a^2*cM*r^5*w^4)*fR4[r])/
    (9*cM*(-a^2 + 2*cM*r - r^2)^2*w^2) + 
   (2*a^2*(-4*a^2*cM - (2*I)*a^3*m + 2*a^2*cM*m^2 + (2*I)*a^3*m^3 + 2*a^2*r + 
      6*cM^2*r - 6*cM*r^2 + 2*r^3 + a^2*cM*sss - a^2*r*sss - cM^2*r*sss + 
      I*a*cM*m*r*sss + 2*cM*r^2*sss - r^3*sss - (2*I)*a^4*w + a^3*cM*m*w - 
      (4*I)*a^4*m^2*w + (8*I)*a^2*cM*r*w - 2*a^3*m*r*w - 6*a*cM^2*m*r*w + 
      (2*I)*a^2*r^2*w + 4*a*cM*m*r^2*w - I*a^2*m^2*r^2*w - (8*I)*cM*r^3*w - 
      5*a*m*r^3*w + (4*I)*r^4*w + I*a^4*sss*w - (3*I)*a^2*cM*r*sss*w - 
      I*a^2*r^2*sss*w + (3*I)*cM*r^3*sss*w - (2*I)*r^4*sss*w - 3*a^4*cM*w^2 + 
      (2*I)*a^5*m*w^2 + 5*a^4*r*w^2 + 6*a^2*cM^2*r*w^2 - 3*a^2*cM*r^2*w^2 + 
      I*a^3*m*r^2*w^2 + a^2*r^3*w^2 + (12*I)*a*cM*m*r^3*w^2 - 
      (7*I)*a*m*r^4*w^2 + 2*r^5*w^2 - (12*I)*a^2*cM*r^3*w^3)*
     Derivative[1][fR4][r])/(9*cM*(-a^2 + 2*cM*r - r^2)*w^2), 
 f05f13b[r] -> 
  -(a*(-2*a^5*m - (2*I)*a^4*cM*m^2 - (4*I)*a^4*r - 4*a^3*cM*m*r + 
       (8*I)*a^2*cM^2*m^2*r - 4*a^3*cM*m^3*r + (16*I)*a^2*cM*r^2 + 
       2*a^3*m*r^2 + 16*a*cM^2*m*r^2 - (6*I)*a^2*cM*m^2*r^2 - (8*I)*a^2*r^3 - 
       (16*I)*cM^2*r^3 - 16*a*cM*m*r^3 + (16*I)*cM*r^4 + 4*a*m*r^4 - 
       (4*I)*r^5 + a^5*m*sss + (2*I)*a^4*r*sss + 2*a^3*cM*m*r*sss - 
       (8*I)*a^2*cM*r^2*sss - a^3*m*r^2*sss - 8*a*cM^2*m*r^2*sss + 
       (4*I)*a^2*r^3*sss + (8*I)*cM^2*r^3*sss + 8*a*cM*m*r^3*sss - 
       (8*I)*cM*r^4*sss - 2*a*m*r^4*sss + (2*I)*r^5*sss + (6*I)*a^5*cM*m*w + 
       2*a^6*m^2*w + 12*a^4*cM*r*w + (6*I)*a^5*m*r*w - 
       (20*I)*a^3*cM^2*m*r*w + 8*a^4*cM*m^2*r*w - 24*a^2*cM^2*r^2*w - 
       (22*I)*a^3*cM*m*r^2*w - 2*a^4*m^2*r^2*w + 12*a^2*cM*r^3*w + 
       (12*I)*a^3*m*r^3*w + (40*I)*a*cM^2*m*r^3*w + 20*a^2*cM*m^2*r^3*w - 
       (28*I)*a*cM*m*r^4*w - 4*a^2*m^2*r^4*w + (6*I)*a*m*r^5*w - 
       6*a^4*cM*r*sss*w + 12*a^2*cM^2*r^2*sss*w - 6*a^2*cM*r^3*sss*w - 
       (4*I)*a^6*cM*w^2 - 4*a^7*m*w^2 - (12*I)*a^6*r*w^2 + 
       (12*I)*a^4*cM^2*r*w^2 - 4*a^5*cM*m*r*w^2 + (50*I)*a^4*cM*r^2*w^2 + 
       6*a^5*m*r^2*w^2 - (18*I)*a^4*r^3*w^2 - (60*I)*a^2*cM^2*r^3*w^2 - 
       44*a^3*cM*m*r^3*w^2 + (40*I)*a^2*cM*r^4*w^2 + 12*a^3*m*r^4*w^2 - 
       16*a*cM*m*r^5*w^2 - (14*I)*cM*r^6*w^2 + 2*a*m*r^6*w^2 + 
       (6*I)*r^7*w^2 + 2*a^8*w^3 - 4*a^6*r^2*w^3 + 24*a^4*cM*r^3*w^3 - 
       12*a^4*r^4*w^3 + 24*a^2*cM*r^5*w^3 - 4*a^2*r^6*w^3 + 2*r^8*w^3)*
      fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^2*w^2) + 
   (a*((4*I)*a^4 - 2*a^3*cM*m - (8*I)*a^2*cM*r + 8*a*cM^2*m*r + 
      (4*I)*a^2*cM*m^2*r + (2*I)*a^2*r^2 - 6*a*cM*m*r^2 + (4*I)*cM*r^3 - 
      (2*I)*r^4 - (2*I)*a^4*sss + (4*I)*a^2*cM*r*sss - I*a^2*r^2*sss - 
      (2*I)*cM*r^3*sss + I*r^4*sss + 4*a^4*cM*w - (2*I)*a^5*m*w - 
      12*a^2*cM^2*r*w - (4*I)*a^3*cM*m*r*w + 6*a^2*cM*r^2*w + 
      (2*I)*a^3*m*r^2*w - (16*I)*a*cM*m*r^3*w + 2*cM*r^4*w + 
      (4*I)*a*m*r^4*w + (2*I)*a^6*w^2 - (6*I)*a^4*r^2*w^2 + 
      (24*I)*a^2*cM*r^3*w^2 - (6*I)*a^2*r^4*w^2 + (2*I)*r^6*w^2)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)*w^2), 
 f05f14a[r] -> (a^2*(-6*a^4*cM*m^2 + (6*I)*a^3*cM^2*m^3 - 6*a^4*cM*m^4 + 
      12*a^2*cM^2*m^2*r - (6*I)*a^3*cM*m^3*r - 6*a^2*cM*m^2*r^2 + 
      6*a^4*cM*m^2*sss - 12*a^2*cM^2*m^2*r*sss + 6*a^2*cM*m^2*r^2*sss + 
      32*a^5*cM*m*w - (12*I)*a^4*cM^2*m^2*w + 20*a^5*cM*m^3*w + 4*a^5*m*r*w - 
      100*a^3*cM^2*m*r*w - (4*I)*a^4*cM*m^2*r*w - 8*a^3*cM^2*m^3*r*w - 
      (4*I)*a^4*cM*m^4*r*w + 48*a^3*cM*m*r^2*w + 72*a*cM^3*m*r^2*w - 
      (6*I)*a^4*m^2*r^2*w + (12*I)*a^2*cM^2*m^2*r^2*w + 20*a^3*cM*m^3*r^2*w - 
      (12*I)*a^4*m^4*r^2*w - 4*a^3*m*r^3*w - 84*a*cM^2*m*r^3*w + 
      (28*I)*a^2*cM*m^2*r^3*w + 40*a*cM*m*r^4*w - (18*I)*a^2*m^2*r^4*w - 
      8*a*m*r^5*w - 10*a^5*cM*m*sss*w + (4*I)*a^4*cM*r*sss*w - 
      2*a^5*m*r*sss*w + 24*a^3*cM^2*m*r*sss*w + (4*I)*a^4*cM*m^2*r*sss*w - 
      (8*I)*a^2*cM^2*r^2*sss*w - 18*a^3*cM*m*r^2*sss*w + 
      (9*I)*a^4*m^2*r^2*sss*w + (8*I)*a^2*cM*r^3*sss*w + 2*a^3*m*r^3*sss*w + 
      20*a*cM^2*m*r^3*sss*w - (14*I)*a^2*cM*m^2*r^3*sss*w - 
      (8*I)*cM^2*r^4*sss*w - 20*a*cM*m*r^4*sss*w + (9*I)*a^2*m^2*r^4*sss*w + 
      (4*I)*cM*r^5*sss*w + 4*a*m*r^5*sss*w - (2*I)*a^4*cM*r*sss^2*w + 
      (4*I)*a^2*cM^2*r^2*sss^2*w - (4*I)*a^2*cM*r^3*sss^2*w + 
      (4*I)*cM^2*r^4*sss^2*w - (2*I)*cM*r^5*sss^2*w - 8*a^6*cM*w^2 - 
      (12*I)*a^7*m*w^2 + (6*I)*a^5*cM^2*m*w^2 - 36*a^6*cM*m^2*w^2 - 
      80*a^6*r*w^2 + 16*a^4*cM^2*r*w^2 + (82*I)*a^5*cM*m*r*w^2 - 
      18*a^6*m^2*r*w^2 + 52*a^4*cM^2*m^2*r*w^2 + (20*I)*a^5*cM*m^3*r*w^2 + 
      256*a^4*cM*r^2*w^2 - (66*I)*a^5*m*r^2*w^2 - (60*I)*a^3*cM^2*m*r^2*w^2 - 
      78*a^4*cM*m^2*r^2*w^2 + (24*I)*a^5*m^3*r^2*w^2 - 180*a^4*r^3*w^2 - 
      208*a^2*cM^2*r^3*w^2 + (108*I)*a^3*cM*m*r^3*w^2 + 42*a^4*m^2*r^3*w^2 - 
      12*a^2*cM^2*m^2*r^3*w^2 + (8*I)*a^3*cM*m^3*r^3*w^2 + 
      344*a^2*cM*r^4*w^2 - (72*I)*a^3*m*r^4*w^2 - (18*I)*a*cM^2*m*r^4*w^2 - 
      102*a^2*cM*m^2*r^4*w^2 + (36*I)*a^3*m^3*r^4*w^2 - 120*a^2*r^5*w^2 - 
      80*cM^2*r^5*w^2 + (50*I)*a*cM*m*r^5*w^2 + 48*a^2*m^2*r^5*w^2 + 
      80*cM*r^6*w^2 - (18*I)*a*m*r^6*w^2 - 20*r^7*w^2 + 4*a^6*cM*sss*w^2 + 
      22*a^6*r*sss*w^2 - 12*a^4*cM^2*r*sss*w^2 - (14*I)*a^5*cM*m*r*sss*w^2 - 
      62*a^4*cM*r^2*sss*w^2 + (6*I)*a^5*m*r^2*sss*w^2 + 
      (12*I)*a^3*cM^2*m*r^2*sss*w^2 + 36*a^4*r^3*sss*w^2 + 
      44*a^2*cM^2*r^3*sss*w^2 - (40*I)*a^3*cM*m*r^3*sss*w^2 - 
      40*a^2*cM*r^4*sss*w^2 + (12*I)*a*cM^2*m*r^4*sss*w^2 + 
      6*a^2*r^5*sss*w^2 - 16*cM^2*r^5*sss*w^2 - (2*I)*a*cM*m*r^5*sss*w^2 + 
      26*cM*r^6*sss*w^2 - (6*I)*a*m*r^6*sss*w^2 - 8*r^7*sss*w^2 - 
      (12*I)*a^8*w^3 + 36*a^7*cM*m*w^3 + (24*I)*a^6*cM*r*w^3 + 
      48*a^7*m*r*w^3 - 80*a^5*cM^2*m*r*w^3 - (36*I)*a^6*cM*m^2*r*w^3 - 
      (72*I)*a^6*r^2*w^3 - (48*I)*a^4*cM^2*r^2*w^3 - 22*a^5*cM*m*r^2*w^3 - 
      (6*I)*a^6*m^2*r^2*w^3 + (168*I)*a^4*cM*r^3*w^3 + 108*a^5*m*r^3*w^3 + 
      156*a^3*cM^2*m*r^3*w^3 - (72*I)*a^4*cM*m^2*r^3*w^3 - 
      (96*I)*a^4*r^4*w^3 - (48*I)*a^2*cM^2*r^4*w^3 - 56*a^3*cM*m*r^4*w^3 - 
      (36*I)*a^4*m^2*r^4*w^3 + (120*I)*a^2*cM*r^5*w^3 - 52*a*cM^2*m*r^5*w^3 - 
      (12*I)*a^2*cM*m^2*r^5*w^3 - (24*I)*a^2*r^6*w^3 + 146*a*cM*m*r^6*w^3 - 
      (30*I)*a^2*m^2*r^6*w^3 - (24*I)*cM*r^7*w^3 - 60*a*m*r^7*w^3 + 
      (12*I)*r^8*w^3 + (10*I)*a^6*cM*r*sss*w^3 - (12*I)*a^4*cM^2*r^2*sss*
       w^3 + (24*I)*a^4*cM*r^3*sss*w^3 - (12*I)*a^2*cM^2*r^4*sss*w^3 + 
      (18*I)*a^2*cM*r^5*sss*w^3 + (4*I)*cM*r^7*sss*w^3 - 14*a^8*cM*w^4 - 
      30*a^8*r*w^4 + 36*a^6*cM^2*r*w^4 + (28*I)*a^7*cM*m*r*w^4 + 
      80*a^6*cM*r^2*w^4 - (12*I)*a^7*m*r^2*w^4 - 36*a^6*r^3*w^4 - 
      144*a^4*cM^2*r^3*w^4 + (120*I)*a^5*cM*m*r^3*w^4 - 72*a^4*cM*r^4*w^4 + 
      12*a^4*r^5*w^4 + 108*a^2*cM^2*r^5*w^4 + (60*I)*a^3*cM*m*r^5*w^4 - 
      152*a^2*cM*r^6*w^4 + (16*I)*a^3*m*r^6*w^4 + 12*a^2*r^7*w^4 + 
      (8*I)*a*cM*m*r^7*w^4 + 14*cM*r^8*w^4 + (4*I)*a*m*r^8*w^4 - 6*r^9*w^4 - 
      (8*I)*a^8*cM*r*w^5 + (6*I)*a^8*r^2*w^5 - (56*I)*a^6*cM*r^3*w^5 - 
      (48*I)*a^4*cM*r^5*w^5 - (16*I)*a^4*r^6*w^5 - (8*I)*a^2*r^8*w^5 + 
      (2*I)*r^10*w^5)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^2*w^3) - 
   (a^2*(6*a^2*cM^2*m^2 + (6*I)*a^3*cM*m^3 - 6*a^2*cM*m^2*r - 
      (3*I)*a^3*cM*m*sss + (6*I)*a*cM^2*m*r*sss - (3*I)*a*cM*m*r^2*sss - 
      (8*I)*a^4*cM*w + 2*a^5*m*w - 6*a^3*cM^2*m*w - (14*I)*a^4*cM*m^2*w + 
      (16*I)*a^2*cM^2*r*w + 4*a^3*cM*m*r*w + (8*I)*a^2*cM^2*m^2*r*w - 
      4*a^3*cM*m^3*r*w - (8*I)*a^2*cM*r^2*w + 10*a^3*m*r^2*w - 
      18*a*cM^2*m*r^2*w - (14*I)*a^2*cM*m^2*r^2*w - 12*a^3*m^3*r^2*w + 
      12*a*cM*m*r^3*w - 4*a*m*r^4*w + (4*I)*a^4*cM*sss*w - a^5*m*sss*w - 
      (12*I)*a^2*cM^2*r*sss*w + 6*a^3*cM*m*r*sss*w + 
      (10*I)*a^2*cM*r^2*sss*w + a^3*m*r^2*sss*w - (8*I)*cM^2*r^3*sss*w + 
      (6*I)*cM*r^4*sss*w + 2*a*m*r^4*sss*w - 4*a^6*w^2 + 
      (22*I)*a^5*cM*m*w^2 + 32*a^4*cM*r*w^2 + (12*I)*a^5*m*r*w^2 - 
      (44*I)*a^3*cM^2*m*r*w^2 + 16*a^4*cM*m^2*r*w^2 - 54*a^4*r^2*w^2 + 
      (86*I)*a^3*cM*m*r^2*w^2 + 12*a^4*m^2*r^2*w^2 + 76*a^2*cM*r^3*w^2 - 
      (18*I)*a^3*m*r^3*w^2 - (28*I)*a*cM^2*m*r^3*w^2 + 4*a^2*cM*m^2*r^3*w^2 - 
      60*a^2*r^4*w^2 + (52*I)*a*cM*m*r^4*w^2 + 24*a^2*m^2*r^4*w^2 + 
      20*cM*r^5*w^2 - (18*I)*a*m*r^5*w^2 - 10*r^6*w^2 - a^6*sss*w^2 - 
      2*a^4*cM*r*sss*w^2 + 3*a^4*r^2*sss*w^2 - 16*a^2*cM*r^3*sss*w^2 + 
      3*a^2*r^4*sss*w^2 - 2*cM*r^5*sss*w^2 - r^6*sss*w^2 - 
      (14*I)*a^6*cM*w^3 + (12*I)*a^6*r*w^3 + (36*I)*a^4*cM^2*r*w^3 - 
      20*a^5*cM*m*r*w^3 - (98*I)*a^4*cM*r^2*w^3 + 6*a^5*m*r^2*w^3 - 
      (24*I)*a^4*r^3*w^3 + (36*I)*a^2*cM^2*r^3*w^3 - 52*a^3*cM*m*r^3*w^3 - 
      (10*I)*a^2*cM*r^4*w^3 - (36*I)*a^2*r^5*w^3 - 8*a*cM*m*r^5*w^3 + 
      (2*I)*cM*r^6*w^3 - 6*a*m*r^6*w^3 + 8*a^6*cM*r*w^4 - 6*a^6*r^2*w^4 + 
      48*a^4*cM*r^3*w^4 + 6*a^4*r^4*w^4 + 10*a^2*r^6*w^4 - 2*r^8*w^4)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)*w^3), 
 f05f14b[r] -> (a*(4*a^5*cM*m - (4*I)*a^4*cM^2*m^2 + 4*a^5*cM*m^3 - 
      8*a^3*cM^2*m*r + (4*I)*a^4*cM*m^2*r + 6*a^3*cM*m*r^2 - 
      (2*I)*a^2*cM^2*m^2*r^2 + 2*a^3*cM*m^3*r^2 - 4*a*cM^2*m*r^3 + 
      (2*I)*a^2*cM*m^2*r^3 + 2*a*cM*m*r^4 - 4*a^5*cM*m*sss + 
      (2*I)*a^4*cM*r*sss + 10*a^3*cM^2*m*r*sss + (2*I)*a^4*cM*m^2*r*sss - 
      (4*I)*a^2*cM^2*r^2*sss - 8*a^3*cM*m*r^2*sss + (4*I)*a^2*cM*r^3*sss + 
      6*a*cM^2*m*r^3*sss + (2*I)*a^2*cM*m^2*r^3*sss - (4*I)*cM^2*r^4*sss - 
      4*a*cM*m*r^4*sss + (2*I)*cM*r^5*sss - I*a^4*cM*r*sss^2 + 
      (2*I)*a^2*cM^2*r^2*sss^2 - (2*I)*a^2*cM*r^3*sss^2 + 
      (2*I)*cM^2*r^4*sss^2 - I*cM*r^5*sss^2 - 16*a^6*cM*w + (2*I)*a^7*m*w + 
      (8*I)*a^5*cM^2*m*w - 18*a^6*cM*m^2*w + 56*a^4*cM^2*r*w + 
      (8*I)*a^5*cM*m*r*w + 24*a^4*cM^2*m^2*r*w + (12*I)*a^5*cM*m^3*r*w - 
      48*a^4*cM*r^2*w - 48*a^2*cM^3*r^2*w - (20*I)*a^3*cM^2*m*r^2*w - 
      52*a^4*cM*m^2*r^2*w + 100*a^2*cM^2*r^3*w + (20*I)*a^3*cM*m*r^3*w + 
      16*a^2*cM^2*m^2*r^3*w - 48*a^2*cM*r^4*w - 24*cM^3*r^4*w - 
      (6*I)*a^3*m*r^4*w - (20*I)*a*cM^2*m*r^4*w - 22*a^2*cM*m^2*r^4*w + 
      44*cM^2*r^5*w + (12*I)*a*cM*m*r^5*w - 16*cM*r^6*w - (4*I)*a*m*r^6*w + 
      4*a^6*cM*sss*w - I*a^7*m*sss*w - 10*a^4*cM^2*r*sss*w - 
      (6*I)*a^5*cM*m*r*sss*w + 10*a^4*cM*r^2*sss*w + (8*I)*a^3*cM^2*m*r^2*sss*
       w - 12*a^2*cM^2*r^3*sss*w - (18*I)*a^3*cM*m*r^3*sss*w + 
      8*a^2*cM*r^4*sss*w + (3*I)*a^3*m*r^4*sss*w + (8*I)*a*cM^2*m*r^4*sss*w - 
      2*cM^2*r^5*sss*w - (12*I)*a*cM*m*r^5*sss*w + 2*cM*r^6*sss*w + 
      (2*I)*a*m*r^6*sss*w - (10*I)*a^8*w^2 - (4*I)*a^6*cM^2*w^2 + 
      32*a^7*cM*m*w^2 + (24*I)*a^6*cM*r*w^2 - 12*a^7*m*r*w^2 - 
      60*a^5*cM^2*m*r*w^2 - (32*I)*a^6*cM*m^2*r*w^2 - (58*I)*a^6*r^2*w^2 - 
      (18*I)*a^4*cM^2*r^2*w^2 + 56*a^5*cM*m*r^2*w^2 - (6*I)*a^6*m^2*r^2*w^2 + 
      (118*I)*a^4*cM*r^3*w^2 + 18*a^5*m*r^3*w^2 + 68*a^3*cM^2*m*r^3*w^2 - 
      (40*I)*a^4*cM*m^2*r^3*w^2 - (102*I)*a^4*r^4*w^2 - 
      (32*I)*a^2*cM^2*r^4*w^2 - 8*a^3*cM*m*r^4*w^2 + (140*I)*a^2*cM*r^5*w^2 + 
      36*a^3*m*r^5*w^2 - 16*a*cM^2*m*r^5*w^2 - (8*I)*a^2*cM*m^2*r^5*w^2 - 
      (70*I)*a^2*r^6*w^2 - (18*I)*cM^2*r^6*w^2 + 16*a*cM*m*r^6*w^2 + 
      (6*I)*a^2*m^2*r^6*w^2 + (46*I)*cM*r^7*w^2 + 6*a*m*r^7*w^2 - 
      (16*I)*r^8*w^2 - I*a^8*sss*w^2 + (10*I)*a^6*cM*r*sss*w^2 + 
      (2*I)*a^6*r^2*sss*w^2 - (12*I)*a^4*cM^2*r^2*sss*w^2 + 
      (12*I)*a^4*cM*r^3*sss*w^2 + (6*I)*a^4*r^4*sss*w^2 - 
      (12*I)*a^2*cM^2*r^4*sss*w^2 + (6*I)*a^2*cM*r^5*sss*w^2 + 
      (2*I)*a^2*r^6*sss*w^2 + (4*I)*cM*r^7*sss*w^2 - I*r^8*sss*w^2 - 
      18*a^8*cM*w^3 - 12*a^8*r*w^3 + 36*a^6*cM^2*r*w^3 + 
      (28*I)*a^7*cM*m*r*w^3 + 70*a^6*cM*r^2*w^3 + 24*a^6*r^3*w^3 - 
      144*a^4*cM^2*r^3*w^3 + (96*I)*a^5*cM*m*r^3*w^3 - 102*a^4*cM*r^4*w^3 + 
      (12*I)*a^5*m*r^4*w^3 + 72*a^4*r^5*w^3 + 108*a^2*cM^2*r^5*w^3 + 
      (36*I)*a^3*cM*m*r^5*w^3 - 174*a^2*cM*r^6*w^3 + (4*I)*a^3*m*r^6*w^3 + 
      24*a^2*r^7*w^3 + (8*I)*a*cM*m*r^7*w^3 + 16*cM*r^8*w^3 - 
      (8*I)*a*m*r^8*w^3 - 12*r^9*w^3 - (8*I)*a^8*cM*r*w^4 + 
      (6*I)*a^8*r^2*w^4 - (56*I)*a^6*cM*r^3*w^4 - (48*I)*a^4*cM*r^5*w^4 - 
      (16*I)*a^4*r^6*w^4 - (8*I)*a^2*r^8*w^4 + (2*I)*r^10*w^4)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w^3) - 
   (a*(-4*a^3*cM^2*m - (4*I)*a^4*cM*m^2 + 4*a^3*cM*m*r - 2*a*cM^2*m*r^2 - 
      (2*I)*a^2*cM*m^2*r^2 + 2*a*cM*m*r^3 + (2*I)*a^4*cM*sss - 
      (6*I)*a^2*cM^2*r*sss + 2*a^3*cM*m*r*sss + (5*I)*a^2*cM*r^2*sss - 
      (4*I)*cM^2*r^3*sss + 2*a*cM*m*r^3*sss + (3*I)*cM*r^4*sss + 
      4*a^4*cM^2*w + (14*I)*a^5*cM*m*w - 4*a^4*cM*r*w - 
      (24*I)*a^3*cM^2*m*r*w + 12*a^4*cM*m^2*r*w + 14*a^2*cM^2*r^2*w + 
      (46*I)*a^3*cM*m*r^2*w - 12*a^2*cM*r^3*w - (16*I)*a*cM^2*m*r^3*w + 
      6*cM^2*r^4*w + (20*I)*a*cM*m*r^4*w - 8*cM*r^5*w - 2*a^4*cM*r*sss*w - 
      4*a^2*cM*r^3*sss*w - 2*cM*r^5*sss*w - (18*I)*a^6*cM*w^2 + 
      (30*I)*a^6*r*w^2 + (36*I)*a^4*cM^2*r*w^2 - 20*a^5*cM*m*r*w^2 - 
      (104*I)*a^4*cM*r^2*w^2 - 6*a^5*m*r^2*w^2 + (18*I)*a^4*r^3*w^2 + 
      (36*I)*a^2*cM^2*r^3*w^2 - 28*a^3*cM*m*r^3*w^2 - (34*I)*a^2*cM*r^4*w^2 - 
      (18*I)*a^2*r^5*w^2 - 8*a*cM*m*r^5*w^2 + (4*I)*cM*r^6*w^2 + 
      6*a*m*r^6*w^2 - (6*I)*r^7*w^2 + 8*a^6*cM*r*w^3 - 6*a^6*r^2*w^3 + 
      48*a^4*cM*r^3*w^3 + 6*a^4*r^4*w^3 + 10*a^2*r^6*w^3 - 2*r^8*w^3)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)*w^3), 
 f05f22a[r] -> (a^3*((-2*I)*a^2*sss + (4*I)*cM*r*sss - (2*I)*r^2*sss + 
      I*a^2*sss^2 - (2*I)*cM*r*sss^2 + I*r^2*sss^2 + (4*I)*a^3*m*w - 
      2*a^2*cM*m^2*w - (2*I)*a^3*m^3*w - 4*a^2*r*w - (4*I)*a*cM*m*r*w - 
      2*a^2*m^2*r*w + 8*cM*r^2*w - 4*r^3*w + (5*I)*a^3*m*sss*w + 
      2*a^2*r*sss*w - (10*I)*a*cM*m*r*sss*w - 4*cM*r^2*sss*w + 
      (5*I)*a*m*r^2*sss*w + 2*r^3*sss*w + (20*I)*a^4*w^2 + 4*a^3*cM*m*w^2 + 
      (6*I)*a^4*m^2*w^2 - (44*I)*a^2*cM*r*w^2 + 6*a^3*m*r*w^2 - 
      (4*I)*a^2*r^2*w^2 - 6*a*cM*m*r^2*w^2 + (52*I)*cM*r^3*w^2 + 
      12*a*m*r^3*w^2 - (24*I)*r^4*w^2 - (5*I)*a^4*sss*w^2 + 
      (10*I)*a^2*cM*r*sss*w^2 - I*a^2*r^2*sss*w^2 - (8*I)*cM*r^3*sss*w^2 + 
      (4*I)*r^4*sss*w^2 - 2*a^4*cM*w^3 - (6*I)*a^5*m*w^3 - 4*a^4*r*w^3 + 
      6*a^2*cM*r^2*w^3 + 4*a^2*r^3*w^3 - 28*cM*r^4*w^3 + (6*I)*a*m*r^4*w^3 + 
      8*r^5*w^3 + (2*I)*a^6*w^4 - (6*I)*a^2*r^4*w^4 - (4*I)*r^6*w^4)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^3*w^2) + 
   (2*a^3*(-a^2 - I*a*cM*m + a^2*m^2 - I*a*m*r + r^2 + I*a^2*cM*w - 
      2*a^3*m*w - I*a^2*r*w + (2*I)*cM*r^2*w + a*m*r^2*w + (2*I)*r^3*w + 
      a^4*w^2 - a^2*r^2*w^2 - 2*r^4*w^2)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w), 
 f05f22b[r] -> (a^2*(-4*a^3*cM*m + (4*I)*a^4*m^2 + (4*I)*a^2*cM^2*m^2 + 
      (4*I)*a^4*m^4 + 4*a^3*m*r + 8*a*cM^2*m*r - (16*I)*a^2*cM*m^2*r - 
      12*a*cM*m*r^2 + (8*I)*a^2*m^2*r^2 + 4*a*m*r^3 - (2*I)*a^4*sss + 
      2*a^3*cM*m*sss - (4*I)*a^4*m^2*sss + (8*I)*a^2*cM*r*sss - 
      2*a^3*m*r*sss - 4*a*cM^2*m*r*sss + (8*I)*a^2*cM*m^2*r*sss - 
      (4*I)*a^2*r^2*sss - (8*I)*cM^2*r^2*sss + 6*a*cM*m*r^2*sss - 
      (4*I)*a^2*m^2*r^2*sss + (8*I)*cM*r^3*sss - 2*a*m*r^3*sss - 
      (2*I)*r^4*sss + I*a^4*sss^2 - (4*I)*a^2*cM*r*sss^2 + 
      (2*I)*a^2*r^2*sss^2 + (4*I)*cM^2*r^2*sss^2 - (4*I)*cM*r^3*sss^2 + 
      I*r^4*sss^2 + 16*a^4*cM*w - (20*I)*a^5*m*w - (8*I)*a^3*cM^2*m*w - 
      (16*I)*a^5*m^3*w - 8*a^4*r*w - 56*a^2*cM^2*r*w + (64*I)*a^3*cM*m*r*w - 
      12*a^4*m^2*r*w + 56*a^2*cM*r^2*w + 48*cM^3*r^2*w - (32*I)*a^3*m*r^2*w - 
      (24*I)*a*cM^2*m*r^2*w + 24*a^2*cM*m^2*r^2*w - (16*I)*a^3*m^3*r^2*w - 
      16*a^2*r^3*w - 72*cM^2*r^3*w + (32*I)*a*cM*m*r^3*w - 12*a^2*m^2*r^3*w + 
      40*cM*r^4*w - (12*I)*a*m*r^4*w - 8*r^5*w - 2*a^4*cM*sss*w + 
      (12*I)*a^5*m*sss*w + 4*a^4*r*sss*w + 4*a^2*cM^2*r*sss*w - 
      (32*I)*a^3*cM*m*r*sss*w - 16*a^2*cM*r^2*sss*w + 
      (24*I)*a^3*m*r^2*sss*w + (16*I)*a*cM^2*m*r^2*sss*w + 8*a^2*r^3*sss*w + 
      12*cM^2*r^3*sss*w - (32*I)*a*cM*m*r^3*sss*w - 14*cM*r^4*sss*w + 
      (12*I)*a*m*r^4*sss*w + 4*r^5*sss*w + (40*I)*a^6*w^2 + 
      (4*I)*a^4*cM^2*w^2 + 4*a^5*cM*m*w^2 + (28*I)*a^6*m^2*w^2 - 
      (144*I)*a^4*cM*r*w^2 + 12*a^5*m*r*w^2 - 8*a^3*cM^2*m*r*w^2 - 
      (8*I)*a^4*cM*m^2*r*w^2 + (72*I)*a^4*r^2*w^2 + (120*I)*a^2*cM^2*r^2*
       w^2 - 12*a^3*cM*m*r^2*w^2 + (44*I)*a^4*m^2*r^2*w^2 - 
      (112*I)*a^2*cM*r^3*w^2 + 36*a^3*m*r^3*w^2 - 16*a*cM^2*m*r^3*w^2 + 
      (16*I)*a^2*cM*m^2*r^3*w^2 + (24*I)*a^2*r^4*w^2 - (28*I)*cM^2*r^4*w^2 - 
      40*a*cM*m*r^4*w^2 + (16*I)*a^2*m^2*r^4*w^2 + (32*I)*cM*r^5*w^2 + 
      24*a*m*r^5*w^2 - (8*I)*r^6*w^2 - (14*I)*a^6*sss*w^2 + 
      (48*I)*a^4*cM*r*sss*w^2 - (24*I)*a^4*r^2*sss*w^2 - 
      (40*I)*a^2*cM^2*r^2*sss*w^2 + (24*I)*a^2*cM*r^3*sss*w^2 - 
      (6*I)*a^2*r^4*sss*w^2 + (32*I)*cM^2*r^4*sss*w^2 - 
      (24*I)*cM*r^5*sss*w^2 + (4*I)*r^6*sss*w^2 - 4*a^6*cM*w^3 - 
      (24*I)*a^7*m*w^3 - 12*a^6*r*w^3 + 8*a^4*cM^2*r*w^3 + 
      (16*I)*a^5*cM*m*r*w^3 + 32*a^4*cM*r^2*w^3 - (48*I)*a^5*m*r^2*w^3 - 
      12*a^4*r^3*w^3 - 24*a^2*cM^2*r^3*w^3 - (16*I)*a^3*cM*m*r^3*w^3 - 
      44*a^2*cM*r^4*w^3 - (24*I)*a^3*m*r^4*w^3 + 12*a^2*r^5*w^3 + 
      112*cM^2*r^5*w^3 - (32*I)*a*cM*m*r^5*w^3 - 80*cM*r^6*w^3 + 12*r^7*w^3 + 
      (8*I)*a^8*w^4 - (8*I)*a^6*cM*r*w^4 + (20*I)*a^6*r^2*w^4 + 
      (12*I)*a^4*r^4*w^4 + (24*I)*a^2*cM*r^5*w^4 - (4*I)*a^2*r^6*w^4 + 
      (16*I)*cM*r^7*w^4 - (4*I)*r^8*w^4)*fR4[r])/
    (18*cM*(a^2 - 2*cM*r + r^2)^4*w^3) + 
   (a^2*(-2*a*cM^2*m - 2*a^3*m^3 + 4*a*cM*m*r - 2*a*m*r^2 + a^3*m*sss - 
      2*a*cM*m*r*sss + a*m*r^2*sss + 2*a^4*w + 2*a^2*cM^2*w + 6*a^4*m^2*w - 
      10*a^2*cM*r*w + 4*a^2*r^2*w + 6*cM^2*r^2*w + 6*a^2*m^2*r^2*w - 
      6*cM*r^3*w + 2*r^4*w - a^4*sss*w + 2*a^2*cM*r*sss*w - 2*a^2*r^2*sss*w + 
      2*cM*r^3*sss*w - r^4*sss*w + (2*I)*a^4*cM*w^2 - 8*a^5*m*w^2 - 
      (6*I)*a^4*r*w^2 - (4*I)*a^2*cM^2*r*w^2 + 4*a^3*cM*m*r*w^2 + 
      (18*I)*a^2*cM*r^2*w^2 - 10*a^3*m*r^2*w^2 - (6*I)*a^2*r^3*w^2 - 
      (8*I)*cM^2*r^3*w^2 - 8*a*cM*m*r^3*w^2 + (4*I)*cM*r^4*w^2 - 
      2*a*m*r^4*w^2 + 4*a^6*w^3 - 4*a^4*cM*r*w^3 + 6*a^4*r^2*w^3 + 
      4*a^2*cM*r^3*w^3 + 8*cM*r^5*w^3 - 2*r^6*w^3)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^3*w^3), 
 f05f23a[r] -> -(a^2*(2*a^3*m - (2*I)*a^2*cM*m^2 + 2*a^3*m^3 - 4*a*cM*m*r + 
       (2*I)*a^2*m^2*r + 2*a*m*r^2 - 3*a^3*m*sss + I*a^2*cM*m^2*sss - 
       a^3*m^3*sss + 6*a*cM*m*r*sss - I*a^2*m^2*r*sss - 3*a*m*r^2*sss + 
       a^3*m*sss^2 - 2*a*cM*m*r*sss^2 + a*m*r^2*sss^2 - 8*a^4*w + 
       (4*I)*a^3*cM*m*w - 12*a^4*m^2*w + (2*I)*a^3*cM*m^3*w - 2*a^4*m^4*w + 
       28*a^2*cM*r*w - (4*I)*a^3*m*r*w + 8*a^2*cM*m^2*r*w - 
       (6*I)*a^3*m^3*r*w - 16*a^2*r^2*w - 24*cM^2*r^2*w + 
       (4*I)*a*cM*m*r^2*w - 8*a^2*m^2*r^2*w + 28*cM*r^3*w - (4*I)*a*m*r^3*w - 
       8*r^4*w + 6*a^4*sss*w - (2*I)*a^3*cM*m*sss*w + 7*a^4*m^2*sss*w - 
       18*a^2*cM*r*sss*w + (2*I)*a^3*m*r*sss*w - 8*a^2*cM*m^2*r*sss*w + 
       12*a^2*r^2*sss*w + 12*cM^2*r^2*sss*w - (2*I)*a*cM*m*r^2*sss*w + 
       7*a^2*m^2*r^2*sss*w - 18*cM*r^3*sss*w + (2*I)*a*m*r^3*sss*w + 
       6*r^4*sss*w - a^4*sss^2*w + 2*a^2*cM*r*sss^2*w - 2*a^2*r^2*sss^2*w + 
       2*cM*r^3*sss^2*w - r^4*sss^2*w - (2*I)*a^4*cM*w^2 + 22*a^5*m*w^2 + 
       (2*I)*a^4*cM*m^2*w^2 + 6*a^5*m^3*w^2 + (4*I)*a^4*r*w^2 - 
       34*a^3*cM*m*r*w^2 + (6*I)*a^4*m^2*r*w^2 - 12*a^3*cM*m^3*r*w^2 - 
       (12*I)*a^2*cM*r^2*w^2 + 44*a^3*m*r^2*w^2 + 20*a*cM^2*m*r^2*w^2 + 
       (4*I)*a^2*cM*m^2*r^2*w^2 + 12*a^3*m^3*r^2*w^2 + (8*I)*a^2*r^3*w^2 + 
       (8*I)*cM^2*r^3*w^2 - 50*a*cM*m*r^3*w^2 + (12*I)*a^2*m^2*r^3*w^2 - 
       (10*I)*cM*r^4*w^2 + 22*a*m*r^4*w^2 + (4*I)*r^5*w^2 + 
       I*a^4*cM*sss*w^2 - 5*a^5*m*sss*w^2 - (2*I)*a^4*r*sss*w^2 + 
       4*a^3*cM*m*r*sss*w^2 + (6*I)*a^2*cM*r^2*sss*w^2 - 
       10*a^3*m*r^2*sss*w^2 - (4*I)*a^2*r^3*sss*w^2 - 
       (4*I)*cM^2*r^3*sss*w^2 + 4*a*cM*m*r^3*sss*w^2 + (5*I)*cM*r^4*sss*w^2 - 
       5*a*m*r^4*sss*w^2 - (2*I)*r^5*sss*w^2 + 12*a^6*w^3 - 
       (10*I)*a^5*cM*m*w^3 - 6*a^6*m^2*w^3 - 70*a^4*cM*r*w^3 - 
       (20*I)*a^5*m*r*w^3 + 36*a^4*cM*m^2*r*w^3 + 20*a^4*r^2*w^3 + 
       76*a^2*cM^2*r^2*w^3 + (28*I)*a^3*cM*m*r^2*w^3 - 12*a^4*m^2*r^2*w^3 - 
       76*a^2*cM*r^3*w^3 - (28*I)*a^3*m*r^3*w^3 + 4*a^2*r^4*w^3 + 
       28*cM^2*r^4*w^3 - (10*I)*a*cM*m*r^4*w^3 - 6*a^2*m^2*r^4*w^3 - 
       6*cM*r^5*w^3 - (8*I)*a*m*r^5*w^3 - 4*r^6*w^3 - a^6*sss*w^3 + 
       4*a^4*cM*r*sss*w^3 - 3*a^4*r^2*sss*w^3 + 8*a^2*cM*r^3*sss*w^3 - 
       3*a^2*r^4*sss*w^3 + 4*cM*r^5*sss*w^3 - r^6*sss*w^3 + 
       (6*I)*a^6*cM*w^4 + 2*a^7*m*w^4 + (20*I)*a^6*r*w^4 - 
       36*a^5*cM*m*r*w^4 - (32*I)*a^4*cM*r^2*w^4 - 12*a^5*m*r^2*w^4 + 
       (42*I)*a^4*r^3*w^4 - (34*I)*a^2*cM*r^4*w^4 - 18*a^3*m*r^4*w^4 + 
       (24*I)*a^2*r^5*w^4 + 12*a*cM*m*r^5*w^4 + (4*I)*cM*r^6*w^4 - 
       4*a*m*r^6*w^4 + (2*I)*r^7*w^4 + 12*a^6*cM*r*w^5 + 12*a^6*r^2*w^5 + 
       24*a^4*r^4*w^5 - 12*a^2*cM*r^5*w^5 + 12*a^2*r^6*w^5)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^3*w^3) + 
   (a^2*(-4*a*cM*m - (4*I)*a^2*m^2 + 4*a*m*r + (2*I)*a^2*sss + 2*a*cM*m*sss + 
      (2*I)*a^2*m^2*sss - (4*I)*cM*r*sss - 2*a*m*r*sss + (2*I)*r^2*sss - 
      I*a^2*sss^2 + (2*I)*cM*r*sss^2 - I*r^2*sss^2 + 4*a^2*cM*w + 
      (16*I)*a^3*m*w + 4*a^2*cM*m^2*w + (4*I)*a^3*m^3*w - 8*a^2*r*w - 
      (8*I)*a*cM*m*r*w - 12*a^2*m^2*r*w + 12*cM*r^2*w + (8*I)*a*m*r^2*w - 
      8*r^3*w - 2*a^2*cM*sss*w - (10*I)*a^3*m*sss*w + 4*a^2*r*sss*w + 
      (12*I)*a*cM*m*r*sss*w - 6*cM*r^2*sss*w - (10*I)*a*m*r^2*sss*w + 
      4*r^3*sss*w - (24*I)*a^4*w^2 + 8*a^3*cM*m*w^2 - (8*I)*a^4*m^2*w^2 + 
      (28*I)*a^2*cM*r*w^2 + 12*a^3*m*r*w^2 + (24*I)*a^2*cM*m^2*r*w^2 - 
      (20*I)*a^2*r^2*w^2 + (8*I)*cM^2*r^2*w^2 - 12*a*cM*m*r^2*w^2 - 
      (20*I)*a^2*m^2*r^2*w^2 - (12*I)*cM*r^3*w^2 + 24*a*m*r^3*w^2 + 
      (4*I)*r^4*w^2 + (4*I)*a^4*sss*w^2 - (4*I)*a^2*cM*r*sss*w^2 + 
      (2*I)*a^2*r^2*sss*w^2 + (8*I)*cM*r^3*sss*w^2 - (2*I)*r^4*sss*w^2 - 
      12*a^4*cM*w^3 + (4*I)*a^5*m*w^3 - 4*a^4*r*w^3 - (48*I)*a^3*cM*m*r*w^3 + 
      4*a^2*cM*r^2*w^3 - (4*I)*a^3*m*r^2*w^3 - 8*a^2*r^3*w^3 + 
      (24*I)*a*cM*m*r^3*w^3 - 8*cM*r^4*w^3 - (8*I)*a*m*r^4*w^3 - 4*r^5*w^3 + 
      (24*I)*a^4*cM*r*w^4 + (24*I)*a^4*r^2*w^4 - (24*I)*a^2*cM*r^3*w^4 + 
      (24*I)*a^2*r^4*w^4)*Derivative[1][fR4][r])/
    (18*cM*(a^2 - 2*cM*r + r^2)^2*w^3), 
 f05f23b[r] -> (a*((-2*I)*a^4*cM*m^2 - (4*I)*a^4*r - 4*a^3*cM*m*r + 
      4*a^3*cM*m^3*r + (16*I)*a^2*cM*r^2 + 6*a^3*m*r^2 + 8*a*cM^2*m*r^2 + 
      (2*I)*a^2*cM*m^2*r^2 - (8*I)*a^2*r^3 - (16*I)*cM^2*r^3 - 
      16*a*cM*m*r^3 + (16*I)*cM*r^4 + 6*a*m*r^4 - (4*I)*r^5 + 
      (2*I)*a^4*r*sss - (8*I)*a^2*cM*r^2*sss - 3*a^3*m*r^2*sss + 
      (4*I)*a^2*r^3*sss + (8*I)*cM^2*r^3*sss + 6*a*cM*m*r^3*sss - 
      (8*I)*cM*r^4*sss - 3*a*m*r^4*sss + (2*I)*r^5*sss - 6*a^6*w + 
      (4*I)*a^5*cM*m*w + 4*a^6*m^2*w + 28*a^4*cM*r*w + (10*I)*a^5*m*r*w - 
      20*a^4*cM*m^2*r*w - 24*a^4*r^2*w - 32*a^2*cM^2*r^2*w - 
      (20*I)*a^3*cM*m*r^2*w - 4*a^4*m^2*r^2*w + 68*a^2*cM*r^3*w + 
      (14*I)*a^3*m*r^3*w + 4*a^2*cM*m^2*r^3*w - 30*a^2*r^4*w - 
      32*cM^2*r^4*w - (12*I)*a*cM*m*r^4*w - 8*a^2*m^2*r^4*w + 40*cM*r^5*w + 
      (4*I)*a*m*r^5*w - 12*r^6*w + 3*a^4*r^2*sss*w - 6*a^2*cM*r^3*sss*w + 
      6*a^2*r^4*sss*w - 6*cM*r^5*sss*w + 3*r^6*sss*w - (2*I)*a^6*cM*w^2 - 
      8*a^7*m*w^2 - (10*I)*a^6*r*w^2 + 28*a^5*cM*m*r*w^2 + 
      (18*I)*a^4*cM*r^2*w^2 + 6*a^5*m*r^2*w^2 - (24*I)*a^4*r^3*w^2 - 
      4*a^3*cM*m*r^3*w^2 + (30*I)*a^2*cM*r^4*w^2 + 24*a^3*m*r^4*w^2 - 
      (18*I)*a^2*r^5*w^2 - 8*a*cM*m*r^5*w^2 + (10*I)*cM*r^6*w^2 + 
      10*a*m*r^6*w^2 - (4*I)*r^7*w^2 + 4*a^8*w^3 - 12*a^6*cM*r*w^3 - 
      2*a^6*r^2*w^3 - 18*a^4*r^4*w^3 + 12*a^2*cM*r^5*w^3 - 14*a^2*r^6*w^3 - 
      2*r^8*w^3)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^3*w^2) + 
   (a*((-2*I)*a^4 + 2*a^3*cM*m + (4*I)*a^2*cM*m^2*r + (2*I)*a^2*r^2 + 
      (8*I)*cM^2*r^2 - 2*a*cM*m*r^2 - (12*I)*cM*r^3 + (4*I)*r^4 + I*a^4*sss - 
      (2*I)*a^2*cM*r*sss - I*a^2*r^2*sss + (4*I)*cM*r^3*sss - (2*I)*r^4*sss - 
      2*a^4*cM*w + (4*I)*a^5*m*w - 4*a^4*r*w - (16*I)*a^3*cM*m*r*w + 
      8*a^2*cM*r^2*w - (4*I)*a^3*m*r^2*w - 2*a^2*r^3*w + (8*I)*a*cM*m*r^3*w - 
      2*cM*r^4*w - (8*I)*a*m*r^4*w + 2*r^5*w - (4*I)*a^6*w^2 + 
      (12*I)*a^4*cM*r*w^2 + (6*I)*a^4*r^2*w^2 - (12*I)*a^2*cM*r^3*w^2 + 
      (12*I)*a^2*r^4*w^2 + (2*I)*r^6*w^2)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w^2), 
 f05f24a[r] -> (a^2*(-6*a^4*cM*m^2 + (6*I)*a^5*m^3 + (6*I)*a^3*cM^2*m^3 + 
      (6*I)*a^5*m^5 + 6*a^4*m^2*r + 12*a^2*cM^2*m^2*r - (24*I)*a^3*cM*m^3*r - 
      18*a^2*cM*m^2*r^2 + (12*I)*a^3*m^3*r^2 + 6*a^2*m^2*r^3 + 
      3*a^4*cM*m^2*sss - (6*I)*a^5*m^3*sss - 3*a^4*m^2*r*sss - 
      6*a^2*cM^2*m^2*r*sss + (12*I)*a^3*cM*m^3*r*sss + 9*a^2*cM*m^2*r^2*sss - 
      (6*I)*a^3*m^3*r^2*sss - 3*a^2*m^2*r^3*sss + (8*I)*a^6*w + 
      6*a^5*cM*m*w - (26*I)*a^6*m^2*w - (12*I)*a^4*cM^2*m^2*w + 
      4*a^5*cM*m^3*w - (20*I)*a^6*m^4*w - (32*I)*a^4*cM*r*w - 8*a^5*m*r*w - 
      12*a^3*cM^2*m*r*w + (88*I)*a^4*cM*m^2*r*w - 18*a^5*m^3*r*w + 
      (16*I)*a^4*r^2*w + (32*I)*a^2*cM^2*r^2*w + 40*a^3*cM*m*r^2*w - 
      (36*I)*a^4*m^2*r^2*w - (44*I)*a^2*cM^2*m^2*r^2*w + 
      40*a^3*cM*m^3*r^2*w - (20*I)*a^4*m^4*r^2*w - (32*I)*a^2*cM*r^3*w - 
      16*a^3*m*r^3*w - 36*a*cM^2*m*r^3*w + (40*I)*a^2*cM*m^2*r^3*w - 
      18*a^3*m^3*r^3*w + (8*I)*a^2*r^4*w + 34*a*cM*m*r^4*w - 
      (10*I)*a^2*m^2*r^4*w - 8*a*m*r^5*w - (8*I)*a^6*sss*w - 
      3*a^5*cM*m*sss*w + (5*I)*a^6*m^2*sss*w + (32*I)*a^4*cM*r*sss*w + 
      4*a^5*m*r*sss*w + 6*a^3*cM^2*m*r*sss*w - (6*I)*a^4*cM*m^2*r*sss*w - 
      (14*I)*a^4*r^2*sss*w - (32*I)*a^2*cM^2*r^2*sss*w - 
      20*a^3*cM*m*r^2*sss*w + (10*I)*a^4*m^2*r^2*sss*w - 
      (8*I)*a^2*cM^2*m^2*r^2*sss*w + (24*I)*a^2*cM*r^3*sss*w + 
      8*a^3*m*r^3*sss*w + 18*a*cM^2*m*r^3*sss*w - (6*I)*a^2*cM*m^2*r^3*sss*
       w - (4*I)*a^2*r^4*sss*w + (8*I)*cM^2*r^4*sss*w - 17*a*cM*m*r^4*sss*w + 
      (5*I)*a^2*m^2*r^4*sss*w - (8*I)*cM*r^5*sss*w + 4*a*m*r^5*sss*w + 
      (2*I)*r^6*sss*w + (2*I)*a^6*sss^2*w - (8*I)*a^4*cM*r*sss^2*w + 
      (3*I)*a^4*r^2*sss^2*w + (8*I)*a^2*cM^2*r^2*sss^2*w - 
      (4*I)*a^2*cM*r^3*sss^2*w - (4*I)*cM^2*r^4*sss^2*w + 
      (4*I)*cM*r^5*sss^2*w - I*r^6*sss^2*w + (6*I)*a^7*m*w^2 + 
      (6*I)*a^5*cM^2*m*w^2 - 4*a^6*cM*m^2*w^2 + (22*I)*a^7*m^3*w^2 - 
      8*a^6*r*w^2 + (8*I)*a^5*cM*m*r*w^2 + 16*a^6*m^2*r*w^2 + 
      (12*I)*a^5*cM*m^3*r*w^2 + 24*a^4*cM*r^2*w^2 + (8*I)*a^5*m*r^2*w^2 - 
      (36*I)*a^3*cM^2*m*r^2*w^2 - 62*a^4*cM*m^2*r^2*w^2 + 
      (38*I)*a^5*m^3*r^2*w^2 - 24*a^4*r^3*w^2 - 16*a^2*cM^2*r^3*w^2 + 
      (20*I)*a^3*cM*m*r^3*w^2 + 38*a^4*m^2*r^3*w^2 + 
      (12*I)*a^3*cM*m^3*r^3*w^2 + 48*a^2*cM*r^4*w^2 - (2*I)*a^3*m*r^4*w^2 - 
      (18*I)*a*cM^2*m*r^4*w^2 - 58*a^2*cM*m^2*r^4*w^2 + 
      (16*I)*a^3*m^3*r^4*w^2 - 24*a^2*r^5*w^2 - 16*cM^2*r^5*w^2 + 
      (12*I)*a*cM*m*r^5*w^2 + 22*a^2*m^2*r^5*w^2 + 24*cM*r^6*w^2 - 
      (4*I)*a*m*r^6*w^2 - 8*r^7*w^2 + (5*I)*a^7*m*sss*w^2 + 4*a^6*r*sss*w^2 - 
      (26*I)*a^5*cM*m*r*sss*w^2 - 12*a^4*cM*r^2*sss*w^2 + 
      (6*I)*a^5*m*r^2*sss*w^2 + (32*I)*a^3*cM^2*m*r^2*sss*w^2 + 
      12*a^4*r^3*sss*w^2 + 8*a^2*cM^2*r^3*sss*w^2 - (10*I)*a^3*cM*m*r^3*sss*
       w^2 - 24*a^2*cM*r^4*sss*w^2 - (3*I)*a^3*m*r^4*sss*w^2 - 
      (16*I)*a*cM^2*m*r^4*sss*w^2 + 12*a^2*r^5*sss*w^2 + 8*cM^2*r^5*sss*w^2 + 
      (16*I)*a*cM*m*r^5*sss*w^2 - 12*cM*r^6*sss*w^2 - (4*I)*a*m*r^6*sss*w^2 + 
      4*r^7*sss*w^2 + (14*I)*a^8*w^3 - 4*a^7*cM*m*w^3 - (6*I)*a^8*m^2*w^3 - 
      (72*I)*a^6*cM*r*w^3 - 2*a^7*m*r*w^3 - (36*I)*a^6*cM*m^2*r*w^3 - 
      (22*I)*a^6*r^2*w^3 + (80*I)*a^4*cM^2*r^2*w^3 + 36*a^5*cM*m*r^2*w^3 - 
      (18*I)*a^6*m^2*r^2*w^3 + (92*I)*a^4*cM*r^3*w^3 - 
      (36*I)*a^4*cM*m^2*r^3*w^3 - (90*I)*a^4*r^4*w^3 - 
      (128*I)*a^2*cM^2*r^4*w^3 + 48*a^3*cM*m*r^4*w^3 - 
      (18*I)*a^4*m^2*r^4*w^3 + (160*I)*a^2*cM*r^5*w^3 + 6*a^3*m*r^5*w^3 - 
      (58*I)*a^2*r^6*w^3 + (32*I)*cM^2*r^6*w^3 + 8*a*cM*m*r^6*w^3 - 
      (6*I)*a^2*m^2*r^6*w^3 - (4*I)*cM*r^7*w^3 + 4*a*m*r^7*w^3 - 
      (4*I)*r^8*w^3 - (4*I)*a^8*sss*w^3 + (20*I)*a^6*cM*r*sss*w^3 - 
      I*a^6*r^2*sss*w^3 - (24*I)*a^4*cM^2*r^2*sss*w^3 - 
      (6*I)*a^4*cM*r^3*sss*w^3 + (9*I)*a^4*r^4*sss*w^3 + 
      (24*I)*a^2*cM^2*r^4*sss*w^3 - (24*I)*a^2*cM*r^5*sss*w^3 + 
      (5*I)*a^2*r^6*sss*w^3 + (2*I)*cM*r^7*sss*w^3 - I*r^8*sss*w^3 + 
      4*a^8*cM*w^4 - (4*I)*a^9*m*w^4 + 4*a^8*r*w^4 + (36*I)*a^7*cM*m*r*w^4 - 
      14*a^6*cM*r^2*w^4 + (2*I)*a^7*m*r^2*w^4 + 4*a^6*r^3*w^4 + 
      (36*I)*a^5*cM*m*r^3*w^4 - 30*a^4*cM*r^4*w^4 + (18*I)*a^5*m*r^4*w^4 - 
      12*a^4*r^5*w^4 - (12*I)*a^3*cM*m*r^5*w^4 - 2*a^2*cM*r^6*w^4 + 
      (14*I)*a^3*m*r^6*w^4 - 20*a^2*r^7*w^4 - (12*I)*a*cM*m*r^7*w^4 + 
      10*cM*r^8*w^4 + (2*I)*a*m*r^8*w^4 - 8*r^9*w^4 + (2*I)*a^10*w^5 - 
      (12*I)*a^8*cM*r*w^5 - (2*I)*a^8*r^2*w^5 - (12*I)*a^6*cM*r^3*w^5 - 
      (16*I)*a^6*r^4*w^5 + (12*I)*a^4*cM*r^5*w^5 - (16*I)*a^4*r^6*w^5 + 
      (12*I)*a^2*cM*r^7*w^5 - (2*I)*a^2*r^8*w^5 + (2*I)*r^10*w^5)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^3*w^3) + 
   (a^2*(-6*a^2*cM^2*m^2 - 6*a^4*m^4 + 12*a^2*cM*m^2*r - 6*a^2*m^2*r^2 + 
      3*a^4*m^2*sss - 6*a^2*cM*m^2*r*sss + 3*a^2*m^2*r^2*sss + 4*a^5*m*w + 
      6*a^3*cM^2*m*w + (4*I)*a^4*cM*m^2*w + 14*a^5*m^3*w - 22*a^3*cM*m*r*w + 
      4*a^3*m*r^2*w + 18*a*cM^2*m*r^2*w + (4*I)*a^2*cM*m^2*r^2*w + 
      14*a^3*m^3*r^2*w - 10*a*cM*m*r^3*w - 8*a^6*m^2*w^2 - 8*a^4*cM*r*w^2 - 
      (8*I)*a^5*m*r*w^2 - 12*a^4*cM*m^2*r*w^2 + 8*a^2*cM^2*r^2*w^2 - 
      (6*I)*a^3*cM*m*r^2*w^2 - 10*a^4*m^2*r^2*w^2 - 8*a^2*cM*r^3*w^2 - 
      (10*I)*a^3*m*r^3*w^2 - 12*a^2*cM*m^2*r^3*w^2 + 8*cM^2*r^4*w^2 - 
      (6*I)*a*cM*m*r^4*w^2 - 2*a^2*m^2*r^4*w^2 - (2*I)*a*m*r^5*w^2 - 
      (4*I)*a^6*cM*w^3 - 2*a^7*m*w^3 + (8*I)*a^6*r*w^3 + 24*a^5*cM*m*r*w^3 - 
      (6*I)*a^4*cM*r^2*w^3 + (18*I)*a^4*r^3*w^3 + 12*a^3*cM*m*r^3*w^3 + 
      6*a^3*m*r^4*w^3 + (12*I)*a^2*r^5*w^3 - 12*a*cM*m*r^5*w^3 + 
      (2*I)*cM*r^6*w^3 + 4*a*m*r^6*w^3 + (2*I)*r^7*w^3 + 2*a^8*w^4 - 
      12*a^6*cM*r*w^4 - 4*a^6*r^2*w^4 - 12*a^4*r^4*w^4 + 12*a^2*cM*r^5*w^4 - 
      4*a^2*r^6*w^4 + 2*r^8*w^4)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w^3), 
 f05f24b[r] -> (a*(4*a^5*cM*m - (2*I)*a^6*m^2 - (4*I)*a^4*cM^2*m^2 + 
      2*a^5*cM*m^3 - (2*I)*a^6*m^4 - 2*a^5*m*r - 8*a^3*cM^2*m*r + 
      (10*I)*a^4*cM*m^2*r + 6*a^3*cM*m*r^2 + (2*I)*a^2*cM^2*m^2*r^2 + 
      2*a^3*cM*m^3*r^2 + (4*I)*a^4*m^4*r^2 + 2*a^3*m*r^3 + 4*a*cM^2*m*r^3 - 
      (14*I)*a^2*cM*m^2*r^3 - 10*a*cM*m*r^4 + (8*I)*a^2*m^2*r^4 + 4*a*m*r^5 - 
      2*a^5*cM*m*sss + (2*I)*a^6*m^2*sss + a^5*m*r*sss + 4*a^3*cM^2*m*r*sss - 
      (4*I)*a^4*cM*m^2*r*sss - 3*a^3*cM*m*r^2*sss - (2*I)*a^4*m^2*r^2*sss - 
      a^3*m*r^3*sss - 2*a*cM^2*m*r^3*sss + (8*I)*a^2*cM*m^2*r^3*sss + 
      5*a*cM*m*r^4*sss - (4*I)*a^2*m^2*r^4*sss - 2*a*m*r^5*sss - 4*a^6*cM*w + 
      (8*I)*a^7*m*w + (8*I)*a^5*cM^2*m*w - 4*a^6*cM*m^2*w + (8*I)*a^7*m^3*w + 
      4*a^6*r*w + 8*a^4*cM^2*r*w - (14*I)*a^5*cM*m*r*w + 6*a^6*m^2*r*w + 
      (4*I)*a^5*cM*m^3*r*w - 18*a^4*cM*r^2*w - (4*I)*a^5*m*r^2*w - 
      (24*I)*a^3*cM^2*m*r^2*w - 24*a^4*cM*m^2*r^2*w - (8*I)*a^5*m^3*r^2*w + 
      12*a^2*cM^2*r^3*w + (60*I)*a^3*cM*m*r^3*w - 6*a^4*m^2*r^3*w + 
      (4*I)*a^3*cM*m^3*r^3*w + 12*a^2*cM*r^4*w - (20*I)*a^3*m*r^4*w - 
      (32*I)*a*cM^2*m*r^4*w + 16*a^2*cM*m^2*r^4*w - (16*I)*a^3*m^3*r^4*w - 
      12*a^2*r^5*w - 20*cM^2*r^5*w + (26*I)*a*cM*m*r^5*w - 12*a^2*m^2*r^5*w + 
      26*cM*r^6*w - (8*I)*a*m*r^6*w - 8*r^7*w + 2*a^6*cM*sss*w - 
      (2*I)*a^7*m*sss*w - 2*a^6*r*sss*w - 4*a^4*cM^2*r*sss*w - 
      (4*I)*a^5*cM*m*r*sss*w + 9*a^4*cM*r^2*sss*w + (16*I)*a^3*cM^2*m*r^2*sss*
       w - 6*a^2*cM^2*r^3*sss*w - (8*I)*a^3*cM*m*r^3*sss*w - 
      6*a^2*cM*r^4*sss*w + (6*I)*a^3*m*r^4*sss*w - (8*I)*a*cM^2*m*r^4*sss*w + 
      6*a^2*r^5*sss*w + 10*cM^2*r^5*sss*w - (4*I)*a*cM*m*r^5*sss*w - 
      13*cM*r^6*sss*w + (4*I)*a*m*r^6*sss*w + 4*r^7*sss*w + (4*I)*a^8*w^2 - 
      (4*I)*a^6*cM^2*w^2 + 2*a^7*cM*m*w^2 - (8*I)*a^8*m^2*w^2 - 
      (36*I)*a^6*cM*r*w^2 - 18*a^7*m*r*w^2 - (20*I)*a^6*cM*m^2*r*w^2 - 
      (8*I)*a^6*r^2*w^2 + (62*I)*a^4*cM^2*r^2*w^2 + 50*a^5*cM*m*r^2*w^2 + 
      (20*I)*a^4*cM*r^3*w^2 - 18*a^5*m*r^3*w^2 - (16*I)*a^4*cM*m^2*r^3*w^2 - 
      (24*I)*a^4*r^4*w^2 - (56*I)*a^2*cM^2*r^4*w^2 + 22*a^3*cM*m*r^4*w^2 + 
      (24*I)*a^4*m^2*r^4*w^2 + (28*I)*a^2*cM*r^5*w^2 + 18*a^3*m*r^5*w^2 + 
      (4*I)*a^2*cM*m^2*r^5*w^2 - (8*I)*a^2*r^6*w^2 + (46*I)*cM^2*r^6*w^2 - 
      26*a*cM*m*r^6*w^2 + (16*I)*a^2*m^2*r^6*w^2 - (28*I)*cM*r^7*w^2 + 
      18*a*m*r^7*w^2 + (4*I)*r^8*w^2 - (2*I)*a^8*sss*w^2 + 
      (16*I)*a^6*cM*r*sss*w^2 + (4*I)*a^6*r^2*sss*w^2 - 
      (24*I)*a^4*cM^2*r^2*sss*w^2 - (12*I)*a^4*cM*r^3*sss*w^2 + 
      (12*I)*a^4*r^4*sss*w^2 + (24*I)*a^2*cM^2*r^4*sss*w^2 - 
      (24*I)*a^2*cM*r^5*sss*w^2 + (4*I)*a^2*r^6*sss*w^2 + 
      (4*I)*cM*r^7*sss*w^2 - (2*I)*r^8*sss*w^2 + 12*a^8*r*w^3 + 
      (28*I)*a^7*cM*m*r*w^3 - 28*a^6*cM*r^2*w^3 + (6*I)*a^7*m*r^2*w^3 + 
      30*a^6*r^3*w^3 + (24*I)*a^5*cM*m*r^3*w^3 - 48*a^4*cM*r^4*w^3 + 
      (6*I)*a^5*m*r^4*w^3 + 18*a^4*r^5*w^3 - (12*I)*a^3*cM*m*r^5*w^3 - 
      12*a^2*cM*r^6*w^3 - (6*I)*a^3*m*r^6*w^3 - 6*a^2*r^7*w^3 - 
      (8*I)*a*cM*m*r^7*w^3 + 8*cM*r^8*w^3 - (6*I)*a*m*r^8*w^3 - 6*r^9*w^3 + 
      (2*I)*a^10*w^4 - (12*I)*a^8*cM*r*w^4 - (2*I)*a^8*r^2*w^4 - 
      (12*I)*a^6*cM*r^3*w^4 - (16*I)*a^6*r^4*w^4 + (12*I)*a^4*cM*r^5*w^4 - 
      (16*I)*a^4*r^6*w^4 + (12*I)*a^2*cM*r^7*w^4 - (2*I)*a^2*r^8*w^4 + 
      (2*I)*r^10*w^4)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^3*w^3) + 
   (a*(4*a^3*cM^2*m + (2*I)*a^4*cM*m^2 + 2*a^5*m^3 - 6*a^3*cM*m*r + 
      2*a^3*m*r^2 - 2*a*cM^2*m*r^2 + (2*I)*a^2*cM*m^2*r^2 - 4*a^3*m^3*r^2 + 
      6*a*cM*m*r^3 - 4*a*m*r^4 - a^5*m*sss + 2*a^3*cM*m*r*sss + 
      a^3*m*r^2*sss - 4*a*cM*m*r^3*sss + 2*a*m*r^4*sss - 4*a^6*w - 
      4*a^4*cM^2*w - (2*I)*a^5*cM*m*w - 6*a^6*m^2*w + 16*a^4*cM*r*w - 
      4*a^4*cM*m^2*r*w - 6*a^4*r^2*w - 6*a^2*cM^2*r^2*w - 
      (8*I)*a^3*cM*m*r^2*w + 6*a^4*m^2*r^2*w - 2*a^2*cM*r^3*w - 
      4*a^2*cM*m^2*r^3*w + 10*cM^2*r^4*w - (6*I)*a*cM*m*r^4*w + 
      12*a^2*m^2*r^4*w - 6*cM*r^5*w + 2*r^6*w + 2*a^6*sss*w - 
      4*a^4*cM*r*sss*w + 3*a^4*r^2*sss*w - 2*a^2*cM*r^3*sss*w + 
      2*cM*r^5*sss*w - r^6*sss*w + 2*a^7*m*w^2 + 16*a^5*cM*m*r*w^2 + 
      (4*I)*a^4*cM*r^2*w^2 + 8*a^3*cM*m*r^3*w^2 + (8*I)*a^2*cM*r^4*w^2 - 
      6*a^3*m*r^4*w^2 - 8*a*cM*m*r^5*w^2 + (4*I)*cM*r^6*w^2 - 4*a*m*r^6*w^2 + 
      2*a^8*w^3 - 12*a^6*cM*r*w^3 - 4*a^6*r^2*w^3 - 12*a^4*r^4*w^3 + 
      12*a^2*cM*r^5*w^3 - 4*a^2*r^6*w^3 + 2*r^8*w^3)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w^3), 
 f05f33a[r] -> -(a*((-4*I)*a^3*m - 4*a^2*cM*m^2 - (4*I)*a^3*m^3 + 
       (8*I)*a*cM*m*r + 4*a^2*m^2*r - (4*I)*a*m*r^2 + (4*I)*a^3*m*sss + 
       2*a^2*cM*m^2*sss + (2*I)*a^3*m^3*sss - (8*I)*a*cM*m*r*sss - 
       2*a^2*m^2*r*sss + (4*I)*a*m*r^2*sss - I*a^3*m*sss^2 + 
       (2*I)*a*cM*m*r*sss^2 - I*a*m*r^2*sss^2 + 4*a^3*cM*m*w + 
       (16*I)*a^4*m^2*w + 4*a^3*cM*m^3*w + (4*I)*a^4*m^4*w - 
       (8*I)*a^2*cM*m^2*r*w - 12*a^3*m^3*r*w - 4*a*cM*m*r^2*w + 
       (8*I)*a^2*m^2*r^2*w + (2*I)*a^4*sss*w - (4*I)*a^4*m^2*sss*w - 
       (4*I)*a^2*cM*r*sss*w + (4*I)*a^2*cM*m^2*r*sss*w + 
       (4*I)*a^2*r^2*sss*w - (4*I)*a^2*m^2*r^2*sss*w - (4*I)*cM*r^3*sss*w + 
       (2*I)*r^4*sss*w - I*a^4*sss^2*w + (2*I)*a^2*cM*r*sss^2*w - 
       (2*I)*a^2*r^2*sss^2*w + (2*I)*cM*r^3*sss^2*w - I*r^4*sss^2*w - 
       2*a^4*cM*m^2*w^2 - (6*I)*a^5*m^3*w^2 - 12*a^4*r*w^2 - 
       (4*I)*a^3*cM*m*r*w^2 + 2*a^4*m^2*r*w^2 + 24*a^2*cM*r^2*w^2 - 
       (28*I)*a^3*m*r^2*w^2 + 12*a^2*cM*m^2*r^2*w^2 - 12*a^2*r^3*w^2 + 
       (32*I)*a*cM*m*r^3*w^2 + 8*a^2*m^2*r^3*w^2 - (16*I)*a*m*r^4*w^2 - 
       2*a^4*cM*sss*w^2 - (3*I)*a^5*m*sss*w^2 + (2*I)*a^3*cM*m*r*sss*w^2 - 
       (9*I)*a^3*m*r^2*sss*w^2 - 6*a^2*r^3*sss*w^2 + (8*I)*a*cM*m*r^3*sss*
        w^2 + 14*cM*r^4*sss*w^2 - (6*I)*a*m*r^4*sss*w^2 - 6*r^5*sss*w^2 - 
       (12*I)*a^6*w^3 - 8*a^5*cM*m*w^3 - (6*I)*a^6*m^2*w^3 + 
       (12*I)*a^4*cM*r*w^3 - 2*a^5*m*r*w^3 - (48*I)*a^4*r^2*w^3 + 
       36*a^3*cM*m*r^2*w^3 - (18*I)*a^4*m^2*r^2*w^3 + (84*I)*a^2*cM*r^3*w^3 - 
       34*a^3*m*r^3*w^3 - (36*I)*a^2*r^4*w^3 + 56*a*cM*m*r^4*w^3 - 
       (12*I)*a^2*m^2*r^4*w^3 - 32*a*m*r^5*w^3 + (5*I)*a^6*sss*w^3 - 
       (6*I)*a^4*cM*r*sss*w^3 + (12*I)*a^4*r^2*sss*w^3 - 
       (6*I)*a^2*cM*r^3*sss*w^3 + (9*I)*a^2*r^4*sss*w^3 + (2*I)*r^6*sss*w^3 + 
       6*a^6*cM*w^4 + (14*I)*a^7*m*w^4 + 12*a^6*r*w^4 - 48*a^4*cM*r^2*w^4 + 
       (36*I)*a^5*m*r^2*w^4 + 24*a^4*r^3*w^4 - 54*a^2*cM*r^4*w^4 + 
       (30*I)*a^3*m*r^4*w^4 + 12*a^2*r^5*w^4 + (8*I)*a*m*r^6*w^4 - 
       (6*I)*a^8*w^5 - (18*I)*a^6*r^2*w^5 - (18*I)*a^4*r^4*w^5 - 
       (6*I)*a^2*r^6*w^5)*fR4[r])/(9*cM*(-a^2 + 2*cM*r - r^2)^2*w^3) + 
   (2*a*((-2*I)*a*cM*m + 2*a^2*m^2 + (2*I)*a*m*r + I*a*cM*m*sss - 
      a^2*m^2*sss - I*a*m*r*sss - 4*a^3*m*w + (2*I)*a^2*cM*m^2*w - 
      2*a^3*m^3*w - (6*I)*a^2*m^2*r*w + I*a^2*cM*sss*w - I*cM*r^2*sss*w - 
      3*a^4*w^2 + I*a^3*cM*m*w^2 + a^4*m^2*w^2 + I*a^3*m*r*w^2 + 
      3*a^2*r^2*w^2 - (4*I)*a*cM*m*r^2*w^2 - 2*a^2*m^2*r^2*w^2 + 
      (4*I)*a*m*r^3*w^2 + a^4*sss*w^2 + 2*a^2*r^2*sss*w^2 + r^4*sss*w^2 - 
      (3*I)*a^4*cM*w^3 + 4*a^5*m*w^3 + (3*I)*a^4*r*w^3 + 
      (9*I)*a^2*cM*r^2*w^3 + 8*a^3*m*r^2*w^3 + (3*I)*a^2*r^3*w^3 + 
      4*a*m*r^4*w^3 - 3*a^6*w^4 - 6*a^4*r^2*w^4 - 3*a^2*r^4*w^4)*
     Derivative[1][fR4][r])/(9*cM*(-a^2 + 2*cM*r - r^2)*w^3), 
 f05f33b[r] -> (((4*I)*a^4*m^2 + 4*a^3*cM*m^3 + (4*I)*a^4*m^4 + 4*a^3*m*r - 
      (12*I)*a^2*cM*m^2*r - 8*a*cM*m*r^2 + (8*I)*a^2*m^2*r^2 + 4*a*m*r^3 - 
      (2*I)*a^4*sss - 2*a^3*cM*m*sss - (4*I)*a^4*m^2*sss + 
      (4*I)*a^2*cM*r*sss - 2*a^3*m*r*sss + (4*I)*a^2*cM*m^2*r*sss - 
      (4*I)*a^2*r^2*sss + 6*a*cM*m*r^2*sss - (4*I)*a^2*m^2*r^2*sss + 
      (4*I)*cM*r^3*sss - 2*a*m*r^3*sss - (2*I)*r^4*sss + I*a^4*sss^2 - 
      (2*I)*a^2*cM*r*sss^2 + (2*I)*a^2*r^2*sss^2 - (2*I)*cM*r^3*sss^2 + 
      I*r^4*sss^2 - (12*I)*a^5*m*w - 12*a^4*cM*m^2*w - (16*I)*a^5*m^3*w - 
      8*a^4*r*w + (24*I)*a^3*cM*m*r*w - 12*a^4*m^2*r*w + 40*a^2*cM*r^2*w - 
      (16*I)*a^3*m*r^2*w + 28*a^2*cM*m^2*r^2*w - (16*I)*a^3*m^3*r^2*w - 
      16*a^2*r^3*w - 48*cM^2*r^3*w + (8*I)*a*cM*m*r^3*w - 12*a^2*m^2*r^3*w + 
      40*cM*r^4*w - (4*I)*a*m*r^4*w - 8*r^5*w + 2*a^4*cM*sss*w + 
      (8*I)*a^5*m*sss*w + 4*a^4*r*sss*w - (8*I)*a^3*cM*m*r*sss*w - 
      8*a^2*cM*r^2*sss*w + (16*I)*a^3*m*r^2*sss*w + 8*a^2*r^3*sss*w - 
      (8*I)*a*cM*m*r^3*sss*w - 10*cM*r^4*sss*w + (8*I)*a*m*r^4*sss*w + 
      4*r^5*sss*w + (4*I)*a^6*w^2 + 8*a^5*cM*m*w^2 + (20*I)*a^6*m^2*w^2 - 
      (4*I)*a^4*cM*r*w^2 + 44*a^5*m*r*w^2 + (48*I)*a^4*r^2*w^2 - 
      72*a^3*cM*m*r^2*w^2 + (64*I)*a^4*m^2*r^2*w^2 - (88*I)*a^2*cM*r^3*w^2 + 
      40*a^3*m*r^3*w^2 + (60*I)*a^2*r^4*w^2 - 56*a*cM*m*r^4*w^2 + 
      (20*I)*a^2*m^2*r^4*w^2 - (36*I)*cM*r^5*w^2 + 20*a*m*r^5*w^2 + 
      (16*I)*r^6*w^2 - (2*I)*a^6*sss*w^2 - (18*I)*a^4*r^2*sss*w^2 + 
      (24*I)*a^2*cM*r^3*sss*w^2 - (18*I)*a^2*r^4*sss*w^2 - 
      (2*I)*r^6*sss*w^2 - (8*I)*a^7*m*w^3 - 20*a^6*r*w^3 + 
      24*a^4*cM*r^2*w^3 - (72*I)*a^5*m*r^2*w^3 - 84*a^4*r^3*w^3 + 
      168*a^2*cM*r^4*w^3 - (72*I)*a^3*m*r^4*w^3 - 60*a^2*r^5*w^3 - 
      (8*I)*a*m*r^6*w^3 + 4*r^7*w^3 + (24*I)*a^6*r^2*w^4 + 
      (48*I)*a^4*r^4*w^4 + (24*I)*a^2*r^6*w^4)*fR4[r])/
    (18*cM*(a^2 - 2*cM*r + r^2)^2*w^3) - 
   (((-2*I)*a^2*cM*m^2 + 2*a^3*m^3 - 2*a*cM*m*r + 2*a*m*r^2 + I*a^2*cM*sss - 
      a^3*m*sss - I*cM*r^2*sss - a*m*r^2*sss - 2*a^4*w + (4*I)*a^3*cM*m*w - 
      6*a^4*m^2*w + 2*a^2*cM*r*w - 4*a^2*r^2*w - (4*I)*a*cM*m*r^2*w - 
      6*a^2*m^2*r^2*w + 6*cM*r^3*w - 2*r^4*w + a^4*sss*w + 2*a^2*r^2*sss*w + 
      r^4*sss*w + 4*a^5*m*w^2 - (10*I)*a^4*r*w^2 + (12*I)*a^2*cM*r^2*w^2 + 
      20*a^3*m*r^2*w^2 + (4*I)*a^2*r^3*w^2 + 4*a*m*r^4*w^2 + (2*I)*r^5*w^2 - 
      12*a^4*r^2*w^3 - 12*a^2*r^4*w^3)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)*w^3), 
 f05f34a[r] -> (a*(-4*a^5*m + (4*I)*a^4*cM*m^2 + 4*a^5*m^3 - 
      (8*I)*a^4*cM*m^4 + 8*a^5*m^5 + 16*a^3*cM*m*r - (4*I)*a^4*m^2*r - 
      (8*I)*a^2*cM^2*m^2*r - 8*a^3*cM*m^3*r + (8*I)*a^4*m^4*r - 
      12*a^3*m*r^2 - 16*a*cM^2*m*r^2 + (16*I)*a^2*cM*m^2*r^2 + 
      24*a*cM*m*r^3 - (8*I)*a^2*m^2*r^3 - 8*a*m*r^4 + (2*I)*a^4*cM*m^2*sss - 
      6*a^5*m^3*sss - (2*I)*a^4*m^2*r*sss - (4*I)*a^2*cM^2*m^2*r*sss + 
      12*a^3*cM*m^3*r*sss + 8*a^3*m*r^2*sss - 16*a*cM*m*r^3*sss + 
      (4*I)*a^2*m^2*r^3*sss + 8*a*m*r^4*sss + a^5*m*sss^2 - 
      4*a^3*cM*m*r*sss^2 - a^3*m*r^2*sss^2 + 4*a*cM^2*m*r^2*sss^2 + 
      2*a*cM*m*r^3*sss^2 - 2*a*m*r^4*sss^2 - 32*a^6*w + (28*I)*a^5*cM*m*w - 
      8*a^6*m^2*w + (16*I)*a^5*cM*m^3*w - 20*a^6*m^4*w + 120*a^4*cM*r*w - 
      (40*I)*a^5*m*r*w - (48*I)*a^3*cM^2*m*r*w + 16*a^4*cM*m^2*r*w + 
      (4*I)*a^5*m^3*r*w - (24*I)*a^3*cM^2*m^3*r*w + 16*a^4*cM*m^4*r*w - 
      64*a^4*r^2*w - 112*a^2*cM^2*r^2*w + (100*I)*a^3*cM*m*r^2*w + 
      36*a^4*m^2*r^2*w - 48*a^2*cM^2*m^2*r^2*w - (44*I)*a^3*cM*m^3*r^2*w - 
      8*a^4*m^4*r^2*w + 120*a^2*cM*r^3*w - (40*I)*a^3*m*r^3*w - 
      (8*I)*a*cM^2*m*r^3*w - 8*a^2*cM*m^2*r^3*w + (40*I)*a^3*m^3*r^3*w - 
      32*a^2*r^4*w + (8*I)*a*cM*m*r^4*w + 20*a^2*m^2*r^4*w + 24*a^6*sss*w - 
      (10*I)*a^5*cM*m*sss*w + 8*a^6*m^2*sss*w - 88*a^4*cM*r*sss*w + 
      (12*I)*a^5*m*r*sss*w + (16*I)*a^3*cM^2*m*r*sss*w - 
      24*a^4*cM*m^2*r*sss*w + 44*a^4*r^2*sss*w + 80*a^2*cM^2*r^2*sss*w - 
      (2*I)*a^3*cM*m*r^2*sss*w - 2*a^4*m^2*r^2*sss*w + 
      24*a^2*cM^2*m^2*r^2*sss*w - 80*a^2*cM*r^3*sss*w + 
      (12*I)*a^3*m*r^3*sss*w - (36*I)*a*cM^2*m*r^3*sss*w - 
      24*a^2*cM*m^2*r^3*sss*w + 16*a^2*r^4*sss*w + (8*I)*a*cM*m*r^4*sss*w - 
      10*a^2*m^2*r^4*sss*w + 8*cM*r^5*sss*w - 4*r^6*sss*w - 4*a^6*sss^2*w + 
      14*a^4*cM*r*sss^2*w - 6*a^4*r^2*sss^2*w - 12*a^2*cM^2*r^2*sss^2*w + 
      10*a^2*cM*r^3*sss^2*w - 4*cM*r^5*sss^2*w + 2*r^6*sss^2*w - 
      (32*I)*a^6*cM*w^2 + 8*a^7*m*w^2 - (20*I)*a^6*cM*m^2*w^2 + 
      8*a^7*m^3*w^2 - (32*I)*a^6*r*w^2 + (56*I)*a^4*cM^2*r*w^2 - 
      40*a^5*cM*m*r*w^2 + (8*I)*a^6*m^2*r*w^2 + (96*I)*a^4*cM^2*m^2*r*w^2 - 
      64*a^5*cM*m^3*r*w^2 + (128*I)*a^4*cM*r^2*w^2 + 84*a^5*m*r^2*w^2 + 
      144*a^3*cM^2*m*r^2*w^2 + (68*I)*a^4*cM*m^2*r^2*w^2 + 
      28*a^5*m^3*r^2*w^2 - (48*I)*a^4*r^3*w^2 - (184*I)*a^2*cM^2*r^3*w^2 - 
      264*a^3*cM*m*r^3*w^2 + (4*I)*a^4*m^2*r^3*w^2 - (120*I)*a^2*cM^2*m^2*r^3*
       w^2 - 64*a^3*cM*m^3*r^3*w^2 + (80*I)*a^2*cM*r^4*w^2 + 
      24*a^3*m*r^4*w^2 + (40*I)*a^2*cM*m^2*r^4*w^2 - 4*a^3*m^3*r^4*w^2 + 
      (96*I)*cM^2*r^5*w^2 + 112*a*cM*m*r^5*w^2 - (28*I)*a^2*m^2*r^5*w^2 - 
      (80*I)*cM*r^6*w^2 - 52*a*m*r^6*w^2 + (16*I)*r^7*w^2 + 
      (8*I)*a^6*cM*sss*w^2 - 4*a^7*m*sss*w^2 + (16*I)*a^6*r*sss*w^2 - 
      (12*I)*a^4*cM^2*r*sss*w^2 + 36*a^5*cM*m*r*sss*w^2 - 
      (84*I)*a^4*cM*r^2*sss*w^2 - 30*a^5*m*r^2*sss*w^2 - 
      72*a^3*cM^2*m*r^2*sss*w^2 + (24*I)*a^4*r^3*sss*w^2 + 
      (108*I)*a^2*cM^2*r^3*sss*w^2 + 108*a^3*cM*m*r^3*sss*w^2 - 
      (72*I)*a^2*cM*r^4*sss*w^2 - 12*a^3*m*r^4*sss*w^2 + 
      (20*I)*cM*r^6*sss*w^2 + 14*a*m*r^6*sss*w^2 - (8*I)*r^7*sss*w^2 - 
      4*a^8*w^3 + (24*I)*a^7*cM*m*w^3 + 16*a^8*m^2*w^3 + 32*a^6*cM*r*w^3 - 
      (12*I)*a^7*m*r*w^3 - (120*I)*a^5*cM^2*m*r*w^3 + 96*a^6*cM*m^2*r*w^3 - 
      76*a^6*r^2*w^3 - 96*a^4*cM^2*r^2*w^3 - (180*I)*a^5*cM*m*r^2*w^3 - 
      48*a^6*m^2*r^2*w^3 + 184*a^4*cM*r^3*w^3 + (36*I)*a^5*m*r^3*w^3 + 
      (360*I)*a^3*cM^2*m*r^3*w^3 + 240*a^4*cM*m^2*r^3*w^3 - 108*a^4*r^4*w^3 - 
      (312*I)*a^3*cM*m*r^4*w^3 - 48*a^4*m^2*r^4*w^3 + 80*a^2*cM*r^5*w^3 + 
      (36*I)*a^3*m*r^5*w^3 + 48*a^2*cM*m^2*r^5*w^3 - 4*a^2*r^6*w^3 + 
      (84*I)*a*cM*m*r^6*w^3 + 16*a^2*m^2*r^6*w^3 - 72*cM*r^7*w^3 - 
      (12*I)*a*m*r^7*w^3 + 32*r^8*w^3 + 2*a^8*sss*w^3 - 24*a^6*cM*r*sss*w^3 + 
      14*a^6*r^2*sss*w^3 + 48*a^4*cM^2*r^2*sss*w^3 - 48*a^4*cM*r^3*sss*w^3 + 
      18*a^4*r^4*sss*w^3 - 24*a^2*cM*r^5*sss*w^3 + 2*a^2*r^6*sss*w^3 - 
      4*r^8*sss*w^3 - (12*I)*a^8*cM*w^4 - 16*a^9*m*w^4 - (8*I)*a^8*r*w^4 + 
      (48*I)*a^6*cM^2*r*w^4 - 64*a^7*cM*m*r*w^4 + (156*I)*a^6*cM*r^2*w^4 + 
      44*a^7*m*r^2*w^4 + (16*I)*a^6*r^3*w^4 - (240*I)*a^4*cM^2*r^3*w^4 - 
      288*a^5*cM*m*r^3*w^4 + (108*I)*a^4*cM*r^4*w^4 + 84*a^5*m*r^4*w^4 + 
      (48*I)*a^4*r^5*w^4 - 144*a^3*cM*m*r^5*w^4 - (60*I)*a^2*cM*r^6*w^4 + 
      12*a^3*m*r^6*w^4 + (16*I)*a^2*r^7*w^4 - 12*a*m*r^8*w^4 - 
      (8*I)*r^9*w^4 + 4*a^10*w^5 + 16*a^8*cM*r*w^5 - 16*a^8*r^2*w^5 + 
      112*a^6*cM*r^3*w^5 - 32*a^6*r^4*w^5 + 96*a^4*cM*r^5*w^5 + 
      12*a^2*r^8*w^5)*fR4[r])/(18*cM*(a^2 - 2*cM*r + r^2)^2*w^3) + 
   (a*(-2*a^3*cM*m - (2*I)*a^4*m^2 + 4*a^3*cM*m^3 + (4*I)*a^4*m^4 + 
      2*a^3*m*r + 4*a*cM^2*m*r + (4*I)*a^2*cM*m^2*r - 4*a^3*m^3*r - 
      8*a*cM*m*r^2 - (4*I)*a^2*m^2*r^2 + 4*a*m*r^3 - a^3*cM*m*sss - 
      I*a^4*m^2*sss + a^3*m*r*sss + 2*a*cM^2*m*r*sss + 
      (2*I)*a^2*cM*m^2*r*sss + (2*I)*a^2*m^2*r^2*sss - 2*a*m*r^3*sss - 
      16*a^4*cM*w - (2*I)*a^5*m*w - 4*a^4*cM*m^2*w - (6*I)*a^5*m^3*w + 
      12*a^4*r*w + 28*a^2*cM^2*r*w - (8*I)*a^3*cM*m*r*w + 6*a^4*m^2*r*w + 
      12*a^2*cM^2*m^2*r*w + (8*I)*a^3*cM*m^3*r*w - 36*a^2*cM*r^2*w + 
      (14*I)*a^3*m*r^2*w + 2*a^2*cM*m^2*r^2*w + 12*a^2*r^3*w - 
      (8*I)*a*cM*m*r^3*w - 12*a^2*m^2*r^3*w + (4*I)*a*m*r^4*w + 
      4*a^4*cM*sss*w + I*a^5*m*sss*w - 6*a^4*r*sss*w - 6*a^2*cM^2*r*sss*w + 
      12*a^2*cM*r^2*sss*w - I*a^3*m*r^2*sss*w - 6*a^2*r^3*sss*w - 
      (6*I)*a*cM*m*r^3*sss*w + 2*cM*r^4*sss*w - (2*I)*a*m*r^4*sss*w - 
      (4*I)*a^6*w^2 + 6*a^5*cM*m*w^2 - (2*I)*a^6*m^2*w^2 + 
      (20*I)*a^4*cM*r*w^2 - 10*a^5*m*r*w^2 - 36*a^3*cM^2*m*r*w^2 - 
      (24*I)*a^4*cM*m^2*r*w^2 + (12*I)*a^4*r^2*w^2 + 24*a^3*cM*m*r^2*w^2 + 
      (8*I)*a^4*m^2*r^2*w^2 - (40*I)*a^2*cM*r^3*w^2 - 14*a^3*m*r^3*w^2 - 
      (24*I)*a^2*cM*m^2*r^3*w^2 + (12*I)*a^2*r^4*w^2 + 6*a*cM*m*r^4*w^2 - 
      (2*I)*a^2*m^2*r^4*w^2 + (12*I)*cM*r^5*w^2 + 8*a*m*r^5*w^2 - 
      (4*I)*r^6*w^2 + (2*I)*a^6*sss*w^2 - (6*I)*a^4*cM*r*sss*w^2 - 
      (6*I)*a^4*r^2*sss*w^2 + (18*I)*a^2*cM*r^3*sss*w^2 - 
      (6*I)*a^2*r^4*sss*w^2 + (2*I)*r^6*sss*w^2 - 6*a^6*cM*w^3 + 
      (6*I)*a^7*m*w^3 + 14*a^6*r*w^3 + 24*a^4*cM^2*r*w^3 + 
      (24*I)*a^5*cM*m*r*w^3 - 24*a^4*cM*r^2*w^3 - (18*I)*a^5*m*r^2*w^3 + 
      12*a^4*r^3*w^3 + (72*I)*a^3*cM*m*r^3*w^3 + 6*a^2*cM*r^4*w^3 - 
      (18*I)*a^3*m*r^4*w^3 - 6*a^2*r^5*w^3 + (6*I)*a*m*r^6*w^3 - 4*r^7*w^3 - 
      (2*I)*a^8*w^4 - (8*I)*a^6*cM*r*w^4 + (10*I)*a^6*r^2*w^4 - 
      (48*I)*a^4*cM*r^3*w^4 + (6*I)*a^4*r^4*w^4 - (6*I)*a^2*r^6*w^4)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)*w^3), 
 f05f34b[r] -> (a*(4*a^3*cM*m^2*r - (4*I)*a^2*cM^2*m^3*r + 4*a^3*cM*m^4*r - 
      8*a*cM^2*m^2*r^2 + (4*I)*a^2*cM*m^3*r^2 + 4*a*cM*m^2*r^3 - 
      2*a^3*cM*m^2*r*sss + 4*a*cM^2*m^2*r^2*sss - 2*a*cM*m^2*r^3*sss - 
      2*a^6*m*w - (4*I)*a^5*cM*m^2*w - (12*I)*a^5*r*w - 20*a^4*cM*m*r*w + 
      (28*I)*a^3*cM^2*m^2*r*w - 24*a^4*cM*m^3*r*w + (48*I)*a^3*cM*r^2*w + 
      6*a^4*m*r^2*w + 48*a^2*cM^2*m*r^2*w - (10*I)*a^3*cM*m^2*r^2*w - 
      (24*I)*a^3*r^3*w - (48*I)*a*cM^2*r^3*w - 40*a^2*cM*m*r^3*w - 
      (20*I)*a*cM^2*m^2*r^3*w - 12*a^2*cM*m^3*r^3*w + (48*I)*a*cM*r^4*w + 
      6*a^2*m*r^4*w + (6*I)*a*cM*m^2*r^4*w - (12*I)*a*r^5*w + 4*cM*m*r^5*w - 
      2*m*r^6*w + a^6*m*sss*w + (6*I)*a^5*r*sss*w + 10*a^4*cM*m*r*sss*w - 
      (24*I)*a^3*cM*r^2*sss*w - 3*a^4*m*r^2*sss*w - 24*a^2*cM^2*m*r^2*sss*w + 
      (12*I)*a^3*r^3*sss*w + (24*I)*a*cM^2*r^3*sss*w + 
      20*a^2*cM*m*r^3*sss*w - (24*I)*a*cM*r^4*sss*w - 3*a^2*m*r^4*sss*w + 
      (6*I)*a*r^5*sss*w - 2*cM*m*r^5*sss*w + m*r^6*sss*w + 
      (10*I)*a^6*cM*m*w^2 + 2*a^7*m^2*w^2 + 24*a^5*cM*r*w^2 + 
      (12*I)*a^6*m*r*w^2 - (48*I)*a^4*cM^2*m*r*w^2 + 44*a^5*cM*m^2*r*w^2 - 
      48*a^3*cM^2*r^2*w^2 - (62*I)*a^4*cM*m*r^2*w^2 - 6*a^5*m^2*r^2*w^2 + 
      24*a^3*cM*r^3*w^2 + (18*I)*a^4*m*r^3*w^2 + (120*I)*a^2*cM^2*m*r^3*w^2 + 
      76*a^3*cM*m^2*r^3*w^2 - (58*I)*a^2*cM*m*r^4*w^2 - 6*a^3*m^2*r^4*w^2 + 
      8*a*cM*m^2*r^5*w^2 + (14*I)*cM*m*r^6*w^2 + 2*a*m^2*r^6*w^2 - 
      (6*I)*m*r^7*w^2 - 12*a^5*cM*r*sss*w^2 + 24*a^3*cM^2*r^2*sss*w^2 - 
      12*a^3*cM*r^3*sss*w^2 - (6*I)*a^7*cM*w^3 - 4*a^8*m*w^3 - 
      (18*I)*a^7*r*w^3 + (24*I)*a^5*cM^2*r*w^3 - 32*a^6*cM*m*r*w^3 + 
      (90*I)*a^5*cM*r^2*w^3 + 14*a^6*m*r^2*w^3 - (18*I)*a^5*r^3*w^3 - 
      (120*I)*a^3*cM^2*r^3*w^3 - 120*a^4*cM*m*r^3*w^3 + 
      (54*I)*a^3*cM*r^4*w^3 + 18*a^4*m*r^4*w^3 + (18*I)*a^3*r^5*w^3 - 
      48*a^2*cM*m*r^5*w^3 - (42*I)*a*cM*r^6*w^3 - 2*a^2*m*r^6*w^3 + 
      (18*I)*a*r^7*w^3 - 2*m*r^8*w^3 + 2*a^9*w^4 + 8*a^7*cM*r*w^4 - 
      8*a^7*r^2*w^4 + 56*a^5*cM*r^3*w^4 - 16*a^5*r^4*w^4 + 
      48*a^3*cM*r^5*w^4 + 6*a*r^8*w^4)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^2*
     w^3) + (a*(4*a*cM^2*m^2*r + (4*I)*a^2*cM*m^3*r - 4*a*cM*m^2*r^2 - 
      (6*I)*a^5*w + 4*a^4*cM*m*w + (12*I)*a^3*cM*r*w - 24*a^2*cM^2*m*r*w - 
      (20*I)*a^3*cM*m^2*r*w + 18*a^2*cM*m*r^2*w - (12*I)*a*cM*r^3*w - 
      (8*I)*a*cM*m^2*r^3*w + (6*I)*a*r^4*w + 2*cM*m*r^4*w + (3*I)*a^5*sss*w - 
      (6*I)*a^3*cM*r*sss*w + (6*I)*a*cM*r^3*sss*w - (3*I)*a*r^4*sss*w - 
      6*a^5*cM*w^2 + (2*I)*a^6*m*w^2 + 24*a^3*cM^2*r*w^2 + 
      (24*I)*a^4*cM*m*r*w^2 - 12*a^3*cM*r^2*w^2 - (6*I)*a^4*m*r^2*w^2 + 
      (48*I)*a^2*cM*m*r^3*w^2 - 6*a*cM*r^4*w^2 - (6*I)*a^2*m*r^4*w^2 + 
      (2*I)*m*r^6*w^2 - (2*I)*a^7*w^3 - (8*I)*a^5*cM*r*w^3 + 
      (10*I)*a^5*r^2*w^3 - (48*I)*a^3*cM*r^3*w^3 + (6*I)*a^3*r^4*w^3 - 
      (6*I)*a*r^6*w^3)*Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)*
     w^3), f05f44a[r] -> 
  (a*((-2*I)*a^7*m + 10*a^6*cM*m^2 - (4*I)*a^7*m^3 - (12*I)*a^5*cM^2*m^3 + 
      10*a^6*cM*m^4 - (2*I)*a^7*m^5 + (8*I)*a^5*cM*m*r - 4*a^6*m^2*r - 
      20*a^4*cM^2*m^2*r + (30*I)*a^5*cM*m^3*r - 4*a^6*m^4*r + 
      4*a^4*cM^2*m^4*r + (4*I)*a^5*cM*m^5*r - (8*I)*a^5*m*r^2 - 
      (8*I)*a^3*cM^2*m*r^2 + 20*a^4*cM*m^2*r^2 + (2*I)*a^5*m^3*r^2 - 
      (14*I)*a^3*cM^2*m^3*r^2 + 18*a^4*cM*m^4*r^2 + (16*I)*a^5*m^5*r^2 + 
      (24*I)*a^3*cM*m*r^3 + 12*a^4*m^2*r^3 - 4*a^2*cM^2*m^2*r^3 - 
      (26*I)*a^3*cM*m^3*r^3 - 4*a^4*m^4*r^3 - (10*I)*a^3*m*r^4 - 
      (16*I)*a*cM^2*m*r^4 - 30*a^2*cM*m^2*r^4 + (24*I)*a^3*m^3*r^4 + 
      (16*I)*a*cM*m*r^5 + 16*a^2*m^2*r^5 - (4*I)*a*m*r^6 + (3*I)*a^7*m*sss - 
      10*a^6*cM*m^2*sss + (3*I)*a^7*m^3*sss - (12*I)*a^5*cM*m*r*sss + 
      4*a^6*m^2*r*sss + 20*a^4*cM^2*m^2*r*sss - (8*I)*a^5*cM*m^3*r*sss + 
      (4*I)*a^5*m*r^2*sss + (12*I)*a^3*cM^2*m*r^2*sss - 
      28*a^4*cM*m^2*r^2*sss - (9*I)*a^5*m^3*r^2*sss + 
      (4*I)*a^3*cM^2*m^3*r^2*sss - (4*I)*a^3*cM*m*r^3*sss - 
      4*a^4*m^2*r^3*sss + 20*a^2*cM^2*m^2*r^3*sss + (22*I)*a^3*cM*m^3*r^3*
       sss - I*a^3*m*r^4*sss - (8*I)*a*cM^2*m*r^4*sss + 
      6*a^2*cM*m^2*r^4*sss - (12*I)*a^3*m^3*r^4*sss + (8*I)*a*cM*m*r^5*sss - 
      8*a^2*m^2*r^5*sss - (2*I)*a*m*r^6*sss - I*a^7*m*sss^2 + 
      (4*I)*a^5*cM*m*r*sss^2 - (4*I)*a^3*cM^2*m*r^2*sss^2 - 
      (4*I)*a^3*cM*m*r^3*sss^2 + (3*I)*a^3*m*r^4*sss^2 + 
      (8*I)*a*cM^2*m*r^4*sss^2 - (8*I)*a*cM*m*r^5*sss^2 + 
      (2*I)*a*m*r^6*sss^2 + (8*I)*a^8*w - 54*a^7*cM*m*w + (20*I)*a^8*m^2*w + 
      (24*I)*a^6*cM^2*m^2*w - 32*a^7*cM*m^3*w + (10*I)*a^8*m^4*w - 
      (32*I)*a^6*cM*r*w + 16*a^7*m*r*w + 180*a^5*cM^2*m*r*w - 
      (56*I)*a^6*cM*m^2*r*w + 16*a^7*m^3*r*w - (12*I)*a^6*cM*m^4*r*w + 
      (32*I)*a^4*cM^2*r^2*w - 216*a^5*cM*m*r^2*w - 144*a^3*cM^3*m*r^2*w + 
      (4*I)*a^6*m^2*r^2*w + (12*I)*a^4*cM^2*m^2*r^2*w - 
      122*a^5*cM*m^3*r^2*w - (34*I)*a^6*m^4*r^2*w + (32*I)*a^4*cM*r^3*w + 
      16*a^5*m*r^3*w + 368*a^3*cM^2*m*r^3*w + (56*I)*a^4*cM*m^2*r^3*w - 
      40*a^5*m^3*r^3*w + 52*a^3*cM^2*m^3*r^3*w - (24*I)*a^4*r^4*w - 
      (64*I)*a^2*cM^2*r^4*w - 118*a^3*cM*m*r^4*w - 72*a*cM^3*m*r^4*w - 
      (16*I)*a^4*m^2*r^4*w - (60*I)*a^2*cM^2*m^2*r^4*w + 
      54*a^3*cM*m^3*r^4*w - (44*I)*a^4*m^4*r^4*w + (64*I)*a^2*cM*r^5*w - 
      16*a^3*m*r^5*w + 12*a*cM^2*m*r^5*w + (16*I)*a^2*cM*m^2*r^5*w - 
      56*a^3*m^3*r^5*w - (16*I)*a^2*r^6*w + 44*a*cM*m*r^6*w - 16*a*m*r^7*w - 
      (6*I)*a^8*sss*w + 14*a^7*cM*m*sss*w - (9*I)*a^8*m^2*sss*w + 
      (20*I)*a^6*cM*r*sss*w - 4*a^7*m*r*sss*w - 32*a^5*cM^2*m*r*sss*w + 
      (20*I)*a^6*cM*m^2*r*sss*w + (4*I)*a^6*r^2*sss*w - 
      (16*I)*a^4*cM^2*r^2*sss*w + 68*a^5*cM*m*r^2*sss*w - 
      (12*I)*a^4*cM^2*m^2*r^2*sss*w - (52*I)*a^4*cM*r^3*sss*w - 
      92*a^3*cM^2*m*r^3*sss*w - (32*I)*a^4*cM*m^2*r^3*sss*w + 
      (24*I)*a^4*r^4*sss*w + (80*I)*a^2*cM^2*r^4*sss*w + 
      34*a^3*cM*m*r^4*sss*w + (27*I)*a^4*m^2*r^4*sss*w + 
      (24*I)*a^2*cM^2*m^2*r^4*sss*w - (68*I)*a^2*cM*r^5*sss*w + 
      12*a^3*m*r^5*sss*w + 12*a*cM^2*m*r^5*sss*w - (52*I)*a^2*cM*m^2*r^5*sss*
       w + (12*I)*a^2*r^6*sss*w - 20*a*cM*m*r^6*sss*w + 
      (18*I)*a^2*m^2*r^6*sss*w + (4*I)*cM*r^7*sss*w + 8*a*m*r^7*sss*w - 
      (2*I)*r^8*sss*w + I*a^8*sss^2*w - (2*I)*a^6*cM*r*sss^2*w - 
      (2*I)*a^6*r^2*sss^2*w + (18*I)*a^4*cM*r^3*sss^2*w - 
      (6*I)*a^4*r^4*sss^2*w - (24*I)*a^2*cM^2*r^4*sss^2*w + 
      (18*I)*a^2*cM*r^5*sss^2*w - (2*I)*a^2*r^6*sss^2*w - 
      (2*I)*cM*r^7*sss^2*w + I*r^8*sss^2*w + 8*a^8*cM*w^2 - 
      (16*I)*a^9*m*w^2 - (12*I)*a^7*cM^2*m*w^2 + 48*a^8*cM*m^2*w^2 - 
      (20*I)*a^9*m^3*w^2 + 100*a^8*r*w^2 - 16*a^6*cM^2*r*w^2 - 
      (10*I)*a^7*cM*m*r*w^2 - 52*a^6*cM^2*m^2*r*w^2 + 
      (4*I)*a^7*cM*m^3*r*w^2 - 304*a^6*cM*r^2*w^2 + (66*I)*a^7*m*r^2*w^2 + 
      (18*I)*a^5*cM^2*m*r^2*w^2 + 256*a^6*cM*m^2*r^2*w^2 + 
      (18*I)*a^7*m^3*r^2*w^2 + 292*a^6*r^3*w^2 + 224*a^4*cM^2*r^3*w^2 - 
      (218*I)*a^5*cM*m*r^3*w^2 + 18*a^6*m^2*r^3*w^2 - 
      132*a^4*cM^2*m^2*r^3*w^2 - (16*I)*a^5*cM*m^3*r^3*w^2 - 
      616*a^4*cM*r^4*w^2 + (156*I)*a^5*m*r^4*w^2 + (120*I)*a^3*cM^2*m*r^4*
       w^2 + 104*a^4*cM*m^2*r^4*w^2 + (84*I)*a^5*m^3*r^4*w^2 + 
      300*a^4*r^5*w^2 + 240*a^2*cM^2*r^5*w^2 - (142*I)*a^3*cM*m*r^5*w^2 + 
      72*a^4*m^2*r^5*w^2 + 64*a^2*cM^2*m^2*r^5*w^2 - 
      (44*I)*a^3*cM*m^3*r^5*w^2 - 384*a^2*cM*r^6*w^2 + (74*I)*a^3*m*r^6*w^2 - 
      (54*I)*a*cM^2*m*r^6*w^2 - 128*a^2*cM*m^2*r^6*w^2 + 
      (46*I)*a^3*m^3*r^6*w^2 + 124*a^2*r^7*w^2 + 96*cM^2*r^7*w^2 + 
      (18*I)*a*cM*m*r^7*w^2 + 54*a^2*m^2*r^7*w^2 - 80*cM*r^8*w^2 + 
      16*r^9*w^2 - 4*a^8*cM*sss*w^2 + (9*I)*a^9*m*sss*w^2 - 
      26*a^8*r*sss*w^2 + 12*a^6*cM^2*r*sss*w^2 - (10*I)*a^7*cM*m*r*sss*w^2 + 
      62*a^6*cM*r^2*sss*w^2 - (12*I)*a^7*m*r^2*sss*w^2 - 56*a^6*r^3*sss*w^2 - 
      24*a^4*cM^2*r^3*sss*w^2 + (102*I)*a^5*cM*m*r^3*sss*w^2 + 
      66*a^4*cM*r^4*sss*w^2 - (48*I)*a^5*m*r^4*sss*w^2 - 
      (72*I)*a^3*cM^2*m*r^4*sss*w^2 - 24*a^4*r^5*sss*w^2 + 
      12*a^2*cM^2*r^5*sss*w^2 + (114*I)*a^3*cM*m*r^5*sss*w^2 - 
      22*a^2*cM*r^6*sss*w^2 - (24*I)*a^3*m*r^6*sss*w^2 + 16*a^2*r^7*sss*w^2 + 
      (2*I)*a*cM*m*r^7*sss*w^2 - 22*cM*r^8*sss*w^2 + (3*I)*a*m*r^8*sss*w^2 + 
      10*r^9*sss*w^2 + (24*I)*a^10*w^3 - 40*a^9*cM*m*w^3 + 
      (20*I)*a^10*m^2*w^3 - (60*I)*a^8*cM*r*w^3 - 44*a^9*m*r*w^3 + 
      88*a^7*cM^2*m*r*w^3 + (20*I)*a^8*cM*m^2*r*w^3 + (72*I)*a^8*r^2*w^3 + 
      (80*I)*a^6*cM^2*r^2*w^3 - 100*a^7*cM*m*r^2*w^3 - 
      (4*I)*a^8*m^2*r^2*w^3 - (140*I)*a^6*cM*r^3*w^3 - 152*a^7*m*r^3*w^3 - 
      24*a^5*cM^2*m*r^3*w^3 + (96*I)*a^6*cM*m^2*r^3*w^3 + 
      (72*I)*a^6*r^4*w^3 + (48*I)*a^4*cM^2*r^4*w^3 - 12*a^5*cM*m*r^4*w^3 - 
      (96*I)*a^6*m^2*r^4*w^3 - (108*I)*a^4*cM*r^5*w^3 - 108*a^5*m*r^5*w^3 - 
      24*a^3*cM^2*m*r^5*w^3 + (156*I)*a^4*cM*m^2*r^5*w^3 - 
      (8*I)*a^4*r^6*w^3 - 56*a^3*cM*m*r^6*w^3 - (80*I)*a^4*m^2*r^6*w^3 + 
      (44*I)*a^2*cM*r^7*w^3 + 44*a^3*m*r^7*w^3 + (40*I)*a^2*cM*m^2*r^7*w^3 - 
      (64*I)*a^2*r^8*w^3 - 64*a*cM*m*r^8*w^3 - (8*I)*a^2*m^2*r^8*w^3 + 
      (72*I)*cM*r^9*w^3 + 44*a*m*r^9*w^3 - (32*I)*r^10*w^3 - 
      (3*I)*a^10*sss*w^3 - (2*I)*a^8*cM*r*sss*w^3 + (6*I)*a^8*r^2*sss*w^3 + 
      (8*I)*a^6*cM^2*r^2*sss*w^3 - (62*I)*a^6*cM*r^3*sss*w^3 + 
      (24*I)*a^6*r^4*sss*w^3 + (48*I)*a^4*cM^2*r^4*sss*w^3 - 
      (78*I)*a^4*cM*r^5*sss*w^3 + (16*I)*a^4*r^6*sss*w^3 - 
      (18*I)*a^2*cM*r^7*sss*w^3 - I*a^2*r^8*sss*w^3 - (2*I)*r^10*sss*w^3 + 
      14*a^10*cM*w^4 - (10*I)*a^11*m*w^4 + 32*a^10*r*w^4 - 
      40*a^8*cM^2*r*w^4 - (24*I)*a^9*cM*m*r*w^4 - 52*a^8*cM*r^2*w^4 + 
      (10*I)*a^9*m*r^2*w^4 + 64*a^8*r^3*w^4 + 104*a^6*cM^2*r^3*w^4 - 
      (144*I)*a^7*cM*m*r^3*w^4 + 84*a^6*cM*r^4*w^4 + (80*I)*a^7*m*r^4*w^4 + 
      32*a^6*r^5*w^4 - 96*a^4*cM^2*r^5*w^4 - (216*I)*a^5*cM*m*r^5*w^4 + 
      180*a^4*cM*r^6*w^4 + (80*I)*a^5*m*r^6*w^4 - 8*a^4*r^7*w^4 - 
      (96*I)*a^3*cM*m*r^7*w^4 + 30*a^2*cM*r^8*w^4 + (10*I)*a^3*m*r^8*w^4 - 
      16*a^2*r^9*w^4 - (10*I)*a*m*r^10*w^4 - 8*r^11*w^4 + (2*I)*a^12*w^5 + 
      (8*I)*a^10*cM*r*w^5 - (6*I)*a^10*r^2*w^5 + (64*I)*a^8*cM*r^3*w^5 - 
      (24*I)*a^8*r^4*w^5 + (104*I)*a^6*cM*r^5*w^5 - (16*I)*a^6*r^6*w^5 + 
      (48*I)*a^4*cM*r^7*w^5 + (6*I)*a^4*r^8*w^5 + (6*I)*a^2*r^10*w^5)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w^3) + 
   (a*((-2*I)*a^5*cM*m + 2*a^6*m^2 + 12*a^4*cM^2*m^2 + (10*I)*a^5*cM*m^3 + 
      2*a^6*m^4 + (2*I)*a^5*m*r + (4*I)*a^3*cM^2*m*r - 22*a^4*cM*m^2*r - 
      (4*I)*a^5*m^3*r + (4*I)*a^3*cM^2*m^3*r - 4*a^4*cM*m^4*r - 
      (10*I)*a^3*cM*m*r^2 + 12*a^4*m^2*r^2 + 6*a^2*cM^2*m^2*r^2 + 
      (18*I)*a^3*cM*m^3*r^2 - 16*a^4*m^4*r^2 + (6*I)*a^3*m*r^3 + 
      (8*I)*a*cM^2*m*r^3 - 2*a^2*cM*m^2*r^3 - (4*I)*a^3*m^3*r^3 - 
      (12*I)*a*cM*m*r^4 - 8*a^2*m^2*r^4 + (4*I)*a*m*r^5 - 
      (4*I)*a^5*cM*m*sss - 2*a^6*m^2*sss + I*a^5*m*r*sss + 
      (8*I)*a^3*cM^2*m*r*sss + 4*a^4*cM*m^2*r*sss - (13*I)*a^3*cM*m*r^2*sss + 
      2*a^4*m^2*r^2*sss - I*a^3*m*r^3*sss + (14*I)*a*cM^2*m*r^3*sss - 
      8*a^2*cM*m^2*r^3*sss - (3*I)*a*cM*m*r^4*sss + 4*a^2*m^2*r^4*sss - 
      (2*I)*a*m*r^5*sss - (8*I)*a^6*cM*w - 8*a^7*m*w - 12*a^5*cM^2*m*w - 
      (22*I)*a^6*cM*m^2*w - 8*a^7*m^3*w + (16*I)*a^4*cM^2*r*w + 
      38*a^5*cM*m*r*w + (6*I)*a^6*m^2*r*w + (4*I)*a^4*cM^2*m^2*r*w + 
      8*a^5*cM*m^3*r*w - (32*I)*a^4*cM*r^2*w - 8*a^5*m*r^2*w - 
      42*a^3*cM^2*m*r^2*w - (70*I)*a^4*cM*m^2*r^2*w + 20*a^5*m^3*r^2*w + 
      (48*I)*a^2*cM^2*r^3*w + 42*a^3*cM*m*r^3*w - (6*I)*a^4*m^2*r^3*w + 
      (32*I)*a^2*cM^2*m^2*r^3*w - 4*a^3*cM*m^3*r^3*w - (24*I)*a^2*cM*r^4*w + 
      8*a^3*m*r^4*w - 18*a*cM^2*m*r^4*w - (12*I)*a^2*cM*m^2*r^4*w + 
      28*a^3*m^3*r^4*w - 8*a*cM*m*r^5*w - (12*I)*a^2*m^2*r^5*w + 
      8*a*m*r^6*w + (4*I)*a^6*cM*sss*w + 2*a^7*m*sss*w - 
      (12*I)*a^4*cM^2*r*sss*w + (22*I)*a^4*cM*r^2*sss*w - 
      (36*I)*a^2*cM^2*r^3*sss*w + 12*a^3*cM*m*r^3*sss*w + 
      (20*I)*a^2*cM*r^4*sss*w - 6*a^3*m*r^4*sss*w + 12*a*cM*m*r^5*sss*w + 
      (2*I)*cM*r^6*sss*w - 4*a*m*r^6*sss*w - 2*a^8*w^2 + 
      (26*I)*a^7*cM*m*w^2 + 12*a^8*m^2*w^2 + 32*a^6*cM*r*w^2 + 
      (12*I)*a^7*m*r*w^2 - (48*I)*a^5*cM^2*m*r*w^2 + 4*a^6*cM*m^2*r*w^2 - 
      86*a^6*r^2*w^2 + (164*I)*a^5*cM*m*r^2*w^2 - 6*a^6*m^2*r^2*w^2 + 
      160*a^4*cM*r^3*w^2 - (18*I)*a^5*m*r^3*w^2 - (120*I)*a^3*cM^2*m*r^3*
       w^2 + 20*a^4*cM*m^2*r^3*w^2 - 150*a^4*r^4*w^2 + 
      (166*I)*a^3*cM*m*r^4*w^2 - 36*a^4*m^2*r^4*w^2 + 104*a^2*cM*r^5*w^2 - 
      (36*I)*a^3*m*r^5*w^2 + 40*a^2*cM*m^2*r^5*w^2 - 74*a^2*r^6*w^2 + 
      (4*I)*a*cM*m*r^6*w^2 - 18*a^2*m^2*r^6*w^2 + 24*cM*r^7*w^2 - 
      (6*I)*a*m*r^7*w^2 - 8*r^8*w^2 - 2*a^8*sss*w^2 + 4*a^6*r^2*sss*w^2 - 
      24*a^4*cM*r^3*sss*w^2 + 12*a^4*r^4*sss*w^2 - 24*a^2*cM*r^5*sss*w^2 + 
      4*a^2*r^6*sss*w^2 - 2*r^8*sss*w^2 - (14*I)*a^8*cM*w^3 - 8*a^9*m*w^3 + 
      (10*I)*a^8*r*w^3 + (40*I)*a^6*cM^2*r*w^3 - 16*a^7*cM*m*r*w^3 - 
      (138*I)*a^6*cM*r^2*w^3 + 10*a^7*m*r^2*w^3 - (26*I)*a^6*r^3*w^3 + 
      (96*I)*a^4*cM^2*r^3*w^3 - 72*a^5*cM*m*r^3*w^3 - (78*I)*a^4*cM*r^4*w^3 + 
      54*a^5*m*r^4*w^3 - (54*I)*a^4*r^5*w^3 - 96*a^3*cM*m*r^5*w^3 + 
      (6*I)*a^2*cM*r^6*w^3 + 26*a^3*m*r^6*w^3 - (10*I)*a^2*r^7*w^3 - 
      10*a*m*r^8*w^3 + (8*I)*r^9*w^3 + 2*a^10*w^4 + 8*a^8*cM*r*w^4 - 
      8*a^8*r^2*w^4 + 56*a^6*cM*r^3*w^4 - 16*a^6*r^4*w^4 + 
      48*a^4*cM*r^5*w^4 + 6*a^2*r^8*w^4)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)*w^3), 
 f05f44b[r] -> ((-12*a^7*cM*m + (4*I)*a^8*m^2 + (12*I)*a^6*cM^2*m^2 - 
      8*a^7*cM*m^3 + (4*I)*a^8*m^4 + 4*a^7*m*r + 24*a^5*cM^2*m*r - 
      (32*I)*a^6*cM*m^2*r - 8*a^5*cM^2*m^3*r - (8*I)*a^6*cM*m^4*r - 
      32*a^5*cM*m*r^2 - (8*I)*a^6*m^2*r^2 + (28*I)*a^4*cM^2*m^2*r^2 - 
      20*a^5*cM*m^3*r^2 - (16*I)*a^6*m^4*r^2 - 12*a^5*m*r^3 + 
      24*a^3*cM^2*m*r^3 + (44*I)*a^4*cM*m^2*r^3 + 16*a^3*cM^2*m^3*r^3 + 
      (16*I)*a^4*cM*m^4*r^3 + 20*a^3*cM*m*r^4 - (28*I)*a^4*m^2*r^4 - 
      (32*I)*a^2*cM^2*m^2*r^4 - 12*a^3*cM*m^3*r^4 + (4*I)*a^4*m^4*r^4 - 
      12*a^3*m*r^5 + (4*I)*a^2*cM*m^2*r^5 - 8*a*cM*m*r^6 + 
      (8*I)*a^2*m^2*r^6 + 4*a*m*r^7 - (2*I)*a^8*sss + 10*a^7*cM*m*sss - 
      (4*I)*a^8*m^2*sss + (4*I)*a^6*cM*r*sss - 2*a^7*m*r*sss - 
      24*a^5*cM^2*m*r*sss + (8*I)*a^6*cM*m^2*r*sss + (4*I)*a^6*r^2*sss + 
      38*a^5*cM*m*r^2*sss + (12*I)*a^6*m^2*r^2*sss - 
      (8*I)*a^4*cM^2*m^2*r^2*sss - (36*I)*a^4*cM*r^3*sss + 6*a^5*m*r^3*sss - 
      48*a^3*cM^2*m*r^3*sss - (44*I)*a^4*cM*m^2*r^3*sss + 
      (12*I)*a^4*r^4*sss + (48*I)*a^2*cM^2*r^4*sss + 10*a^3*cM*m*r^4*sss + 
      (12*I)*a^4*m^2*r^4*sss + (16*I)*a^2*cM^2*m^2*r^4*sss - 
      (36*I)*a^2*cM*r^5*sss + 6*a^3*m*r^5*sss - (4*I)*a^2*cM*m^2*r^5*sss + 
      (4*I)*a^2*r^6*sss + 6*a*cM*m*r^6*sss - (4*I)*a^2*m^2*r^6*sss + 
      (4*I)*cM*r^7*sss - 2*a*m*r^7*sss - (2*I)*r^8*sss + I*a^8*sss^2 - 
      (2*I)*a^6*cM*r*sss^2 - (2*I)*a^6*r^2*sss^2 + (18*I)*a^4*cM*r^3*sss^2 - 
      (6*I)*a^4*r^4*sss^2 - (24*I)*a^2*cM^2*r^4*sss^2 + 
      (18*I)*a^2*cM*r^5*sss^2 - (2*I)*a^2*r^6*sss^2 - (2*I)*cM*r^7*sss^2 + 
      I*r^8*sss^2 + 48*a^8*cM*w - (20*I)*a^9*m*w - (24*I)*a^7*cM^2*m*w + 
      40*a^8*cM*m^2*w - (16*I)*a^9*m^3*w - 8*a^8*r*w - 168*a^6*cM^2*r*w + 
      (40*I)*a^7*cM*m*r*w - 12*a^8*m^2*r*w - 40*a^6*cM^2*m^2*r*w + 
      184*a^6*cM*r^2*w + 144*a^4*cM^3*r^2*w + (48*I)*a^7*m*r^2*w + 
      252*a^6*cM*m^2*r^2*w + (48*I)*a^7*m^3*r^2*w + 16*a^6*r^3*w - 
      384*a^4*cM^2*r^3*w - (280*I)*a^5*cM*m*r^3*w + 36*a^6*m^2*r^3*w - 
      200*a^4*cM^2*m^2*r^3*w - (48*I)*a^5*cM*m^3*r^3*w + 120*a^4*cM*r^4*w + 
      144*a^2*cM^3*r^4*w + (96*I)*a^5*m*r^4*w + (216*I)*a^3*cM^2*m*r^4*w + 
      72*a^4*cM*m^2*r^4*w + (48*I)*a^5*m^3*r^4*w + 48*a^4*r^5*w - 
      168*a^2*cM^2*r^5*w - (104*I)*a^3*cM*m*r^5*w + 36*a^4*m^2*r^5*w + 
      80*a^2*cM^2*m^2*r^5*w - (48*I)*a^3*cM*m^3*r^5*w + 24*a^2*cM*r^6*w + 
      (16*I)*a^3*m*r^6*w + 4*a^2*cM*m^2*r^6*w - (16*I)*a^3*m^3*r^6*w + 
      16*a^2*r^7*w - 48*cM^2*r^7*w + (24*I)*a*cM*m*r^7*w - 12*a^2*m^2*r^7*w + 
      40*cM*r^8*w - (12*I)*a*m*r^8*w - 8*r^9*w - 10*a^8*cM*sss*w + 
      (12*I)*a^9*m*sss*w + 4*a^8*r*sss*w + 24*a^6*cM^2*r*sss*w - 
      (16*I)*a^7*cM*m*r*sss*w - 52*a^6*cM*r^2*sss*w - 
      (24*I)*a^7*m*r^2*sss*w - 8*a^6*r^3*sss*w + 72*a^4*cM^2*r^3*sss*w + 
      (144*I)*a^5*cM*m*r^3*sss*w - 12*a^4*cM*r^4*sss*w - 
      (72*I)*a^5*m*r^4*sss*w - (96*I)*a^3*cM^2*m*r^4*sss*w - 
      24*a^4*r^5*sss*w + (144*I)*a^3*cM*m*r^5*sss*w + 20*a^2*cM*r^6*sss*w - 
      (24*I)*a^3*m*r^6*sss*w - 8*a^2*r^7*sss*w - (16*I)*a*cM*m*r^7*sss*w - 
      10*cM*r^8*sss*w + (12*I)*a*m*r^8*sss*w + 4*r^9*sss*w + 
      (44*I)*a^10*w^2 + (12*I)*a^8*cM^2*w^2 - 72*a^9*cM*m*w^2 + 
      (24*I)*a^10*m^2*w^2 - (128*I)*a^8*cM*r*w^2 + 48*a^9*m*r*w^2 + 
      128*a^7*cM^2*m*r*w^2 + (40*I)*a^8*cM*m^2*r*w^2 + (136*I)*a^8*r^2*w^2 + 
      (100*I)*a^6*cM^2*r^2*w^2 - 328*a^7*cM*m*r^2*w^2 - 
      (36*I)*a^8*m^2*r^2*w^2 - (220*I)*a^6*cM*r^3*w^2 - 108*a^7*m*r^3*w^2 + 
      96*a^5*cM^2*m*r^3*w^2 + (144*I)*a^6*cM*m^2*r^3*w^2 + 
      (272*I)*a^6*r^4*w^2 + (36*I)*a^4*cM^2*r^4*w^2 + 48*a^5*cM*m*r^4*w^2 - 
      (156*I)*a^6*m^2*r^4*w^2 - (444*I)*a^4*cM*r^5*w^2 - 276*a^5*m*r^5*w^2 - 
      144*a^3*cM^2*m*r^5*w^2 + (216*I)*a^4*cM*m^2*r^5*w^2 + 
      (328*I)*a^4*r^6*w^2 + (108*I)*a^2*cM^2*r^6*w^2 + 112*a^3*cM*m*r^6*w^2 - 
      (68*I)*a^4*m^2*r^6*w^2 - (388*I)*a^2*cM*r^7*w^2 - 76*a^3*m*r^7*w^2 + 
      (32*I)*a^2*cM*m^2*r^7*w^2 + (164*I)*a^2*r^8*w^2 - 112*a*cM*m*r^8*w^2 + 
      (28*I)*a^2*m^2*r^8*w^2 - (36*I)*cM*r^9*w^2 + 44*a*m*r^9*w^2 + 
      (16*I)*r^10*w^2 - (4*I)*a^10*sss*w^2 - (4*I)*a^8*cM*r*sss*w^2 + 
      (10*I)*a^8*r^2*sss*w^2 + (16*I)*a^6*cM^2*r^2*sss*w^2 - 
      (100*I)*a^6*cM*r^3*sss*w^2 + (32*I)*a^6*r^4*sss*w^2 + 
      (96*I)*a^4*cM^2*r^4*sss*w^2 - (108*I)*a^4*cM*r^5*sss*w^2 + 
      (16*I)*a^4*r^6*sss*w^2 - (12*I)*a^2*cM*r^7*sss*w^2 - 
      (4*I)*a^2*r^8*sss*w^2 - (2*I)*r^10*sss*w^2 + 40*a^10*cM*w^3 - 
      (16*I)*a^11*m*w^3 + 12*a^10*r*w^3 - 80*a^8*cM^2*r*w^3 - 
      (48*I)*a^9*cM*m*r*w^3 - 56*a^8*cM*r^2*w^3 + (16*I)*a^9*m*r^2*w^3 - 
      36*a^8*r^3*w^3 + 208*a^6*cM^2*r^3*w^3 - (240*I)*a^7*cM*m*r^3*w^3 + 
      240*a^6*cM*r^4*w^3 + (128*I)*a^7*m*r^4*w^3 - 96*a^6*r^5*w^3 - 
      192*a^4*cM^2*r^5*w^3 - (336*I)*a^5*cM*m*r^5*w^3 + 408*a^4*cM*r^6*w^3 + 
      (128*I)*a^5*m*r^6*w^3 - 32*a^4*r^7*w^3 - (144*I)*a^3*cM*m*r^7*w^3 + 
      72*a^2*cM*r^8*w^3 + (16*I)*a^3*m*r^8*w^3 + 20*a^2*r^9*w^3 - 
      (16*I)*a*m*r^10*w^3 + 4*r^11*w^3 + (4*I)*a^12*w^4 + 
      (16*I)*a^10*cM*r*w^4 - (12*I)*a^10*r^2*w^4 + (128*I)*a^8*cM*r^3*w^4 - 
      (48*I)*a^8*r^4*w^4 + (208*I)*a^6*cM*r^5*w^4 - (32*I)*a^6*r^6*w^4 + 
      (96*I)*a^4*cM*r^7*w^4 + (12*I)*a^4*r^8*w^4 + (12*I)*a^2*r^10*w^4)*
     fR4[r])/(18*cM*(-a^2 + 2*cM*r - r^2)^2*w^3) + 
   ((-6*a^5*cM^2*m - (4*I)*a^6*cM*m^2 - 2*a^7*m^3 + 8*a^5*cM*m*r - 
      (4*I)*a^4*cM^2*m^2*r + 4*a^5*cM*m^3*r - 2*a^5*m*r^2 - 
      6*a^3*cM^2*m*r^2 - (10*I)*a^4*cM*m^2*r^2 + 8*a^5*m^3*r^2 - 
      2*a^3*cM*m*r^3 + (8*I)*a^2*cM^2*m^2*r^3 - 8*a^3*cM*m^3*r^3 + 
      8*a^3*m*r^4 - (6*I)*a^2*cM*m^2*r^4 - 2*a^3*m^3*r^4 + 2*a*cM*m*r^5 - 
      2*a*m*r^6 + (2*I)*a^6*cM*sss + a^7*m*sss - (6*I)*a^4*cM^2*r*sss + 
      (11*I)*a^4*cM*r^2*sss - 3*a^5*m*r^2*sss - (18*I)*a^2*cM^2*r^3*sss + 
      12*a^3*cM*m*r^3*sss + (10*I)*a^2*cM*r^4*sss - 3*a^3*m*r^4*sss + 
      I*cM*r^6*sss + a*m*r^6*sss + 2*a^8*w + 6*a^6*cM^2*w + 
      (16*I)*a^7*cM*m*w + 6*a^8*m^2*w - 14*a^6*cM*r*w - 
      (24*I)*a^5*cM^2*m*r*w + 4*a^6*cM*m^2*r*w - 4*a^6*r^2*w + 
      24*a^4*cM^2*r^2*w + (88*I)*a^5*cM*m*r^2*w - 18*a^6*m^2*r^2*w + 
      2*a^4*cM*r^3*w - (72*I)*a^3*cM^2*m*r^3*w + 20*a^4*cM*m^2*r^3*w - 
      12*a^4*r^4*w + 18*a^2*cM^2*r^4*w + (80*I)*a^3*cM*m*r^4*w - 
      18*a^4*m^2*r^4*w - 14*a^2*cM*r^5*w + 16*a^2*cM*m^2*r^5*w - 
      4*a^2*r^6*w + (8*I)*a*cM*m*r^6*w + 6*a^2*m^2*r^6*w - 6*cM*r^7*w + 
      2*r^8*w - a^8*sss*w + 2*a^6*r^2*sss*w - 12*a^4*cM*r^3*sss*w + 
      6*a^4*r^4*sss*w - 12*a^2*cM*r^5*sss*w + 2*a^2*r^6*sss*w - r^8*sss*w - 
      (20*I)*a^8*cM*w^2 - 6*a^9*m*w^2 + (36*I)*a^8*r*w^2 + 
      (40*I)*a^6*cM^2*r*w^2 - 16*a^7*cM*m*r*w^2 - (156*I)*a^6*cM*r^2*w^2 + 
      6*a^7*m*r^2*w^2 + (30*I)*a^6*r^3*w^2 + (96*I)*a^4*cM^2*r^3*w^2 - 
      48*a^5*cM*m*r^3*w^2 - (96*I)*a^4*cM*r^4*w^2 + 42*a^5*m*r^4*w^2 - 
      (30*I)*a^4*r^5*w^2 - 72*a^3*cM*m*r^5*w^2 + 22*a^3*m*r^6*w^2 - 
      (26*I)*a^2*r^7*w^2 - 8*a*m*r^8*w^2 - (2*I)*r^9*w^2 + 2*a^10*w^3 + 
      8*a^8*cM*r*w^3 - 8*a^8*r^2*w^3 + 56*a^6*cM*r^3*w^3 - 16*a^6*r^4*w^3 + 
      48*a^4*cM*r^5*w^3 + 6*a^2*r^8*w^3)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)*w^3), 
 f06f11a[r] -> (a^4*((-16*I)*a^4 - 12*a^3*cM*m - (12*I)*a^4*m^2 + 
      (4*I)*a^2*cM^2*m^2 + (4*I)*a^4*m^4 + (48*I)*a^2*cM*r + 8*a^3*m*r + 
      8*a*cM^2*m*r - (4*I)*a^2*cM*m^2*r + 4*a^3*m^3*r - (48*I)*a^2*r^2 - 
      (32*I)*cM^2*r^2 - 28*a*cM*m*r^2 - (20*I)*a^2*m^2*r^2 + (80*I)*cM*r^3 + 
      24*a*m*r^3 - (32*I)*r^4 + (6*I)*a^4*sss + 2*a^3*cM*m*sss - 
      (4*I)*a^4*m^2*sss - (20*I)*a^2*cM*r*sss + 2*a^3*m*r*sss - 
      8*a*cM^2*m*r*sss + (4*I)*a^2*cM*m^2*r*sss + (28*I)*a^2*r^2*sss + 
      (16*I)*cM^2*r^2*sss + 10*a*cM*m*r^2*sss + (4*I)*a^2*m^2*r^2*sss - 
      (52*I)*cM*r^3*sss - 6*a*m*r^3*sss + (22*I)*r^4*sss + I*a^4*sss^2 - 
      (2*I)*a^2*cM*r*sss^2 - (2*I)*a^2*r^2*sss^2 + (6*I)*cM*r^3*sss^2 - 
      (3*I)*r^4*sss^2 + 24*a^4*cM*w + (12*I)*a^5*m*w - (8*I)*a^3*cM^2*m*w - 
      (16*I)*a^5*m^3*w + 32*a^4*r*w - 56*a^2*cM^2*r*w - (16*I)*a^3*cM*m*r*w - 
      16*a^4*m^2*r*w - 64*a^2*cM*r^2*w + 48*cM^3*r^2*w + 
      (112*I)*a^3*m*r^2*w + (104*I)*a*cM^2*m*r^2*w + 24*a^2*cM*m^2*r^2*w + 
      (16*I)*a^3*m^3*r^2*w + 128*a^2*r^3*w + 40*cM^2*r^3*w - 
      (208*I)*a*cM*m*r^3*w - 16*a^2*m^2*r^3*w - 248*cM*r^4*w + 
      (132*I)*a*m*r^4*w + 96*r^5*w - 2*a^4*cM*sss*w + (8*I)*a^5*m*sss*w + 
      8*a^4*r*sss*w + 8*a^2*cM^2*r*sss*w - (8*I)*a^3*cM*m*r*sss*w - 
      32*a^2*cM*r^2*sss*w - (16*I)*a^3*m*r^2*sss*w - 16*a^2*r^3*sss*w + 
      8*cM^2*r^3*sss*w + (24*I)*a*cM*m*r^3*sss*w + 50*cM*r^4*sss*w - 
      (24*I)*a*m*r^4*sss*w - 24*r^5*sss*w + (4*I)*a^4*cM^2*w^2 + 
      (24*I)*a^6*m^2*w^2 + (20*I)*a^4*cM*r*w^2 + 20*a^5*m*r*w^2 - 
      (80*I)*a^4*r^2*w^2 - (104*I)*a^2*cM^2*r^2*w^2 - 48*a^3*cM*m*r^2*w^2 - 
      (48*I)*a^4*m^2*r^2*w^2 + (184*I)*a^2*cM*r^3*w^2 - 24*a^3*m*r^3*w^2 - 
      (56*I)*a^2*r^4*w^2 - (12*I)*cM^2*r^4*w^2 + 120*a*cM*m*r^4*w^2 - 
      (32*I)*a^2*m^2*r^4*w^2 - (108*I)*cM*r^5*w^2 - 84*a*m*r^5*w^2 + 
      (24*I)*r^6*w^2 - (4*I)*a^6*sss*w^2 + (4*I)*a^4*cM*r*sss*w^2 + 
      (12*I)*a^4*r^2*sss*w^2 - (24*I)*a^2*cM*r^3*sss*w^2 + 
      (16*I)*a^2*r^4*sss*w^2 + (12*I)*cM*r^5*sss*w^2 - (16*I)*a^7*m*w^3 - 
      8*a^6*r*w^3 + 24*a^4*cM*r^2*w^3 + (48*I)*a^5*m*r^2*w^3 + 
      40*a^4*r^3*w^3 - 120*a^2*cM*r^4*w^3 + (64*I)*a^3*m*r^4*w^3 + 
      24*a^2*r^5*w^3 + 96*cM*r^6*w^3 - 24*r^7*w^3 + (4*I)*a^8*w^4 - 
      (16*I)*a^6*r^2*w^4 - (32*I)*a^4*r^4*w^4 + (12*I)*r^8*w^4)*fR4[r])/
    (18*cM*(a^2 - 2*cM*r + r^2)^2*w) + 
   (a^4*((-4*I)*a^2*cM + 8*a^3*m - 2*a*cM^2*m - 2*a^3*m^3 - 2*a*cM*m*r + 
      (2*I)*a^2*m^2*r - (4*I)*cM*r^2 + 12*a*m*r^2 + (8*I)*r^3 + a^3*m*sss + 
      (3*I)*a^2*r*sss - (2*I)*cM^2*r*sss - 3*a*m*r^2*sss - I*r^3*sss + 
      10*a^4*w + 2*a^2*cM^2*w + 6*a^4*m^2*w - 40*a^2*cM*r*w + 8*a^2*r^2*w + 
      6*cM^2*r^2*w - 10*a^2*m^2*r^2*w - 18*r^4*w - a^4*sss*w + 
      2*a^2*r^2*sss*w + 3*r^4*sss*w - 6*a^5*m*w^2 - (2*I)*a^4*r*w^2 + 
      20*a^3*m*r^2*w^2 + (12*I)*a^2*r^3*w^2 - (12*I)*cM*r^4*w^2 + 
      6*a*m*r^4*w^2 - (6*I)*r^5*w^2 + 2*a^6*w^3 - 10*a^4*r^2*w^3 - 
      6*a^2*r^4*w^3 + 6*r^6*w^3)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)*w), f06f11b[r] -> 
  (a^3*((2*I)*a^2*cM^2*m^2 - 2*a^3*cM*m^3 - (8*I)*a^2*cM*r - 8*a*cM^2*m*r - 
      (10*I)*a^2*cM*m^2*r + (16*I)*cM^2*r^2 + 8*a*cM*m*r^2 - (8*I)*cM*r^3 + 
      2*a^3*cM*m*sss + (4*I)*a^2*cM*r*sss - 4*a*cM^2*m*r*sss - 
      (8*I)*cM^2*r^2*sss + 2*a*cM*m*r^2*sss + (4*I)*cM*r^3*sss + 6*a^4*cM*w - 
      (4*I)*a^5*m*w - (4*I)*a^3*cM^2*m*w + 4*a^4*cM*m^2*w - (2*I)*a^5*m^3*w - 
      2*a^4*r*w - 16*a^2*cM^2*r*w + (20*I)*a^3*cM*m*r*w - 2*a^4*m^2*r*w + 
      20*a^2*cM*r^2*w + 24*cM^3*r^2*w - (8*I)*a^3*m*r^2*w + 
      (28*I)*a*cM^2*m*r^2*w + 4*a^2*cM*m^2*r^2*w + (6*I)*a^3*m^3*r^2*w + 
      12*a^2*r^3*w - 40*cM^2*r^3*w - (12*I)*a*cM*m*r^3*w + 6*a^2*m^2*r^3*w - 
      18*cM*r^4*w + (12*I)*a*m*r^4*w + 14*r^5*w - 2*a^4*cM*sss*w + 
      I*a^5*m*sss*w + 4*a^4*r*sss*w + 4*a^2*cM^2*r*sss*w - 
      (2*I)*a^3*cM*m*r*sss*w - 12*a^2*cM*r^2*sss*w - (2*I)*a^3*m*r^2*sss*w + 
      4*cM^2*r^3*sss*w + (6*I)*a*cM*m*r^3*sss*w + 6*cM*r^4*sss*w - 
      (3*I)*a*m*r^4*sss*w - 4*r^5*sss*w - (2*I)*a^6*w^2 + 
      (2*I)*a^4*cM^2*w^2 - 2*a^5*cM*m*w^2 + (6*I)*a^6*m^2*w^2 + 
      (14*I)*a^4*cM*r*w^2 + 6*a^5*m*r*w^2 - (26*I)*a^4*r^2*w^2 - 
      (52*I)*a^2*cM^2*r^2*w^2 - 16*a^3*cM*m*r^2*w^2 - 
      (20*I)*a^4*m^2*r^2*w^2 + (76*I)*a^2*cM*r^3*w^2 - 4*a^3*m*r^3*w^2 + 
      (6*I)*a^2*r^4*w^2 - (6*I)*cM^2*r^4*w^2 + 22*a*cM*m*r^4*w^2 - 
      (6*I)*a^2*m^2*r^4*w^2 - (74*I)*cM*r^5*w^2 - 30*a*m*r^5*w^2 + 
      (30*I)*r^6*w^2 - I*a^6*sss*w^2 + (2*I)*a^4*cM*r*sss*w^2 + 
      (5*I)*a^4*r^2*sss*w^2 - (12*I)*a^2*cM*r^3*sss*w^2 + 
      (3*I)*a^2*r^4*sss*w^2 + (6*I)*cM*r^5*sss*w^2 - (3*I)*r^6*sss*w^2 - 
      (6*I)*a^7*m*w^3 - 4*a^6*r*w^3 + 12*a^4*cM*r^2*w^3 + 
      (22*I)*a^5*m*r^2*w^3 + 20*a^4*r^3*w^3 - 60*a^2*cM*r^4*w^3 + 
      (22*I)*a^3*m*r^4*w^3 + 12*a^2*r^5*w^3 + 48*cM*r^6*w^3 - 
      (6*I)*a*m*r^6*w^3 - 12*r^7*w^3 + (2*I)*a^8*w^4 - (8*I)*a^6*r^2*w^4 - 
      (16*I)*a^4*r^4*w^4 + (6*I)*r^8*w^4)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w^2) + 
   (a^3*((2*I)*a^2*cM - 2*a*cM^2*m - (2*I)*a^2*cM*m^2 - (12*I)*cM^2*r + 
      10*a*cM*m*r + (10*I)*cM*r^2 + I*a^2*cM*sss - (2*I)*cM^2*r*sss + 
      I*cM*r^2*sss + 8*a^4*w + 2*a^2*cM^2*w + (2*I)*a^3*cM*m*w + 
      2*a^4*m^2*w - 36*a^2*cM*r*w - (2*I)*a^3*m*r*w + 24*a^2*r^2*w + 
      6*cM^2*r^2*w + (2*I)*a*cM*m*r^2*w - 6*a^2*m^2*r^2*w - 20*cM*r^3*w + 
      (6*I)*a*m*r^3*w - 4*a^5*m*w^2 - (2*I)*a^4*r*w^2 + 16*a^3*m*r^2*w^2 + 
      (12*I)*a^2*r^3*w^2 - (12*I)*cM*r^4*w^2 - (6*I)*r^5*w^2 + 2*a^6*w^3 - 
      10*a^4*r^2*w^3 - 6*a^2*r^4*w^3 + 6*r^6*w^3)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)*w^2), 
 f06f12a[r] -> (a^4*((2*I)*a^3*m + 2*a^2*cM*m^2 + (2*I)*a^3*m^3 - 
      (4*I)*a*cM*m*r - 2*a^2*m^2*r + (2*I)*a*m*r^2 - (3*I)*a^3*m*sss - 
      a^2*cM*m^2*sss - I*a^3*m^3*sss + (6*I)*a*cM*m*r*sss + a^2*m^2*r*sss - 
      (3*I)*a*m*r^2*sss + I*a^3*m*sss^2 - (2*I)*a*cM*m*r*sss^2 + 
      I*a*m*r^2*sss^2 - (4*I)*a^4*w - 6*a^3*cM*m*w - (10*I)*a^4*m^2*w + 
      (2*I)*a^2*cM^2*m^2*w - 6*a^3*cM*m^3*w - (4*I)*a^4*m^4*w + 
      (12*I)*a^2*cM*r*w - 6*a^3*m*r*w + 4*a*cM^2*m*r*w + 
      (8*I)*a^2*cM*m^2*r*w + 2*a^3*m^3*r*w - (8*I)*a^2*r^2*w - 
      (8*I)*cM^2*r^2*w + 14*a*cM*m*r^2*w - (12*I)*a^2*m^2*r^2*w + 
      (12*I)*cM*r^3*w - 6*a*m*r^3*w - (4*I)*r^4*w + (4*I)*a^4*sss*w + 
      3*a^3*cM*m*sss*w + (7*I)*a^4*m^2*sss*w - (10*I)*a^2*cM*r*sss*w + 
      3*a^3*m*r*sss*w - 2*a*cM^2*m*r*sss*w - (8*I)*a^2*cM*m^2*r*sss*w + 
      (8*I)*a^2*r^2*sss*w + (4*I)*cM^2*r^2*sss*w - 7*a*cM*m*r^2*sss*w + 
      (7*I)*a^2*m^2*r^2*sss*w - (10*I)*cM*r^3*sss*w + 3*a*m*r^3*sss*w + 
      (4*I)*r^4*sss*w - I*a^4*sss^2*w + (2*I)*a^2*cM*r*sss^2*w - 
      (2*I)*a^2*r^2*sss^2*w + (2*I)*cM*r^3*sss^2*w - I*r^4*sss^2*w + 
      4*a^4*cM*w^2 + (22*I)*a^5*m*w^2 - (4*I)*a^3*cM^2*m*w^2 + 
      18*a^4*cM*m^2*w^2 + (16*I)*a^5*m^3*w^2 + 4*a^4*r*w^2 - 
      4*a^2*cM^2*r*w^2 - (34*I)*a^3*cM*m*r*w^2 + 4*a^4*m^2*r*w^2 + 
      4*a^2*cM*r^2*w^2 + (18*I)*a^3*m*r^2*w^2 - 10*a^2*cM*m^2*r^2*w^2 + 
      (8*I)*a^3*m^3*r^2*w^2 + 8*a^2*r^3*w^2 - 20*cM^2*r^3*w^2 + 
      (26*I)*a*cM*m*r^3*w^2 + 12*a^2*m^2*r^3*w^2 - (4*I)*a*m*r^4*w^2 + 
      4*r^5*w^2 - 2*a^4*cM*sss*w^2 - (11*I)*a^5*m*sss*w^2 - 2*a^4*r*sss*w^2 + 
      2*a^2*cM^2*r*sss*w^2 + (16*I)*a^3*cM*m*r*sss*w^2 - 
      2*a^2*cM*r^2*sss*w^2 - (14*I)*a^3*m*r^2*sss*w^2 - 4*a^2*r^3*sss*w^2 + 
      10*cM^2*r^3*sss*w^2 - (3*I)*a*m*r^4*sss*w^2 - 2*r^5*sss*w^2 - 
      (14*I)*a^6*w^3 + (2*I)*a^4*cM^2*w^3 - 18*a^5*cM*m*w^3 - 
      (24*I)*a^6*m^2*w^3 + (26*I)*a^4*cM*r*w^3 - 14*a^5*m*r*w^3 - 
      (14*I)*a^4*r^2*w^3 + 20*a^3*cM*m*r^2*w^3 - (24*I)*a^4*m^2*r^2*w^3 - 
      (8*I)*a^2*cM*r^3*w^3 - 20*a^3*m*r^3*w^3 + (14*I)*a^2*r^4*w^3 - 
      (2*I)*cM^2*r^4*w^3 - 10*a*cM*m*r^4*w^3 - (34*I)*cM*r^5*w^3 - 
      6*a*m*r^5*w^3 + (14*I)*r^6*w^3 + (5*I)*a^6*sss*w^3 - 
      (8*I)*a^4*cM*r*sss*w^3 + (7*I)*a^4*r^2*sss*w^3 - I*a^2*r^4*sss*w^3 + 
      (8*I)*cM*r^5*sss*w^3 - (3*I)*r^6*sss*w^3 + 6*a^6*cM*w^4 + 
      (16*I)*a^7*m*w^4 + 8*a^6*r*w^4 - 10*a^4*cM*r^2*w^4 + 
      (24*I)*a^5*m*r^2*w^4 + 8*a^4*r^3*w^4 + 10*a^2*cM*r^4*w^4 - 
      8*a^2*r^5*w^4 + 26*cM*r^6*w^4 - (8*I)*a*m*r^6*w^4 - 8*r^7*w^4 - 
      (4*I)*a^8*w^5 - (8*I)*a^6*r^2*w^5 + (8*I)*a^2*r^6*w^5 + (4*I)*r^8*w^5)*
     fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^3*w^2) - 
   (a^4*((-4*I)*a*cM*m + 4*a^2*m^2 + (4*I)*a*m*r - 2*a^2*sss + 
      (2*I)*a*cM*m*sss - 2*a^2*m^2*sss + 4*cM*r*sss - (2*I)*a*m*r*sss - 
      2*r^2*sss + a^2*sss^2 - 2*cM*r*sss^2 + r^2*sss^2 + (4*I)*a^2*cM*w - 
      8*a^3*m*w + 4*a*cM^2*m*w + (12*I)*a^2*cM*m^2*w - 8*a^3*m^3*w - 
      (4*I)*a^2*m^2*r*w - (4*I)*cM*r^2*w - 12*a*m*r^2*w - 
      (2*I)*a^2*cM*sss*w + 8*a^3*m*sss*w - 8*a*cM*m*r*sss*w + 
      (2*I)*cM*r^2*sss*w + 8*a*m*r^2*sss*w + 20*a^4*w^2 - 4*a^2*cM^2*w^2 - 
      (24*I)*a^3*cM*m*w^2 + 24*a^4*m^2*w^2 - 24*a^2*cM*r*w^2 + 
      (12*I)*a^3*m*r*w^2 + 12*a^2*r^2*w^2 - 20*cM^2*r^2*w^2 - 
      (16*I)*a*cM*m*r^2*w^2 + 8*a^2*m^2*r^2*w^2 + 40*cM*r^3*w^2 - 
      (4*I)*a*m*r^3*w^2 - 8*r^4*w^2 - 6*a^4*sss*w^2 + 8*a^2*cM*r*sss*w^2 - 
      4*a^2*r^2*sss*w^2 - 8*cM*r^3*sss*w^2 + 2*r^4*sss*w^2 + 
      (12*I)*a^4*cM*w^3 - 24*a^5*m*w^3 - (8*I)*a^4*r*w^3 + 
      (16*I)*a^2*cM*r^2*w^3 - 16*a^3*m*r^2*w^3 + (4*I)*cM*r^4*w^3 + 
      8*a*m*r^4*w^3 + (8*I)*r^5*w^3 + 8*a^6*w^4 + 8*a^4*r^2*w^4 - 
      8*a^2*r^4*w^4 - 8*r^6*w^4)*Derivative[1][fR4][r])/
    (18*cM*(a^2 - 2*cM*r + r^2)^2*w^2), 
 f06f12b[r] -> (a^3*((2*I)*a^4 - 2*a^3*cM*m - (2*I)*a^4*m^2 + 
      (2*I)*a^2*cM^2*m^2 - 4*a^3*cM*m^3 - (2*I)*a^4*m^4 - (8*I)*a^2*cM*r - 
      4*a^3*m*r + 4*a*cM^2*m*r + (4*I)*a^2*cM*m^2*r + (4*I)*a^2*r^2 + 
      (8*I)*cM^2*r^2 + 6*a*cM*m*r^2 - (4*I)*a^2*m^2*r^2 - (8*I)*cM*r^3 - 
      4*a*m*r^3 + (2*I)*r^4 - I*a^4*sss + a^3*cM*m*sss + (2*I)*a^4*m^2*sss + 
      (4*I)*a^2*cM*r*sss + 2*a^3*m*r*sss - 2*a*cM^2*m*r*sss - 
      (4*I)*a^2*cM*m^2*r*sss - (2*I)*a^2*r^2*sss - (4*I)*cM^2*r^2*sss - 
      3*a*cM*m*r^2*sss + (2*I)*a^2*m^2*r^2*sss + (4*I)*cM*r^3*sss + 
      2*a*m*r^3*sss - I*r^4*sss + 2*a^4*cM*w + (10*I)*a^5*m*w - 
      (4*I)*a^3*cM^2*m*w + 14*a^4*cM*m^2*w + (10*I)*a^5*m^3*w - 
      4*a^2*cM^2*r*w - (22*I)*a^3*cM*m*r*w + 2*a^4*m^2*r*w + 
      12*a^2*cM*r^2*w - 2*a^2*cM*m^2*r^2*w + (2*I)*a^3*m^3*r^2*w - 
      20*cM^2*r^3*w + (26*I)*a*cM*m*r^3*w + 10*a^2*m^2*r^3*w + 10*cM*r^4*w - 
      (10*I)*a*m*r^4*w - a^4*cM*sss*w - (6*I)*a^5*m*sss*w + 
      2*a^2*cM^2*r*sss*w + (12*I)*a^3*cM*m*r*sss*w - 6*a^2*cM*r^2*sss*w - 
      (4*I)*a^3*m*r^2*sss*w + 10*cM^2*r^3*sss*w - (4*I)*a*cM*m*r^3*sss*w - 
      5*cM*r^4*sss*w + (2*I)*a*m*r^4*sss*w - (8*I)*a^6*w^2 + 
      (2*I)*a^4*cM^2*w^2 - 16*a^5*cM*m*w^2 - (18*I)*a^6*m^2*w^2 + 
      (18*I)*a^4*cM*r*w^2 - 10*a^5*m*r*w^2 - (2*I)*a^4*r^2*w^2 + 
      12*a^3*cM*m*r^2*w^2 - (12*I)*a^4*m^2*r^2*w^2 - (12*I)*a^2*cM*r^3*w^2 - 
      12*a^3*m*r^3*w^2 + (20*I)*a^2*r^4*w^2 - (2*I)*cM^2*r^4*w^2 - 
      20*a*cM*m*r^4*w^2 + (6*I)*a^2*m^2*r^4*w^2 - (30*I)*cM*r^5*w^2 - 
      2*a*m*r^5*w^2 + (14*I)*r^6*w^2 + (4*I)*a^6*sss*w^2 - 
      (8*I)*a^4*cM*r*sss*w^2 + (4*I)*a^4*r^2*sss*w^2 - 
      (4*I)*a^2*r^4*sss*w^2 + (8*I)*cM*r^5*sss*w^2 - (4*I)*r^6*sss*w^2 + 
      6*a^6*cM*w^3 + (14*I)*a^7*m*w^3 + 8*a^6*r*w^3 - 10*a^4*cM*r^2*w^3 + 
      (18*I)*a^5*m*r^2*w^3 + 8*a^4*r^3*w^3 + 10*a^2*cM*r^4*w^3 - 
      (6*I)*a^3*m*r^4*w^3 - 8*a^2*r^5*w^3 + 26*cM*r^6*w^3 - 
      (10*I)*a*m*r^6*w^3 - 8*r^7*w^3 - (4*I)*a^8*w^4 - (8*I)*a^6*r^2*w^4 + 
      (8*I)*a^2*r^6*w^4 + (4*I)*r^8*w^4)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^3*
     w^2) - (a^3*(2*a*cM^2*m + (4*I)*a^2*cM*m^2 - 2*a^3*m^3 + (2*I)*a^2*r - 
      (4*I)*cM*r^2 - 2*a*m*r^2 + (2*I)*r^3 + a^3*m*sss - I*a^2*r*sss - 
      2*a*cM*m*r*sss + (2*I)*cM*r^2*sss + a*m*r^2*sss - I*r^3*sss + 4*a^4*w - 
      2*a^2*cM^2*w - (10*I)*a^3*cM*m*w + 8*a^4*m^2*w - 4*a^2*cM*r*w + 
      (4*I)*a^3*m*r*w - 10*cM^2*r^2*w - (6*I)*a*cM*m*r^2*w + 16*cM*r^3*w - 
      (4*I)*a*m*r^3*w - 4*r^4*w - 2*a^4*sss*w + 4*a^2*cM*r*sss*w - 
      4*cM*r^3*sss*w + 2*r^4*sss*w + (6*I)*a^4*cM*w^2 - 10*a^5*m*w^2 - 
      (4*I)*a^4*r*w^2 + (8*I)*a^2*cM*r^2*w^2 - 4*a^3*m*r^2*w^2 + 
      (2*I)*cM*r^4*w^2 + 6*a*m*r^4*w^2 + (4*I)*r^5*w^2 + 4*a^6*w^3 + 
      4*a^4*r^2*w^3 - 4*a^2*r^4*w^3 - 4*r^6*w^3)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w^2), 
 f06f13a[r] -> -(a^3*(-2*a^3*m + (4*I)*a^2*cM*m^2 - 4*a^3*m^3 + (4*I)*a^2*r + 
       8*a*cM*m*r - (8*I)*cM*r^2 - 6*a*m*r^2 + (4*I)*r^3 + 3*a^3*m*sss - 
       (2*I)*a^2*cM*m^2*sss + 2*a^3*m^3*sss - (4*I)*a^2*r*sss - 
       8*a*cM*m*r*sss + (8*I)*cM*r^2*sss + 5*a*m*r^2*sss - (4*I)*r^3*sss - 
       a^3*m*sss^2 + I*a^2*r*sss^2 + 2*a*cM*m*r*sss^2 - (2*I)*cM*r^2*sss^2 - 
       a*m*r^2*sss^2 + I*r^3*sss^2 + 8*a^4*w - (14*I)*a^3*cM*m*w + 
       22*a^4*m^2*w - (6*I)*a^3*cM*m^3*w + 6*a^4*m^4*w - 12*a^2*cM*r*w - 
       (6*I)*a^3*m*r*w - (8*I)*a*cM^2*m*r*w - 2*a^2*cM*m^2*r*w + 
       (4*I)*a^3*m^3*r*w - 8*a^2*r^2*w - 16*cM^2*r^2*w + 
       (34*I)*a*cM*m*r^2*w + 8*a^2*m^2*r^2*w + 44*cM*r^3*w - 
       (22*I)*a*m*r^3*w - 16*r^4*w - 8*a^4*sss*w + (6*I)*a^3*cM*m*sss*w - 
       11*a^4*m^2*sss*w + 14*a^2*cM*r*sss*w + (3*I)*a^3*m*r*sss*w + 
       6*a^2*cM*m^2*r*sss*w + 4*a^2*r^2*sss*w + 8*cM^2*r^2*sss*w - 
       (12*I)*a*cM*m*r^2*sss*w - 3*a^2*m^2*r^2*sss*w - 30*cM*r^3*sss*w + 
       (11*I)*a*m*r^3*sss*w + 12*r^4*sss*w + 2*a^4*sss^2*w - 
       4*a^2*cM*r*sss^2*w + 4*cM*r^3*sss^2*w - 2*r^4*sss^2*w + 
       (10*I)*a^4*cM*w^2 - 40*a^5*m*w^2 + (18*I)*a^4*cM*m^2*w^2 - 
       24*a^5*m^3*w^2 + (30*I)*a^4*r*w^2 + (8*I)*a^2*cM^2*r*w^2 + 
       20*a^3*cM*m*r*w^2 - (64*I)*a^2*cM*r^2*w^2 - 14*a^3*m*r^2*w^2 - 
       (30*I)*a^2*cM*m^2*r^2*w^2 + (28*I)*a^2*r^3*w^2 - (16*I)*cM^2*r^3*w^2 - 
       56*a*cM*m*r^3*w^2 + (24*I)*a^2*m^2*r^3*w^2 + (22*I)*cM*r^4*w^2 + 
       26*a*m*r^4*w^2 - (2*I)*r^5*w^2 - (4*I)*a^4*cM*sss*w^2 + 
       16*a^5*m*sss*w^2 - (9*I)*a^4*r*sss*w^2 - 12*a^3*cM*m*r*sss*w^2 + 
       (22*I)*a^2*cM*r^2*sss*w^2 + 4*a^3*m*r^2*sss*w^2 - 
       (2*I)*a^2*r^3*sss*w^2 + 12*a*cM*m*r^3*sss*w^2 - 
       (22*I)*cM*r^4*sss*w^2 - 12*a*m*r^4*sss*w^2 + (7*I)*r^5*sss*w^2 + 
       22*a^6*w^3 - (18*I)*a^5*cM*m*w^3 + 36*a^6*m^2*w^3 - 18*a^4*cM*r*w^3 - 
       (12*I)*a^5*m*r*w^3 + 14*a^4*r^2*w^3 + (60*I)*a^3*cM*m*r^2*w^3 + 
       40*a^2*cM*r^3*w^3 - (8*I)*a^3*m*r^3*w^3 - 18*a^2*r^4*w^3 - 
       (70*I)*a*cM*m*r^4*w^3 - 16*a^2*m^2*r^4*w^3 + 18*cM*r^5*w^3 + 
       (24*I)*a*m*r^5*w^3 - 10*r^6*w^3 - 7*a^6*sss*w^3 + 6*a^4*cM*r*sss*w^3 - 
       a^4*r^2*sss*w^3 - 12*a^2*cM*r^3*sss*w^3 + 9*a^2*r^4*sss*w^3 + 
       2*cM*r^5*sss*w^3 + 3*r^6*sss*w^3 + (6*I)*a^6*cM*w^4 - 24*a^7*m*w^4 + 
       (8*I)*a^6*r*w^4 - (30*I)*a^4*cM*r^2*w^4 - (16*I)*a^4*r^3*w^4 + 
       (70*I)*a^2*cM*r^4*w^4 + 32*a^3*m*r^4*w^4 - (16*I)*a^2*r^5*w^4 - 
       (14*I)*cM*r^6*w^4 + 8*a*m*r^6*w^4 + (8*I)*r^7*w^4 + 6*a^8*w^5 - 
       16*a^4*r^4*w^5 - 8*a^2*r^6*w^5 + 2*r^8*w^5)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w^2) + 
   (a^3*((-2*I)*a^2 + 4*a*cM*m + (4*I)*a^2*m^2 + (2*I)*r^2 + I*a^2*sss - 
      2*a*cM*m*sss - (2*I)*a^2*m^2*sss - I*r^2*sss - 10*a^2*cM*w - 
      (12*I)*a^3*m*w - 6*a^2*cM*m^2*w - (6*I)*a^3*m^3*w + 8*a^2*r*w - 
      8*cM^2*r*w - (10*I)*a*cM*m*r*w + 4*a^2*m^2*r*w + 10*cM*r^2*w + 
      (2*I)*a*m*r^2*w - 8*r^3*w + 4*a^2*cM*sss*w + (6*I)*a^3*m*sss*w - 
      4*a^2*r*sss*w - (2*I)*a*m*r^2*sss*w + 4*r^3*sss*w + (16*I)*a^4*w^2 + 
      12*a^3*cM*m*w^2 + (18*I)*a^4*m^2*w^2 - (6*I)*a^2*cM*r*w^2 - 
      14*a^3*m*r*w^2 + (10*I)*a^2*r^2*w^2 - (6*I)*a^2*m^2*r^2*w^2 + 
      (10*I)*cM*r^3*w^2 + 10*a*m*r^3*w^2 - (6*I)*r^4*w^2 - 
      (4*I)*a^4*sss*w^2 + (4*I)*r^4*sss*w^2 - 6*a^4*cM*w^3 - 
      (18*I)*a^5*m*w^3 + 10*a^4*r*w^3 + (12*I)*a^3*m*r^2*w^3 - 
      12*a^2*r^3*w^3 + 2*cM*r^4*w^3 + (10*I)*a*m*r^4*w^3 - 2*r^5*w^3 + 
      (6*I)*a^6*w^4 - (6*I)*a^4*r^2*w^4 - (10*I)*a^2*r^4*w^4 + (2*I)*r^6*w^4)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)*w^2), 
 f06f13b[r] -> -(a^2*(2*a^4 - (2*I)*a^3*cM*m + 4*a^4*m^2 - (2*I)*a^3*cM*m^3 + 
       2*a^4*m^4 + (4*I)*a^3*m*r - (4*I)*a*cM^2*m*r - 2*a^2*cM*m^2*r - 
       4*a^2*r^2 - 8*cM^2*r^2 + (6*I)*a*cM*m*r^2 - 2*a^2*m^2*r^2 + 
       16*cM*r^3 - (4*I)*a*m*r^3 - 6*r^4 - 3*a^4*sss + (2*I)*a^3*cM*m*sss - 
       3*a^4*m^2*sss + 4*a^2*cM*r*sss - (2*I)*a^3*m*r*sss + 
       2*a^2*cM*m^2*r*sss + 2*a^2*r^2*sss + 4*cM^2*r^2*sss - 
       (2*I)*a*cM*m*r^2*sss + a^2*m^2*r^2*sss - 12*cM*r^3*sss + 
       (2*I)*a*m*r^3*sss + 5*r^4*sss + a^4*sss^2 - 2*a^2*cM*r*sss^2 + 
       2*cM*r^3*sss^2 - r^4*sss^2 + (2*I)*a^4*cM*w - 14*a^5*m*w + 
       (10*I)*a^4*cM*m^2*w - 12*a^5*m^3*w + (8*I)*a^4*r*w + 
       (4*I)*a^2*cM^2*r*w + 16*a^3*cM*m*r*w - (2*I)*a^4*m^2*r*w - 
       (28*I)*a^2*cM*r^2*w + 8*a^3*m*r^2*w - (10*I)*a^2*cM*m^2*r^2*w + 
       4*a^3*m^3*r^2*w + (4*I)*cM^2*r^3*w - 32*a*cM*m*r^3*w + 
       (14*I)*a^2*m^2*r^3*w + (18*I)*cM*r^4*w + 22*a*m*r^4*w - (8*I)*r^5*w - 
       (2*I)*a^4*cM*sss*w + 8*a^5*m*sss*w - (4*I)*a^4*r*sss*w - 
       8*a^3*cM*m*r*sss*w + (12*I)*a^2*cM*r^2*sss*w + 8*a*cM*m*r^3*sss*w - 
       (10*I)*cM*r^4*sss*w - 8*a*m*r^4*sss*w + (4*I)*r^5*sss*w + 10*a^6*w^2 - 
       (14*I)*a^5*cM*m*w^2 + 24*a^6*m^2*w^2 - 14*a^4*cM*r*w^2 - 
       (6*I)*a^5*m*r*w^2 - 8*a^4*r^2*w^2 + (40*I)*a^3*cM*m*r^2*w^2 - 
       8*a^4*m^2*r^2*w^2 + 36*a^2*cM*r^3*w^2 - (12*I)*a^3*m*r^3*w^2 - 
       26*a^2*r^4*w^2 - (46*I)*a*cM*m*r^4*w^2 - 12*a^2*m^2*r^4*w^2 + 
       10*cM*r^5*w^2 + (14*I)*a*m*r^5*w^2 - 8*r^6*w^2 - 5*a^6*sss*w^2 + 
       6*a^4*cM*r*sss*w^2 + a^4*r^2*sss*w^2 - 12*a^2*cM*r^3*sss*w^2 + 
       7*a^2*r^4*sss*w^2 + 2*cM*r^5*sss*w^2 + r^6*sss*w^2 + 
       (6*I)*a^6*cM*w^3 - 20*a^7*m*w^3 + (8*I)*a^6*r*w^3 - 
       (30*I)*a^4*cM*r^2*w^3 + 4*a^5*m*r^2*w^3 - (16*I)*a^4*r^3*w^3 + 
       (70*I)*a^2*cM*r^4*w^3 + 28*a^3*m*r^4*w^3 - (16*I)*a^2*r^5*w^3 - 
       (14*I)*cM*r^6*w^3 + 4*a*m*r^6*w^3 + (8*I)*r^7*w^3 + 6*a^8*w^4 - 
       16*a^4*r^4*w^4 - 8*a^2*r^6*w^4 + 2*r^8*w^4)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w^2) + 
   (a^2*(-2*a^2*cM - (2*I)*a^3*m - 2*a^2*cM*m^2 - (2*I)*a^3*m^3 + 6*a^2*r - 
      4*cM^2*r - (2*I)*a*cM*m*r + 2*cM*r^2 + (4*I)*a*m*r^2 - 2*r^3 + 
      2*a^2*cM*sss + (2*I)*a^3*m*sss - 3*a^2*r*sss - (2*I)*a*m*r^2*sss + 
      r^3*sss + (4*I)*a^4*w + 8*a^3*cM*m*w + (10*I)*a^4*m^2*w - 
      (2*I)*a^2*cM*r*w - 8*a^3*m*r*w - (6*I)*a^2*m^2*r^2*w + (2*I)*cM*r^3*w + 
      8*a*m*r^3*w - (4*I)*r^4*w - (2*I)*a^4*sss*w + (2*I)*r^4*sss*w - 
      6*a^4*cM*w^2 - (14*I)*a^5*m*w^2 + 10*a^4*r*w^2 + (12*I)*a^3*m*r^2*w^2 - 
      12*a^2*r^3*w^2 + 2*cM*r^4*w^2 + (6*I)*a*m*r^4*w^2 - 2*r^5*w^2 + 
      (6*I)*a^6*w^3 - (6*I)*a^4*r^2*w^3 - (10*I)*a^2*r^4*w^3 + (2*I)*r^6*w^3)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)*w^2), 
 f06f14a[r] -> (a^3*(-4*a^3*cM*m + (4*I)*a^2*cM^2*m^2 - 4*a^3*cM*m^3 + 
      8*a*cM^2*m*r - (4*I)*a^2*cM*m^2*r - 4*a*cM*m*r^2 + 2*a^3*cM*m*sss + 
      (2*I)*a^2*cM^2*m^2*sss - 2*a^3*cM*m^3*sss - 4*a*cM^2*m*r*sss - 
      (2*I)*a^2*cM*m^2*r*sss + 2*a*cM*m*r^2*sss + 2*a^3*cM*m*sss^2 - 
      4*a*cM^2*m*r*sss^2 + 2*a*cM*m*r^2*sss^2 + 16*a^4*cM*w - 
      (12*I)*a^5*m*w - (8*I)*a^3*cM^2*m*w + 12*a^4*cM*m^2*w - 
      (4*I)*a^5*m^3*w + (8*I)*a^3*cM^2*m^3*w - 12*a^4*cM*m^4*w - 
      (4*I)*a^5*m^5*w - 56*a^2*cM^2*r*w + (24*I)*a^3*cM*m*r*w + 
      4*a^4*m^2*r*w - 24*a^2*cM^2*m^2*r*w - (20*I)*a^3*cM*m^3*r*w + 
      32*a^2*cM*r^2*w + 48*cM^3*r^2*w - (8*I)*a^3*m*r^2*w + 
      (8*I)*a*cM^2*m*r^2*w + 44*a^2*cM*m^2*r^2*w + (8*I)*a^3*m^3*r^2*w - 
      56*cM^2*r^3*w - (8*I)*a*cM*m*r^3*w - 12*a^2*m^2*r^3*w + 16*cM*r^4*w + 
      (4*I)*a*m*r^4*w + 4*a^4*cM*sss*w + (8*I)*a^5*m*sss*w - 
      (4*I)*a^3*cM^2*m*sss*w + 16*a^4*cM*m^2*sss*w + (4*I)*a^5*m^3*sss*w - 
      20*a^2*cM^2*r*sss*w - (16*I)*a^3*cM*m*r*sss*w - 2*a^4*m^2*r*sss*w - 
      16*a^2*cM^2*m^2*r*sss*w - (4*I)*a^3*cM*m^3*r*sss*w + 
      8*a^2*cM*r^2*sss*w + 24*cM^3*r^2*sss*w + (4*I)*a*cM^2*m*r^2*sss*w + 
      8*a^2*cM*m^2*r^2*sss*w - (4*I)*a^3*m^3*r^2*sss*w - 20*cM^2*r^3*sss*w + 
      (16*I)*a*cM*m*r^3*sss*w + 6*a^2*m^2*r^3*sss*w + 4*cM*r^4*sss*w - 
      (8*I)*a*m*r^4*sss*w - 2*a^4*cM*sss^2*w - I*a^5*m*sss^2*w + 
      4*a^2*cM^2*r*sss^2*w + (2*I)*a^3*cM*m*r*sss^2*w - 
      4*a^2*cM*r^2*sss^2*w + (2*I)*a^3*m*r^2*sss^2*w + 4*cM^2*r^3*sss^2*w - 
      (6*I)*a*cM*m*r^3*sss^2*w - 2*cM*r^4*sss^2*w + (3*I)*a*m*r^4*sss^2*w + 
      (64*I)*a^6*w^2 + (4*I)*a^4*cM^2*w^2 + 52*a^5*cM*m*w^2 + 
      (40*I)*a^6*m^2*w^2 - (28*I)*a^4*cM^2*m^2*w^2 + 48*a^5*cM*m^3*w^2 + 
      (16*I)*a^6*m^4*w^2 - (212*I)*a^4*cM*r*w^2 - 44*a^5*m*r*w^2 - 
      112*a^3*cM^2*m*r*w^2 - (12*I)*a^4*cM*m^2*r*w^2 + 8*a^5*m^3*r*w^2 + 
      (168*I)*a^4*r^2*w^2 + (168*I)*a^2*cM^2*r^2*w^2 + 192*a^3*cM*m*r^2*w^2 + 
      96*a*cM^3*m*r^2*w^2 - (4*I)*a^4*m^2*r^2*w^2 + (60*I)*a^2*cM^2*m^2*r^2*
       w^2 - 8*a^3*cM*m^3*r^2*w^2 - (16*I)*a^4*m^4*r^2*w^2 - 
      (328*I)*a^2*cM*r^3*w^2 - 128*a^3*m*r^3*w^2 - 272*a*cM^2*m*r^3*w^2 + 
      (116*I)*a^2*cM*m^2*r^3*w^2 + 24*a^3*m^3*r^3*w^2 + (144*I)*a^2*r^4*w^2 + 
      (68*I)*cM^2*r^4*w^2 + 252*a*cM*m*r^4*w^2 - (60*I)*a^2*m^2*r^4*w^2 - 
      (116*I)*cM*r^5*w^2 - 84*a*m*r^5*w^2 + (40*I)*r^6*w^2 - 
      (20*I)*a^6*sss*w^2 + (2*I)*a^4*cM^2*sss*w^2 - 28*a^5*cM*m*sss*w^2 - 
      (8*I)*a^6*m^2*sss*w^2 + (62*I)*a^4*cM*r*sss*w^2 - 8*a^5*m*r*sss*w^2 + 
      40*a^3*cM^2*m*r*sss*w^2 + (8*I)*a^4*cM*m^2*r*sss*w^2 - 
      (48*I)*a^4*r^2*sss*w^2 - (44*I)*a^2*cM^2*r^2*sss*w^2 - 
      20*a^3*cM*m*r^2*sss*w^2 + (16*I)*a^4*m^2*r^2*sss*w^2 + 
      (76*I)*a^2*cM*r^3*sss*w^2 + 16*a^3*m*r^3*sss*w^2 + 
      24*a*cM^2*m*r^3*sss*w^2 - (24*I)*a^2*cM*m^2*r^3*sss*w^2 - 
      (36*I)*a^2*r^4*sss*w^2 + (2*I)*cM^2*r^4*sss*w^2 - 
      72*a*cM*m*r^4*sss*w^2 + (24*I)*a^2*m^2*r^4*sss*w^2 + 
      (14*I)*cM*r^5*sss*w^2 + 24*a*m*r^5*sss*w^2 - (8*I)*r^6*sss*w^2 - 
      72*a^6*cM*w^3 - (56*I)*a^7*m*w^3 + (32*I)*a^5*cM^2*m*w^3 - 
      72*a^6*cM*m^2*w^3 - (24*I)*a^7*m^3*w^3 - 96*a^6*r*w^3 + 
      184*a^4*cM^2*r*w^3 + (108*I)*a^5*cM*m*r*w^3 - 20*a^6*m^2*r*w^3 + 
      200*a^4*cM*r^2*w^3 - 144*a^2*cM^3*r^2*w^3 - (104*I)*a^5*m*r^2*w^3 - 
      (224*I)*a^3*cM^2*m*r^2*w^3 + (48*I)*a^5*m^3*r^2*w^3 - 240*a^4*r^3*w^3 - 
      48*a^2*cM^2*r^3*w^3 + (32*I)*a^3*cM*m*r^3*w^3 + 24*a^4*m^2*r^3*w^3 + 
      376*a^2*cM*r^4*w^3 - 48*cM^3*r^4*w^3 - (96*I)*a^3*m*r^4*w^3 - 
      (32*I)*a*cM^2*m*r^4*w^3 - 192*a^2*cM*m^2*r^4*w^3 + 
      (32*I)*a^3*m^3*r^4*w^3 - 192*a^2*r^5*w^3 + 56*cM^2*r^5*w^3 + 
      (36*I)*a*cM*m*r^5*w^3 + 84*a^2*m^2*r^5*w^3 + 104*cM*r^6*w^3 - 
      (48*I)*a*m*r^6*w^3 - 48*r^7*w^3 + 14*a^6*cM*sss*w^3 + 
      (4*I)*a^7*m*sss*w^3 - 24*a^4*cM^2*r*sss*w^3 - (4*I)*a^5*cM*m*r*sss*
       w^3 + 34*a^4*cM*r^2*sss*w^3 - (12*I)*a^5*m*r^2*sss*w^3 - 
      32*a^2*cM^2*r^3*sss*w^3 + (24*I)*a^3*cM*m*r^3*sss*w^3 + 
      26*a^2*cM*r^4*sss*w^3 - (16*I)*a^3*m*r^4*sss*w^3 - 8*cM^2*r^5*sss*w^3 - 
      (12*I)*a*cM*m*r^5*sss*w^3 + 6*cM*r^6*sss*w^3 + (20*I)*a^8*w^4 - 
      (12*I)*a^6*cM^2*w^4 + 48*a^7*cM*m*w^4 + (16*I)*a^8*m^2*w^4 - 
      (76*I)*a^6*cM*r*w^4 + 16*a^7*m*r*w^4 + (88*I)*a^6*r^2*w^4 + 
      (164*I)*a^4*cM^2*r^2*w^4 + 24*a^5*cM*m*r^2*w^4 - 
      (48*I)*a^6*m^2*r^2*w^4 - (124*I)*a^4*cM*r^3*w^4 - 64*a^5*m*r^3*w^4 + 
      (104*I)*a^4*r^4*w^4 + (44*I)*a^2*cM^2*r^4*w^4 + 264*a^3*cM*m*r^4*w^4 - 
      (64*I)*a^4*m^2*r^4*w^4 + (44*I)*a^2*cM*r^5*w^4 - 56*a^3*m*r^5*w^4 + 
      (24*I)*a^2*r^6*w^4 - (36*I)*cM^2*r^6*w^4 - 32*a*cM*m*r^6*w^4 + 
      (92*I)*cM*r^7*w^4 + 24*a*m*r^7*w^4 - (12*I)*r^8*w^4 - 12*a^8*cM*w^5 - 
      (4*I)*a^9*m*w^5 - 4*a^8*r*w^5 - 16*a^6*cM*r^2*w^5 + 
      (16*I)*a^7*m*r^2*w^5 + 16*a^6*r^3*w^5 - 72*a^4*cM*r^4*w^5 + 
      (32*I)*a^5*m*r^4*w^5 + 32*a^4*r^5*w^5 - 64*a^2*cM*r^6*w^5 + 
      4*cM*r^8*w^5 - (12*I)*a*m*r^8*w^5 - 12*r^9*w^5)*fR4[r])/
    (18*cM*(a^2 - 2*cM*r + r^2)^2*w^3) - 
   (a^3*(4*a*cM^2*m + (4*I)*a^2*cM*m^2 - 4*a*cM*m*r - (2*I)*a^2*cM*sss + 
      2*a*cM^2*m*sss + (2*I)*a^2*cM*m^2*sss + (4*I)*cM^2*r*sss - 
      2*a*cM*m*r*sss - (2*I)*cM*r^2*sss - I*a^2*cM*sss^2 + 
      (2*I)*cM^2*r*sss^2 - I*cM*r^2*sss^2 - 4*a^2*cM^2*w - 
      (16*I)*a^3*cM*m*w + 8*a^2*cM^2*m^2*w + (12*I)*a^3*cM*m^3*w - 
      4*a^4*m^4*w + 8*a^2*cM*r*w - (8*I)*a^3*m*r*w + (40*I)*a*cM^2*m*r*w - 
      28*a^2*cM*m^2*r*w - 12*cM^2*r^2*w - (40*I)*a*cM*m*r^2*w + 
      12*a^2*m^2*r^2*w + 8*cM*r^3*w + (8*I)*a*m*r^3*w - 2*a^2*cM^2*sss*w - 
      (10*I)*a^3*cM*m*sss*w + 2*a^4*m^2*sss*w + 4*a^2*cM*r*sss*w + 
      (4*I)*a^3*m*r*sss*w + (8*I)*a*cM^2*m*r*sss*w - 6*cM^2*r^2*sss*w - 
      (6*I)*a*cM*m*r^2*sss*w - 6*a^2*m^2*r^2*sss*w + 4*cM*r^3*sss*w - 
      (4*I)*a*m*r^3*sss*w - (24*I)*a^4*cM*w^2 + 20*a^5*m*w^2 - 
      20*a^3*cM^2*m*w^2 - (36*I)*a^4*cM*m^2*w^2 + 12*a^5*m^3*w^2 + 
      (28*I)*a^4*r*w^2 + (16*I)*a^2*cM^2*r*w^2 + 48*a^3*cM*m*r*w^2 + 
      (4*I)*a^4*m^2*r*w^2 - (56*I)*a^2*cM*r^2*w^2 + 12*a^3*m*r^2*w^2 - 
      28*a*cM^2*m*r^2*w^2 - (4*I)*a^2*cM*m^2*r^2*w^2 - 20*a^3*m^3*r^2*w^2 + 
      (48*I)*a^2*r^3*w^2 + 88*a*cM*m*r^3*w^2 - (12*I)*a^2*m^2*r^3*w^2 - 
      (16*I)*cM*r^4*w^2 - 24*a*m*r^4*w^2 + (20*I)*r^5*w^2 + 
      (8*I)*a^4*cM*sss*w^2 - 2*a^5*m*sss*w^2 + (4*I)*a^4*r*sss*w^2 - 
      (12*I)*a^2*cM^2*r*sss*w^2 + (4*I)*a^2*cM*r^2*sss*w^2 + 
      4*a^3*m*r^2*sss*w^2 - (4*I)*cM^2*r^3*sss*w^2 + (12*I)*cM*r^4*sss*w^2 + 
      6*a*m*r^4*sss*w^2 - (4*I)*r^5*sss*w^2 + 16*a^6*w^3 + 12*a^4*cM^2*w^3 + 
      (36*I)*a^5*cM*m*w^3 - 12*a^6*m^2*w^3 - 104*a^4*cM*r*w^3 - 
      8*a^4*r^2*w^3 + 40*a^2*cM^2*r^2*w^3 + (8*I)*a^3*cM*m*r^2*w^3 + 
      40*a^4*m^2*r^2*w^3 - 48*a^2*cM*r^3*w^3 + (16*I)*a^3*m*r^3*w^3 - 
      48*a^2*r^4*w^3 + 12*cM^2*r^4*w^3 + (44*I)*a*cM*m*r^4*w^3 + 
      12*a^2*m^2*r^4*w^3 - 8*cM*r^5*w^3 - (24*I)*a*m*r^5*w^3 - 24*r^6*w^3 - 
      (12*I)*a^6*cM*w^4 + 4*a^7*m*w^4 - (4*I)*a^6*r*w^4 - 
      (4*I)*a^4*cM*r^2*w^4 - 20*a^5*m*r^2*w^4 + (20*I)*a^4*r^3*w^4 - 
      (68*I)*a^2*cM*r^4*w^4 - 12*a^3*m*r^4*w^4 + (12*I)*a^2*r^5*w^4 + 
      (4*I)*cM*r^6*w^4 + 12*a*m*r^6*w^4 - (12*I)*r^7*w^4)*
     Derivative[1][fR4][r])/(18*cM*(a^2 - 2*cM*r + r^2)*w^3), 
 f06f14b[r] -> (a^2*(-2*a^4*cM*m^2 + (2*I)*a^3*cM^2*m^3 - 2*a^4*cM*m^4 + 
      4*a^2*cM^2*m^2*r - (2*I)*a^3*cM*m^3*r - 2*a^2*cM*m^2*r^2 + 
      2*a^4*cM*m^2*sss - 4*a^2*cM^2*m^2*r*sss + 2*a^2*cM*m^2*r^2*sss + 
      12*a^5*cM*m*w - (10*I)*a^4*cM^2*m^2*w + 14*a^5*cM*m^3*w + 
      (2*I)*a^6*m^4*w + (8*I)*a^4*cM*r*w + 4*a^5*m*r*w - 28*a^3*cM^2*m*r*w + 
      (10*I)*a^4*cM*m^2*r*w - (16*I)*a^2*cM^2*r^2*w + 4*a^3*cM*m*r^2*w + 
      24*a*cM^3*m*r^2*w + (2*I)*a^4*m^2*r^2*w + (2*I)*a^2*cM^2*m^2*r^2*w + 
      6*a^3*cM*m^3*r^2*w - (6*I)*a^4*m^4*r^2*w + (16*I)*a^2*cM*r^3*w - 
      20*a*cM^2*m*r^3*w + (18*I)*a^2*cM*m^2*r^3*w - (16*I)*cM^2*r^4*w + 
      8*a*cM*m*r^4*w - (6*I)*a^2*m^2*r^4*w + (8*I)*cM*r^5*w - 4*a*m*r^5*w - 
      8*a^5*cM*m*sss*w - I*a^6*m^2*sss*w - (4*I)*a^4*cM*r*sss*w - 
      2*a^5*m*r*sss*w + 16*a^3*cM^2*m*r*sss*w + (2*I)*a^4*cM*m^2*r*sss*w + 
      (8*I)*a^2*cM^2*r^2*sss*w - 8*a^3*cM*m*r^2*sss*w + 
      (2*I)*a^4*m^2*r^2*sss*w - (8*I)*a^2*cM*r^3*sss*w + 
      8*a*cM^2*m*r^3*sss*w - (6*I)*a^2*cM*m^2*r^3*sss*w + 
      (8*I)*cM^2*r^4*sss*w - 8*a*cM*m*r^4*sss*w + (3*I)*a^2*m^2*r^4*sss*w - 
      (4*I)*cM*r^5*sss*w + 2*a*m*r^5*sss*w - 22*a^6*cM*w^2 + 
      (2*I)*a^7*m*w^2 + (14*I)*a^5*cM^2*m*w^2 - 28*a^6*cM*m^2*w^2 - 
      (6*I)*a^7*m^3*w^2 - 14*a^6*r*w^2 + 72*a^4*cM^2*r*w^2 + 
      (6*I)*a^5*cM*m*r*w^2 - 4*a^6*m^2*r*w^2 - 2*a^4*cM*r^2*w^2 - 
      72*a^2*cM^3*r^2*w^2 + (20*I)*a^5*m*r^2*w^2 - (60*I)*a^3*cM^2*m*r^2*
       w^2 - 12*a^4*cM*m^2*r^2*w^2 + (20*I)*a^5*m^3*r^2*w^2 - 
      50*a^4*r^3*w^2 + 64*a^2*cM^2*r^3*w^2 - (40*I)*a^3*cM*m*r^3*w^2 + 
      78*a^2*cM*r^4*w^2 - 24*cM^3*r^4*w^2 - (6*I)*a^3*m*r^4*w^2 - 
      (10*I)*a*cM^2*m*r^4*w^2 - 52*a^2*cM*m^2*r^4*w^2 + 
      (6*I)*a^3*m^3*r^4*w^2 - 58*a^2*r^5*w^2 - 8*cM^2*r^5*w^2 + 
      (34*I)*a*cM*m*r^5*w^2 + 24*a^2*m^2*r^5*w^2 + 58*cM*r^6*w^2 - 
      (24*I)*a*m*r^6*w^2 - 22*r^7*w^2 + 6*a^6*cM*sss*w^2 + I*a^7*m*sss*w^2 - 
      2*a^6*r*sss*w^2 - 12*a^4*cM^2*r*sss*w^2 - (2*I)*a^5*cM*m*r*sss*w^2 + 
      18*a^4*cM*r^2*sss*w^2 - (5*I)*a^5*m*r^2*sss*w^2 - 2*a^4*r^3*sss*w^2 - 
      16*a^2*cM^2*r^3*sss*w^2 + (12*I)*a^3*cM*m*r^3*sss*w^2 + 
      10*a^2*cM*r^4*sss*w^2 - (3*I)*a^3*m*r^4*sss*w^2 + 2*a^2*r^5*sss*w^2 - 
      4*cM^2*r^5*sss*w^2 - (6*I)*a*cM*m*r^5*sss*w^2 - 2*cM*r^6*sss*w^2 + 
      (3*I)*a*m*r^6*sss*w^2 + 2*r^7*sss*w^2 + (4*I)*a^8*w^3 - 
      (6*I)*a^6*cM^2*w^3 + 22*a^7*cM*m*w^3 + (6*I)*a^8*m^2*w^3 - 
      (38*I)*a^6*cM*r*w^3 + 6*a^7*m*r*w^3 + (8*I)*a^6*r^2*w^3 + 
      (82*I)*a^4*cM^2*r^2*w^3 + 14*a^5*cM*m*r^2*w^3 - 
      (22*I)*a^6*m^2*r^2*w^3 - (38*I)*a^4*cM*r^3*w^3 - 30*a^5*m*r^3*w^3 - 
      (8*I)*a^4*r^4*w^3 + (22*I)*a^2*cM^2*r^4*w^3 + 126*a^3*cM*m*r^4*w^3 - 
      (22*I)*a^4*m^2*r^4*w^3 + (46*I)*a^2*cM*r^5*w^3 - 18*a^3*m*r^5*w^3 - 
      (24*I)*a^2*r^6*w^3 - (18*I)*cM^2*r^6*w^3 - 26*a*cM*m*r^6*w^3 + 
      (6*I)*a^2*m^2*r^6*w^3 + (46*I)*cM*r^7*w^3 + 18*a*m*r^7*w^3 - 
      (12*I)*r^8*w^3 - 6*a^8*cM*w^4 - (2*I)*a^9*m*w^4 - 2*a^8*r*w^4 - 
      8*a^6*cM*r^2*w^4 + (8*I)*a^7*m*r^2*w^4 + 8*a^6*r^3*w^4 - 
      36*a^4*cM*r^4*w^4 + (16*I)*a^5*m*r^4*w^4 + 16*a^4*r^5*w^4 - 
      32*a^2*cM*r^6*w^4 + 2*cM*r^8*w^4 - (6*I)*a*m*r^8*w^4 - 6*r^9*w^4)*
     fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^2*w^3) - 
   (a^2*(2*a^2*cM^2*m^2 + (2*I)*a^3*cM*m^3 - 2*a^2*cM*m^2*r - 
      I*a^3*cM*m*sss + (2*I)*a*cM^2*m*r*sss - I*a*cM*m*r^2*sss + 
      (2*I)*a^4*cM*w - 2*a^5*m*w - 8*a^3*cM^2*m*w - (12*I)*a^4*cM*m^2*w + 
      2*a^5*m^3*w - (12*I)*a^2*cM^2*r*w + 18*a^3*cM*m*r*w + 
      (12*I)*a^2*cM*r^2*w + 6*a^3*m*r^2*w - 8*a*cM^2*m*r^2*w - 
      (4*I)*a^2*cM*m^2*r^2*w - 6*a^3*m^3*r^2*w - (12*I)*cM^2*r^3*w + 
      10*a*cM*m*r^3*w + (10*I)*cM*r^4*w + (3*I)*a^4*cM*sss*w - 
      (6*I)*a^2*cM^2*r*sss*w + (4*I)*a^2*cM*r^2*sss*w - 
      (2*I)*cM^2*r^3*sss*w + I*cM*r^4*sss*w + 14*a^6*w^2 + 6*a^4*cM^2*w^2 + 
      (16*I)*a^5*cM*m*w^2 - 4*a^6*m^2*w^2 - 52*a^4*cM*r*w^2 - 
      (2*I)*a^5*m*r*w^2 + 26*a^4*r^2*w^2 + 20*a^2*cM^2*r^2*w^2 + 
      (8*I)*a^3*cM*m*r^2*w^2 + 16*a^4*m^2*r^2*w^2 - 48*a^2*cM*r^3*w^2 + 
      (12*I)*a^3*m*r^3*w^2 + 6*a^2*r^4*w^2 + 6*cM^2*r^4*w^2 + 
      (12*I)*a*cM*m*r^4*w^2 - 4*cM*r^5*w^2 - (6*I)*a*m*r^5*w^2 - 6*r^6*w^2 - 
      (6*I)*a^6*cM*w^3 + 2*a^7*m*w^3 - (2*I)*a^6*r*w^3 - 
      (2*I)*a^4*cM*r^2*w^3 - 10*a^5*m*r^2*w^3 + (10*I)*a^4*r^3*w^3 - 
      (34*I)*a^2*cM*r^4*w^3 - 6*a^3*m*r^4*w^3 + (6*I)*a^2*r^5*w^3 + 
      (2*I)*cM*r^6*w^3 + 6*a*m*r^6*w^3 - (6*I)*r^7*w^3)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)*w^3), 
 f06f22a[r] -> (a^4*(2*a^3*cM*m + (6*I)*a^4*m^2 + (2*I)*a^2*cM^2*m^2 + 
      (2*I)*a^4*m^4 - 2*a^3*m*r - 4*a*cM^2*m*r - (16*I)*a^2*cM*m^2*r + 
      6*a*cM*m*r^2 + (8*I)*a^2*m^2*r^2 - 2*a*m*r^3 - (2*I)*a^4*sss - 
      (3*I)*a^4*m^2*sss + (8*I)*a^2*cM*r*sss + (6*I)*a^2*cM*m^2*r*sss - 
      (4*I)*a^2*r^2*sss - (8*I)*cM^2*r^2*sss - (3*I)*a^2*m^2*r^2*sss + 
      (8*I)*cM*r^3*sss - (2*I)*r^4*sss + I*a^4*sss^2 - (4*I)*a^2*cM*r*sss^2 + 
      (2*I)*a^2*r^2*sss^2 + (4*I)*cM^2*r^2*sss^2 - (4*I)*cM*r^3*sss^2 + 
      I*r^4*sss^2 + 4*a^4*cM*w - (4*I)*a^5*m*w - (4*I)*a^3*cM^2*m*w - 
      (8*I)*a^5*m^3*w - 8*a^4*r*w - 20*a^2*cM^2*r*w - (12*I)*a^3*cM*m*r*w - 
      2*a^4*m^2*r*w + 44*a^2*cM*r^2*w + 24*cM^3*r^2*w + 
      (52*I)*a*cM^2*m*r^2*w + 4*a^2*cM*m^2*r^2*w - (8*I)*a^3*m^3*r^2*w - 
      16*a^2*r^3*w - 60*cM^2*r^3*w - (36*I)*a*cM*m*r^3*w - 2*a^2*m^2*r^3*w + 
      40*cM*r^4*w + (4*I)*a*m*r^4*w - 8*r^5*w + (6*I)*a^5*m*sss*w + 
      2*a^4*r*sss*w - (12*I)*a^3*cM*m*r*sss*w - 8*a^2*cM*r^2*sss*w + 
      (12*I)*a^3*m*r^2*sss*w + 4*a^2*r^3*sss*w + 8*cM^2*r^3*sss*w - 
      (12*I)*a*cM*m*r^3*sss*w - 8*cM*r^4*sss*w + (6*I)*a*m*r^4*sss*w + 
      2*r^5*sss*w - (2*I)*a^6*w^2 + (2*I)*a^4*cM^2*w^2 + (12*I)*a^6*m^2*w^2 + 
      (28*I)*a^4*cM*r*w^2 + 4*a^5*m*r*w^2 + (20*I)*a^4*r^2*w^2 - 
      (52*I)*a^2*cM^2*r^2*w^2 - 8*a^3*cM*m*r^2*w^2 + (24*I)*a^4*m^2*r^2*w^2 - 
      (64*I)*a^2*cM*r^3*w^2 + 8*a^3*m*r^3*w^2 + (46*I)*a^2*r^4*w^2 + 
      (90*I)*cM^2*r^4*w^2 - 8*a*cM*m*r^4*w^2 + (12*I)*a^2*m^2*r^4*w^2 - 
      (92*I)*cM*r^5*w^2 + 4*a*m*r^5*w^2 + (24*I)*r^6*w^2 - 
      (3*I)*a^6*sss*w^2 + (6*I)*a^4*cM*r*sss*w^2 - (9*I)*a^4*r^2*sss*w^2 + 
      (12*I)*a^2*cM*r^3*sss*w^2 - (9*I)*a^2*r^4*sss*w^2 + 
      (6*I)*cM*r^5*sss*w^2 - (3*I)*r^6*sss*w^2 - (8*I)*a^7*m*w^3 - 
      2*a^6*r*w^3 + 4*a^4*cM*r^2*w^3 - (24*I)*a^5*m*r^2*w^3 - 6*a^4*r^3*w^3 + 
      8*a^2*cM*r^4*w^3 - (24*I)*a^3*m*r^4*w^3 - 6*a^2*r^5*w^3 + 
      4*cM*r^6*w^3 - (8*I)*a*m*r^6*w^3 - 2*r^7*w^3 + (2*I)*a^8*w^4 + 
      (8*I)*a^6*r^2*w^4 + (12*I)*a^4*r^4*w^4 + (8*I)*a^2*r^6*w^4 + 
      (2*I)*r^8*w^4)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^4*w) + 
   (a^4*((4*I)*a^2*cM - 4*a^3*m - 2*a*cM^2*m - 2*a^3*m^3 - (4*I)*a^2*r - 
      (8*I)*cM^2*r + 12*a*cM*m*r + (12*I)*cM*r^2 - 6*a*m*r^2 - (4*I)*r^3 - 
      I*a^2*cM*sss + 2*a^3*m*sss + I*a^2*r*sss + (2*I)*cM^2*r*sss - 
      4*a*cM*m*r*sss - (3*I)*cM*r^2*sss + 2*a*m*r^2*sss + I*r^3*sss + 
      8*a^4*w + 2*a^2*cM^2*w + 6*a^4*m^2*w - 22*a^2*cM*r*w + 
      (4*I)*a^3*m*r*w + 12*a^2*r^2*w + 6*cM^2*r^2*w - (8*I)*a*cM*m*r^2*w + 
      6*a^2*m^2*r^2*w - 10*cM*r^3*w + (4*I)*a*m*r^3*w + 4*r^4*w - 
      2*a^4*sss*w + 4*a^2*cM*r*sss*w - 4*a^2*r^2*sss*w + 4*cM*r^3*sss*w - 
      2*r^4*sss*w - 6*a^5*m*w^2 - (4*I)*a^4*r*w^2 + (8*I)*a^2*cM*r^2*w^2 - 
      12*a^3*m*r^2*w^2 - (8*I)*a^2*r^3*w^2 + (8*I)*cM*r^4*w^2 - 
      6*a*m*r^4*w^2 - (4*I)*r^5*w^2 + 2*a^6*w^3 + 6*a^4*r^2*w^3 + 
      6*a^2*r^4*w^3 + 2*r^6*w^3)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^3*w), 
 f06f22b[r] -> (a^3*((4*I)*a^4*m^2 + (2*I)*a^2*cM^2*m^2 + (2*I)*a^4*m^4 - 
      (12*I)*a^2*cM*m^2*r + (6*I)*a^2*m^2*r^2 - (2*I)*a^4*sss - 
      (3*I)*a^4*m^2*sss + (8*I)*a^2*cM*r*sss + (6*I)*a^2*cM*m^2*r*sss - 
      (4*I)*a^2*r^2*sss - (8*I)*cM^2*r^2*sss - (3*I)*a^2*m^2*r^2*sss + 
      (8*I)*cM*r^3*sss - (2*I)*r^4*sss + I*a^4*sss^2 - (4*I)*a^2*cM*r*sss^2 + 
      (2*I)*a^2*r^2*sss^2 + (4*I)*cM^2*r^2*sss^2 - (4*I)*cM*r^3*sss^2 + 
      I*r^4*sss^2 + 6*a^4*cM*w - (6*I)*a^5*m*w - (4*I)*a^3*cM^2*m*w - 
      (8*I)*a^5*m^3*w - 4*a^4*r*w - 24*a^2*cM^2*r*w + (4*I)*a^3*cM*m*r*w - 
      2*a^4*m^2*r*w + 28*a^2*cM*r^2*w + 24*cM^3*r^2*w - (4*I)*a^3*m*r^2*w + 
      (28*I)*a*cM^2*m*r^2*w + 4*a^2*cM*m^2*r^2*w - (8*I)*a^3*m^3*r^2*w - 
      8*a^2*r^3*w - 40*cM^2*r^3*w - (20*I)*a*cM*m*r^3*w - 2*a^2*m^2*r^3*w + 
      22*cM*r^4*w + (2*I)*a*m*r^4*w - 4*r^5*w + (6*I)*a^5*m*sss*w + 
      2*a^4*r*sss*w - (12*I)*a^3*cM*m*r*sss*w - 8*a^2*cM*r^2*sss*w + 
      (12*I)*a^3*m*r^2*sss*w + 4*a^2*r^3*sss*w + 8*cM^2*r^3*sss*w - 
      (12*I)*a*cM*m*r^3*sss*w - 8*cM*r^4*sss*w + (6*I)*a*m*r^4*sss*w + 
      2*r^5*sss*w - (4*I)*a^6*w^2 + (2*I)*a^4*cM^2*w^2 + (12*I)*a^6*m^2*w^2 + 
      (32*I)*a^4*cM*r*w^2 + 4*a^5*m*r*w^2 + (14*I)*a^4*r^2*w^2 - 
      (52*I)*a^2*cM^2*r^2*w^2 - 8*a^3*cM*m*r^2*w^2 + (24*I)*a^4*m^2*r^2*w^2 - 
      (56*I)*a^2*cM*r^3*w^2 + 8*a^3*m*r^3*w^2 + (40*I)*a^2*r^4*w^2 + 
      (90*I)*cM^2*r^4*w^2 - 8*a*cM*m*r^4*w^2 + (12*I)*a^2*m^2*r^4*w^2 - 
      (88*I)*cM*r^5*w^2 + 4*a*m*r^5*w^2 + (22*I)*r^6*w^2 - 
      (3*I)*a^6*sss*w^2 + (6*I)*a^4*cM*r*sss*w^2 - (9*I)*a^4*r^2*sss*w^2 + 
      (12*I)*a^2*cM*r^3*sss*w^2 - (9*I)*a^2*r^4*sss*w^2 + 
      (6*I)*cM*r^5*sss*w^2 - (3*I)*r^6*sss*w^2 - (8*I)*a^7*m*w^3 - 
      2*a^6*r*w^3 + 4*a^4*cM*r^2*w^3 - (24*I)*a^5*m*r^2*w^3 - 6*a^4*r^3*w^3 + 
      8*a^2*cM*r^4*w^3 - (24*I)*a^3*m*r^4*w^3 - 6*a^2*r^5*w^3 + 
      4*cM*r^6*w^3 - (8*I)*a*m*r^6*w^3 - 2*r^7*w^3 + (2*I)*a^8*w^4 + 
      (8*I)*a^6*r^2*w^4 + (12*I)*a^4*r^4*w^4 + (8*I)*a^2*r^6*w^4 + 
      (2*I)*r^8*w^4)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^4*w^2) + 
   (a^3*((2*I)*a^2*cM - 2*a^3*m - 2*a*cM^2*m - 2*a^3*m^3 - (2*I)*a^2*r - 
      (4*I)*cM^2*r + 8*a*cM*m*r + (6*I)*cM*r^2 - 4*a*m*r^2 - (2*I)*r^3 - 
      I*a^2*cM*sss + 2*a^3*m*sss + I*a^2*r*sss + (2*I)*cM^2*r*sss - 
      4*a*cM*m*r*sss - (3*I)*cM*r^2*sss + 2*a*m*r^2*sss + I*r^3*sss + 
      6*a^4*w + 2*a^2*cM^2*w + 6*a^4*m^2*w - 18*a^2*cM*r*w + 
      (4*I)*a^3*m*r*w + 8*a^2*r^2*w + 6*cM^2*r^2*w - (8*I)*a*cM*m*r^2*w + 
      6*a^2*m^2*r^2*w - 6*cM*r^3*w + (4*I)*a*m*r^3*w + 2*r^4*w - 
      2*a^4*sss*w + 4*a^2*cM*r*sss*w - 4*a^2*r^2*sss*w + 4*cM*r^3*sss*w - 
      2*r^4*sss*w - 6*a^5*m*w^2 - (4*I)*a^4*r*w^2 + (8*I)*a^2*cM*r^2*w^2 - 
      12*a^3*m*r^2*w^2 - (8*I)*a^2*r^3*w^2 + (8*I)*cM*r^4*w^2 - 
      6*a*m*r^4*w^2 - (4*I)*r^5*w^2 + 2*a^6*w^3 + 6*a^4*r^2*w^3 + 
      6*a^2*r^4*w^3 + 2*r^6*w^3)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^3*w^2), 
 f06f23a[r] -> (a^3*(-4*a^3*m + (4*I)*a^2*cM*m^2 - 4*a^3*m^3 + 8*a*cM*m*r - 
      (4*I)*a^2*m^2*r - 4*a*m*r^2 + 6*a^3*m*sss - (2*I)*a^2*cM*m^2*sss + 
      2*a^3*m^3*sss - 12*a*cM*m*r*sss + (2*I)*a^2*m^2*r*sss + 6*a*m*r^2*sss - 
      2*a^3*m*sss^2 + 4*a*cM*m*r*sss^2 - 2*a*m*r^2*sss^2 + 16*a^4*w - 
      (8*I)*a^3*cM*m*w + 16*a^4*m^2*w - (6*I)*a^3*cM*m^3*w + 6*a^4*m^4*w - 
      56*a^2*cM*r*w + (2*I)*a^3*m*r*w - 6*a^2*cM*m^2*r*w + 
      (8*I)*a^3*m^3*r*w + 32*a^2*r^2*w + 48*cM^2*r^2*w + (4*I)*a*cM*m*r^2*w + 
      14*a^2*m^2*r^2*w - 56*cM*r^3*w + (2*I)*a*m*r^3*w + 16*r^4*w - 
      12*a^4*sss*w + (4*I)*a^3*cM*m*sss*w - 12*a^4*m^2*sss*w + 
      36*a^2*cM*r*sss*w + 12*a^2*cM*m^2*r*sss*w - 24*a^2*r^2*sss*w - 
      24*cM^2*r^2*sss*w - (4*I)*a*cM*m*r^2*sss*w - 12*a^2*m^2*r^2*sss*w + 
      36*cM*r^3*sss*w - 12*r^4*sss*w + 2*a^4*sss^2*w - 4*a^2*cM*r*sss^2*w + 
      4*a^2*r^2*sss^2*w - 4*cM*r^3*sss^2*w + 2*r^4*sss^2*w + 
      (4*I)*a^4*cM*w^2 - 46*a^5*m*w^2 + (18*I)*a^4*cM*m^2*w^2 - 
      24*a^5*m^3*w^2 + 98*a^3*cM*m*r*w^2 - (8*I)*a^4*m^2*r*w^2 + 
      (4*I)*a^2*cM*r^2*w^2 - 78*a^3*m*r^2*w^2 - 68*a*cM^2*m*r^2*w^2 - 
      (22*I)*a^2*cM*m^2*r^2*w^2 - 16*a^3*m^3*r^2*w^2 - (8*I)*cM^2*r^3*w^2 + 
      78*a*cM*m*r^3*w^2 - 32*a*m*r^4*w^2 - (2*I)*a^4*cM*sss*w^2 + 
      18*a^5*m*sss*w^2 - I*a^4*r*sss*w^2 - 24*a^3*cM*m*r*sss*w^2 + 
      28*a^3*m*r^2*sss*w^2 - (2*I)*a^2*r^3*sss*w^2 + (4*I)*cM^2*r^3*sss*w^2 - 
      8*a*cM*m*r^3*sss*w^2 + (2*I)*cM*r^4*sss*w^2 + 10*a*m*r^4*sss*w^2 - 
      I*r^5*sss*w^2 + 34*a^6*w^3 - (18*I)*a^5*cM*m*w^3 + 36*a^6*m^2*w^3 - 
      92*a^4*cM*r*w^3 - (8*I)*a^5*m*r*w^3 + 72*a^4*r^2*w^3 + 
      68*a^2*cM^2*r^2*w^3 + (44*I)*a^3*cM*m*r^2*w^3 + 48*a^4*m^2*r^2*w^3 - 
      92*a^2*cM*r^3*w^3 - (8*I)*a^3*m*r^3*w^3 + 42*a^2*r^4*w^3 - 
      4*cM^2*r^4*w^3 + (14*I)*a*cM*m*r^4*w^3 + 12*a^2*m^2*r^4*w^3 + 
      4*r^6*w^3 - 8*a^6*sss*w^3 + 12*a^4*cM*r*sss*w^3 - 16*a^4*r^2*sss*w^3 + 
      8*a^2*cM*r^3*sss*w^3 - 8*a^2*r^4*sss*w^3 - 4*cM*r^5*sss*w^3 + 
      (6*I)*a^6*cM*w^4 - 24*a^7*m*w^4 + (8*I)*a^6*r*w^4 - 
      (22*I)*a^4*cM*r^2*w^4 - 48*a^5*m*r^2*w^4 + (8*I)*a^4*r^3*w^4 - 
      (14*I)*a^2*cM*r^4*w^4 - 24*a^3*m*r^4*w^4 - (8*I)*a^2*r^5*w^4 + 
      (14*I)*cM*r^6*w^4 - (8*I)*r^7*w^4 + 6*a^8*w^5 + 16*a^6*r^2*w^5 + 
      12*a^4*r^4*w^5 - 2*r^8*w^5)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^3*w^2) + 
   (a^3*(-4*a*cM*m - (4*I)*a^2*m^2 + 4*a*m*r + (2*I)*a^2*sss + 2*a*cM*m*sss + 
      (2*I)*a^2*m^2*sss - (4*I)*cM*r*sss - 2*a*m*r*sss + (2*I)*r^2*sss - 
      I*a^2*sss^2 + (2*I)*cM*r*sss^2 - I*r^2*sss^2 + 4*a^2*cM*w + 
      (6*I)*a^3*m*w + 6*a^2*cM*m^2*w + (6*I)*a^3*m^3*w - 8*a^2*r*w + 
      (6*I)*a*cM*m*r*w - 8*a^2*m^2*r*w + 12*cM*r^2*w + (4*I)*a*m*r^2*w - 
      8*r^3*w - 2*a^2*cM*sss*w - (7*I)*a^3*m*sss*w + 3*a^2*r*sss*w + 
      (6*I)*a*cM*m*r*sss*w - 4*cM*r^2*sss*w - (7*I)*a*m*r^2*sss*w + 
      3*r^3*sss*w - (10*I)*a^4*w^2 - 12*a^3*cM*m*w^2 - (18*I)*a^4*m^2*w^2 + 
      (8*I)*a^2*cM*r*w^2 + 18*a^3*m*r*w^2 - (10*I)*a^2*r^2*w^2 + 
      (4*I)*cM^2*r^2*w^2 - 8*a*cM*m*r^2*w^2 - (10*I)*a^2*m^2*r^2*w^2 - 
      (8*I)*cM*r^3*w^2 + 10*a*m*r^3*w^2 + (5*I)*a^4*sss*w^2 - 
      (6*I)*a^2*cM*r*sss*w^2 + (6*I)*a^2*r^2*sss*w^2 + (2*I)*cM*r^3*sss*w^2 + 
      I*r^4*sss*w^2 + 6*a^4*cM*w^3 + (18*I)*a^5*m*w^3 - 10*a^4*r*w^3 + 
      8*a^2*cM*r^2*w^3 + (20*I)*a^3*m*r^2*w^3 - 12*a^2*r^3*w^3 + 
      2*cM*r^4*w^3 + (2*I)*a*m*r^4*w^3 - 2*r^5*w^3 - (6*I)*a^6*w^4 - 
      (10*I)*a^4*r^2*w^4 - (2*I)*a^2*r^4*w^4 + (2*I)*r^6*w^4)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)^2*w^2), 
 f06f23b[r] -> (a^2*(-2*a^3*m + (2*I)*a^2*cM*m^2 - 2*a^3*m^3 + 4*a*cM*m*r - 
      (2*I)*a^2*m^2*r - 2*a*m*r^2 + 3*a^3*m*sss - I*a^2*cM*m^2*sss + 
      a^3*m^3*sss - 6*a*cM*m*r*sss + I*a^2*m^2*r*sss + 3*a*m*r^2*sss - 
      a^3*m*sss^2 + 2*a*cM*m*r*sss^2 - a*m*r^2*sss^2 + 8*a^4*w - 
      (4*I)*a^3*cM*m*w + 10*a^4*m^2*w - (4*I)*a^3*cM*m^3*w + 4*a^4*m^4*w - 
      28*a^2*cM*r*w + (2*I)*a^3*m*r*w - 6*a^2*cM*m^2*r*w + 
      (6*I)*a^3*m^3*r*w + 16*a^2*r^2*w + 24*cM^2*r^2*w + 8*a^2*m^2*r^2*w - 
      28*cM*r^3*w + (2*I)*a*m*r^3*w + 8*r^4*w - 6*a^4*sss*w + 
      (2*I)*a^3*cM*m*sss*w - 7*a^4*m^2*sss*w + 18*a^2*cM*r*sss*w - 
      I*a^3*m*r*sss*w + 8*a^2*cM*m^2*r*sss*w - 12*a^2*r^2*sss*w - 
      12*cM^2*r^2*sss*w - 7*a^2*m^2*r^2*sss*w + 18*cM*r^3*sss*w - 
      I*a*m*r^3*sss*w - 6*r^4*sss*w + a^4*sss^2*w - 2*a^2*cM*r*sss^2*w + 
      2*a^2*r^2*sss^2*w - 2*cM*r^3*sss^2*w + r^4*sss^2*w + (2*I)*a^4*cM*w^2 - 
      30*a^5*m*w^2 + (14*I)*a^4*cM*m^2*w^2 - 18*a^5*m^3*w^2 - 
      (2*I)*a^4*r*w^2 + 66*a^3*cM*m*r*w^2 - (10*I)*a^4*m^2*r*w^2 + 
      (8*I)*a^2*cM*r^2*w^2 - 52*a^3*m*r^2*w^2 - 44*a*cM^2*m*r^2*w^2 - 
      (14*I)*a^2*cM*m^2*r^2*w^2 - 10*a^3*m^3*r^2*w^2 - (4*I)*a^2*r^3*w^2 - 
      (8*I)*cM^2*r^3*w^2 + 58*a*cM*m*r^3*w^2 - (2*I)*a^2*m^2*r^3*w^2 + 
      (6*I)*cM*r^4*w^2 - 22*a*m*r^4*w^2 - (2*I)*r^5*w^2 - I*a^4*cM*sss*w^2 + 
      13*a^5*m*sss*w^2 + I*a^4*r*sss*w^2 - 20*a^3*cM*m*r*sss*w^2 - 
      (4*I)*a^2*cM*r^2*sss*w^2 + 18*a^3*m*r^2*sss*w^2 + 
      (2*I)*a^2*r^3*sss*w^2 + (4*I)*cM^2*r^3*sss*w^2 - 4*a*cM*m*r^3*sss*w^2 - 
      (3*I)*cM*r^4*sss*w^2 + 5*a*m*r^4*sss*w^2 + I*r^5*sss*w^2 + 28*a^6*w^3 - 
      (16*I)*a^5*cM*m*w^3 + 30*a^6*m^2*w^3 - 84*a^4*cM*r*w^3 - 
      (4*I)*a^5*m*r*w^3 + 60*a^4*r^2*w^3 + 68*a^2*cM^2*r^2*w^3 + 
      (36*I)*a^3*cM*m*r^2*w^3 + 36*a^4*m^2*r^2*w^3 - 88*a^2*cM*r^3*w^3 + 
      36*a^2*r^4*w^3 - 4*cM^2*r^4*w^3 + (4*I)*a*cM*m*r^4*w^3 + 
      6*a^2*m^2*r^4*w^3 - 4*cM*r^5*w^3 + (4*I)*a*m*r^5*w^3 + 4*r^6*w^3 - 
      7*a^6*sss*w^3 + 12*a^4*cM*r*sss*w^3 - 13*a^4*r^2*sss*w^3 + 
      8*a^2*cM*r^3*sss*w^3 - 5*a^2*r^4*sss*w^3 - 4*cM*r^5*sss*w^3 + 
      r^6*sss*w^3 + (6*I)*a^6*cM*w^4 - 22*a^7*m*w^4 + (8*I)*a^6*r*w^4 - 
      (22*I)*a^4*cM*r^2*w^4 - 42*a^5*m*r^2*w^4 + (8*I)*a^4*r^3*w^4 - 
      (14*I)*a^2*cM*r^4*w^4 - 18*a^3*m*r^4*w^4 - (8*I)*a^2*r^5*w^4 + 
      (14*I)*cM*r^6*w^4 + 2*a*m*r^6*w^4 - (8*I)*r^7*w^4 + 6*a^8*w^5 + 
      16*a^6*r^2*w^5 + 12*a^4*r^4*w^5 - 2*r^8*w^5)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^3*w^3) + 
   (a^2*(-4*a*cM*m - (4*I)*a^2*m^2 + 4*a*m*r + (2*I)*a^2*sss + 2*a*cM*m*sss + 
      (2*I)*a^2*m^2*sss - (4*I)*cM*r*sss - 2*a*m*r*sss + (2*I)*r^2*sss - 
      I*a^2*sss^2 + (2*I)*cM*r*sss^2 - I*r^2*sss^2 + 4*a^2*cM*w + 
      (8*I)*a^3*m*w + 8*a^2*cM*m^2*w + (8*I)*a^3*m^3*w - 8*a^2*r*w + 
      (4*I)*a*cM*m*r*w - 12*a^2*m^2*r*w + 12*cM*r^2*w + (4*I)*a*m*r^2*w - 
      8*r^3*w - 2*a^2*cM*sss*w - (8*I)*a^3*m*sss*w + 4*a^2*r*sss*w + 
      (8*I)*a*cM*m*r*sss*w - 6*cM*r^2*sss*w - (8*I)*a*m*r^2*sss*w + 
      4*r^3*sss*w - (8*I)*a^4*w^2 - 20*a^3*cM*m*w^2 - (28*I)*a^4*m^2*w^2 + 
      32*a^3*m*r*w^2 - (8*I)*a^2*r^2*w^2 + (8*I)*cM^2*r^2*w^2 - 
      12*a*cM*m*r^2*w^2 - (12*I)*a^2*m^2*r^2*w^2 - (8*I)*cM*r^3*w^2 + 
      16*a*m*r^3*w^2 + (8*I)*a^4*sss*w^2 - (12*I)*a^2*cM*r*sss*w^2 + 
      (8*I)*a^2*r^2*sss*w^2 + (4*I)*cM*r^3*sss*w^2 + 12*a^4*cM*w^3 + 
      (32*I)*a^5*m*w^3 - 20*a^4*r*w^3 + 16*a^2*cM*r^2*w^3 + 
      (32*I)*a^3*m*r^2*w^3 - 24*a^2*r^3*w^3 + 4*cM*r^4*w^3 - 4*r^5*w^3 - 
      (12*I)*a^6*w^4 - (20*I)*a^4*r^2*w^4 - (4*I)*a^2*r^4*w^4 + 
      (4*I)*r^6*w^4)*Derivative[1][fR4][r])/(18*cM*(a^2 - 2*cM*r + r^2)^2*
     w^3), f06f24a[r] -> 
  (a^3*(-4*a^3*cM*m + (4*I)*a^4*m^2 + (4*I)*a^2*cM^2*m^2 + (4*I)*a^4*m^4 + 
      4*a^3*m*r + 8*a*cM^2*m*r - (16*I)*a^2*cM*m^2*r - 12*a*cM*m*r^2 + 
      (8*I)*a^2*m^2*r^2 + 4*a*m*r^3 - (2*I)*a^4*m^2*sss + 
      (2*I)*a^2*cM^2*m^2*sss + (2*I)*a^4*m^4*sss + a^3*cM*m*sss^2 - 
      (2*I)*a^4*m^2*sss^2 - a^3*m*r*sss^2 - 2*a*cM^2*m*r*sss^2 + 
      (4*I)*a^2*cM*m^2*r*sss^2 + 3*a*cM*m*r^2*sss^2 - 
      (2*I)*a^2*m^2*r^2*sss^2 - a*m*r^3*sss^2 + 4*a^4*cM*w - (8*I)*a^5*m*w - 
      (8*I)*a^3*cM^2*m*w - 12*a^4*cM*m^2*w - (12*I)*a^5*m^3*w + 
      (8*I)*a^3*cM^2*m^3*w + (8*I)*a^5*m^5*w - 8*a^4*r*w - 8*a^2*cM^2*r*w + 
      (8*I)*a^3*cM*m*r*w + 16*a^2*cM^2*m^2*r*w - (32*I)*a^3*cM*m^3*r*w + 
      32*a^2*cM*r^2*w - (8*I)*a^3*m*r^2*w + (40*I)*a*cM^2*m*r^2*w - 
      4*a^2*cM*m^2*r^2*w - (4*I)*a^3*m^3*r^2*w - 16*a^2*r^3*w - 
      24*cM^2*r^3*w - (24*I)*a*cM*m*r^3*w + 28*cM*r^4*w - 8*r^5*w - 
      (8*I)*a^5*m*sss*w - (4*I)*a^3*cM^2*m*sss*w + 6*a^4*cM*m^2*sss*w - 
      (14*I)*a^5*m^3*sss*w + (52*I)*a^3*cM*m*r*sss*w - 12*a^4*m^2*r*sss*w - 
      8*a^2*cM^2*m^2*r*sss*w + (16*I)*a^3*cM*m^3*r*sss*w - 
      (12*I)*a^3*m*r^2*sss*w - (60*I)*a*cM^2*m*r^2*sss*w + 
      26*a^2*cM*m^2*r^2*sss*w - (14*I)*a^3*m^3*r^2*sss*w + 
      (36*I)*a*cM*m*r^3*sss*w - 12*a^2*m^2*r^3*sss*w - (4*I)*a*m*r^4*sss*w - 
      a^4*cM*sss^2*w + (2*I)*a^5*m*sss^2*w + 2*a^4*r*sss^2*w + 
      2*a^2*cM^2*r*sss^2*w - (4*I)*a^3*cM*m*r*sss^2*w - 
      8*a^2*cM*r^2*sss^2*w + (4*I)*a^3*m*r^2*sss^2*w + 4*a^2*r^3*sss^2*w + 
      6*cM^2*r^3*sss^2*w - (4*I)*a*cM*m*r^3*sss^2*w - 7*cM*r^4*sss^2*w + 
      (2*I)*a*m*r^4*sss^2*w + 2*r^5*sss^2*w + (4*I)*a^4*cM^2*w^2 + 
      28*a^5*cM*m*w^2 - (24*I)*a^6*m^2*w^2 - (28*I)*a^4*cM^2*m^2*w^2 + 
      12*a^5*cM*m^3*w^2 - (32*I)*a^6*m^4*w^2 + (24*I)*a^4*cM*r*w^2 + 
      12*a^5*m*r*w^2 - 40*a^3*cM^2*m*r*w^2 + (224*I)*a^4*cM*m^2*r*w^2 - 
      28*a^5*m^3*r*w^2 + (32*I)*a^4*r^2*w^2 - (56*I)*a^2*cM^2*r^2*w^2 + 
      16*a^3*cM*m*r^2*w^2 - (20*I)*a^4*m^2*r^2*w^2 - (124*I)*a^2*cM^2*m^2*r^2*
       w^2 + 60*a^3*cM*m^3*r^2*w^2 - (16*I)*a^4*m^4*r^2*w^2 - 
      (96*I)*a^2*cM*r^3*w^2 + 40*a^3*m*r^3*w^2 - 40*a*cM^2*m*r^3*w^2 + 
      (96*I)*a^2*cM*m^2*r^3*w^2 - 28*a^3*m^3*r^3*w^2 + (64*I)*a^2*r^4*w^2 + 
      (116*I)*cM^2*r^4*w^2 - 44*a*cM*m*r^4*w^2 + (20*I)*a^2*m^2*r^4*w^2 - 
      (120*I)*cM*r^5*w^2 + 28*a*m*r^5*w^2 + (32*I)*r^6*w^2 + 
      (2*I)*a^4*cM^2*sss*w^2 - 14*a^5*cM*m*sss*w^2 + (22*I)*a^6*m^2*sss*w^2 - 
      (12*I)*a^4*cM*r*sss*w^2 + 18*a^5*m*r*sss*w^2 + 
      20*a^3*cM^2*m*r*sss*w^2 - (32*I)*a^4*cM*m^2*r*sss*w^2 - 
      (16*I)*a^4*r^2*sss*w^2 + (20*I)*a^2*cM^2*r^2*sss*w^2 - 
      56*a^3*cM*m*r^2*sss*w^2 + (28*I)*a^4*m^2*r^2*sss*w^2 + 
      (32*I)*a^2*cM*r^3*sss*w^2 + 28*a^3*m*r^3*sss*w^2 + 
      20*a*cM^2*m*r^3*sss*w^2 - (32*I)*a^2*r^4*sss*w^2 - 
      (22*I)*cM^2*r^4*sss*w^2 - 26*a*cM*m*r^4*sss*w^2 + 
      (6*I)*a^2*m^2*r^4*sss*w^2 + (44*I)*cM*r^5*sss*w^2 + 
      10*a*m*r^5*sss*w^2 - (16*I)*r^6*sss*w^2 - 16*a^6*cM*w^3 + 
      (52*I)*a^7*m*w^3 + (32*I)*a^5*cM^2*m*w^3 - 36*a^6*cM*m^2*w^3 + 
      (48*I)*a^7*m^3*w^3 - 4*a^6*r*w^3 + 24*a^4*cM^2*r*w^3 - 
      (316*I)*a^5*cM*m*r*w^3 + 64*a^6*m^2*r*w^3 - 48*a^4*cM*r^2*w^3 + 
      (248*I)*a^3*cM^2*m*r^2*w^3 - 160*a^4*cM*m^2*r^2*w^3 + 
      (48*I)*a^5*m^3*r^2*w^3 - 44*a^4*r^3*w^3 + 80*a^2*cM^2*r^3*w^3 - 
      (16*I)*a^3*cM*m*r^3*w^3 + 64*a^4*m^2*r^3*w^3 + 48*a^2*cM*r^4*w^3 - 
      (124*I)*a^3*m*r^4*w^3 - (200*I)*a*cM^2*m*r^4*w^3 - 
      28*a^2*cM*m^2*r^4*w^3 - 76*a^2*r^5*w^3 - 8*cM^2*r^5*w^3 + 
      (172*I)*a*cM*m*r^5*w^3 + 80*cM*r^6*w^3 - (72*I)*a*m*r^6*w^3 - 
      36*r^7*w^3 + 8*a^6*cM*sss*w^3 - (10*I)*a^7*m*sss*w^3 - 
      10*a^6*r*sss*w^3 - 12*a^4*cM^2*r*sss*w^3 + (16*I)*a^5*cM*m*r*sss*w^3 + 
      48*a^4*cM*r^2*sss*w^3 - (14*I)*a^5*m*r^2*sss*w^3 - 14*a^4*r^3*sss*w^3 - 
      40*a^2*cM^2*r^3*sss*w^3 + 24*a^2*cM*r^4*sss*w^3 + 
      (2*I)*a^3*m*r^4*sss*w^3 + 2*a^2*r^5*sss*w^3 + 4*cM^2*r^5*sss*w^3 - 
      (16*I)*a*cM*m*r^5*sss*w^3 - 16*cM*r^6*sss*w^3 + (6*I)*a*m*r^6*sss*w^3 + 
      6*r^7*sss*w^3 - (20*I)*a^8*w^4 - (12*I)*a^6*cM^2*w^4 + 
      36*a^7*cM*m*w^4 - (32*I)*a^8*m^2*w^4 + (124*I)*a^6*cM*r*w^4 - 
      44*a^7*m*r*w^4 + (40*I)*a^6*r^2*w^4 - (124*I)*a^4*cM^2*r^2*w^4 + 
      140*a^5*cM*m*r^2*w^4 - (48*I)*a^6*m^2*r^2*w^4 - 
      (116*I)*a^4*cM*r^3*w^4 - 52*a^5*m*r^3*w^4 + (120*I)*a^4*r^4*w^4 + 
      (204*I)*a^2*cM^2*r^4*w^4 + 76*a^3*cM*m*r^4*w^4 - 
      (188*I)*a^2*cM*r^5*w^4 + 28*a^3*m*r^5*w^4 + (40*I)*a^2*r^6*w^4 + 
      (28*I)*cM^2*r^6*w^4 - 28*a*cM*m*r^6*w^4 + (16*I)*a^2*m^2*r^6*w^4 + 
      (52*I)*cM*r^7*w^4 + 36*a*m*r^7*w^4 - (20*I)*r^8*w^4 - 12*a^8*cM*w^5 + 
      (8*I)*a^9*m*w^5 + 8*a^8*r*w^5 - 40*a^6*cM*r^2*w^5 + 
      (16*I)*a^7*m*r^2*w^5 + 16*a^6*r^3*w^5 - 48*a^4*cM*r^4*w^5 - 
      24*a^2*cM*r^6*w^5 - (16*I)*a^3*m*r^6*w^5 - 16*a^2*r^7*w^5 - 
      4*cM*r^8*w^5 - (8*I)*a*m*r^8*w^5 - 8*r^9*w^5)*fR4[r])/
    (18*cM*(a^2 - 2*cM*r + r^2)^3*w^3) + 
   (a^3*(-4*a*cM^2*m - 4*a^3*m^3 + 8*a*cM*m*r - 4*a*m*r^2 + 2*a^3*m*sss - 
      2*a*cM^2*m*sss - 2*a^3*m^3*sss + a^3*m*sss^2 - 2*a*cM*m*r*sss^2 + 
      a*m*r^2*sss^2 + 4*a^4*w + 4*a^2*cM^2*w - (4*I)*a^3*cM*m*w + 
      16*a^4*m^2*w - 8*a^2*cM^2*m^2*w - 8*a^4*m^4*w - 20*a^2*cM*r*w + 
      (4*I)*a^3*m*r*w + 16*a^2*cM*m^2*r*w + 8*a^2*r^2*w + 12*cM^2*r^2*w - 
      (4*I)*a*cM*m*r^2*w + 8*a^2*m^2*r^2*w - 12*cM*r^3*w + (4*I)*a*m*r^3*w + 
      4*r^4*w - 2*a^4*sss*w + 2*a^2*cM^2*sss*w + (2*I)*a^3*cM*m*sss*w + 
      8*a^4*m^2*sss*w - 2*a^2*cM*r*sss*w - (2*I)*a^3*m*r*sss*w - 
      8*a^2*cM*m^2*r*sss*w - 4*a^2*r^2*sss*w + 6*cM^2*r^2*sss*w + 
      (2*I)*a*cM*m*r^2*sss*w + 8*a^2*m^2*r^2*sss*w + 2*cM*r^3*sss*w - 
      (2*I)*a*m*r^3*sss*w - 2*r^4*sss*w + (4*I)*a^4*cM*w^2 - 12*a^5*m*w^2 + 
      20*a^3*cM^2*m*w^2 + (12*I)*a^4*cM*m^2*w^2 + 24*a^5*m^3*w^2 - 
      56*a^3*cM*m*r*w^2 - (4*I)*a^4*m^2*r*w^2 - 20*a^3*m*r^2*w^2 + 
      20*a*cM^2*m*r^2*w^2 + (12*I)*a^2*cM*m^2*r^2*w^2 + 8*a^3*m^3*r^2*w^2 - 
      8*a*cM*m*r^3*w^2 - (4*I)*a^2*m^2*r^3*w^2 - (4*I)*cM*r^4*w^2 - 
      24*a*m*r^4*w^2 - (2*I)*a^4*cM*sss*w^2 - 6*a^5*m*sss*w^2 + 
      8*a^3*cM*m*r*sss*w^2 - 4*a^3*m*r^2*sss*w^2 - 8*a*cM*m*r^3*sss*w^2 + 
      (2*I)*cM*r^4*sss*w^2 + 2*a*m*r^4*sss*w^2 + 16*a^6*w^3 - 
      12*a^4*cM^2*w^3 - (24*I)*a^5*cM*m*w^3 - 24*a^6*m^2*w^3 + 
      16*a^4*cM*r*w^3 + (12*I)*a^5*m*r*w^3 + 36*a^4*r^2*w^3 - 
      40*a^2*cM^2*r^2*w^3 - (40*I)*a^3*cM*m*r^2*w^3 - 16*a^4*m^2*r^2*w^3 + 
      (8*I)*a^3*m*r^3*w^3 + 24*a^2*r^4*w^3 + 4*cM^2*r^4*w^3 - 
      (16*I)*a*cM*m*r^4*w^3 + 8*a^2*m^2*r^4*w^3 + 16*cM*r^5*w^3 - 
      (4*I)*a*m*r^5*w^3 + 4*r^6*w^3 + (12*I)*a^6*cM*w^4 + 8*a^7*m*w^4 - 
      (8*I)*a^6*r*w^4 + (28*I)*a^4*cM*r^2*w^4 + 8*a^5*m*r^2*w^4 - 
      (8*I)*a^4*r^3*w^4 + (20*I)*a^2*cM*r^4*w^4 - 8*a^3*m*r^4*w^4 + 
      (8*I)*a^2*r^5*w^4 + (4*I)*cM*r^6*w^4 - 8*a*m*r^6*w^4 + (8*I)*r^7*w^4)*
     Derivative[1][fR4][r])/(18*cM*(a^2 - 2*cM*r + r^2)^2*w^3), 
 f06f24b[r] -> (a^2*(-2*a^4*cM*m^2 + (2*I)*a^5*m^3 + (2*I)*a^3*cM^2*m^3 + 
      (2*I)*a^5*m^5 + 2*a^4*m^2*r + 4*a^2*cM^2*m^2*r - (8*I)*a^3*cM*m^3*r - 
      6*a^2*cM*m^2*r^2 + (4*I)*a^3*m^3*r^2 + 2*a^2*m^2*r^3 + a^4*cM*m^2*sss - 
      (2*I)*a^5*m^3*sss - a^4*m^2*r*sss - 2*a^2*cM^2*m^2*r*sss + 
      (4*I)*a^3*cM*m^3*r*sss + 3*a^2*cM*m^2*r^2*sss - (2*I)*a^3*m^3*r^2*sss - 
      a^2*m^2*r^3*sss - (2*I)*a^6*w + 8*a^5*cM*m*w - (14*I)*a^6*m^2*w - 
      (10*I)*a^4*cM^2*m^2*w + 4*a^5*cM*m^3*w - (10*I)*a^6*m^4*w + 
      (8*I)*a^4*cM*r*w - 4*a^5*m*r*w - 16*a^3*cM^2*m*r*w + 
      (52*I)*a^4*cM*m^2*r*w - 6*a^5*m^3*r*w - (2*I)*a^4*r^2*w - 
      (8*I)*a^2*cM^2*r^2*w + 20*a^3*cM*m*r^2*w - (18*I)*a^4*m^2*r^2*w - 
      (18*I)*a^2*cM^2*m^2*r^2*w + 16*a^3*cM*m^3*r^2*w - (2*I)*a^4*m^4*r^2*w - 
      8*a*cM^2*m*r^3*w + (4*I)*a^2*cM*m^2*r^3*w - 6*a^3*m^3*r^3*w + 
      (2*I)*a^2*r^4*w + (8*I)*cM^2*r^4*w - 4*a*cM*m*r^4*w + 
      (4*I)*a^2*m^2*r^4*w - (8*I)*cM*r^5*w + 4*a*m*r^5*w + (2*I)*r^6*w + 
      I*a^6*sss*w - 4*a^5*cM*m*sss*w + (6*I)*a^6*m^2*sss*w - 
      (4*I)*a^4*cM*r*sss*w + 2*a^5*m*r*sss*w + 8*a^3*cM^2*m*r*sss*w - 
      (12*I)*a^4*cM*m^2*r*sss*w + I*a^4*r^2*sss*w + (4*I)*a^2*cM^2*r^2*sss*
       w - 10*a^3*cM*m*r^2*sss*w + (4*I)*a^4*m^2*r^2*sss*w + 
      4*a*cM^2*m*r^3*sss*w + (4*I)*a^2*cM*m^2*r^3*sss*w - I*a^2*r^4*sss*w - 
      (4*I)*cM^2*r^4*sss*w + 2*a*cM*m*r^4*sss*w - (2*I)*a^2*m^2*r^4*sss*w + 
      (4*I)*cM*r^5*sss*w - 2*a*m*r^5*sss*w - I*r^6*sss*w - 6*a^6*cM*w^2 + 
      (30*I)*a^7*m*w^2 + (14*I)*a^5*cM^2*m*w^2 - 14*a^6*cM*m^2*w^2 + 
      (18*I)*a^7*m^3*w^2 + 8*a^6*r*w^2 + 12*a^4*cM^2*r*w^2 - 
      (114*I)*a^5*cM*m*r*w^2 + 22*a^6*m^2*r*w^2 - 42*a^4*cM*r^2*w^2 + 
      (30*I)*a^5*m*r^2*w^2 + (80*I)*a^3*cM^2*m*r^2*w^2 - 
      60*a^4*cM*m^2*r^2*w^2 + (12*I)*a^5*m^3*r^2*w^2 + 8*a^4*r^3*w^2 + 
      40*a^2*cM^2*r^3*w^2 + (4*I)*a^3*cM*m*r^3*w^2 + 12*a^4*m^2*r^3*w^2 - 
      18*a^2*cM*r^4*w^2 - (14*I)*a^3*m*r^4*w^2 - (70*I)*a*cM^2*m*r^4*w^2 + 
      2*a^2*cM*m^2*r^4*w^2 - (6*I)*a^3*m^3*r^4*w^2 - 8*a^2*r^5*w^2 - 
      4*cM^2*r^5*w^2 + (54*I)*a*cM*m*r^5*w^2 - 10*a^2*m^2*r^5*w^2 + 
      18*cM*r^6*w^2 - (14*I)*a*m*r^6*w^2 - 8*r^7*w^2 + 3*a^6*cM*sss*w^2 - 
      (4*I)*a^7*m*sss*w^2 - 4*a^6*r*sss*w^2 - 6*a^4*cM^2*r*sss*w^2 + 
      (8*I)*a^5*cM*m*r*sss*w^2 + 21*a^4*cM*r^2*sss*w^2 - 
      (4*I)*a^5*m*r^2*sss*w^2 - 4*a^4*r^3*sss*w^2 - 20*a^2*cM^2*r^3*sss*w^2 + 
      9*a^2*cM*r^4*sss*w^2 + (4*I)*a^3*m*r^4*sss*w^2 + 4*a^2*r^5*sss*w^2 + 
      2*cM^2*r^5*sss*w^2 - (8*I)*a*cM*m*r^5*sss*w^2 - 9*cM*r^6*sss*w^2 + 
      (4*I)*a*m*r^6*sss*w^2 + 4*r^7*sss*w^2 - (18*I)*a^8*w^3 - 
      (6*I)*a^6*cM^2*w^3 + 16*a^7*cM*m*w^3 - (14*I)*a^8*m^2*w^3 + 
      (70*I)*a^6*cM*r*w^3 - 20*a^7*m*r*w^3 - (6*I)*a^6*r^2*w^3 - 
      (62*I)*a^4*cM^2*r^2*w^3 + 64*a^5*cM*m*r^2*w^3 - 
      (18*I)*a^6*m^2*r^2*w^3 - (46*I)*a^4*cM*r^3*w^3 - 20*a^5*m*r^3*w^3 + 
      (30*I)*a^4*r^4*w^3 + (102*I)*a^2*cM^2*r^4*w^3 + 32*a^3*cM*m*r^4*w^3 + 
      (6*I)*a^4*m^2*r^4*w^3 - (94*I)*a^2*cM*r^5*w^3 + 20*a^3*m*r^5*w^3 + 
      (6*I)*a^2*r^6*w^3 + (14*I)*cM^2*r^6*w^3 - 16*a*cM*m*r^6*w^3 + 
      (10*I)*a^2*m^2*r^6*w^3 + (22*I)*cM*r^7*w^3 + 20*a*m*r^7*w^3 - 
      (12*I)*r^8*w^3 - 6*a^8*cM*w^4 + (4*I)*a^9*m*w^4 + 4*a^8*r*w^4 - 
      20*a^6*cM*r^2*w^4 + (8*I)*a^7*m*r^2*w^4 + 8*a^6*r^3*w^4 - 
      24*a^4*cM*r^4*w^4 - 12*a^2*cM*r^6*w^4 - (8*I)*a^3*m*r^6*w^4 - 
      8*a^2*r^7*w^4 - 2*cM*r^8*w^4 - (4*I)*a*m*r^8*w^4 - 4*r^9*w^4)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^3*w^3) + 
   (a^2*(-2*a^2*cM^2*m^2 - 2*a^4*m^4 + 4*a^2*cM*m^2*r - 2*a^2*m^2*r^2 + 
      a^4*m^2*sss - 2*a^2*cM*m^2*r*sss + a^2*m^2*r^2*sss + 2*a^5*m*w + 
      8*a^3*cM^2*m*w + (4*I)*a^4*cM*m^2*w + 8*a^5*m^3*w + (2*I)*a^4*r*w - 
      18*a^3*cM*m*r*w - (4*I)*a^2*cM*r^2*w + 6*a^3*m*r^2*w + 
      4*a*cM^2*m*r^2*w + (4*I)*a^2*cM*m^2*r^2*w + (4*I)*a^2*r^3*w + 
      2*a*cM*m*r^3*w - (4*I)*cM*r^4*w - 4*a*m*r^4*w + (2*I)*r^5*w - 
      2*a^5*m*sss*w - I*a^4*r*sss*w + 4*a^3*cM*m*r*sss*w + 
      (2*I)*a^2*cM*r^2*sss*w - (2*I)*a^2*r^3*sss*w - 4*a*cM*m*r^3*sss*w + 
      (2*I)*cM*r^4*sss*w + 2*a*m*r^4*sss*w - I*r^5*sss*w - 6*a^4*cM^2*w^2 - 
      (10*I)*a^5*cM*m*w^2 - 10*a^6*m^2*w^2 + 16*a^4*cM*r*w^2 + 
      (4*I)*a^5*m*r*w^2 - 20*a^2*cM^2*r^2*w^2 - (16*I)*a^3*cM*m*r^2*w^2 - 
      4*a^4*m^2*r^2*w^2 + 4*a^2*cM*r^3*w^2 + 2*cM^2*r^4*w^2 - 
      (6*I)*a*cM*m*r^4*w^2 + 6*a^2*m^2*r^4*w^2 + 4*cM*r^5*w^2 - 
      (4*I)*a*m*r^5*w^2 + (6*I)*a^6*cM*w^3 + 4*a^7*m*w^3 - (4*I)*a^6*r*w^3 + 
      (14*I)*a^4*cM*r^2*w^3 + 4*a^5*m*r^2*w^3 - (4*I)*a^4*r^3*w^3 + 
      (10*I)*a^2*cM*r^4*w^3 - 4*a^3*m*r^4*w^3 + (4*I)*a^2*r^5*w^3 + 
      (2*I)*cM*r^6*w^3 - 4*a*m*r^6*w^3 + (4*I)*r^7*w^3)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)^2*w^3), 
 f06f33a[r] -> -(a^2*((-4*I)*a^2*sss - 4*a*cM*m*sss - (4*I)*a^2*m^2*sss + 
       (8*I)*cM*r*sss + 4*a*m*r*sss - (4*I)*r^2*sss + (4*I)*a^2*sss^2 + 
       2*a*cM*m*sss^2 + (2*I)*a^2*m^2*sss^2 - (8*I)*cM*r*sss^2 - 
       2*a*m*r*sss^2 + (4*I)*r^2*sss^2 - I*a^2*sss^3 + (2*I)*cM*r*sss^3 - 
       I*r^2*sss^3 - (8*I)*a^3*m*w + 16*a^2*r*w + 16*a^2*m^2*r*w - 
       32*cM*r^2*w + (8*I)*a*m*r^2*w + 16*r^3*w + 4*a^2*cM*sss*w + 
       (24*I)*a^3*m*sss*w + 12*a^2*cM*m^2*sss*w + (12*I)*a^3*m^3*sss*w - 
       8*a^2*r*sss*w - (24*I)*a*cM*m*r*sss*w - 20*a^2*m^2*r*sss*w + 
       12*cM*r^2*sss*w + (16*I)*a*m*r^2*sss*w - 8*r^3*sss*w - 
       2*a^2*cM*sss^2*w - (10*I)*a^3*m*sss^2*w + (12*I)*a*cM*m*r*sss^2*w + 
       2*cM*r^2*sss^2*w - (10*I)*a*m*r^2*sss^2*w + (56*I)*a^4*w^2 + 
       48*a^3*cM*m*w^2 + (80*I)*a^4*m^2*w^2 + 24*a^3*cM*m^3*w^2 + 
       (24*I)*a^4*m^4*w^2 - (96*I)*a^2*cM*r*w^2 - 116*a^3*m*r*w^2 - 
       (44*I)*a^2*cM*m^2*r*w^2 - 44*a^3*m^3*r*w^2 + (72*I)*a^2*r^2*w^2 + 
       48*a*cM*m*r^2*w^2 - (12*I)*a^2*m^2*r^2*w^2 - (48*I)*cM*r^3*w^2 - 
       44*a*m*r^3*w^2 + (16*I)*r^4*w^2 - (50*I)*a^4*sss*w^2 - 
       30*a^3*cM*m*sss*w^2 - (54*I)*a^4*m^2*sss*w^2 + 
       (84*I)*a^2*cM*r*sss*w^2 + 22*a^3*m*r*sss*w^2 + (24*I)*a^2*cM*m^2*r*sss*
        w^2 - (56*I)*a^2*r^2*sss*w^2 + 42*a*cM*m*r^2*sss*w^2 - 
       (30*I)*a^2*m^2*r^2*sss*w^2 + (12*I)*cM*r^3*sss*w^2 - 
       2*a*m*r^3*sss*w^2 - (6*I)*r^4*sss*w^2 + (11*I)*a^4*sss^2*w^2 - 
       (18*I)*a^2*cM*r*sss^2*w^2 + (10*I)*a^2*r^2*sss^2*w^2 + 
       (6*I)*cM*r^3*sss^2*w^2 - I*r^4*sss^2*w^2 - 48*a^4*cM*w^3 - 
       (164*I)*a^5*m*w^3 - 72*a^4*cM*m^2*w^3 - (96*I)*a^5*m^3*w^3 - 
       24*a^4*r*w^3 + (88*I)*a^3*cM*m*r*w^3 + 68*a^4*m^2*r*w^3 + 
       128*a^2*cM*r^2*w^3 - (112*I)*a^3*m*r^2*w^3 + 136*a^2*cM*m^2*r^2*w^3 - 
       (32*I)*a^3*m^3*r^2*w^3 + 64*a^2*r^3*w^3 + 48*cM^2*r^3*w^3 + 
       (72*I)*a*cM*m*r^3*w^3 - 28*a^2*m^2*r^3*w^3 - 192*cM*r^4*w^3 + 
       (20*I)*a*m*r^4*w^3 + 88*r^5*w^3 + 18*a^4*cM*sss*w^3 + 
       (72*I)*a^5*m*sss*w^3 + 12*a^4*r*sss*w^3 - (48*I)*a^3*cM*m*r*sss*w^3 - 
       64*a^2*cM*r^2*sss*w^3 + (64*I)*a^3*m*r^2*sss*w^3 - 8*a^2*r^3*sss*w^3 + 
       (16*I)*a*cM*m*r^3*sss*w^3 + 30*cM*r^4*sss*w^3 - 
       (8*I)*a*m*r^4*sss*w^3 - 20*r^5*sss*w^3 + (84*I)*a^6*w^4 + 
       72*a^5*cM*m*w^4 + (144*I)*a^6*m^2*w^4 - (44*I)*a^4*cM*r*w^4 - 
       4*a^5*m*r*w^4 + (152*I)*a^4*r^2*w^4 - 272*a^3*cM*m*r^2*w^4 + 
       (96*I)*a^4*m^2*r^2*w^4 - (120*I)*a^2*cM*r^3*w^4 - 8*a^3*m*r^3*w^4 + 
       (28*I)*a^2*r^4*w^4 + 80*a*cM*m*r^4*w^4 - (8*I)*a^2*m^2*r^4*w^4 + 
       (36*I)*cM*r^5*w^4 - 44*a*m*r^5*w^4 - (40*I)*r^6*w^4 - 
       (30*I)*a^6*sss*w^4 + (24*I)*a^4*cM*r*sss*w^4 - 
       (34*I)*a^4*r^2*sss*w^4 - (16*I)*a^2*cM*r^3*sss*w^4 + 
       (2*I)*a^2*r^4*sss*w^4 + (6*I)*r^6*sss*w^4 - 24*a^6*cM*w^5 - 
       (96*I)*a^7*m*w^5 - 20*a^6*r*w^5 + 136*a^4*cM*r^2*w^5 - 
       (96*I)*a^5*m*r^2*w^5 + 36*a^4*r^3*w^5 - 80*a^2*cM*r^4*w^5 + 
       (16*I)*a^3*m*r^4*w^5 + 52*a^2*r^5*w^5 + (16*I)*a*m*r^6*w^5 - 
       4*r^7*w^5 + (24*I)*a^8*w^6 + (32*I)*a^6*r^2*w^6 - (8*I)*a^4*r^4*w^6 - 
       (16*I)*a^2*r^6*w^6)*fR4[r])/(18*cM*(-a^2 + 2*cM*r - r^2)^2*w^3) + 
   (a^2*((-2*I)*cM*sss + 2*a*m*sss + (2*I)*r*sss + I*cM*sss^2 - a*m*sss^2 - 
      I*r*sss^2 + 4*a^2*w + (8*I)*a*m*r*w - 4*r^2*w - 4*a^2*sss*w + 
      (6*I)*a*cM*m*sss*w - 6*a^2*m^2*sss*w - (10*I)*a*m*r*sss*w + 
      a^2*sss^2*w + r^2*sss^2*w + (24*I)*a^2*cM*w^2 - 28*a^3*m*w^2 + 
      (12*I)*a^2*cM*m^2*w^2 - 12*a^3*m^3*w^2 - (40*I)*a^2*r*w^2 - 
      2*a*cM*m*r*w^2 - (22*I)*a^2*m^2*r*w^2 + (4*I)*cM*r^2*w^2 + 
      18*a*m*r^2*w^2 - (4*I)*r^3*w^2 - (9*I)*a^2*cM*sss*w^2 + 
      15*a^3*m*sss*w^2 + (14*I)*a^2*r*sss*w^2 + I*cM*r^2*sss*w^2 + 
      3*a*m*r^2*sss*w^2 + (2*I)*r^3*sss*w^2 + 30*a^4*w^3 - 
      (24*I)*a^3*cM*m*w^3 + 36*a^4*m^2*w^3 + 2*a^2*cM*r*w^3 + 
      (48*I)*a^3*m*r*w^3 + (8*I)*a*cM*m*r^2*w^3 + 4*a^2*m^2*r^2*w^3 + 
      6*cM*r^3*w^3 - 14*r^4*w^3 - 9*a^4*sss*w^3 - 6*a^2*r^2*sss*w^3 + 
      3*r^4*sss*w^3 + (12*I)*a^4*cM*w^4 - 36*a^5*m*w^4 - (26*I)*a^4*r*w^4 - 
      (8*I)*a^2*cM*r^2*w^4 - 8*a^3*m*r^2*w^4 - (4*I)*a^2*r^3*w^4 + 
      8*a*m*r^4*w^4 + (2*I)*r^5*w^4 + 12*a^6*w^5 + 4*a^4*r^2*w^5 - 
      8*a^2*r^4*w^5)*Derivative[1][fR4][r])/(9*cM*(-a^2 + 2*cM*r - r^2)*w^3), 
 f06f33b[r] -> -(a*((-4*I)*a^3*m - 4*a^2*cM*m^2 - (4*I)*a^3*m^3 + 
       (8*I)*a*cM*m*r + 4*a^2*m^2*r - (4*I)*a*m*r^2 + (4*I)*a^3*m*sss + 
       2*a^2*cM*m^2*sss + (2*I)*a^3*m^3*sss - (8*I)*a*cM*m*r*sss - 
       2*a^2*m^2*r*sss + (4*I)*a*m*r^2*sss - I*a^3*m*sss^2 + 
       (2*I)*a*cM*m*r*sss^2 - I*a*m*r^2*sss^2 + (16*I)*a^4*w + 
       20*a^3*cM*m*w + (32*I)*a^4*m^2*w + 6*a^3*cM*m^3*w + (6*I)*a^4*m^4*w - 
       (32*I)*a^2*cM*r*w - 12*a^3*m*r*w - (10*I)*a^2*cM*m^2*r*w - 
       12*a^3*m^3*r*w + (16*I)*a^2*r^2*w - 12*a*cM*m*r^2*w + 
       (10*I)*a^2*m^2*r^2*w + 4*a*m*r^3*w - (14*I)*a^4*sss*w - 
       8*a^3*cM*m*sss*w - (13*I)*a^4*m^2*sss*w + (28*I)*a^2*cM*r*sss*w + 
       6*a^3*m*r*sss*w + (6*I)*a^2*cM*m^2*r*sss*w - (12*I)*a^2*r^2*sss*w + 
       4*a*cM*m*r^2*sss*w - (5*I)*a^2*m^2*r^2*sss*w - (4*I)*cM*r^3*sss*w - 
       2*a*m*r^3*sss*w + (2*I)*r^4*sss*w + (3*I)*a^4*sss^2*w - 
       (6*I)*a^2*cM*r*sss^2*w + (2*I)*a^2*r^2*sss^2*w + 
       (2*I)*cM*r^3*sss^2*w - I*r^4*sss^2*w - 16*a^4*cM*w^2 - 
       (62*I)*a^5*m*w^2 - 24*a^4*cM*m^2*w^2 - (30*I)*a^5*m^3*w^2 - 
       14*a^4*r*w^2 + (32*I)*a^3*cM*m*r*w^2 + 32*a^4*m^2*r*w^2 + 
       32*a^2*cM*r^2*w^2 - (56*I)*a^3*m*r^2*w^2 + 36*a^2*cM*m^2*r^2*w^2 - 
       (6*I)*a^3*m^3*r^2*w^2 - 12*a^2*r^3*w^2 + 24*cM^2*r^3*w^2 + 
       (16*I)*a*cM*m*r^3*w^2 - 8*a^2*m^2*r^3*w^2 - 16*cM*r^4*w^2 - 
       (10*I)*a*m*r^4*w^2 + 2*r^5*w^2 + 6*a^4*cM*sss*w^2 + 
       (23*I)*a^5*m*sss*w^2 + 4*a^4*r*sss*w^2 - (18*I)*a^3*cM*m*r*sss*w^2 - 
       16*a^2*cM*r^2*sss*w^2 + (18*I)*a^3*m*r^2*sss*w^2 + 
       (6*I)*a*cM*m*r^3*sss*w^2 + 10*cM*r^4*sss*w^2 - (5*I)*a*m*r^4*sss*w^2 - 
       4*r^5*sss*w^2 + (34*I)*a^6*w^3 + 30*a^5*cM*m*w^3 + 
       (54*I)*a^6*m^2*w^3 - (22*I)*a^4*cM*r*w^3 - 10*a^5*m*r*w^3 + 
       (72*I)*a^4*r^2*w^3 - 104*a^3*cM*m*r^2*w^3 + (28*I)*a^4*m^2*r^2*w^3 - 
       (60*I)*a^2*cM*r^3*w^3 - 4*a^3*m*r^3*w^3 + (30*I)*a^2*r^4*w^3 + 
       30*a*cM*m*r^4*w^3 - (6*I)*a^2*m^2*r^4*w^3 + (18*I)*cM*r^5*w^3 - 
       14*a*m*r^5*w^3 - (8*I)*r^6*w^3 - (12*I)*a^6*sss*w^3 + 
       (12*I)*a^4*cM*r*sss*w^3 - (12*I)*a^4*r^2*sss*w^3 - 
       (8*I)*a^2*cM*r^3*sss*w^3 + (2*I)*a^2*r^4*sss*w^3 + (2*I)*r^6*sss*w^3 - 
       12*a^6*cM*w^4 - (42*I)*a^7*m*w^4 - 10*a^6*r*w^4 + 68*a^4*cM*r^2*w^4 - 
       (38*I)*a^5*m*r^2*w^4 + 18*a^4*r^3*w^4 - 40*a^2*cM*r^4*w^4 + 
       (10*I)*a^3*m*r^4*w^4 + 26*a^2*r^5*w^4 + (6*I)*a*m*r^6*w^4 - 
       2*r^7*w^4 + (12*I)*a^8*w^5 + (16*I)*a^6*r^2*w^5 - (4*I)*a^4*r^4*w^5 - 
       (8*I)*a^2*r^6*w^5)*fR4[r])/(9*cM*(-a^2 + 2*cM*r - r^2)^2*w^3) - 
   (a*((-4*I)*a*cM*m + 4*a^2*m^2 + (4*I)*a*m*r + (2*I)*a*cM*m*sss - 
      2*a^2*m^2*sss - (2*I)*a*m*r*sss + (16*I)*a^2*cM*w - 22*a^3*m*w + 
      (6*I)*a^2*cM*m^2*w - 6*a^3*m^3*w - (14*I)*a^2*r*w - 2*a*cM*m*r*w - 
      (12*I)*a^2*m^2*r*w - (4*I)*cM*r^2*w + (2*I)*r^3*w - 
      (6*I)*a^2*cM*sss*w + 8*a^3*m*sss*w + (7*I)*a^2*r*sss*w - I*r^3*sss*w + 
      22*a^4*w^2 - (18*I)*a^3*cM*m*w^2 + 24*a^4*m^2*w^2 + 2*a^2*cM*r*w^2 + 
      (38*I)*a^3*m*r*w^2 + 4*a^2*r^2*w^2 + (6*I)*a*cM*m*r^2*w^2 + 
      6*cM*r^3*w^2 - (2*I)*a*m*r^3*w^2 - 2*r^4*w^2 - 6*a^4*sss*w^2 - 
      4*a^2*r^2*sss*w^2 + 2*r^4*sss*w^2 + (12*I)*a^4*cM*w^3 - 30*a^5*m*w^3 - 
      (26*I)*a^4*r*w^3 - (8*I)*a^2*cM*r^2*w^3 - 4*a^3*m*r^2*w^3 - 
      (4*I)*a^2*r^3*w^3 + 6*a*m*r^4*w^3 + (2*I)*r^5*w^3 + 12*a^6*w^4 + 
      4*a^4*r^2*w^4 - 8*a^2*r^4*w^4)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)*w^3), 
 f06f34a[r] -> (a^2*(-4*a^4*m^2 + (4*I)*a^3*cM*m^3 - 4*a^4*m^4 + 
      8*a^2*cM*m^2*r - (4*I)*a^3*m^3*r - 4*a^2*m^2*r^2 + 4*a^4*m^2*sss - 
      (2*I)*a^3*cM*m^3*sss + 2*a^4*m^4*sss - 8*a^2*cM*m^2*r*sss + 
      (2*I)*a^3*m^3*r*sss + 4*a^2*m^2*r^2*sss - a^4*m^2*sss^2 + 
      2*a^2*cM*m^2*r*sss^2 - a^2*m^2*r^2*sss^2 + 8*a^5*m*w - 
      (14*I)*a^4*cM*m^2*w + 28*a^5*m^3*w - (6*I)*a^4*cM*m^4*w + 6*a^5*m^5*w + 
      (12*I)*a^4*r*w - 8*a^3*cM*m*r*w + (6*I)*a^4*m^2*r*w - 
      (4*I)*a^2*cM^2*m^2*r*w - 14*a^3*cM*m^3*r*w + (8*I)*a^4*m^4*r*w - 
      (40*I)*a^2*cM*r^2*w - 8*a^3*m*r^2*w - 8*a*cM^2*m*r^2*w + 
      (34*I)*a^2*cM*m^2*r^2*w + 6*a^3*m^3*r^2*w + (24*I)*a^2*r^3*w + 
      (32*I)*cM^2*r^3*w + 32*a*cM*m*r^3*w - (14*I)*a^2*m^2*r^3*w - 
      (40*I)*cM*r^4*w - 16*a*m*r^4*w + (12*I)*r^5*w - 8*a^5*m*sss*w + 
      (6*I)*a^4*cM*m^2*sss*w - 11*a^5*m^3*sss*w - (8*I)*a^4*r*sss*w + 
      12*a^3*cM*m*r*sss*w - I*a^4*m^2*r*sss*w + 6*a^3*cM*m^3*r*sss*w + 
      (24*I)*a^2*cM*r^2*sss*w + 4*a^3*m*r^2*sss*w + 4*a*cM^2*m*r^2*sss*w - 
      (16*I)*a^2*cM*m^2*r^2*sss*w - 3*a^3*m^3*r^2*sss*w - 
      (16*I)*a^2*r^3*sss*w - (16*I)*cM^2*r^3*sss*w - 24*a*cM*m*r^3*sss*w + 
      (7*I)*a^2*m^2*r^3*sss*w + (24*I)*cM*r^4*sss*w + 12*a*m*r^4*sss*w - 
      (8*I)*r^5*sss*w + 2*a^5*m*sss^2*w + I*a^4*r*sss^2*w - 
      4*a^3*cM*m*r*sss^2*w - (2*I)*a^2*cM*r^2*sss^2*w + 
      (2*I)*a^2*r^3*sss^2*w + 4*a*cM*m*r^3*sss^2*w - (2*I)*cM*r^4*sss^2*w - 
      2*a*m*r^4*sss^2*w + I*r^5*sss^2*w - 8*a^6*w^2 + (20*I)*a^5*cM*m*w^2 - 
      50*a^6*m^2*w^2 + (18*I)*a^5*cM*m^3*w^2 - 24*a^6*m^4*w^2 + 
      36*a^4*cM*r*w^2 + (12*I)*a^5*m*r*w^2 - (20*I)*a^3*cM^2*m*r*w^2 + 
      38*a^4*cM*m^2*r*w^2 - (6*I)*a^5*m^3*r*w^2 - 16*a^4*r^2*w^2 - 
      48*a^2*cM^2*r^2*w^2 - (32*I)*a^3*cM*m*r^2*w^2 - 10*a^4*m^2*r^2*w^2 - 
      (54*I)*a^3*cM*m^3*r^2*w^2 + 40*a^2*cM*r^3*w^2 - (24*I)*a^3*m*r^3*w^2 - 
      (44*I)*a*cM^2*m*r^3*w^2 - 26*a^2*cM*m^2*r^3*w^2 + 
      (26*I)*a^3*m^3*r^3*w^2 - 8*a^2*r^4*w^2 + (92*I)*a*cM*m*r^4*w^2 + 
      32*a^2*m^2*r^4*w^2 + 4*cM*r^5*w^2 - (36*I)*a*m*r^5*w^2 + 
      4*a^6*sss*w^2 - (4*I)*a^5*cM*m*sss*w^2 + 16*a^6*m^2*sss*w^2 - 
      18*a^4*cM*r*sss*w^2 - (8*I)*a^5*m*r*sss*w^2 - 12*a^4*cM*m^2*r*sss*w^2 + 
      8*a^4*r^2*sss*w^2 + 24*a^2*cM^2*r^2*sss*w^2 + (32*I)*a^3*cM*m*r^2*sss*
       w^2 + 4*a^4*m^2*r^2*sss*w^2 - 20*a^2*cM*r^3*sss*w^2 + 
      (4*I)*a^3*m*r^3*sss*w^2 + 12*a^2*cM*m^2*r^3*sss*w^2 + 
      4*a^2*r^4*sss*w^2 - (20*I)*a*cM*m*r^4*sss*w^2 - 
      12*a^2*m^2*r^4*sss*w^2 - 2*cM*r^5*sss*w^2 + (12*I)*a*m*r^5*sss*w^2 - 
      (10*I)*a^6*cM*w^3 + 24*a^7*m*w^3 - (18*I)*a^6*cM*m^2*w^3 + 
      36*a^7*m^3*w^3 - (14*I)*a^6*r*w^3 + (24*I)*a^4*cM^2*r*w^3 - 
      18*a^5*cM*m*r*w^3 - (18*I)*a^6*m^2*r*w^3 + (54*I)*a^4*cM*r^2*w^3 + 
      28*a^5*m*r^2*w^3 + (132*I)*a^4*cM*m^2*r^2*w^3 + (2*I)*a^4*r^3*w^3 - 
      (48*I)*a^2*cM^2*r^3*w^3 - 48*a^3*cM*m*r^3*w^3 - 
      (12*I)*a^4*m^2*r^3*w^3 - (6*I)*a^2*cM*r^4*w^3 - 24*a^3*m*r^4*w^3 - 
      (62*I)*a^2*cM*m^2*r^4*w^3 - 16*a^3*m^3*r^4*w^3 + (46*I)*a^2*r^5*w^3 + 
      (24*I)*cM^2*r^5*w^3 + 18*a*cM*m*r^5*w^3 + (26*I)*a^2*m^2*r^5*w^3 - 
      (70*I)*cM*r^6*w^3 - 28*a*m*r^6*w^3 + (30*I)*r^7*w^3 - 7*a^7*m*sss*w^3 + 
      I*a^6*r*sss*w^3 + 6*a^5*cM*m*r*sss*w^3 - (6*I)*a^4*cM*r^2*sss*w^3 - 
      a^5*m*r^2*sss*w^3 - I*a^4*r^3*sss*w^3 - 12*a^3*cM*m*r^3*sss*w^3 - 
      (4*I)*a^2*cM*r^4*sss*w^3 + 9*a^3*m*r^4*sss*w^3 - 
      (5*I)*a^2*r^5*sss*w^3 + 2*a*cM*m*r^5*sss*w^3 + (2*I)*cM*r^6*sss*w^3 + 
      3*a*m*r^6*sss*w^3 - (3*I)*r^7*sss*w^3 + 2*a^8*w^4 + 
      (6*I)*a^7*cM*m*w^4 - 24*a^8*m^2*w^4 - 6*a^6*cM*r*w^4 + 
      (22*I)*a^7*m*r*w^4 - 16*a^6*r^2*w^4 - (102*I)*a^5*cM*m*r^2*w^4 + 
      58*a^4*cM*r^3*w^4 - (14*I)*a^5*m*r^3*w^4 - 24*a^4*r^4*w^4 + 
      (54*I)*a^3*cM*m*r^4*w^4 + 32*a^4*m^2*r^4*w^4 + 46*a^2*cM*r^5*w^4 - 
      (34*I)*a^3*m*r^5*w^4 + 8*a^2*r^6*w^4 + (2*I)*a*cM*m*r^6*w^4 + 
      8*a^2*m^2*r^6*w^4 - 18*cM*r^7*w^4 + (2*I)*a*m*r^7*w^4 + 14*r^8*w^4 + 
      6*a^9*m*w^5 - (6*I)*a^8*r*w^5 + (24*I)*a^6*cM*r^2*w^5 + 
      (8*I)*a^4*cM*r^4*w^5 - 16*a^5*m*r^4*w^5 + (16*I)*a^4*r^5*w^5 - 
      (16*I)*a^2*cM*r^6*w^5 - 8*a^3*m*r^6*w^5 + (8*I)*a^2*r^7*w^5 + 
      2*a*m*r^8*w^5 - (2*I)*r^9*w^5)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^2*
     w^3) + (a^2*(-4*a^2*cM*m^2 - (4*I)*a^3*m^3 + 4*a^2*m^2*r + 
      2*a^2*cM*m^2*sss + (2*I)*a^3*m^3*sss - 2*a^2*m^2*r*sss - (2*I)*a^4*w + 
      10*a^3*cM*m*w + (18*I)*a^4*m^2*w + 6*a^3*cM*m^3*w + (6*I)*a^4*m^4*w + 
      (8*I)*a^2*cM*r*w - 12*a^3*m*r*w + 4*a*cM^2*m*r*w - 
      (2*I)*a^2*cM*m^2*r*w - 8*a^3*m^3*r*w - (8*I)*a^2*r^2*w - 
      18*a*cM*m*r^2*w - (4*I)*a^2*m^2*r^2*w + (8*I)*cM*r^3*w + 8*a*m*r^3*w - 
      (6*I)*r^4*w + I*a^4*sss*w - 4*a^3*cM*m*sss*w - (6*I)*a^4*m^2*sss*w - 
      (4*I)*a^2*cM*r*sss*w + 4*a^3*m*r*sss*w + (4*I)*a^2*r^2*sss*w + 
      8*a*cM*m*r^2*sss*w + (2*I)*a^2*m^2*r^2*sss*w - (4*I)*cM*r^3*sss*w - 
      4*a*m*r^3*sss*w + (3*I)*r^4*sss*w - 10*a^4*cM*w^2 - (20*I)*a^5*m*w^2 - 
      12*a^4*cM*m^2*w^2 - (18*I)*a^5*m^3*w^2 - 8*a^4*r*w^2 + 
      24*a^2*cM^2*r*w^2 + (12*I)*a^3*cM*m*r*w^2 + 16*a^4*m^2*r*w^2 + 
      16*a^2*cM*r^2*w^2 + (10*I)*a^3*m*r^2*w^2 + 24*a^2*cM*m^2*r^2*w^2 + 
      (6*I)*a^3*m^3*r^2*w^2 - (16*I)*a*cM*m*r^3*w^2 - 16*a^2*m^2*r^3*w^2 - 
      14*cM*r^4*w^2 + (22*I)*a*m*r^4*w^2 + 8*r^5*w^2 + (4*I)*a^5*m*sss*w^2 + 
      4*a^4*r*sss*w^2 - 12*a^2*cM*r^2*sss*w^2 + 4*cM*r^4*sss*w^2 - 
      (4*I)*a*m*r^4*sss*w^2 - 4*r^5*sss*w^2 - (2*I)*a^6*w^3 + 
      6*a^5*cM*m*w^3 + (18*I)*a^6*m^2*w^3 + (6*I)*a^4*cM*r*w^3 - 
      2*a^5*m*r*w^3 - 48*a^3*cM*m*r^2*w^3 - (12*I)*a^4*m^2*r^2*w^3 - 
      (28*I)*a^2*cM*r^3*w^3 + 12*a^3*m*r^3*w^3 - (6*I)*a^2*r^4*w^3 + 
      14*a*cM*m*r^4*w^3 - (10*I)*a^2*m^2*r^4*w^3 + (6*I)*cM*r^5*w^3 - 
      6*a*m*r^5*w^3 - (8*I)*r^6*w^3 - (6*I)*a^7*m*w^4 - 6*a^6*r*w^4 + 
      24*a^4*cM*r^2*w^4 + (6*I)*a^5*m*r^2*w^4 + 6*a^4*r^3*w^4 - 
      16*a^2*cM*r^4*w^4 + (10*I)*a^3*m*r^4*w^4 + 10*a^2*r^5*w^4 - 
      (2*I)*a*m*r^6*w^4 - 2*r^7*w^4)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)*w^3), 
 f06f34b[r] -> (a*(2*a^5*m - (2*I)*a^4*cM*m^2 + 4*a^5*m^3 - 
      (2*I)*a^4*cM*m^4 + 2*a^5*m^5 + (2*I)*a^4*m^2*r - (4*I)*a^2*cM^2*m^2*r + 
      (2*I)*a^4*m^4*r - 2*a^3*m*r^2 - 8*a*cM^2*m*r^2 + (8*I)*a^2*cM*m^2*r^2 - 
      2*a^3*m^3*r^2 + 12*a*cM*m*r^3 - (4*I)*a^2*m^2*r^3 - 4*a*m*r^4 - 
      3*a^5*m*sss + (2*I)*a^4*cM*m^2*sss - 3*a^5*m^3*sss + 4*a^3*cM*m*r*sss - 
      (2*I)*a^4*m^2*r*sss + 2*a^3*cM*m^3*r*sss + a^3*m*r^2*sss + 
      4*a*cM^2*m*r^2*sss - (2*I)*a^2*cM*m^2*r^2*sss + a^3*m^3*r^2*sss - 
      10*a*cM*m*r^3*sss + (2*I)*a^2*m^2*r^3*sss + 4*a*m*r^4*sss + 
      a^5*m*sss^2 - 2*a^3*cM*m*r*sss^2 + 2*a*cM*m*r^3*sss^2 - a*m*r^4*sss^2 - 
      6*a^6*w + (8*I)*a^5*cM*m*w - 16*a^6*m^2*w + (10*I)*a^5*cM*m^3*w - 
      12*a^6*m^4*w + 24*a^4*cM*r*w + (4*I)*a^5*m*r*w - (8*I)*a^3*cM^2*m*r*w + 
      10*a^4*cM*m^2*r*w - (8*I)*a^5*m^3*r*w - 14*a^4*r^2*w - 
      24*a^2*cM^2*r^2*w + (2*I)*a^3*cM*m*r^2*w + 8*a^4*m^2*r^2*w - 
      (22*I)*a^3*cM*m^3*r^2*w + 4*a^4*m^4*r^2*w + 28*a^2*cM*r^3*w - 
      (4*I)*a^3*m*r^3*w - (20*I)*a*cM^2*m*r^3*w - 30*a^2*cM*m^2*r^3*w + 
      (16*I)*a^3*m^3*r^3*w - 10*a^2*r^4*w + (26*I)*a*cM*m*r^4*w + 
      16*a^2*m^2*r^4*w + 4*cM*r^5*w - (8*I)*a*m*r^5*w - 2*r^6*w + 
      3*a^6*sss*w - (2*I)*a^5*cM*m*sss*w + 8*a^6*m^2*sss*w - 
      12*a^4*cM*r*sss*w - (4*I)*a^5*m*r*sss*w - 8*a^4*cM*m^2*r*sss*w + 
      7*a^4*r^2*sss*w + 12*a^2*cM^2*r^2*sss*w + (12*I)*a^3*cM*m*r^2*sss*w - 
      14*a^2*cM*r^3*sss*w + 8*a^2*cM*m^2*r^3*sss*w + 5*a^2*r^4*sss*w - 
      (10*I)*a*cM*m*r^4*sss*w - 8*a^2*m^2*r^4*sss*w - 2*cM*r^5*sss*w + 
      (4*I)*a*m*r^5*sss*w + r^6*sss*w - (6*I)*a^6*cM*w^2 + 12*a^7*m*w^2 - 
      (14*I)*a^6*cM*m^2*w^2 + 24*a^7*m^3*w^2 + (12*I)*a^4*cM^2*r*w^2 - 
      4*a^5*cM*m*r*w^2 - (6*I)*a^6*m^2*r*w^2 - (14*I)*a^4*cM*r^2*w^2 + 
      12*a^5*m*r^2*w^2 + (88*I)*a^4*cM*m^2*r^2*w^2 - 8*a^5*m^3*r^2*w^2 + 
      (12*I)*a^2*cM^2*r^3*w^2 - 4*a^3*cM*m*r^3*w^2 - (12*I)*a^4*m^2*r^3*w^2 - 
      (18*I)*a^2*cM*r^4*w^2 - 8*a^3*m*r^4*w^2 - (46*I)*a^2*cM*m^2*r^4*w^2 - 
      12*a^3*m^3*r^4*w^2 + (24*I)*cM^2*r^5*w^2 + 24*a*cM*m*r^5*w^2 + 
      (14*I)*a^2*m^2*r^5*w^2 - (10*I)*cM*r^6*w^2 - 8*a*m*r^6*w^2 - 
      5*a^7*m*sss*w^2 + 6*a^5*cM*m*r*sss*w^2 + a^5*m*r^2*sss*w^2 - 
      12*a^3*cM*m*r^3*sss*w^2 + 7*a^3*m*r^4*sss*w^2 + 2*a*cM*m*r^5*sss*w^2 + 
      a*m*r^6*sss*w^2 + (6*I)*a^7*cM*m*w^3 - 20*a^8*m^2*w^3 - 
      6*a^6*cM*r*w^3 + (18*I)*a^7*m*r*w^3 - 18*a^6*r^2*w^3 - 
      (90*I)*a^5*cM*m*r^2*w^3 + 4*a^6*m^2*r^2*w^3 + 34*a^4*cM*r^3*w^3 - 
      (18*I)*a^5*m*r^3*w^3 - 30*a^4*r^4*w^3 + (62*I)*a^3*cM*m*r^4*w^3 + 
      28*a^4*m^2*r^4*w^3 + 22*a^2*cM*r^5*w^3 - (30*I)*a^3*m*r^5*w^3 - 
      6*a^2*r^6*w^3 - (2*I)*a*cM*m*r^6*w^3 + 4*a^2*m^2*r^6*w^3 - 
      18*cM*r^7*w^3 + (6*I)*a*m*r^7*w^3 + 6*r^8*w^3 + 6*a^9*m*w^4 - 
      (6*I)*a^8*r*w^4 + (24*I)*a^6*cM*r^2*w^4 + (8*I)*a^4*cM*r^4*w^4 - 
      16*a^5*m*r^4*w^4 + (16*I)*a^4*r^5*w^4 - (16*I)*a^2*cM*r^6*w^4 - 
      8*a^3*m*r^6*w^4 + (8*I)*a^2*r^7*w^4 + 2*a*m*r^8*w^4 - (2*I)*r^9*w^4)*
     fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^2*w^3) + 
   (a*(2*a^3*cM*m + (2*I)*a^4*m^2 + 2*a^3*cM*m^3 + (2*I)*a^4*m^4 - 
      2*a^3*m*r + 4*a*cM^2*m*r + (4*I)*a^2*cM*m^2*r - 2*a^3*m^3*r - 
      8*a*cM*m*r^2 - (4*I)*a^2*m^2*r^2 + 4*a*m*r^3 - 2*a^3*cM*m*sss - 
      (2*I)*a^4*m^2*sss + 2*a^3*m*r*sss + 2*a*cM*m*r^2*sss + 
      (2*I)*a^2*m^2*r^2*sss - 2*a*m*r^3*sss - 6*a^4*cM*w - (6*I)*a^5*m*w - 
      8*a^4*cM*m^2*w - (10*I)*a^5*m^3*w - 6*a^4*r*w + 12*a^2*cM^2*r*w - 
      (2*I)*a^3*cM*m*r*w + 12*a^4*m^2*r*w + 4*a^2*cM*r^2*w + 
      (6*I)*a^3*m*r^2*w + 12*a^2*cM*m^2*r^2*w + (6*I)*a^3*m^3*r^2*w - 
      4*a^2*r^3*w - (10*I)*a*cM*m*r^3*w - 12*a^2*m^2*r^3*w - 2*cM*r^4*w + 
      (4*I)*a*m*r^4*w + 2*r^5*w + (2*I)*a^5*m*sss*w + 3*a^4*r*sss*w - 
      6*a^2*cM*r^2*sss*w + 2*a^2*r^3*sss*w + 2*cM*r^4*sss*w - 
      (2*I)*a*m*r^4*sss*w - r^5*sss*w + 6*a^5*cM*m*w^2 + (14*I)*a^6*m^2*w^2 + 
      (6*I)*a^4*cM*r*w^2 - 6*a^5*m*r*w^2 - 36*a^3*cM*m*r^2*w^2 - 
      (12*I)*a^4*m^2*r^2*w^2 - (4*I)*a^2*cM*r^3*w^2 + 12*a^3*m*r^3*w^2 + 
      10*a*cM*m*r^4*w^2 - (6*I)*a^2*m^2*r^4*w^2 + (6*I)*cM*r^5*w^2 - 
      2*a*m*r^5*w^2 - (6*I)*a^7*m*w^3 - 6*a^6*r*w^3 + 24*a^4*cM*r^2*w^3 + 
      (6*I)*a^5*m*r^2*w^3 + 6*a^4*r^3*w^3 - 16*a^2*cM*r^4*w^3 + 
      (10*I)*a^3*m*r^4*w^3 + 10*a^2*r^5*w^3 - (2*I)*a*m*r^6*w^3 - 2*r^7*w^3)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)*w^3), 
 f06f44a[r] -> (a^2*(4*a^5*cM*m - (8*I)*a^6*m^2 - (4*I)*a^4*cM^2*m^2 - 
      8*a^5*cM*m^3 - (4*I)*a^6*m^4 + (4*I)*a^4*cM^2*m^4 + (4*I)*a^6*m^6 - 
      8*a^3*cM^2*m*r + (44*I)*a^4*cM*m^2*r + 12*a^5*m^3*r + 
      32*a^3*cM^2*m^3*r + (8*I)*a^4*cM*m^4*r + 8*a^3*cM*m*r^2 - 
      (8*I)*a^4*m^2*r^2 - (52*I)*a^2*cM^2*m^2*r^2 - 32*a^3*cM*m^3*r^2 + 
      (8*I)*a^4*m^4*r^2 + 8*a^3*m*r^3 - 8*a*cM^2*m*r^3 + 
      (20*I)*a^2*cM*m^2*r^3 + 12*a^3*m^3*r^3 - 12*a*cM*m*r^4 + 
      (8*I)*a^2*m^2*r^4 + 8*a*m*r^5 + (4*I)*a^6*sss + 6*a^5*cM*m*sss + 
      (6*I)*a^6*m^2*sss - (6*I)*a^4*cM^2*m^2*sss + 8*a^5*cM*m^3*sss - 
      (4*I)*a^6*m^4*sss - (16*I)*a^4*cM*r*sss - 8*a^5*m*r*sss - 
      12*a^3*cM^2*m*r*sss - (14*I)*a^4*cM*m^2*r*sss - 6*a^5*m^3*r*sss - 
      8*a^3*cM^2*m^3*r*sss + (4*I)*a^4*cM*m^4*r*sss + 
      (16*I)*a^2*cM^2*r^2*sss + 12*a^3*cM*m*r^2*sss + 
      (22*I)*a^2*cM^2*m^2*r^2*sss + 20*a^3*cM*m^3*r^2*sss + 
      (4*I)*a^4*m^4*r^2*sss + (16*I)*a^2*cM*r^3*sss - 4*a^3*m*r^3*sss + 
      20*a*cM^2*m*r^3*sss - (10*I)*a^2*cM*m^2*r^3*sss - 6*a^3*m^3*r^3*sss - 
      (12*I)*a^2*r^4*sss - (32*I)*cM^2*r^4*sss - 18*a*cM*m*r^4*sss + 
      (2*I)*a^2*m^2*r^4*sss + (32*I)*cM*r^5*sss + 4*a*m*r^5*sss - 
      (8*I)*r^6*sss - (2*I)*a^6*sss^2 - 6*a^5*cM*m*sss^2 + I*a^6*m^2*sss^2 + 
      (8*I)*a^4*cM*r*sss^2 + 4*a^5*m*r*sss^2 + 12*a^3*cM^2*m*r*sss^2 - 
      (2*I)*a^4*cM*m^2*r*sss^2 - (8*I)*a^2*cM^2*r^2*sss^2 - 
      16*a^3*cM*m*r^2*sss^2 - (2*I)*a^4*m^2*r^2*sss^2 - 
      (8*I)*a^2*cM*r^3*sss^2 + 4*a*cM^2*m*r^3*sss^2 + 
      (6*I)*a^2*cM*m^2*r^3*sss^2 + (6*I)*a^2*r^4*sss^2 + 
      (16*I)*cM^2*r^4*sss^2 + 6*a*cM*m*r^4*sss^2 - (3*I)*a^2*m^2*r^4*sss^2 - 
      (16*I)*cM*r^5*sss^2 - 4*a*m*r^5*sss^2 + (4*I)*r^6*sss^2 - 16*a^6*cM*w + 
      (40*I)*a^7*m*w + (8*I)*a^5*cM^2*m*w + 32*a^6*cM*m^2*w + 
      (20*I)*a^7*m^3*w - (32*I)*a^5*cM^2*m^3*w + 24*a^6*cM*m^4*w - 
      (16*I)*a^7*m^5*w - 16*a^6*r*w + 56*a^4*cM^2*r*w - 
      (112*I)*a^5*cM*m*r*w - 40*a^6*m^2*r*w - 88*a^4*cM^2*m^2*r*w + 
      (16*I)*a^5*cM*m^3*r*w - 28*a^6*m^4*r*w + 16*a^4*cM*r^2*w - 
      48*a^2*cM^3*r^2*w - (16*I)*a^5*m*r^2*w + (64*I)*a^3*cM^2*m*r^2*w - 
      32*a^4*cM*m^2*r^2*w + 48*a^2*cM^3*m^2*r^2*w + (8*I)*a^5*m^3*r^2*w + 
      80*a^4*cM*m^4*r^2*w + (16*I)*a^5*m^5*r^2*w - 32*a^4*r^3*w + 
      48*a^2*cM^2*r^3*w + (160*I)*a^3*cM*m*r^3*w - 16*a^4*m^2*r^3*w + 
      104*a^2*cM^2*m^2*r^3*w - (128*I)*a^3*cM*m^3*r^3*w - 28*a^4*m^4*r^3*w - 
      48*cM^3*r^4*w - (104*I)*a^3*m*r^4*w - (136*I)*a*cM^2*m*r^4*w - 
      128*a^2*cM*m^2*r^4*w + (20*I)*a^3*m^3*r^4*w - 16*a^2*r^5*w + 
      88*cM^2*r^5*w + (144*I)*a*cM*m*r^5*w + 24*a^2*m^2*r^5*w - 32*cM*r^6*w - 
      (48*I)*a*m*r^6*w - 24*a^6*cM*sss*w - (24*I)*a^7*m*sss*w + 
      (12*I)*a^5*cM^2*m*sss*w - 44*a^6*cM*m^2*sss*w + (8*I)*a^7*m^3*sss*w + 
      16*a^6*r*sss*w + 84*a^4*cM^2*r*sss*w + (56*I)*a^5*cM*m*r*sss*w + 
      40*a^6*m^2*r*sss*w + 56*a^4*cM^2*m^2*r*sss*w - 
      (8*I)*a^5*cM*m^3*r*sss*w - 92*a^4*cM*r^2*sss*w - 
      72*a^2*cM^3*r^2*sss*w - (40*I)*a^3*cM^2*m*r^2*sss*w - 
      128*a^4*cM*m^2*r^2*sss*w - (16*I)*a^5*m^3*r^2*sss*w + 
      24*a^4*r^3*sss*w + 120*a^2*cM^2*r^3*sss*w - (48*I)*a^3*cM*m*r^3*sss*w - 
      8*a^4*m^2*r^3*sss*w + 24*a^2*cM^2*m^2*r^3*sss*w + 
      (24*I)*a^3*cM*m^3*r^3*sss*w - 40*a^2*cM*r^4*sss*w - 24*cM^3*r^4*sss*w + 
      (72*I)*a^3*m*r^4*sss*w + (60*I)*a*cM^2*m*r^4*sss*w + 
      60*a^2*cM*m^2*r^4*sss*w - (24*I)*a^3*m^3*r^4*sss*w - 
      12*cM^2*r^5*sss*w - (136*I)*a*cM*m*r^5*sss*w - 48*a^2*m^2*r^5*sss*w + 
      28*cM*r^6*sss*w + (48*I)*a*m*r^6*sss*w - 8*r^7*sss*w + 
      6*a^6*cM*sss^2*w - 4*a^6*r*sss^2*w - 12*a^4*cM^2*r*sss^2*w + 
      22*a^4*cM*r^2*sss^2*w - 4*a^4*r^3*sss^2*w - 16*a^2*cM^2*r^3*sss^2*w + 
      10*a^2*cM*r^4*sss^2*w + 4*a^2*r^5*sss^2*w - 4*cM^2*r^5*sss^2*w - 
      6*cM*r^6*sss^2*w + 4*r^7*sss^2*w - (120*I)*a^8*w^2 - 
      (4*I)*a^6*cM^2*w^2 - 156*a^7*cM*m*w^2 - (80*I)*a^8*m^2*w^2 + 
      (76*I)*a^6*cM^2*m^2*w^2 - 96*a^7*cM*m^3*w^2 + (24*I)*a^8*m^4*w^2 + 
      (404*I)*a^6*cM*r*w^2 + 172*a^7*m*r*w^2 + 392*a^5*cM^2*m*r*w^2 + 
      (52*I)*a^6*cM*m^2*r*w^2 + 92*a^7*m^3*r*w^2 - (296*I)*a^6*r^2*w^2 - 
      (332*I)*a^4*cM^2*r^2*w^2 - 636*a^5*cM*m*r^2*w^2 - 
      288*a^3*cM^3*m*r^2*w^2 - (40*I)*a^6*m^2*r^2*w^2 - 
      (120*I)*a^4*cM^2*m^2*r^2*w^2 - 304*a^5*cM*m^3*r^2*w^2 - 
      (48*I)*a^6*m^4*r^2*w^2 + (596*I)*a^4*cM*r^3*w^2 + 300*a^5*m*r^3*w^2 + 
      656*a^3*cM^2*m*r^3*w^2 + (72*I)*a^4*cM*m^2*r^3*w^2 - 
      24*a^5*m^3*r^3*w^2 - (272*I)*a^4*r^4*w^2 - (172*I)*a^2*cM^2*r^4*w^2 - 
      268*a^3*cM*m*r^4*w^2 - 96*a*cM^3*m*r^4*w^2 + (120*I)*a^4*m^2*r^4*w^2 - 
      (28*I)*a^2*cM^2*m^2*r^4*w^2 + 144*a^3*cM*m^3*r^4*w^2 - 
      (32*I)*a^4*m^4*r^4*w^2 + (300*I)*a^2*cM*r^5*w^2 + 188*a^3*m*r^5*w^2 - 
      136*a*cM^2*m*r^5*w^2 - (108*I)*a^2*cM*m^2*r^5*w^2 - 
      116*a^3*m^3*r^5*w^2 - (136*I)*a^2*r^6*w^2 - (36*I)*cM^2*r^6*w^2 + 
      4*a*cM*m*r^6*w^2 + (120*I)*a^2*m^2*r^6*w^2 + (108*I)*cM*r^7*w^2 + 
      60*a*m*r^7*w^2 - (40*I)*r^8*w^2 + (36*I)*a^8*sss*w^2 - 
      (6*I)*a^6*cM^2*sss*w^2 + 66*a^7*cM*m*sss*w^2 - (4*I)*a^8*m^2*sss*w^2 - 
      (110*I)*a^6*cM*r*sss*w^2 - 40*a^7*m*r*sss*w^2 - 
      96*a^5*cM^2*m*r*sss*w^2 + (4*I)*a^6*cM*m^2*r*sss*w^2 + 
      (76*I)*a^6*r^2*sss*w^2 + (82*I)*a^4*cM^2*r^2*sss*w^2 + 
      194*a^5*cM*m*r^2*sss*w^2 + (12*I)*a^6*m^2*r^2*sss*w^2 - 
      (110*I)*a^4*cM*r^3*sss*w^2 - 16*a^5*m*r^3*sss*w^2 - 
      96*a^3*cM^2*m*r^3*sss*w^2 - (24*I)*a^4*cM*m^2*r^3*sss*w^2 + 
      (28*I)*a^4*r^4*sss*w^2 - (26*I)*a^2*cM^2*r^4*sss*w^2 + 
      38*a^3*cM*m*r^4*sss*w^2 + (16*I)*a^4*m^2*r^4*sss*w^2 + 
      (46*I)*a^2*cM*r^5*sss*w^2 + 48*a^3*m*r^5*sss*w^2 - 
      16*a*cM^2*m*r^5*sss*w^2 + (12*I)*a^2*cM*m^2*r^5*sss*w^2 - 
      (28*I)*a^2*r^6*sss*w^2 - (18*I)*cM^2*r^6*sss*w^2 - 
      10*a*cM*m*r^6*sss*w^2 + (46*I)*cM*r^7*sss*w^2 + 24*a*m*r^7*sss*w^2 - 
      (16*I)*r^8*sss*w^2 + 144*a^8*cM*w^3 + (104*I)*a^9*m*w^3 - 
      (72*I)*a^7*cM^2*m*w^3 + 144*a^8*cM*m^2*w^3 - (16*I)*a^9*m^3*w^3 + 
      88*a^8*r*w^3 - 384*a^6*cM^2*r*w^3 - (208*I)*a^7*cM*m*r*w^3 - 
      112*a^8*m^2*r*w^3 - 80*a^6*cM*r^2*w^3 + 288*a^4*cM^3*r^2*w^3 + 
      (128*I)*a^7*m*r^2*w^3 + (344*I)*a^5*cM^2*m*r^2*w^3 + 
      456*a^6*cM*m^2*r^2*w^3 + (48*I)*a^7*m^3*r^2*w^3 + 296*a^6*r^3*w^3 - 
      160*a^4*cM^2*r^3*w^3 - (80*I)*a^5*cM*m*r^3*w^3 + 64*a^6*m^2*r^3*w^3 - 
      560*a^4*cM*r^4*w^3 + 192*a^2*cM^3*r^4*w^3 - (96*I)*a^5*m*r^4*w^3 + 
      (120*I)*a^3*cM^2*m*r^4*w^3 - 48*a^4*cM*m^2*r^4*w^3 + 
      (64*I)*a^5*m^3*r^4*w^3 + 328*a^4*r^5*w^3 - 16*a^2*cM^2*r^5*w^3 + 
      (352*I)*a^3*cM*m*r^5*w^3 + 184*a^4*m^2*r^5*w^3 - 384*a^2*cM*r^6*w^3 - 
      (160*I)*a^3*m*r^6*w^3 - (72*I)*a*cM^2*m*r^6*w^3 + 
      40*a^2*cM*m^2*r^6*w^3 + 120*a^2*r^7*w^3 + 48*cM^2*r^7*w^3 + 
      (64*I)*a*cM*m*r^7*w^3 + 8*a^2*m^2*r^7*w^3 - 48*cM*r^8*w^3 - 
      (40*I)*a*m*r^8*w^3 - 30*a^8*cM*sss*w^3 + 16*a^8*r*sss*w^3 + 
      48*a^6*cM^2*r*sss*w^3 - 108*a^6*cM*r^2*sss*w^3 + 8*a^6*r^3*sss*w^3 + 
      80*a^4*cM^2*r^3*sss*w^3 - 56*a^4*cM*r^4*sss*w^3 - 32*a^4*r^5*sss*w^3 + 
      32*a^2*cM^2*r^5*sss*w^3 + 12*a^2*cM*r^6*sss*w^3 - 24*a^2*r^7*sss*w^3 - 
      10*cM*r^8*sss*w^3 - (40*I)*a^10*w^4 + (24*I)*a^8*cM^2*w^4 - 
      96*a^9*cM*m*w^4 + (4*I)*a^10*m^2*w^4 + (132*I)*a^8*cM*r*w^4 + 
      60*a^9*m*r*w^4 - (92*I)*a^8*r^2*w^4 - (224*I)*a^6*cM^2*r^2*w^4 - 
      320*a^7*cM*m*r^2*w^4 - (16*I)*a^8*m^2*r^2*w^4 + 
      (112*I)*a^6*cM*r^3*w^4 - (16*I)*a^6*r^4*w^4 - (104*I)*a^4*cM^2*r^4*
       w^4 - 216*a^5*cM*m*r^4*w^4 - (32*I)*a^6*m^2*r^4*w^4 - 
      (296*I)*a^4*cM*r^5*w^4 - 160*a^5*m*r^5*w^4 + (64*I)*a^4*r^6*w^4 + 
      (144*I)*a^2*cM^2*r^6*w^4 - 16*a^3*cM*m*r^6*w^4 - 
      (240*I)*a^2*cM*r^7*w^4 - 80*a^3*m*r^7*w^4 + (8*I)*a^2*r^8*w^4 - 
      24*a*cM*m*r^8*w^4 + (12*I)*a^2*m^2*r^8*w^4 + (36*I)*cM*r^9*w^4 + 
      20*a*m*r^9*w^4 - (20*I)*r^10*w^4 + 24*a^10*cM*w^5 - 12*a^10*r*w^5 + 
      88*a^8*cM*r^2*w^5 - 12*a^8*r^3*w^5 + 120*a^6*cM*r^4*w^5 + 
      32*a^6*r^5*w^5 + 72*a^4*cM*r^6*w^5 + 48*a^4*r^7*w^5 + 
      16*a^2*cM*r^8*w^5 + 12*a^2*r^9*w^5 - 4*r^11*w^5)*fR4[r])/
    (18*cM*(a^2 - 2*cM*r + r^2)^2*w^3) + 
   (a^2*(4*a^3*cM^2*m - (4*I)*a^4*cM*m^2 + 8*a^5*m^3 - 4*a^3*cM^2*m^3 - 
      4*a^5*m^5 - 4*a^3*cM*m*r + (8*I)*a^4*m^2*r + (24*I)*a^2*cM^2*m^2*r - 
      16*a^3*cM*m^3*r + 4*a*cM^2*m*r^2 - (20*I)*a^2*cM*m^2*r^2 - 
      4*a^3*m^3*r^2 + 4*a*cM*m*r^3 + (8*I)*a^2*m^2*r^3 - 8*a*m*r^4 + 
      (2*I)*a^4*cM*sss - 4*a^5*m*sss + 6*a^3*cM^2*m*sss + 
      (6*I)*a^4*cM*m^2*sss + 2*a^5*m^3*sss - (4*I)*a^4*r*sss - 
      (4*I)*a^2*cM^2*r*sss - 2*a^3*cM*m*r*sss - (4*I)*a^4*m^2*r*sss - 
      (4*I)*a^2*cM^2*m^2*r*sss + 8*a^3*m*r^2*sss + 2*a*cM^2*m*r^2*sss + 
      (14*I)*a^2*cM*m^2*r^2*sss - 6*a^3*m^3*r^2*sss + (20*I)*cM^2*r^3*sss - 
      14*a*cM*m*r^3*sss - (4*I)*a^2*m^2*r^3*sss - (18*I)*cM*r^4*sss + 
      4*a*m*r^4*sss + (4*I)*r^5*sss - (3*I)*a^4*cM*sss^2 + 
      (2*I)*a^4*r*sss^2 + (6*I)*a^2*cM^2*r*sss^2 - (8*I)*a^2*cM*r^2*sss^2 + 
      (2*I)*cM^2*r^3*sss^2 + (3*I)*cM*r^4*sss^2 - (2*I)*r^5*sss^2 - 8*a^6*w - 
      4*a^4*cM^2*w - (12*I)*a^5*cM*m*w - 20*a^6*m^2*w + 28*a^4*cM^2*m^2*w + 
      (24*I)*a^5*cM*m^3*w + 12*a^6*m^4*w + 24*a^4*cM*r*w - (32*I)*a^5*m*r*w + 
      (40*I)*a^3*cM^2*m*r*w - 28*a^4*cM*m^2*r*w - (16*I)*a^5*m^3*r*w + 
      16*a^4*r^2*w - 16*a^2*cM^2*r^2*w - (72*I)*a^3*cM*m*r^2*w + 
      24*a^4*m^2*r^2*w + 20*a^2*cM^2*m^2*r^2*w + (56*I)*a^3*cM*m^3*r^2*w - 
      20*a^4*m^4*r^2*w - 40*a^2*cM*r^3*w - (8*I)*a^3*m*r^3*w + 
      (104*I)*a*cM^2*m*r^3*w + 28*a^2*cM*m^2*r^3*w - (16*I)*a^3*m^3*r^3*w + 
      24*a^2*r^4*w - 12*cM^2*r^4*w - (108*I)*a*cM*m*r^4*w + 
      12*a^2*m^2*r^4*w + 16*cM*r^5*w + (24*I)*a*m*r^5*w + 4*a^6*sss*w - 
      6*a^4*cM^2*sss*w - (24*I)*a^5*cM*m*sss*w - 2*a^6*m^2*sss*w + 
      8*a^4*cM*r*sss*w + (24*I)*a^5*m*r*sss*w + (24*I)*a^3*cM^2*m*r*sss*w - 
      8*a^4*r^2*sss*w - 20*a^2*cM^2*r^2*sss*w - (64*I)*a^3*cM*m*r^2*sss*w + 
      4*a^4*m^2*r^2*sss*w + 32*a^2*cM*r^3*sss*w + (8*I)*a*cM^2*m*r^3*sss*w - 
      12*a^2*r^4*sss*w - 6*cM^2*r^4*sss*w + (24*I)*a*cM*m*r^4*sss*w + 
      6*a^2*m^2*r^4*sss*w + 8*cM*r^5*sss*w - (24*I)*a*m*r^5*sss*w - 
      (48*I)*a^6*cM*w^2 + 40*a^7*m*w^2 - 48*a^5*cM^2*m*w^2 - 
      (72*I)*a^6*cM*m^2*w^2 - 12*a^7*m^3*w^2 + (92*I)*a^6*r*w^2 + 
      (48*I)*a^4*cM^2*r*w^2 + 92*a^5*cM*m*r*w^2 + (52*I)*a^6*m^2*r*w^2 - 
      (192*I)*a^4*cM*r^2*w^2 - 60*a^5*m*r^2*w^2 - 96*a^3*cM^2*m*r^2*w^2 - 
      (176*I)*a^4*cM*m^2*r^2*w^2 + 40*a^5*m^3*r^2*w^2 + (140*I)*a^4*r^3*w^2 - 
      (16*I)*a^2*cM^2*r^3*w^2 + 264*a^3*cM*m*r^3*w^2 - 
      (8*I)*a^4*m^2*r^3*w^2 - (32*I)*a^2*cM*r^4*w^2 - 96*a^3*m*r^4*w^2 - 
      24*a*cM^2*m*r^4*w^2 + (56*I)*a^2*cM*m^2*r^4*w^2 + 12*a^3*m^3*r^4*w^2 + 
      (68*I)*a^2*r^5*w^2 + 28*a*cM*m*r^5*w^2 - (60*I)*a^2*m^2*r^5*w^2 - 
      (16*I)*cM*r^6*w^2 - 36*a*m*r^6*w^2 + (20*I)*r^7*w^2 + 
      (18*I)*a^6*cM*sss*w^2 - (10*I)*a^6*r*sss*w^2 - 
      (24*I)*a^4*cM^2*r*sss*w^2 + (46*I)*a^4*cM*r^2*sss*w^2 + 
      (2*I)*a^4*r^3*sss*w^2 - (16*I)*a^2*cM^2*r^3*sss*w^2 - 
      (6*I)*a^2*cM*r^4*sss*w^2 + (14*I)*a^2*r^5*sss*w^2 + 
      (6*I)*cM*r^6*sss*w^2 + (2*I)*r^7*sss*w^2 + 8*a^8*w^3 + 
      24*a^6*cM^2*w^3 + (72*I)*a^7*cM*m*w^3 + 4*a^8*m^2*w^3 - 
      132*a^6*cM*r*w^3 - (48*I)*a^7*m*r*w^3 + 32*a^6*r^2*w^3 + 
      88*a^4*cM^2*r^2*w^3 + (184*I)*a^5*cM*m*r^2*w^3 - 20*a^6*m^2*r^2*w^3 - 
      212*a^4*cM*r^3*w^3 + (48*I)*a^5*m*r^3*w^3 - 48*a^4*r^4*w^3 + 
      48*a^2*cM^2*r^4*w^3 - (24*I)*a^3*cM*m*r^4*w^3 - 12*a^4*m^2*r^4*w^3 + 
      12*a^2*cM*r^5*w^3 + (80*I)*a^3*m*r^5*w^3 - 80*a^2*r^6*w^3 + 
      (24*I)*a*cM*m*r^6*w^3 + 12*a^2*m^2*r^6*w^3 + 12*cM*r^7*w^3 - 
      (16*I)*a*m*r^7*w^3 - 8*r^8*w^3 - (24*I)*a^8*cM*w^4 + (12*I)*a^8*r*w^4 - 
      (64*I)*a^6*cM*r^2*w^4 - (56*I)*a^4*cM*r^4*w^4 - (32*I)*a^4*r^5*w^4 - 
      (16*I)*a^2*cM*r^6*w^4 - (16*I)*a^2*r^7*w^4 + (4*I)*r^9*w^4)*
     Derivative[1][fR4][r])/(18*cM*(a^2 - 2*cM*r + r^2)*w^3), 
 f06f44b[r] -> (a*((2*I)*a^7*m + 8*a^6*cM*m^2 - (6*I)*a^5*cM^2*m^3 + 
      4*a^6*cM*m^4 - (2*I)*a^7*m^5 - (8*I)*a^5*cM*m*r - 6*a^6*m^2*r - 
      16*a^4*cM^2*m^2*r + (10*I)*a^5*cM*m^3*r - 2*a^6*m^4*r + 
      (8*I)*a^3*cM^2*m*r^2 + 18*a^4*cM*m^2*r^2 - (2*I)*a^5*m^3*r^2 - 
      (2*I)*a^3*cM^2*m^3*r^2 + 8*a^4*cM*m^4*r^2 + (6*I)*a^5*m^5*r^2 + 
      (8*I)*a^3*cM*m*r^3 + 2*a^4*m^2*r^3 + 4*a^2*cM^2*m^2*r^3 - 
      (6*I)*a^3*cM*m^3*r^3 - 2*a^4*m^4*r^3 - (6*I)*a^3*m*r^4 - 
      (16*I)*a*cM^2*m*r^4 - 18*a^2*cM*m^2*r^4 + (6*I)*a^3*m^3*r^4 + 
      (16*I)*a*cM*m*r^5 + 8*a^2*m^2*r^5 - (4*I)*a*m*r^6 - I*a^7*m*sss - 
      6*a^6*cM*m^2*sss + I*a^7*m^3*sss + (4*I)*a^5*cM*m*r*sss + 
      4*a^6*m^2*r*sss + 12*a^4*cM^2*m^2*r*sss - (2*I)*a^5*cM*m^3*r*sss - 
      (4*I)*a^3*cM^2*m*r^2*sss - 16*a^4*cM*m^2*r^2*sss - 
      (2*I)*a^5*m^3*r^2*sss - (4*I)*a^3*cM*m*r^3*sss + 
      4*a^2*cM^2*m^2*r^3*sss + (6*I)*a^3*cM*m^3*r^3*sss + 
      (3*I)*a^3*m*r^4*sss + (8*I)*a*cM^2*m*r^4*sss + 6*a^2*cM*m^2*r^4*sss - 
      (3*I)*a^3*m^3*r^4*sss - (8*I)*a*cM*m*r^5*sss - 4*a^2*m^2*r^5*sss + 
      (2*I)*a*m*r^6*sss - (4*I)*a^8*w - 42*a^7*cM*m*w - (4*I)*a^8*m^2*w + 
      (24*I)*a^6*cM^2*m^2*w - 26*a^7*cM*m^3*w + (6*I)*a^8*m^4*w + 
      (8*I)*a^6*cM*r*w + 16*a^7*m*r*w + 112*a^5*cM^2*m*r*w - 
      (18*I)*a^6*cM*m^2*r*w + 20*a^7*m^3*r*w + (8*I)*a^6*r^2*w - 
      96*a^5*cM*m*r^2*w - 72*a^3*cM^3*m*r^2*w - (2*I)*a^6*m^2*r^2*w - 
      76*a^5*cM*m^3*r^2*w - (20*I)*a^6*m^4*r^2*w - (72*I)*a^4*cM*r^3*w - 
      4*a^5*m*r^3*w + 92*a^3*cM^2*m*r^3*w - (4*I)*a^4*cM*m^2*r^3*w - 
      8*a^5*m^3*r^3*w + (24*I)*a^4*r^4*w + (96*I)*a^2*cM^2*r^4*w + 
      18*a^3*cM*m*r^4*w - 24*a*cM^3*m*r^4*w - (4*I)*a^2*cM^2*m^2*r^4*w + 
      46*a^3*cM*m^3*r^4*w - (6*I)*a^4*m^4*r^4*w - (72*I)*a^2*cM*r^5*w - 
      16*a^3*m*r^5*w + 20*a*cM^2*m*r^5*w - (42*I)*a^2*cM*m^2*r^5*w - 
      28*a^3*m^3*r^5*w + (8*I)*a^2*r^6*w - 8*a*cM*m*r^6*w + 
      (18*I)*a^2*m^2*r^6*w + (8*I)*cM*r^7*w + 4*a*m*r^7*w - (4*I)*r^8*w + 
      (2*I)*a^8*sss*w + 18*a^7*cM*m*sss*w - I*a^8*m^2*sss*w - 
      (4*I)*a^6*cM*r*sss*w - 6*a^7*m*r*sss*w - 36*a^5*cM^2*m*r*sss*w + 
      (2*I)*a^6*cM*m^2*r*sss*w - (4*I)*a^6*r^2*sss*w + 
      46*a^5*cM*m*r^2*sss*w + (5*I)*a^6*m^2*r^2*sss*w + 
      (36*I)*a^4*cM*r^3*sss*w + 6*a^5*m*r^3*sss*w - 32*a^3*cM^2*m*r^3*sss*w - 
      (12*I)*a^4*cM*m^2*r^3*sss*w - (12*I)*a^4*r^4*sss*w - 
      (48*I)*a^2*cM^2*r^4*sss*w - 6*a^3*cM*m*r^4*sss*w + 
      (3*I)*a^4*m^2*r^4*sss*w + (36*I)*a^2*cM*r^5*sss*w + 
      10*a^3*m*r^5*sss*w - 4*a*cM^2*m*r^5*sss*w + (6*I)*a^2*cM*m^2*r^5*sss*
       w - (4*I)*a^2*r^6*sss*w + 6*a*cM*m*r^6*sss*w - 
      (3*I)*a^2*m^2*r^6*sss*w - (4*I)*cM*r^7*sss*w - 2*a*m*r^7*sss*w + 
      (2*I)*r^8*sss*w + 52*a^8*cM*w^2 + (8*I)*a^9*m*w^2 - 
      (30*I)*a^7*cM^2*m*w^2 + 52*a^8*cM*m^2*w^2 - (6*I)*a^9*m^3*w^2 + 
      18*a^8*r*w^2 - 168*a^6*cM^2*r*w^2 - (34*I)*a^7*cM*m*r*w^2 - 
      38*a^8*m^2*r*w^2 + 36*a^6*cM*r^2*w^2 + 144*a^4*cM^3*r^2*w^2 - 
      (26*I)*a^7*m*r^2*w^2 + (90*I)*a^5*cM^2*m*r^2*w^2 + 
      164*a^6*cM*m^2*r^2*w^2 + (22*I)*a^7*m^3*r^2*w^2 + 108*a^6*r^3*w^2 - 
      152*a^4*cM^2*r^3*w^2 + (34*I)*a^5*cM*m*r^3*w^2 + 46*a^6*m^2*r^3*w^2 - 
      208*a^4*cM*r^4*w^2 + 96*a^2*cM^3*r^4*w^2 - (58*I)*a^5*m*r^4*w^2 + 
      (38*I)*a^3*cM^2*m*r^4*w^2 - 60*a^4*cM*m^2*r^4*w^2 + 
      (22*I)*a^5*m^3*r^4*w^2 + 176*a^4*r^5*w^2 + 40*a^2*cM^2*r^5*w^2 + 
      (130*I)*a^3*cM*m*r^5*w^2 + 66*a^4*m^2*r^5*w^2 - 236*a^2*cM*r^6*w^2 - 
      (6*I)*a^3*m*r^6*w^2 - (18*I)*a*cM^2*m*r^6*w^2 + 28*a^2*cM*m^2*r^6*w^2 - 
      (6*I)*a^3*m^3*r^6*w^2 + 100*a^2*r^7*w^2 + 24*cM^2*r^7*w^2 - 
      (18*I)*a*cM*m*r^7*w^2 - 18*a^2*m^2*r^7*w^2 - 44*cM*r^8*w^2 + 
      (18*I)*a*m*r^8*w^2 + 14*r^9*w^2 - 12*a^8*cM*sss*w^2 + 6*a^8*r*sss*w^2 + 
      24*a^6*cM^2*r*sss*w^2 - 44*a^6*cM*r^2*sss*w^2 + 
      40*a^4*cM^2*r^3*sss*w^2 - 16*a^4*cM*r^4*sss*w^2 - 16*a^4*r^5*sss*w^2 + 
      16*a^2*cM^2*r^5*sss*w^2 + 12*a^2*cM*r^6*sss*w^2 - 8*a^2*r^7*sss*w^2 - 
      4*cM*r^8*sss*w^2 + 2*r^9*sss*w^2 - (10*I)*a^10*w^3 + 
      (12*I)*a^8*cM^2*w^3 - 42*a^9*cM*m*w^3 + (2*I)*a^10*m^2*w^3 + 
      (66*I)*a^8*cM*r*w^3 + 26*a^9*m*r*w^3 + (4*I)*a^8*r^2*w^3 - 
      (112*I)*a^6*cM^2*r^2*w^3 - 140*a^7*cM*m*r^2*w^3 - 
      (8*I)*a^8*m^2*r^2*w^3 + (32*I)*a^6*cM*r^3*w^3 - 8*a^7*m*r^3*w^3 + 
      (80*I)*a^6*r^4*w^3 - (52*I)*a^4*cM^2*r^4*w^3 - 84*a^5*cM*m*r^4*w^3 - 
      (16*I)*a^6*m^2*r^4*w^3 - (196*I)*a^4*cM*r^5*w^3 - 80*a^5*m*r^5*w^3 + 
      (96*I)*a^4*r^6*w^3 + (72*I)*a^2*cM^2*r^6*w^3 + 4*a^3*cM*m*r^6*w^3 - 
      (144*I)*a^2*cM*r^7*w^3 - 32*a^3*m*r^7*w^3 + (18*I)*a^2*r^8*w^3 - 
      10*a*cM*m*r^8*w^3 + (6*I)*a^2*m^2*r^8*w^3 + (18*I)*cM*r^9*w^3 + 
      14*a*m*r^9*w^3 - (12*I)*r^10*w^3 + 12*a^10*cM*w^4 - 6*a^10*r*w^4 + 
      44*a^8*cM*r^2*w^4 - 6*a^8*r^3*w^4 + 60*a^6*cM*r^4*w^4 + 
      16*a^6*r^5*w^4 + 36*a^4*cM*r^6*w^4 + 24*a^4*r^7*w^4 + 
      8*a^2*cM*r^8*w^4 + 6*a^2*r^9*w^4 - 2*r^11*w^4)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w^3) + 
   (a*((2*I)*a^5*cM*m - 2*a^6*m^2 + 6*a^4*cM^2*m^2 + (4*I)*a^5*cM*m^3 + 
      2*a^6*m^4 - (2*I)*a^5*m*r - (4*I)*a^3*cM^2*m*r - 6*a^4*cM*m^2*r - 
      (2*I)*a^5*m^3*r + (2*I)*a^3*cM*m*r^2 + 6*a^4*m^2*r^2 + 
      2*a^2*cM^2*m^2*r^2 + (8*I)*a^3*cM*m^3*r^2 - 6*a^4*m^4*r^2 + 
      (2*I)*a^3*m*r^3 + (8*I)*a*cM^2*m*r^3 - 6*a^2*cM*m^2*r^3 - 
      (2*I)*a^3*m^3*r^3 - (12*I)*a*cM*m*r^4 + (4*I)*a*m*r^5 - 
      (3*I)*a^5*cM*m*sss + (2*I)*a^5*m*r*sss + (6*I)*a^3*cM^2*m*r*sss - 
      (8*I)*a^3*cM*m*r^2*sss + (2*I)*a*cM^2*m*r^3*sss + 
      (3*I)*a*cM*m*r^4*sss - (2*I)*a*m*r^5*sss - (4*I)*a^6*cM*w + 4*a^7*m*w - 
      18*a^5*cM^2*m*w - (22*I)*a^6*cM*m^2*w - 4*a^7*m^3*w + (6*I)*a^6*r*w + 
      26*a^5*cM*m*r*w + (12*I)*a^6*m^2*r*w + (12*I)*a^4*cM*r^2*w - 
      16*a^5*m*r^2*w - 28*a^3*cM^2*m*r^2*w - (52*I)*a^4*cM*m^2*r^2*w + 
      16*a^5*m^3*r^2*w - (6*I)*a^4*r^3*w - (56*I)*a^2*cM^2*r^3*w + 
      64*a^3*cM*m*r^3*w + (56*I)*a^2*cM*r^4*w - 6*a*cM^2*m*r^4*w + 
      (18*I)*a^2*cM*m^2*r^4*w - (10*I)*a^2*r^5*w + 6*a*cM*m*r^5*w - 
      (12*I)*a^2*m^2*r^5*w + (2*I)*r^7*w + (6*I)*a^6*cM*sss*w - 
      (3*I)*a^6*r*sss*w - (12*I)*a^4*cM^2*r*sss*w + (16*I)*a^4*cM*r^2*sss*w + 
      (3*I)*a^4*r^3*sss*w - (8*I)*a^2*cM^2*r^3*sss*w - 
      (8*I)*a^2*cM*r^4*sss*w + (5*I)*a^2*r^5*sss*w + (2*I)*cM*r^6*sss*w - 
      I*r^7*sss*w + 14*a^8*w^2 + 12*a^6*cM^2*w^2 + (30*I)*a^7*cM*m*w^2 + 
      2*a^8*m^2*w^2 - 66*a^6*cM*r*w^2 - (20*I)*a^7*m*r*w^2 + 56*a^6*r^2*w^2 + 
      44*a^4*cM^2*r^2*w^2 + (78*I)*a^5*cM*m*r^2*w^2 - 10*a^6*m^2*r^2*w^2 - 
      130*a^4*cM*r^3*w^2 + (28*I)*a^5*m*r^3*w^2 + 24*a^4*r^4*w^2 + 
      24*a^2*cM^2*r^4*w^2 - (22*I)*a^3*cM*m*r^4*w^2 - 6*a^4*m^2*r^4*w^2 - 
      18*a^2*cM*r^5*w^2 + (36*I)*a^3*m*r^5*w^2 - 24*a^2*r^6*w^2 + 
      (10*I)*a*cM*m*r^6*w^2 + 6*a^2*m^2*r^6*w^2 + 6*cM*r^7*w^2 - 
      (12*I)*a*m*r^7*w^2 - 6*r^8*w^2 - (12*I)*a^8*cM*w^3 + (6*I)*a^8*r*w^3 - 
      (32*I)*a^6*cM*r^2*w^3 - (28*I)*a^4*cM*r^4*w^3 - (16*I)*a^4*r^5*w^3 - 
      (8*I)*a^2*cM*r^6*w^3 - (8*I)*a^2*r^7*w^3 + (2*I)*r^9*w^3)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)*w^3), 
 f07f11a[r] -> (a^5*((4*I)*a^3*m + 2*a^2*cM*m^2 + (2*I)*a^3*m^3 - 4*a^2*r - 
      (4*I)*a*cM*m*r - 6*a^2*m^2*r + 8*cM*r^2 - 4*r^3 - (3*I)*a^3*m*sss + 
      2*a^2*r*sss + (6*I)*a*cM*m*r*sss - 4*cM*r^2*sss - (3*I)*a*m*r^2*sss + 
      2*r^3*sss + 10*a^3*cM*m*w - (4*I)*a^4*m^2*w + (4*I)*a^2*cM*r*w - 
      16*a^3*m*r*w - 12*a*cM^2*m*r*w + (12*I)*a^2*cM*m^2*r*w - 
      (24*I)*a^2*r^2*w - (16*I)*cM^2*r^2*w + 34*a*cM*m*r^2*w - 
      (20*I)*a^2*m^2*r^2*w + (60*I)*cM*r^3*w - (24*I)*r^4*w - 
      (2*I)*a^4*sss*w + (6*I)*a^2*cM*r*sss*w + (4*I)*a^2*r^2*sss*w - 
      (4*I)*cM^2*r^2*sss*w - (10*I)*cM*r^3*sss*w + (6*I)*r^4*sss*w - 
      12*a^4*cM*w^2 + (2*I)*a^5*m*w^2 - 20*a^4*r*w^2 + 12*a^2*cM^2*r*w^2 - 
      (24*I)*a^3*cM*m*r*w^2 + 72*a^2*cM*r^2*w^2 + (20*I)*a^3*m*r^2*w^2 - 
      8*a^2*r^3*w^2 - 60*cM^2*r^3*w^2 + (8*I)*a*cM*m*r^3*w^2 - 
      12*cM*r^4*w^2 + (18*I)*a*m*r^4*w^2 + 12*r^5*w^2 + (12*I)*a^4*cM*r*w^3 - 
      (8*I)*a^2*cM*r^3*w^3 - (20*I)*cM*r^5*w^3)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w) + 
   (2*a^5*(-a^2 + I*a*cM*m - a^2*m^2 - (3*I)*a*m*r + r^2 + a^2*sss - 
      2*cM*r*sss + r^2*sss + (6*I)*a^2*cM*w + a^3*m*w - (8*I)*a^2*r*w - 
      (6*I)*cM^2*r*w - 6*a*cM*m*r*w + (12*I)*cM*r^2*w + 9*a*m*r^2*w + 
      6*a^2*cM*r*w^2 - 10*cM*r^3*w^2)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)*w), f07f11b[r] -> 
  (a^4*((6*I)*a^4 + 10*a^3*cM*m + (2*I)*a^4*m^2 - (16*I)*a^2*cM*r - 
      14*a^3*m*r - 12*a*cM^2*m*r + (4*I)*a^2*cM*m^2*r + (4*I)*a^2*r^2 + 
      (8*I)*cM^2*r^2 + 22*a*cM*m*r^2 - (6*I)*a^2*m^2*r^2 - 6*a*m*r^3 - 
      (2*I)*r^4 - (3*I)*a^4*sss + (8*I)*a^2*cM*r*sss - (2*I)*a^2*r^2*sss - 
      (4*I)*cM^2*r^2*sss + I*r^4*sss - 10*a^4*cM*w - 16*a^4*r*w + 
      12*a^2*cM^2*r*w - (16*I)*a^3*cM*m*r*w + 64*a^2*cM*r^2*w - 
      16*a^2*r^3*w - 60*cM^2*r^3*w + (16*I)*a*cM*m*r^3*w + 26*cM*r^4*w - 
      (2*I)*a^6*w^2 + (12*I)*a^4*cM*r*w^2 + (2*I)*a^4*r^2*w^2 - 
      (8*I)*a^2*cM*r^3*w^2 + (10*I)*a^2*r^4*w^2 - (20*I)*cM*r^5*w^2 + 
      (6*I)*r^6*w^2)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^2*w) - 
   (2*a^4*((-5*I)*a^2*cM + a^3*m + (7*I)*a^2*r + (6*I)*cM^2*r + 2*a*cM*m*r - 
      (11*I)*cM*r^2 - 3*a*m*r^2 + (3*I)*r^3 + a^4*w - 6*a^2*cM*r*w - 
      2*a^2*r^2*w + 10*cM*r^3*w - 3*r^4*w)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)*w), f07f12a[r] -> 
  (a^5*((2*I)*a^3*m + 2*a^2*cM*m^2 + (2*I)*a^3*m^3 - (4*I)*a*cM*m*r - 
      2*a^2*m^2*r + (2*I)*a*m*r^2 - I*a^3*m*sss + (2*I)*a*cM*m*r*sss - 
      I*a*m*r^2*sss + (2*I)*a^4*w - 4*a^3*cM*m*w - (12*I)*a^2*cM*r*w - 
      2*a^3*m*r*w - (12*I)*a^2*cM*m^2*r*w + (4*I)*a^2*r^2*w + 
      (16*I)*cM^2*r^2*w + 8*a*cM*m*r^2*w - (12*I)*cM*r^3*w - 2*a*m*r^3*w + 
      (2*I)*r^4*w - I*a^4*sss*w + (6*I)*a^2*cM*r*sss*w - 
      (2*I)*a^2*r^2*sss*w - (8*I)*cM^2*r^2*sss*w + (6*I)*cM*r^3*sss*w - 
      I*r^4*sss*w + 2*a^4*cM*w^2 - (6*I)*a^5*m*w^2 + 4*a^4*r*w^2 + 
      (24*I)*a^3*cM*m*r*w^2 - 8*a^2*cM*r^2*w^2 - (4*I)*a^3*m*r^2*w^2 + 
      8*a^2*r^3*w^2 + (8*I)*a*cM*m*r^3*w^2 - 10*cM*r^4*w^2 + 
      (2*I)*a*m*r^4*w^2 + 4*r^5*w^2 + (4*I)*a^6*w^3 - (12*I)*a^4*cM*r*w^3 + 
      (4*I)*a^4*r^2*w^3 - (8*I)*a^2*cM*r^3*w^3 - (4*I)*a^2*r^4*w^3 + 
      (4*I)*cM*r^5*w^3 - (4*I)*r^6*w^3)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^3*
     w) + (2*a^5*(I*a*cM*m - a^2*m^2 - I*a*m*r - I*a^2*cM*w - a^3*m*w + 
      I*a^2*r*w + 6*a*cM*m*r*w - I*cM*r^2*w - a*m*r^2*w + I*r^3*w + 
      2*a^4*w^2 - 6*a^2*cM*r*w^2 + 2*cM*r^3*w^2 - 2*r^4*w^2)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)^2*w), 
 f07f12b[r] -> (((2*I)/9)*a^4*(2*a^2 + 2*a^2*m^2 - 4*cM*r + 2*r^2 - a^2*sss + 
      2*cM*r*sss - r^2*sss - 5*a^3*m*w - a*m*r^2*w + 3*a^4*w^2 + 
      2*a^2*r^2*w^2 - r^4*w^2)*fR4[r])/(cM*(a^2 - 2*cM*r + r^2)^2*w) + 
   (2*a^4*(-2*a*m + 3*a^2*w - r^2*w)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)*w), f07f13a[r] -> 
  -(a^4*(6*a^3*m - (2*I)*a^2*cM*m^2 + 2*a^3*m^3 - 12*a*cM*m*r + 
       (2*I)*a^2*m^2*r + 6*a*m*r^2 - 3*a^3*m*sss + 6*a*cM*m*r*sss - 
       3*a*m*r^2*sss + 2*a^4*w - (4*I)*a^3*cM*m*w - 4*a^4*m^2*w - 
       8*a^2*cM*r*w + (10*I)*a^3*m*r*w + (4*I)*a*cM^2*m*r*w + 
       8*a^2*cM*m^2*r*w - 4*a^2*r^2*w + 8*cM^2*r^2*w - (12*I)*a*cM*m*r^2*w - 
       12*a^2*m^2*r^2*w + 8*cM*r^3*w + (2*I)*a*m*r^3*w - 6*r^4*w - 
       a^4*sss*w + 4*a^2*cM*r*sss*w + 2*a^2*r^2*sss*w - 4*cM^2*r^2*sss*w - 
       4*cM*r^3*sss*w + 3*r^4*sss*w + (6*I)*a^4*cM*w^2 + 2*a^5*m*w^2 + 
       (12*I)*a^4*r*w^2 - (4*I)*a^2*cM^2*r*w^2 - 16*a^3*cM*m*r*w^2 - 
       (40*I)*a^2*cM*r^2*w^2 + 12*a^3*m*r^2*w^2 + (8*I)*a^2*r^3*w^2 + 
       (20*I)*cM^2*r^3*w^2 + (2*I)*cM*r^4*w^2 + 10*a*m*r^4*w^2 - 
       (4*I)*r^5*w^2 + 8*a^4*cM*r*w^3 - 8*cM*r^5*w^3)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w) + 
   (2*a^4*((-2*I)*a^2 - a*cM*m - I*a^2*m^2 + (4*I)*cM*r + a*m*r - (2*I)*r^2 + 
      I*a^2*sss - (2*I)*cM*r*sss + I*r^2*sss - 3*a^2*cM*w + I*a^3*m*w + 
      3*a^2*r*w + 2*cM^2*r*w - (4*I)*a*cM*m*r*w - cM*r^2*w + 
      (5*I)*a*m*r^2*w - r^3*w + (4*I)*a^2*cM*r*w^2 - (4*I)*cM*r^3*w^2)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)*w), 
 f07f13b[r] -> (a^3*(-2*a*m + a*m*sss + (2*I)*a*cM*m*w + 2*a^2*m^2*w + 
      4*cM*r*w - 2*cM*r*sss*w - (2*I)*a^2*cM*w^2 - 6*a^3*m*w^2 - 
      (6*I)*a^2*r*w^2 + (10*I)*cM*r^2*w^2 + 2*a*m*r^2*w^2 - (6*I)*r^3*w^2 + 
      4*a^4*w^3 - 4*r^4*w^3)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)*w^2) - 
   ((I/9)*a^3*(2 - sss - (2*I)*cM*w - 2*a*m*w + 4*a^2*w^2 - 4*r^2*w^2)*
     Derivative[1][fR4][r])/(cM*w^2), 
 f07f14a[r] -> (a^4*((-2*I)*a^4*m^2 - 4*a^3*cM*m^3 - (4*I)*a^4*m^4 - 
      4*a^3*m*r + (8*I)*a^2*cM*m^2*r + 8*a*cM*m*r^2 - (6*I)*a^2*m^2*r^2 - 
      4*a*m*r^3 + 2*a^3*cM*m*sss + (3*I)*a^4*m^2*sss + 2*a^3*m*r*sss - 
      4*a*cM^2*m*r*sss - (6*I)*a^2*cM*m^2*r*sss - 2*a*cM*m*r^2*sss + 
      (3*I)*a^2*m^2*r^2*sss + 2*a*m*r^3*sss + (6*I)*a^5*m*w + 
      10*a^4*cM*m^2*w + (8*I)*a^5*m^3*w + 20*a^4*r*w - (48*I)*a^3*cM*m*r*w + 
      26*a^4*m^2*r*w - 16*a^2*cM^2*m^2*r*w - (4*I)*a^3*cM*m^3*r*w - 
      64*a^2*cM*r^2*w + (24*I)*a^3*m*r^2*w + (48*I)*a*cM^2*m*r^2*w - 
      6*a^2*cM*m^2*r^2*w + (16*I)*a^3*m^3*r^2*w + 40*a^2*r^3*w + 
      48*cM^2*r^3*w - (48*I)*a*cM*m*r^3*w + 18*a^2*m^2*r^3*w - 64*cM*r^4*w + 
      (18*I)*a*m*r^4*w + 20*r^5*w - 2*a^4*cM*sss*w + (2*I)*a^5*m*sss*w - 
      10*a^4*r*sss*w + 4*a^2*cM^2*r*sss*w - (4*I)*a^3*cM*m*r*sss*w + 
      28*a^2*cM*r^2*sss*w - (4*I)*a^3*m*r^2*sss*w - 20*a^2*r^3*sss*w - 
      20*cM^2*r^3*sss*w + (12*I)*a*cM*m*r^3*sss*w + 30*cM*r^4*sss*w - 
      (6*I)*a*m*r^4*sss*w - 10*r^5*sss*w + (16*I)*a^6*w^2 - 22*a^5*cM*m*w^2 - 
      (2*I)*a^6*m^2*w^2 - (56*I)*a^4*cM*r*w^2 - 12*a^5*m*r*w^2 + 
      44*a^3*cM^2*m*r*w^2 + (56*I)*a^4*r^2*w^2 + (64*I)*a^2*cM^2*r^2*w^2 - 
      4*a^3*cM*m*r^2*w^2 - (20*I)*a^4*m^2*r^2*w^2 - (120*I)*a^2*cM*r^3*w^2 - 
      72*a^3*m*r^3*w^2 - 68*a*cM^2*m*r^3*w^2 + (16*I)*a^2*cM*m^2*r^3*w^2 + 
      (64*I)*a^2*r^4*w^2 + (16*I)*cM^2*r^4*w^2 + 114*a*cM*m*r^4*w^2 - 
      (18*I)*a^2*m^2*r^4*w^2 - (64*I)*cM*r^5*w^2 - 60*a*m*r^5*w^2 + 
      (24*I)*r^6*w^2 - (2*I)*a^4*cM*r*sss*w^2 + (4*I)*a^2*cM^2*r^2*sss*w^2 - 
      (4*I)*a^2*cM*r^3*sss*w^2 + (4*I)*cM^2*r^4*sss*w^2 - 
      (2*I)*cM*r^5*sss*w^2 + 16*a^6*cM*w^3 - (4*I)*a^7*m*w^3 + 28*a^6*r*w^3 - 
      28*a^4*cM^2*r*w^3 + (12*I)*a^5*cM*m*r*w^3 - 96*a^4*cM*r^2*w^3 + 
      (12*I)*a^5*m*r^2*w^3 + 44*a^4*r^3*w^3 + 128*a^2*cM^2*r^3*w^3 - 
      (40*I)*a^3*cM*m*r^3*w^3 - 48*a^2*cM*r^4*w^3 + (16*I)*a^3*m*r^4*w^3 + 
      4*a^2*r^5*w^3 - 36*cM^2*r^5*w^3 - (12*I)*a*cM*m*r^5*w^3 + 
      64*cM*r^6*w^3 - 12*r^7*w^3 + (2*I)*a^8*w^4 - (8*I)*a^6*cM*r*w^4 - 
      (8*I)*a^6*r^2*w^4 + (24*I)*a^4*cM*r^3*w^4 - (16*I)*a^4*r^4*w^4 + 
      (32*I)*a^2*cM*r^5*w^4 + (6*I)*r^8*w^4)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w^2) + 
   (a^4*(-2*a^3*m - (4*I)*a^2*cM*m^2 + 4*a^3*m^3 + 2*a*m*r^2 + 
      (2*I)*a^2*cM*sss - a^3*m*sss - (4*I)*cM^2*r*sss + 2*a*cM*m*r*sss + 
      (2*I)*cM*r^2*sss - a*m*r^2*sss + 2*a^4*w + (6*I)*a^3*cM*m*w - 
      4*a^4*m^2*w + 4*a^2*cM*r*w + (14*I)*a^3*m*r*w - (16*I)*a*cM^2*m*r*w + 
      4*a^2*cM*m^2*r*w - 8*a^2*r^2*w + (14*I)*a*cM*m*r^2*w - 
      12*a^2*m^2*r^2*w + 12*cM*r^3*w + (6*I)*a*m*r^3*w - 10*r^4*w - 
      2*a^4*sss*w + 4*a^2*cM*r*sss*w - 4*cM*r^3*sss*w + 2*r^4*sss*w - 
      (16*I)*a^4*cM*w^2 - 2*a^5*m*w^2 + (20*I)*a^4*r*w^2 + 
      (28*I)*a^2*cM^2*r*w^2 + 4*a^3*cM*m*r*w^2 - (68*I)*a^2*cM*r^2*w^2 + 
      4*a^3*m*r^2*w^2 + (8*I)*a^2*r^3*w^2 + (12*I)*cM^2*r^3*w^2 - 
      12*a*cM*m*r^3*w^2 - (4*I)*cM*r^4*w^2 + 6*a*m*r^4*w^2 - (12*I)*r^5*w^2 + 
      2*a^6*w^3 - 8*a^4*cM*r*w^3 - 10*a^4*r^2*w^3 + 32*a^2*cM*r^3*w^3 - 
      6*a^2*r^4*w^3 + 6*r^6*w^3)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)*w^2), 
 f07f14b[r] -> (a^3*(-2*a^3*cM*m + (2*I)*a^2*cM^2*m^2 - 2*a^3*cM*m^3 + 
      4*a*cM^2*m*r - (2*I)*a^2*cM*m^2*r - 2*a*cM*m*r^2 + 2*a^3*cM*m*sss - 
      4*a*cM^2*m*r*sss + 2*a*cM*m*r^2*sss + 8*a^4*cM*w - (2*I)*a^5*m*w - 
      (4*I)*a^3*cM^2*m*w + 8*a^4*cM*m^2*w - 28*a^2*cM^2*r*w + 
      (4*I)*a^3*cM*m*r*w - 8*a^2*cM^2*m^2*r*w - (4*I)*a^3*cM*m^3*r*w + 
      16*a^2*cM*r^2*w + 24*cM^3*r^2*w - (4*I)*a^3*m*r^2*w + 
      (4*I)*a*cM^2*m*r^2*w + 12*a^2*cM*m^2*r^2*w - 28*cM^2*r^3*w + 
      (4*I)*a*cM*m*r^3*w + 8*cM*r^4*w - (2*I)*a*m*r^4*w - 2*a^4*cM*sss*w + 
      I*a^5*m*sss*w + 4*a^2*cM^2*r*sss*w - (2*I)*a^3*cM*m*r*sss*w - 
      4*a^2*cM*r^2*sss*w + (2*I)*a^3*m*r^2*sss*w + 4*cM^2*r^3*sss*w - 
      (2*I)*a*cM*m*r^3*sss*w - 2*cM*r^4*sss*w + I*a*m*r^4*sss*w + 
      (2*I)*a^6*w^2 + (2*I)*a^4*cM^2*w^2 - 24*a^5*cM*m*w^2 - 
      (2*I)*a^6*m^2*w^2 - (10*I)*a^4*cM*r*w^2 + 18*a^5*m*r*w^2 + 
      36*a^3*cM^2*m*r*w^2 + (8*I)*a^4*cM*m^2*r*w^2 + (14*I)*a^4*r^2*w^2 + 
      (12*I)*a^2*cM^2*r^2*w^2 - 44*a^3*cM*m*r^2*w^2 + (4*I)*a^4*m^2*r^2*w^2 - 
      (36*I)*a^2*cM*r^3*w^2 + 12*a^3*m*r^3*w^2 - 28*a*cM^2*m*r^3*w^2 + 
      (8*I)*a^2*cM*m^2*r^3*w^2 + (22*I)*a^2*r^4*w^2 + (10*I)*cM^2*r^4*w^2 + 
      12*a*cM*m*r^4*w^2 + (6*I)*a^2*m^2*r^4*w^2 - (26*I)*cM*r^5*w^2 - 
      6*a*m*r^5*w^2 + (10*I)*r^6*w^2 + (2*I)*a^6*sss*w^2 - 
      (6*I)*a^4*cM*r*sss*w^2 + (2*I)*a^4*r^2*sss*w^2 + 
      (4*I)*a^2*cM^2*r^2*sss*w^2 - (4*I)*a^2*cM*r^3*sss*w^2 - 
      (2*I)*a^2*r^4*sss*w^2 + (4*I)*cM^2*r^4*sss*w^2 + (2*I)*cM*r^5*sss*w^2 - 
      (2*I)*r^6*sss*w^2 + 18*a^6*cM*w^3 + 24*a^6*r*w^3 - 28*a^4*cM^2*r*w^3 + 
      (4*I)*a^5*cM*m*r*w^3 - 98*a^4*cM*r^2*w^3 + (8*I)*a^5*m*r^2*w^3 + 
      24*a^4*r^3*w^3 + 128*a^2*cM^2*r^3*w^3 - (40*I)*a^3*cM*m*r^3*w^3 - 
      42*a^2*cM*r^4*w^3 - (4*I)*a^3*m*r^4*w^3 - 24*a^2*r^5*w^3 - 
      36*cM^2*r^5*w^3 - (4*I)*a*cM*m*r^5*w^3 + 74*cM*r^6*w^3 - 
      (12*I)*a*m*r^6*w^3 - 24*r^7*w^3 + (2*I)*a^8*w^4 - (8*I)*a^6*cM*r*w^4 - 
      (8*I)*a^6*r^2*w^4 + (24*I)*a^4*cM*r^3*w^4 - (16*I)*a^4*r^4*w^4 + 
      (32*I)*a^2*cM*r^5*w^4 + (6*I)*r^8*w^4)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w^3) + 
   (a^3*(-2*a*cM^2*m - (2*I)*a^2*cM*m^2 + 2*a*cM*m*r + I*a^2*cM*sss - 
      (2*I)*cM^2*r*sss + I*cM*r^2*sss + 2*a^2*cM^2*w + (6*I)*a^3*cM*m*w - 
      4*a^2*cM*r*w - (8*I)*a*cM^2*m*r*w + 4*a^2*cM*m^2*r*w + 6*cM^2*r^2*w + 
      (10*I)*a*cM*m*r^2*w - 4*cM*r^3*w - (18*I)*a^4*cM*w^2 + 2*a^5*m*w^2 + 
      (24*I)*a^4*r*w^2 + (28*I)*a^2*cM^2*r*w^2 - 4*a^3*cM*m*r*w^2 - 
      (64*I)*a^2*cM*r^2*w^2 - 4*a^3*m*r^2*w^2 + (24*I)*a^2*r^3*w^2 + 
      (12*I)*cM^2*r^3*w^2 - 4*a*cM*m*r^3*w^2 - (14*I)*cM*r^4*w^2 - 
      6*a*m*r^4*w^2 + 2*a^6*w^3 - 8*a^4*cM*r*w^3 - 10*a^4*r^2*w^3 + 
      32*a^2*cM*r^3*w^3 - 6*a^2*r^4*w^3 + 6*r^6*w^3)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)*w^3), 
 f07f22a[r] -> (a^5*((-12*I)*a^2 - 2*a*cM*m - (2*I)*a^2*m^2 + (24*I)*cM*r + 
      2*a*m*r - (12*I)*r^2 + (3*I)*a^2*sss - (6*I)*cM*r*sss + (3*I)*r^2*sss + 
      2*a^2*cM*w + (4*I)*a^3*m*w + 4*a^2*r*w - 10*cM*r^2*w + 
      (4*I)*a*m*r^2*w + 4*r^3*w - (2*I)*a^4*w^2 - (4*I)*a^2*r^2*w^2 - 
      (2*I)*r^4*w^2)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^3) - 
   (2*a^5*(I*cM - a*m - I*r + a^2*w + r^2*w)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2), f07f22b[r] -> 
  (a^4*((-6*I)*a^2 - 2*a*cM*m - (2*I)*a^2*m^2 + (12*I)*cM*r + 2*a*m*r - 
      (6*I)*r^2 + (3*I)*a^2*sss - (6*I)*cM*r*sss + (3*I)*r^2*sss + 
      2*a^2*cM*w + (4*I)*a^3*m*w + 4*a^2*r*w - 10*cM*r^2*w + 
      (4*I)*a*m*r^2*w + 4*r^3*w - (2*I)*a^4*w^2 - (4*I)*a^2*r^2*w^2 - 
      (2*I)*r^4*w^2)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^3*w) - 
   (2*a^4*(I*cM - a*m - I*r + a^2*w + r^2*w)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w), 
 f07f23a[r] -> (-2*a^4*(-(a^3*m) - I*a^2*cM*m^2 + a^3*m^3 + 2*a*cM*m*r + 
      I*a^2*m^2*r - a*m*r^2 - 2*a^4*w + (2*I)*a^3*cM*m*w + 10*a^2*cM*r*w + 
      (2*I)*a^3*m*r*w - 6*a^2*cM*m^2*r*w - 4*a^2*r^2*w - 12*cM^2*r^2*w - 
      (6*I)*a*cM*m*r^2*w + 10*cM*r^3*w + (2*I)*a*m*r^3*w - 2*r^4*w - 
      I*a^4*cM*w^2 - 3*a^5*m*w^2 - (3*I)*a^4*r*w^2 + 12*a^3*cM*m*r*w^2 + 
      (6*I)*a^2*cM*r^2*w^2 - 2*a^3*m*r^2*w^2 - (6*I)*a^2*r^3*w^2 + 
      4*a*cM*m*r^3*w^2 + (7*I)*cM*r^4*w^2 + a*m*r^4*w^2 - (3*I)*r^5*w^2 + 
      2*a^6*w^3 - 6*a^4*cM*r*w^3 + 2*a^4*r^2*w^3 - 4*a^2*cM*r^3*w^3 - 
      2*a^2*r^4*w^3 + 2*cM*r^5*w^3 - 2*r^6*w^3)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^3*w) + 
   (a^4*((4*I)*a^2 - 2*a*cM*m - (2*I)*a^2*m^2 - (8*I)*cM*r + 2*a*m*r + 
      (4*I)*r^2 - I*a^2*sss + (2*I)*cM*r*sss - I*r^2*sss + 2*a^2*cM*w - 
      (2*I)*a^3*m*w + (12*I)*a*cM*m*r*w - 2*cM*r^2*w - (2*I)*a*m*r^2*w + 
      (4*I)*a^4*w^2 - (12*I)*a^2*cM*r*w^2 + (4*I)*cM*r^3*w^2 - (4*I)*r^4*w^2)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)^2*w), 
 f07f23b[r] -> -(a^3*(-(a*m) + a^2*w + r^2*w)*(2 - sss - 4*a*m*w - 
       (2*I)*r*w + 6*a^2*w^2 - 2*r^2*w^2)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w^2) + 
   (a^3*(2*I - I*sss - (4*I)*a*m*w + 2*r*w + (6*I)*a^2*w^2 - (2*I)*r^2*w^2)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)*w^2), 
 f07f24a[r] -> (a^4*((2*I)*a^4*sss - (8*I)*a^2*cM*r*sss + (4*I)*a^2*r^2*sss + 
      (8*I)*cM^2*r^2*sss - (8*I)*cM*r^3*sss + (2*I)*r^4*sss - I*a^4*sss^2 + 
      (4*I)*a^2*cM*r*sss^2 - (2*I)*a^2*r^2*sss^2 - (4*I)*cM^2*r^2*sss^2 + 
      (4*I)*cM*r^3*sss^2 - I*r^4*sss^2 - (6*I)*a^5*m*w - 2*a^4*cM*m^2*w - 
      (2*I)*a^5*m^3*w + (20*I)*a^3*cM*m*r*w + 2*a^4*m^2*r*w - 
      (12*I)*a^3*m*r^2*w - (16*I)*a*cM^2*m*r^2*w - 2*a^2*cM*m^2*r^2*w - 
      (2*I)*a^3*m^3*r^2*w + (20*I)*a*cM*m*r^3*w + 2*a^2*m^2*r^3*w - 
      (6*I)*a*m*r^4*w - (3*I)*a^5*m*sss*w + (14*I)*a^3*cM*m*r*sss*w - 
      (6*I)*a^3*m*r^2*sss*w - (16*I)*a*cM^2*m*r^2*sss*w + 
      (14*I)*a*cM*m*r^3*sss*w - (3*I)*a*m*r^4*sss*w - (22*I)*a^6*w^2 + 
      4*a^5*cM*m*w^2 + (92*I)*a^4*cM*r*w^2 + 2*a^5*m*r*w^2 + 
      (12*I)*a^4*cM*m^2*r*w^2 - (26*I)*a^4*r^2*w^2 - 
      (96*I)*a^2*cM^2*r^2*w^2 - 4*a^3*cM*m*r^2*w^2 + (24*I)*a^2*cM*r^3*w^2 + 
      4*a^3*m*r^3*w^2 + (12*I)*a^2*cM*m^2*r^3*w^2 + (14*I)*a^2*r^4*w^2 + 
      (64*I)*cM^2*r^4*w^2 - 8*a*cM*m*r^4*w^2 - (68*I)*cM*r^5*w^2 + 
      2*a*m*r^5*w^2 + (18*I)*r^6*w^2 + (5*I)*a^6*sss*w^2 - 
      (22*I)*a^4*cM*r*sss*w^2 + (7*I)*a^4*r^2*sss*w^2 + 
      (24*I)*a^2*cM^2*r^2*sss*w^2 - (12*I)*a^2*cM*r^3*sss*w^2 - 
      I*a^2*r^4*sss*w^2 - (8*I)*cM^2*r^4*sss*w^2 + (10*I)*cM*r^5*sss*w^2 - 
      (3*I)*r^6*sss*w^2 - 2*a^6*cM*w^3 + (6*I)*a^7*m*w^3 - 4*a^6*r*w^3 - 
      (24*I)*a^5*cM*m*r*w^3 + 6*a^4*cM*r^2*w^3 + (10*I)*a^5*m*r^2*w^3 - 
      12*a^4*r^3*w^3 - (32*I)*a^3*cM*m*r^3*w^3 + 18*a^2*cM*r^4*w^3 + 
      (2*I)*a^3*m*r^4*w^3 - 12*a^2*r^5*w^3 - (8*I)*a*cM*m*r^5*w^3 + 
      10*cM*r^6*w^3 - (2*I)*a*m*r^6*w^3 - 4*r^7*w^3 - (4*I)*a^8*w^4 + 
      (12*I)*a^6*cM*r*w^4 - (8*I)*a^6*r^2*w^4 + (20*I)*a^4*cM*r^3*w^4 + 
      (4*I)*a^2*cM*r^5*w^4 + (8*I)*a^2*r^6*w^4 - (4*I)*cM*r^7*w^4 + 
      (4*I)*r^8*w^4)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^3*w^2) - 
   (2*a^4*(a - I*r)*(a + I*r)*(I*a*cM*m - a^2*m^2 - I*a*m*r - I*a^2*cM*w - 
      a^3*m*w + I*a^2*r*w + 6*a*cM*m*r*w - I*cM*r^2*w - a*m*r^2*w + I*r^3*w + 
      2*a^4*w^2 - 6*a^2*cM*r*w^2 + 2*cM*r^3*w^2 - 2*r^4*w^2)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)^2*w), 
 f07f24b[r] -> (a^3*(-2*a^3*cM*m + (2*I)*a^4*m^2 + (2*I)*a^2*cM^2*m^2 + 
      (2*I)*a^4*m^4 + 2*a^3*m*r + 4*a*cM^2*m*r - (8*I)*a^2*cM*m^2*r - 
      6*a*cM*m*r^2 + (4*I)*a^2*m^2*r^2 + 2*a*m*r^3 + a^3*cM*m*sss - 
      (2*I)*a^4*m^2*sss - a^3*m*r*sss - 2*a*cM^2*m*r*sss + 
      (4*I)*a^2*cM*m^2*r*sss + 3*a*cM*m*r^2*sss - (2*I)*a^2*m^2*r^2*sss - 
      a*m*r^3*sss + 2*a^4*cM*w - (8*I)*a^5*m*w - (4*I)*a^3*cM^2*m*w - 
      (8*I)*a^5*m^3*w - 4*a^4*r*w - 4*a^2*cM^2*r*w + (24*I)*a^3*cM*m*r*w - 
      6*a^4*m^2*r*w + 16*a^2*cM*r^2*w - (12*I)*a^3*m*r^2*w - 
      (4*I)*a*cM^2*m*r^2*w + 12*a^2*cM*m^2*r^2*w - (8*I)*a^3*m^3*r^2*w - 
      8*a^2*r^3*w - 12*cM^2*r^3*w + (8*I)*a*cM*m*r^3*w - 6*a^2*m^2*r^3*w + 
      14*cM*r^4*w - (4*I)*a*m*r^4*w - 4*r^5*w - a^4*cM*sss*w + 
      (2*I)*a^5*m*sss*w + 2*a^4*r*sss*w + 2*a^2*cM^2*r*sss*w - 
      8*a^2*cM*r^2*sss*w + (4*I)*a^3*m*r^2*sss*w - (8*I)*a*cM^2*m*r^2*sss*w + 
      4*a^2*r^3*sss*w + 6*cM^2*r^3*sss*w - 7*cM*r^4*sss*w + 
      (2*I)*a*m*r^4*sss*w + 2*r^5*sss*w - (8*I)*a^6*w^2 + 
      (2*I)*a^4*cM^2*w^2 + (8*I)*a^6*m^2*w^2 + (40*I)*a^4*cM*r*w^2 + 
      12*a^5*m*r*w^2 + (8*I)*a^4*cM*m^2*r*w^2 - (8*I)*a^4*r^2*w^2 - 
      (52*I)*a^2*cM^2*r^2*w^2 - 24*a^3*cM*m*r^2*w^2 + 
      (16*I)*a^4*m^2*r^2*w^2 + (8*I)*a^2*cM*r^3*w^2 + 24*a^3*m*r^3*w^2 + 
      (8*I)*a^2*cM*m^2*r^3*w^2 + (8*I)*a^2*r^4*w^2 + (34*I)*cM^2*r^4*w^2 - 
      24*a*cM*m*r^4*w^2 + (8*I)*a^2*m^2*r^4*w^2 - (32*I)*cM*r^5*w^2 + 
      12*a*m*r^5*w^2 + (8*I)*r^6*w^2 + (4*I)*a^6*sss*w^2 - 
      (20*I)*a^4*cM*r*sss*w^2 + (4*I)*a^4*r^2*sss*w^2 + 
      (24*I)*a^2*cM^2*r^2*sss*w^2 - (8*I)*a^2*cM*r^3*sss*w^2 - 
      (4*I)*a^2*r^4*sss*w^2 - (8*I)*cM^2*r^4*sss*w^2 + 
      (12*I)*cM*r^5*sss*w^2 - (4*I)*r^6*sss*w^2 + (2*I)*a^7*m*w^3 - 
      6*a^6*r*w^3 - (20*I)*a^5*cM*m*r*w^3 + 12*a^4*cM*r^2*w^3 - 
      (2*I)*a^5*m*r^2*w^3 - 18*a^4*r^3*w^3 - (24*I)*a^3*cM*m*r^3*w^3 + 
      24*a^2*cM*r^4*w^3 - (10*I)*a^3*m*r^4*w^3 - 18*a^2*r^5*w^3 - 
      (4*I)*a*cM*m*r^5*w^3 + 12*cM*r^6*w^3 - (6*I)*a*m*r^6*w^3 - 6*r^7*w^3 - 
      (4*I)*a^8*w^4 + (12*I)*a^6*cM*r*w^4 - (8*I)*a^6*r^2*w^4 + 
      (20*I)*a^4*cM*r^3*w^4 + (4*I)*a^2*cM*r^5*w^4 + (8*I)*a^2*r^6*w^4 - 
      (4*I)*cM*r^7*w^4 + (4*I)*r^8*w^4)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^3*
     w^3) - (a^3*(2*a*cM^2*m + 2*a^3*m^3 - 4*a*cM*m*r + 2*a*m*r^2 - 
      a^3*m*sss + 2*a*cM*m*r*sss - a*m*r^2*sss - 2*a^4*w - 2*a^2*cM^2*w - 
      6*a^4*m^2*w + 10*a^2*cM*r*w - 4*a^2*r^2*w - 6*cM^2*r^2*w - 
      6*a^2*m^2*r^2*w + 6*cM*r^3*w - 2*r^4*w + a^4*sss*w - 2*a^2*cM*r*sss*w + 
      2*a^2*r^2*sss*w - 2*cM*r^3*sss*w + r^4*sss*w + 2*a^5*m*w^2 + 
      8*a^3*cM*m*r*w^2 + 4*a^3*m*r^2*w^2 + 8*a*cM*m*r^3*w^2 + 2*a*m*r^4*w^2 + 
      4*a^6*w^3 - 12*a^4*cM*r*w^3 + 4*a^4*r^2*w^3 - 8*a^2*cM*r^3*w^3 - 
      4*a^2*r^4*w^3 + 4*cM*r^5*w^3 - 4*r^6*w^3)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w^3), 
 f07f33a[r] -> (a^3*(-2*a^2*cM*m^2 - (2*I)*a^3*m^3 - 4*a^2*r + 
      (4*I)*a*cM*m*r - 2*a^2*m^2*r + 8*cM*r^2 - (4*I)*a*m*r^2 - 4*r^3 + 
      I*a^3*m*sss + 2*a^2*r*sss - (2*I)*a*cM*m*r*sss - 4*cM*r^2*sss + 
      I*a*m*r^2*sss + 2*r^3*sss - (4*I)*a^4*w + (2*I)*a^4*m^2*w + 
      (4*I)*a^2*cM*r*w + 10*a^3*m*r*w - (16*I)*a^2*r^2*w - 4*a*cM*m*r^2*w + 
      (2*I)*a^2*m^2*r^2*w + (28*I)*cM*r^3*w + 10*a*m*r^3*w - (12*I)*r^4*w + 
      I*a^4*sss*w - (2*I)*a^2*cM*r*sss*w + (2*I)*a^2*r^2*sss*w - 
      (2*I)*cM*r^3*sss*w + I*r^4*sss*w + 2*a^4*cM*w^2 + (2*I)*a^5*m*w^2 + 
      4*a^4*r*w^2 - 16*a^2*cM*r^2*w^2 + (4*I)*a^3*m*r^2*w^2 + 8*a^2*r^3*w^2 - 
      18*cM*r^4*w^2 + (2*I)*a*m*r^4*w^2 + 4*r^5*w^2 - (2*I)*a^6*w^3 - 
      (6*I)*a^4*r^2*w^3 - (6*I)*a^2*r^4*w^3 - (2*I)*r^6*w^3)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w) - 
   (2*a^3*(a^2 + I*a*cM*m - a^2*m^2 + I*a*m*r - r^2 + I*a^2*cM*w - 
      I*a^2*r*w - (3*I)*cM*r^2*w - I*r^3*w + a^4*w^2 + 2*a^2*r^2*w^2 + 
      r^4*w^2)*Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)*w), 
 f07f33b[r] -> (2*a^2*((2*I)*a^4 + 2*a^3*cM*m + (2*I)*a^4*m^2 - 
      (4*I)*a^2*cM*r - 4*a^3*m*r + 2*a*cM*m*r^2 - (2*I)*a^2*m^2*r^2 + 
      (4*I)*cM*r^3 - (2*I)*r^4 - I*a^4*sss + (2*I)*a^2*cM*r*sss - 
      (2*I)*cM*r^3*sss + I*r^4*sss - 2*a^4*cM*w - (4*I)*a^5*m*w - 2*a^4*r*w + 
      8*a^2*cM*r^2*w + 4*a^2*r^3*w - 14*cM*r^4*w + (4*I)*a*m*r^4*w + 
      6*r^5*w + (2*I)*a^6*w^2 + (2*I)*a^4*r^2*w^2 - (2*I)*a^2*r^4*w^2 - 
      (2*I)*r^6*w^2)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^2*w) + 
   (4*a^2*((-I)*a^2*cM + a^3*m + (2*I)*a^2*r - I*cM*r^2 - a*m*r^2 - a^4*w + 
      r^4*w)*Derivative[1][fR4][r])/(9*cM*(-a^2 + 2*cM*r - r^2)*w), 
 f07f34a[r] -> -(a^3*(4*a^3*m - (4*I)*a^2*cM*m^2 + 4*a^3*m^3 - 8*a*cM*m*r + 
       (4*I)*a^2*m^2*r + 4*a*m*r^2 - 4*a^3*m*sss + (2*I)*a^2*cM*m^2*sss - 
       2*a^3*m^3*sss + 8*a*cM*m*r*sss - (2*I)*a^2*m^2*r*sss - 4*a*m*r^2*sss + 
       a^3*m*sss^2 - 2*a*cM*m*r*sss^2 + a*m*r^2*sss^2 - 16*a^4*w + 
       (20*I)*a^3*cM*m*w - 20*a^4*m^2*w + (4*I)*a^3*cM*m^3*w - 4*a^4*m^4*w + 
       56*a^2*cM*r*w - (8*I)*a^3*m*r*w - (24*I)*a*cM^2*m*r*w + 
       8*a^2*cM*m^2*r*w - (12*I)*a^3*m^3*r*w - 32*a^2*r^2*w - 48*cM^2*r^2*w + 
       (20*I)*a*cM*m*r^2*w - 12*a^2*m^2*r^2*w + 56*cM*r^3*w - 
       (8*I)*a*m*r^3*w - 16*r^4*w + 12*a^4*sss*w - (6*I)*a^3*cM*m*sss*w + 
       6*a^4*m^2*sss*w - 40*a^2*cM*r*sss*w + (4*I)*a^3*m*r*sss*w + 
       (4*I)*a*cM^2*m*r*sss*w + 24*a^2*r^2*sss*w + 32*cM^2*r^2*sss*w - 
       (6*I)*a*cM*m*r^2*sss*w + 6*a^2*m^2*r^2*sss*w - 40*cM*r^3*sss*w + 
       (4*I)*a*m*r^3*sss*w + 12*r^4*sss*w - 2*a^4*sss^2*w + 
       6*a^2*cM*r*sss^2*w - 4*a^2*r^2*sss^2*w - 4*cM^2*r^2*sss^2*w + 
       6*cM*r^3*sss^2*w - 2*r^4*sss^2*w - (16*I)*a^4*cM*w^2 - 4*a^5*m*w^2 - 
       (4*I)*a^4*cM*m^2*w^2 - 4*a^5*m^3*w^2 - (16*I)*a^4*r*w^2 + 
       (24*I)*a^2*cM^2*r*w^2 + 24*a^3*cM*m*r*w^2 + (4*I)*a^4*m^2*r*w^2 + 
       (24*I)*a^2*cM^2*m^2*r*w^2 + (48*I)*a^2*cM*r^2*w^2 + 56*a^3*m*r^2*w^2 + 
       48*a*cM^2*m*r^2*w^2 + (4*I)*a^2*cM*m^2*r^2*w^2 + 12*a^3*m^3*r^2*w^2 - 
       (32*I)*a^2*r^3*w^2 - (56*I)*cM^2*r^3*w^2 - 136*a*cM*m*r^3*w^2 + 
       (20*I)*a^2*m^2*r^3*w^2 + (64*I)*cM*r^4*w^2 + 60*a*m*r^4*w^2 - 
       (16*I)*r^5*w^2 + (4*I)*a^4*cM*sss*w^2 + 6*a^5*m*sss*w^2 + 
       (8*I)*a^4*r*sss*w^2 - (4*I)*a^2*cM^2*r*sss*w^2 - 
       12*a^3*cM*m*r*sss*w^2 - (32*I)*a^2*cM*r^2*sss*w^2 - 
       12*a^3*m*r^2*sss*w^2 - 24*a*cM^2*m*r^2*sss*w^2 + 
       (16*I)*a^2*r^3*sss*w^2 + (36*I)*cM^2*r^3*sss*w^2 + 
       36*a*cM*m*r^3*sss*w^2 - (36*I)*cM*r^4*sss*w^2 - 18*a*m*r^4*sss*w^2 + 
       (8*I)*r^5*sss*w^2 + 4*a^6*w^3 + (12*I)*a^5*cM*m*w^3 + 32*a^6*m^2*w^3 + 
       8*a^4*cM*r*w^3 - (24*I)*a^5*m*r*w^3 - (56*I)*a^3*cM^2*m*r*w^3 - 
       16*a^4*cM*m^2*r*w^3 - 28*a^4*r^2*w^3 - 64*a^2*cM^2*r^2*w^3 - 
       (16*I)*a^3*cM*m*r^2*w^3 + 80*a^2*cM*r^3*w^3 + (120*I)*a*cM^2*m*r^3*
        w^3 + 48*a^2*cM*m^2*r^3*w^3 - 68*a^2*r^4*w^3 - 
       (156*I)*a*cM*m*r^4*w^3 - 32*a^2*m^2*r^4*w^3 + 72*cM*r^5*w^3 + 
       (24*I)*a*m*r^5*w^3 - 36*r^6*w^3 - 2*a^6*sss*w^3 - 8*a^4*cM*r*sss*w^3 + 
       2*a^4*r^2*sss*w^3 + 32*a^2*cM^2*r^2*sss*w^3 - 16*a^2*cM*r^3*sss*w^3 + 
       10*a^2*r^4*sss*w^3 - 8*cM*r^5*sss*w^3 + 6*r^6*sss*w^3 - 
       (12*I)*a^6*cM*w^4 - 36*a^7*m*w^4 - (16*I)*a^6*r*w^4 + 
       (32*I)*a^4*cM^2*r*w^4 + 32*a^5*cM*m*r*w^4 + (116*I)*a^4*cM*r^2*w^4 - 
       12*a^5*m*r^2*w^4 - (16*I)*a^4*r^3*w^4 - (160*I)*a^2*cM^2*r^3*w^4 - 
       96*a^3*cM*m*r^3*w^4 + (108*I)*a^2*cM*r^4*w^4 + 44*a^3*m*r^4*w^4 + 
       (16*I)*a^2*r^5*w^4 - 48*a*cM*m*r^5*w^4 - (20*I)*cM*r^6*w^4 + 
       20*a*m*r^6*w^4 + (16*I)*r^7*w^4 + 12*a^8*w^5 - 16*a^6*cM*r*w^5 + 
       48*a^4*cM*r^3*w^5 - 32*a^4*r^4*w^5 + 64*a^2*cM*r^5*w^5 - 
       16*a^2*r^6*w^5 + 4*r^8*w^5)*fR4[r])/(18*cM*(a^2 - 2*cM*r + r^2)^2*
     w^3) + (a^3*(-2*a*cM*m - (2*I)*a^2*m^2 + 2*a*m*r + a*cM*m*sss + 
      I*a^2*m^2*sss - a*m*r*sss + 8*a^2*cM*w + (6*I)*a^3*m*w + 
      2*a^2*cM*m^2*w + (2*I)*a^3*m^3*w - 4*a^2*r*w - 12*cM^2*r*w - 
      6*a^2*m^2*r*w + 12*cM*r^2*w + (2*I)*a*m*r^2*w - 4*r^3*w - 
      2*a^2*cM*sss*w - I*a^3*m*sss*w + 2*a^2*r*sss*w + 2*cM^2*r*sss*w - 
      (2*I)*a*cM*m*r*sss*w - 4*cM*r^2*sss*w - I*a*m*r^2*sss*w + 2*r^3*sss*w + 
      (8*I)*a^4*w^2 + (4*I)*a^4*m^2*w^2 - (24*I)*a^2*cM*r*w^2 + 
      2*a^3*m*r*w^2 + 12*a*cM^2*m*r*w^2 - 8*a*cM*m*r^2*w^2 - 
      (4*I)*a^2*m^2*r^2*w^2 + (16*I)*cM*r^3*w^2 + 10*a*m*r^3*w^2 - 
      (8*I)*r^4*w^2 - (4*I)*a^4*sss*w^2 + (10*I)*a^2*cM*r*sss*w^2 - 
      (6*I)*cM*r^3*sss*w^2 + (4*I)*r^4*sss*w^2 + 6*a^4*cM*w^3 - 
      (12*I)*a^5*m*w^3 - 10*a^4*r*w^3 - 16*a^2*cM^2*r*w^3 + 
      (8*I)*a^3*cM*m*r*w^3 + 20*a^2*cM*r^2*w^3 - 12*a^2*r^3*w^3 - 
      (24*I)*a*cM*m*r^3*w^3 - 2*cM*r^4*w^3 + (12*I)*a*m*r^4*w^3 - 2*r^5*w^3 + 
      (6*I)*a^6*w^4 - (8*I)*a^4*cM*r*w^4 - (6*I)*a^4*r^2*w^4 + 
      (32*I)*a^2*cM*r^3*w^4 - (10*I)*a^2*r^4*w^4 + (2*I)*r^6*w^4)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)*w^3), 
 f07f34b[r] -> (-2*a^2*(-2*a^5*m - I*a^4*cM*m^2 - (2*I)*a^4*r + 
      (4*I)*a^2*cM^2*m^2*r - 2*a^3*cM*m^3*r + (8*I)*a^2*cM*r^2 + 
      8*a*cM^2*m*r^2 - (3*I)*a^2*cM*m^2*r^2 - (4*I)*a^2*r^3 - 
      (8*I)*cM^2*r^3 - 8*a*cM*m*r^3 + (8*I)*cM*r^4 + 2*a*m*r^4 - (2*I)*r^5 + 
      a^5*m*sss + I*a^4*r*sss - (4*I)*a^2*cM*r^2*sss - 4*a*cM^2*m*r^2*sss + 
      (2*I)*a^2*r^3*sss + (4*I)*cM^2*r^3*sss + 4*a*cM*m*r^3*sss - 
      (4*I)*cM*r^4*sss - a*m*r^4*sss + I*r^5*sss + (4*I)*a^5*cM*m*w + 
      2*a^6*m^2*w + 8*a^4*cM*r*w + (3*I)*a^5*m*r*w - (12*I)*a^3*cM^2*m*r*w + 
      2*a^4*cM*m^2*r*w - 16*a^2*cM^2*r^2*w - (10*I)*a^3*cM*m*r^2*w + 
      8*a^2*cM*r^3*w + (6*I)*a^3*m*r^3*w + (20*I)*a*cM^2*m*r^3*w + 
      10*a^2*cM*m^2*r^3*w - (14*I)*a*cM*m*r^4*w - 2*a^2*m^2*r^4*w + 
      (3*I)*a*m*r^5*w - 4*a^4*cM*r*sss*w + 8*a^2*cM^2*r^2*sss*w - 
      4*a^2*cM*r^3*sss*w - (3*I)*a^6*cM*w^2 - 5*a^7*m*w^2 - (9*I)*a^6*r*w^2 + 
      (8*I)*a^4*cM^2*r*w^2 + 4*a^5*cM*m*r*w^2 + (35*I)*a^4*cM*r^2*w^2 + 
      a^5*m*r^2*w^2 - (15*I)*a^4*r^3*w^2 - (40*I)*a^2*cM^2*r^3*w^2 - 
      24*a^3*cM*m*r^3*w^2 + (31*I)*a^2*cM*r^4*w^2 + 7*a^3*m*r^4*w^2 - 
      (3*I)*a^2*r^5*w^2 - 8*a*cM*m*r^5*w^2 - (7*I)*cM*r^6*w^2 + a*m*r^6*w^2 + 
      (3*I)*r^7*w^2 + 3*a^8*w^3 - 4*a^6*cM*r*w^3 + 12*a^4*cM*r^3*w^3 - 
      8*a^4*r^4*w^3 + 16*a^2*cM*r^5*w^3 - 4*a^2*r^6*w^3 + r^8*w^3)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w^2) + 
   (a^2*((6*I)*a^4 - 2*a^3*cM*m - (12*I)*a^2*cM*r + 8*a*cM^2*m*r + 
      (4*I)*a^2*cM*m^2*r + (4*I)*a^2*r^2 - 6*a*cM*m*r^2 + (4*I)*cM*r^3 - 
      (2*I)*r^4 - (3*I)*a^4*sss + (6*I)*a^2*cM*r*sss - (2*I)*a^2*r^2*sss - 
      (2*I)*cM*r^3*sss + I*r^4*sss + 6*a^4*cM*w - (4*I)*a^5*m*w - 
      16*a^2*cM^2*r*w + 8*a^2*cM*r^2*w - (16*I)*a*cM*m*r^3*w + 2*cM*r^4*w + 
      (4*I)*a*m*r^4*w + (6*I)*a^6*w^2 - (8*I)*a^4*cM*r*w^2 - 
      (6*I)*a^4*r^2*w^2 + (32*I)*a^2*cM*r^3*w^2 - (10*I)*a^2*r^4*w^2 + 
      (2*I)*r^6*w^2)*Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)*w^2), 
 f07f44a[r] -> (a^3*((-2*I)*a^5*m - 8*a^4*cM*m^2 + (4*I)*a^5*m^3 + 
      (6*I)*a^3*cM^2*m^3 + (6*I)*a^5*m^5 + (8*I)*a^3*cM*m*r + 8*a^4*m^2*r + 
      16*a^2*cM^2*m^2*r - (20*I)*a^3*cM*m^3*r - (4*I)*a^3*m*r^2 - 
      (8*I)*a*cM^2*m*r^2 - 24*a^2*cM*m^2*r^2 + (10*I)*a^3*m^3*r^2 + 
      (8*I)*a*cM*m*r^3 + 8*a^2*m^2*r^3 - (2*I)*a*m*r^4 - I*a^5*m*sss + 
      4*a^4*cM*m^2*sss - (5*I)*a^5*m^3*sss + (4*I)*a^3*cM*m*r*sss - 
      4*a^4*m^2*r*sss - 8*a^2*cM^2*m^2*r*sss + (10*I)*a^3*cM*m^3*r*sss - 
      (2*I)*a^3*m*r^2*sss - (4*I)*a*cM^2*m*r^2*sss + 12*a^2*cM*m^2*r^2*sss - 
      (5*I)*a^3*m^3*r^2*sss + (4*I)*a*cM*m*r^3*sss - 4*a^2*m^2*r^3*sss - 
      I*a*m*r^4*sss + I*a^5*m*sss^2 - (4*I)*a^3*cM*m*r*sss^2 + 
      (2*I)*a^3*m*r^2*sss^2 + (4*I)*a*cM^2*m*r^2*sss^2 - 
      (4*I)*a*cM*m*r^3*sss^2 + I*a*m*r^4*sss^2 - (8*I)*a^6*w + 
      26*a^5*cM*m*w - (12*I)*a^6*m^2*w - (12*I)*a^4*cM^2*m^2*w + 
      6*a^5*cM*m^3*w - (18*I)*a^6*m^4*w + (32*I)*a^4*cM*r*w - 8*a^5*m*r*w - 
      88*a^3*cM^2*m*r*w + (40*I)*a^4*cM*m^2*r*w - 24*a^5*m^3*r*w + 
      4*a^3*cM^2*m^3*r*w + (4*I)*a^4*cM*m^4*r*w - (16*I)*a^4*r^2*w - 
      (32*I)*a^2*cM^2*r^2*w + 84*a^3*cM*m*r^2*w + 72*a*cM^3*m*r^2*w - 
      (12*I)*a^4*m^2*r^2*w - (12*I)*a^2*cM^2*m^2*r^2*w + 
      54*a^3*cM*m^3*r^2*w - (18*I)*a^4*m^4*r^2*w + (32*I)*a^2*cM*r^3*w - 
      16*a^3*m*r^3*w - 120*a*cM^2*m*r^3*w + (8*I)*a^2*cM*m^2*r^3*w - 
      24*a^3*m^3*r^3*w - (8*I)*a^2*r^4*w + 58*a*cM*m*r^4*w - 8*a*m*r^5*w + 
      (8*I)*a^6*sss*w - 6*a^5*cM*m*sss*w + (9*I)*a^6*m^2*sss*w - 
      (32*I)*a^4*cM*r*sss*w + 4*a^5*m*r*sss*w + 12*a^3*cM^2*m*r*sss*w - 
      (24*I)*a^4*cM*m^2*r*sss*w + (12*I)*a^4*r^2*sss*w + 
      (32*I)*a^2*cM^2*r^2*sss*w - 32*a^3*cM*m*r^2*sss*w + 
      (18*I)*a^4*m^2*r^2*sss*w + (12*I)*a^2*cM^2*m^2*r^2*sss*w - 
      (16*I)*a^2*cM*r^3*sss*w + 8*a^3*m*r^3*sss*w + 36*a*cM^2*m*r^3*sss*w - 
      (24*I)*a^2*cM*m^2*r^3*sss*w - (16*I)*cM^2*r^4*sss*w - 
      26*a*cM*m*r^4*sss*w + (9*I)*a^2*m^2*r^4*sss*w + (16*I)*cM*r^5*sss*w + 
      4*a*m*r^5*sss*w - (4*I)*r^6*sss*w - (2*I)*a^6*sss^2*w + 
      (8*I)*a^4*cM*r*sss^2*w - (2*I)*a^4*r^2*sss^2*w - 
      (8*I)*a^2*cM^2*r^2*sss^2*w + (2*I)*a^2*r^4*sss^2*w + 
      (8*I)*cM^2*r^4*sss^2*w - (8*I)*cM*r^5*sss^2*w + (2*I)*r^6*sss^2*w + 
      (12*I)*a^7*m*w^2 + (6*I)*a^5*cM^2*m*w^2 - 16*a^6*cM*m^2*w^2 + 
      (26*I)*a^7*m^3*w^2 - 44*a^6*r*w^2 + (8*I)*a^5*cM*m*r*w^2 + 
      6*a^6*m^2*r*w^2 + 20*a^4*cM^2*m^2*r*w^2 - (8*I)*a^5*cM*m^3*r*w^2 + 
      152*a^4*cM*r^2*w^2 - (10*I)*a^5*m*r^2*w^2 - (36*I)*a^3*cM^2*m*r^2*w^2 - 
      124*a^4*cM*m^2*r^2*w^2 + (44*I)*a^5*m^3*r^2*w^2 - 116*a^4*r^3*w^2 - 
      128*a^2*cM^2*r^3*w^2 + (80*I)*a^3*cM*m*r^3*w^2 + 36*a^4*m^2*r^3*w^2 + 
      60*a^2*cM^2*m^2*r^3*w^2 - (24*I)*a^3*cM*m^3*r^3*w^2 + 
      240*a^2*cM*r^4*w^2 - (40*I)*a^3*m*r^4*w^2 - (42*I)*a*cM^2*m*r^4*w^2 - 
      124*a^2*cM*m^2*r^4*w^2 + (18*I)*a^3*m^3*r^4*w^2 - 100*a^2*r^5*w^2 - 
      64*cM^2*r^5*w^2 + (40*I)*a*cM*m*r^5*w^2 + 30*a^2*m^2*r^5*w^2 + 
      88*cM*r^6*w^2 - (18*I)*a*m*r^6*w^2 - 28*r^7*w^2 + 2*a^6*cM*sss*w^2 - 
      (16*I)*a^7*m*sss*w^2 + 16*a^6*r*sss*w^2 - 4*a^4*cM^2*r*sss*w^2 + 
      (44*I)*a^5*cM*m*r*sss*w^2 - 42*a^4*cM*r^2*sss*w^2 - 
      (20*I)*a^5*m*r^2*sss*w^2 - (24*I)*a^3*cM^2*m*r^2*sss*w^2 + 
      40*a^4*r^3*sss*w^2 + 24*a^2*cM^2*r^3*sss*w^2 + 
      (8*I)*a^3*cM*m*r^3*sss*w^2 - 58*a^2*cM*r^4*sss*w^2 + 
      (8*I)*a^3*m*r^4*sss*w^2 + (24*I)*a*cM^2*m*r^4*sss*w^2 + 
      32*a^2*r^5*sss*w^2 - 4*cM^2*r^5*sss*w^2 - (36*I)*a*cM*m*r^5*sss*w^2 - 
      14*cM*r^6*sss*w^2 + (12*I)*a*m*r^6*sss*w^2 + 8*r^7*sss*w^2 - 
      (48*I)*a^8*w^3 + 28*a^7*cM*m*w^3 - (28*I)*a^8*m^2*w^3 + 
      (164*I)*a^6*cM*r*w^3 + 8*a^7*m*r*w^3 - 64*a^5*cM^2*m*r*w^3 + 
      (12*I)*a^6*cM*m^2*r*w^3 - (120*I)*a^6*r^2*w^3 - 
      (160*I)*a^4*cM^2*r^2*w^3 + 84*a^5*cM*m*r^2*w^3 - 
      (60*I)*a^6*m^2*r^2*w^3 + (228*I)*a^4*cM*r^3*w^3 + 80*a^5*m*r^3*w^3 + 
      16*a^3*cM^2*m*r^3*w^3 + (40*I)*a^4*cM*m^2*r^3*w^3 - 
      (120*I)*a^4*r^4*w^3 - (32*I)*a^2*cM^2*r^4*w^3 - 24*a^3*cM*m*r^4*w^3 - 
      (16*I)*a^4*m^2*r^4*w^3 + (124*I)*a^2*cM*r^5*w^3 + 116*a^3*m*r^5*w^3 + 
      8*a*cM^2*m*r^5*w^3 - (12*I)*a^2*cM*m^2*r^5*w^3 - (72*I)*a^2*r^6*w^3 - 
      40*a*cM*m*r^6*w^3 + (16*I)*a^2*m^2*r^6*w^3 + (60*I)*cM*r^7*w^3 + 
      44*a*m*r^7*w^3 - (24*I)*r^8*w^3 + (7*I)*a^8*sss*w^3 - 
      (18*I)*a^6*cM*r*sss*w^3 + (8*I)*a^6*r^2*sss*w^3 + 
      (8*I)*a^4*cM^2*r^2*sss*w^3 + (10*I)*a^4*cM*r^3*sss*w^3 - 
      (8*I)*a^4*r^4*sss*w^3 - (32*I)*a^2*cM^2*r^4*sss*w^3 + 
      (34*I)*a^2*cM*r^5*sss*w^3 - (12*I)*a^2*r^6*sss*w^3 + 
      (6*I)*cM*r^7*sss*w^3 - (3*I)*r^8*sss*w^3 - 18*a^8*cM*w^4 + 
      (20*I)*a^9*m*w^4 - 32*a^8*r*w^4 + 40*a^6*cM^2*r*w^4 - 
      (16*I)*a^7*cM*m*r*w^4 + 92*a^6*cM*r^2*w^4 + (40*I)*a^7*m*r^2*w^4 - 
      64*a^6*r^3*w^4 - 136*a^4*cM^2*r^3*w^4 + 28*a^4*cM*r^4*w^4 - 
      40*a^4*r^5*w^4 + 64*a^2*cM^2*r^5*w^4 + (48*I)*a^3*cM*m*r^5*w^4 - 
      92*a^2*cM*r^6*w^4 - (40*I)*a^3*m*r^6*w^4 - 16*a^2*r^7*w^4 + 
      (32*I)*a*cM*m*r^7*w^4 - 10*cM*r^8*w^4 - (20*I)*a*m*r^8*w^4 - 
      8*r^9*w^4 - (6*I)*a^10*w^5 + (8*I)*a^8*cM*r*w^5 - (6*I)*a^8*r^2*w^5 - 
      (16*I)*a^6*cM*r^3*w^5 + (16*I)*a^6*r^4*w^5 - (56*I)*a^4*cM*r^5*w^5 + 
      (24*I)*a^4*r^6*w^5 - (32*I)*a^2*cM*r^7*w^5 + (6*I)*a^2*r^8*w^5 - 
      (2*I)*r^10*w^5)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^2*w^3) - 
   (a^3*((2*I)*a^3*cM*m - 2*a^4*m^2 + 6*a^2*cM^2*m^2 + 6*a^4*m^4 - 
      (2*I)*a^3*m*r - (4*I)*a*cM^2*m*r - 8*a^2*cM*m^2*r + (6*I)*a*cM*m*r^2 + 
      4*a^2*m^2*r^2 - (2*I)*a*m*r^3 - I*a^3*cM*m*sss - 2*a^4*m^2*sss + 
      I*a^3*m*r*sss + (2*I)*a*cM^2*m*r*sss + 4*a^2*cM*m^2*r*sss - 
      (3*I)*a*cM*m*r^2*sss - 2*a^2*m^2*r^2*sss + I*a*m*r^3*sss - 4*a^5*m*w - 
      6*a^3*cM^2*m*w - (6*I)*a^4*cM*m^2*w - 12*a^5*m^3*w + 18*a^3*cM*m*r*w + 
      (6*I)*a^4*m^2*r*w - (4*I)*a^2*cM^2*m^2*r*w + 4*a^3*cM*m^3*r*w - 
      8*a^3*m*r^2*w - 18*a*cM^2*m*r^2*w - (18*I)*a^2*cM*m^2*r^2*w - 
      12*a^3*m^3*r^2*w + 22*a*cM*m*r^3*w + (6*I)*a^2*m^2*r^3*w - 
      4*a*m*r^4*w + (2*I)*a^4*cM*sss*w + 2*a^5*m*sss*w - 
      (4*I)*a^2*cM^2*r*sss*w - 4*a^3*cM*m*r*sss*w + (8*I)*a^2*cM*r^2*sss*w + 
      4*a^3*m*r^2*sss*w - (12*I)*cM^2*r^3*sss*w - 4*a*cM*m*r^3*sss*w + 
      (6*I)*cM*r^4*sss*w + 2*a*m*r^4*sss*w + 6*a^6*w^2 + 
      (10*I)*a^5*cM*m*w^2 + 14*a^6*m^2*w^2 + (18*I)*a^5*m*r*w^2 - 
      (24*I)*a^3*cM^2*m*r*w^2 - 4*a^4*cM*m^2*r*w^2 - 18*a^4*r^2*w^2 + 
      (52*I)*a^3*cM*m*r^2*w^2 + 20*a^4*m^2*r^2*w^2 + 48*a^2*cM*r^3*w^2 + 
      (12*I)*a^3*m*r^3*w^2 - (40*I)*a*cM^2*m*r^3*w^2 - 
      20*a^2*cM*m^2*r^3*w^2 - 38*a^2*r^4*w^2 + (58*I)*a*cM*m*r^4*w^2 + 
      6*a^2*m^2*r^4*w^2 + 16*cM*r^5*w^2 - (6*I)*a*m*r^5*w^2 - 14*r^6*w^2 - 
      4*a^6*sss*w^2 + 8*a^4*cM*r*sss*w^2 - 4*a^4*r^2*sss*w^2 + 
      4*a^2*r^4*sss*w^2 - 8*cM*r^5*sss*w^2 + 4*r^6*sss*w^2 - 
      (18*I)*a^6*cM*w^3 - 14*a^7*m*w^3 + (22*I)*a^6*r*w^3 + 
      (40*I)*a^4*cM^2*r*w^3 + 8*a^5*cM*m*r*w^3 - (118*I)*a^4*cM*r^2*w^3 - 
      26*a^5*m*r^2*w^3 + (10*I)*a^4*r^3*w^3 + (64*I)*a^2*cM^2*r^3*w^3 + 
      16*a^3*cM*m*r^3*w^3 - (58*I)*a^2*cM*r^4*w^3 + 10*a^3*m*r^4*w^3 - 
      (26*I)*a^2*r^5*w^3 - 32*a*cM*m*r^5*w^3 + (2*I)*cM*r^6*w^3 + 
      22*a*m*r^6*w^3 - (14*I)*r^7*w^3 + 6*a^8*w^4 - 8*a^6*cM*r*w^4 + 
      24*a^4*cM*r^3*w^4 - 16*a^4*r^4*w^4 + 32*a^2*cM*r^5*w^4 - 
      8*a^2*r^6*w^4 + 2*r^8*w^4)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)*w^3), 
 f07f44b[r] -> (a^2*(6*a^5*cM*m - (4*I)*a^6*m^2 - (6*I)*a^4*cM^2*m^2 + 
      2*a^5*cM*m^3 - (4*I)*a^6*m^4 - 4*a^5*m*r - 12*a^3*cM^2*m*r + 
      (22*I)*a^4*cM*m^2*r + 4*a^3*cM^2*m^3*r + (4*I)*a^4*cM*m^4*r + 
      16*a^3*cM*m*r^2 - (4*I)*a^4*m^2*r^2 - (10*I)*a^2*cM^2*m^2*r^2 + 
      2*a^3*cM*m^3*r^2 + (4*I)*a^4*m^4*r^2 - 4*a*cM^2*m*r^3 - 
      (6*I)*a^2*cM*m^2*r^3 - 6*a*cM*m*r^4 + (8*I)*a^2*m^2*r^4 + 4*a*m*r^5 + 
      (2*I)*a^6*sss - 4*a^5*cM*m*sss + (4*I)*a^6*m^2*sss - 
      (8*I)*a^4*cM*r*sss + 2*a^5*m*r*sss + 8*a^3*cM^2*m*r*sss - 
      (10*I)*a^4*cM*m^2*r*sss + (2*I)*a^4*r^2*sss + (8*I)*a^2*cM^2*r^2*sss - 
      12*a^3*cM*m*r^2*sss + (4*I)*a^2*cM^2*m^2*r^2*sss + 8*a*cM^2*m*r^3*sss + 
      (6*I)*a^2*cM*m^2*r^3*sss - (2*I)*a^2*r^4*sss - (8*I)*cM^2*r^4*sss - 
      (4*I)*a^2*m^2*r^4*sss + (8*I)*cM*r^5*sss - 2*a*m*r^5*sss - 
      (2*I)*r^6*sss - I*a^6*sss^2 + (4*I)*a^4*cM*r*sss^2 - I*a^4*r^2*sss^2 - 
      (4*I)*a^2*cM^2*r^2*sss^2 + I*a^2*r^4*sss^2 + (4*I)*cM^2*r^4*sss^2 - 
      (4*I)*cM*r^5*sss^2 + I*r^6*sss^2 - 24*a^6*cM*w + (20*I)*a^7*m*w + 
      (12*I)*a^5*cM^2*m*w - 10*a^6*cM*m^2*w + (16*I)*a^7*m^3*w + 8*a^6*r*w + 
      84*a^4*cM^2*r*w - (64*I)*a^5*cM*m*r*w + 12*a^6*m^2*r*w + 
      4*a^4*cM^2*m^2*r*w - (8*I)*a^5*cM*m^3*r*w - 80*a^4*cM*r^2*w - 
      72*a^2*cM^3*r^2*w + (12*I)*a^5*m*r^2*w + (24*I)*a^3*cM^2*m*r^2*w - 
      72*a^4*cM*m^2*r^2*w + 8*a^4*r^3*w + 128*a^2*cM^2*r^3*w + 
      (32*I)*a^3*cM*m*r^3*w + 44*a^2*cM^2*m^2*r^3*w - 
      (8*I)*a^3*cM*m^3*r^3*w - 40*a^2*cM*r^4*w - 24*cM^3*r^4*w - 
      (20*I)*a^3*m*r^4*w - (36*I)*a*cM^2*m*r^4*w - 14*a^2*cM*m^2*r^4*w - 
      (16*I)*a^3*m^3*r^4*w - 8*a^2*r^5*w + 12*cM^2*r^5*w + 
      (32*I)*a*cM*m*r^5*w - 12*a^2*m^2*r^5*w + 16*cM*r^6*w - 
      (12*I)*a*m*r^6*w - 8*r^7*w + 4*a^6*cM*sss*w - (12*I)*a^7*m*sss*w - 
      4*a^6*r*sss*w - 8*a^4*cM^2*r*sss*w + (32*I)*a^5*cM*m*r*sss*w + 
      24*a^4*cM*r^2*sss*w - (12*I)*a^5*m*r^2*sss*w - 
      (16*I)*a^3*cM^2*m*r^2*sss*w - 4*a^4*r^3*sss*w - 24*a^2*cM^2*r^3*sss*w + 
      12*a^2*cM*r^4*sss*w + (12*I)*a^3*m*r^4*sss*w + 
      (16*I)*a*cM^2*m*r^4*sss*w + 4*a^2*r^5*sss*w - (32*I)*a*cM*m*r^5*sss*w - 
      8*cM*r^6*sss*w + (12*I)*a*m*r^6*sss*w + 4*r^7*sss*w - (28*I)*a^8*w^2 - 
      (6*I)*a^6*cM^2*w^2 + 32*a^7*cM*m*w^2 - (22*I)*a^8*m^2*w^2 + 
      (98*I)*a^6*cM*r*w^2 - 50*a^7*m*r*w^2 - 48*a^5*cM^2*m*r*w^2 + 
      (4*I)*a^6*cM*m^2*r*w^2 - (56*I)*a^6*r^2*w^2 - (78*I)*a^4*cM^2*r^2*w^2 + 
      172*a^5*cM*m*r^2*w^2 - (34*I)*a^6*m^2*r^2*w^2 + (98*I)*a^4*cM*r^3*w^2 - 
      38*a^5*m*r^3*w^2 - 48*a^3*cM^2*m*r^3*w^2 + (24*I)*a^4*cM*m^2*r^3*w^2 - 
      (44*I)*a^4*r^4*w^2 - (10*I)*a^2*cM^2*r^4*w^2 + 28*a^3*cM*m*r^4*w^2 + 
      (18*I)*a^4*m^2*r^4*w^2 + (46*I)*a^2*cM*r^5*w^2 + 54*a^3*m*r^5*w^2 + 
      24*a*cM^2*m*r^5*w^2 - (20*I)*a^2*cM*m^2*r^5*w^2 - (32*I)*a^2*r^6*w^2 - 
      (18*I)*cM^2*r^6*w^2 - 72*a*cM*m*r^6*w^2 + (30*I)*a^2*m^2*r^6*w^2 + 
      (46*I)*cM*r^7*w^2 + 42*a*m*r^7*w^2 - (16*I)*r^8*w^2 + 
      (5*I)*a^8*sss*w^2 - (14*I)*a^6*cM*r*sss*w^2 + (4*I)*a^6*r^2*sss*w^2 + 
      (8*I)*a^4*cM^2*r^2*sss*w^2 + (14*I)*a^4*cM*r^3*sss*w^2 - 
      (8*I)*a^4*r^4*sss*w^2 - (32*I)*a^2*cM^2*r^4*sss*w^2 + 
      (30*I)*a^2*cM*r^5*sss*w^2 - (8*I)*a^2*r^6*sss*w^2 + 
      (2*I)*cM*r^7*sss*w^2 - I*r^8*sss*w^2 - 24*a^8*cM*w^3 + 
      (16*I)*a^9*m*w^3 - 16*a^8*r*w^3 + 40*a^6*cM^2*r*w^3 - 
      (8*I)*a^7*cM*m*r*w^3 + 72*a^6*cM*r^2*w^3 + (32*I)*a^7*m*r^2*w^3 - 
      8*a^6*r^3*w^3 - 136*a^4*cM^2*r^3*w^3 + (8*I)*a^5*cM*m*r^3*w^3 + 
      4*a^4*cM*r^4*w^3 + 32*a^4*r^5*w^3 + 64*a^2*cM^2*r^5*w^3 + 
      (40*I)*a^3*cM*m*r^5*w^3 - 104*a^2*cM*r^6*w^3 - (32*I)*a^3*m*r^6*w^3 + 
      24*a^2*r^7*w^3 + (24*I)*a*cM*m*r^7*w^3 - 12*cM*r^8*w^3 - 
      (16*I)*a*m*r^8*w^3 - (6*I)*a^10*w^4 + (8*I)*a^8*cM*r*w^4 - 
      (6*I)*a^8*r^2*w^4 - (16*I)*a^6*cM*r^3*w^4 + (16*I)*a^6*r^4*w^4 - 
      (56*I)*a^4*cM*r^5*w^4 + (24*I)*a^4*r^6*w^4 - (32*I)*a^2*cM*r^7*w^4 + 
      (6*I)*a^2*r^8*w^4 - (2*I)*r^10*w^4)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w^3) + 
   (a^2*(-6*a^3*cM^2*m - (2*I)*a^4*cM*m^2 - 4*a^5*m^3 + 10*a^3*cM*m*r - 
      (4*I)*a^2*cM^2*m^2*r + 4*a^3*cM*m^3*r - 4*a^3*m*r^2 - 2*a*cM^2*m*r^2 - 
      (2*I)*a^2*cM*m^2*r^2 + 4*a^3*m^3*r^2 - 2*a*cM*m*r^3 + 4*a*m*r^4 + 
      I*a^4*cM*sss + 2*a^5*m*sss - (2*I)*a^2*cM^2*r*sss - 4*a^3*cM*m*r*sss + 
      (4*I)*a^2*cM*r^2*sss - (6*I)*cM^2*r^3*sss + 4*a*cM*m*r^3*sss + 
      (3*I)*cM*r^4*sss - 2*a*m*r^4*sss + 4*a^6*w + 6*a^4*cM^2*w + 
      (8*I)*a^5*cM*m*w + 12*a^6*m^2*w - 24*a^4*cM*r*w - 
      (8*I)*a^3*cM^2*m*r*w - 4*a^4*cM*m^2*r*w + 4*a^4*r^2*w + 
      20*a^2*cM^2*r^2*w + (32*I)*a^3*cM*m*r^2*w - 8*a^2*cM*r^3*w - 
      (24*I)*a*cM^2*m*r^3*w - 4*a^2*cM*m^2*r^3*w - 4*a^2*r^4*w + 
      6*cM^2*r^4*w + (24*I)*a*cM*m*r^4*w - 12*a^2*m^2*r^4*w - 4*r^6*w - 
      2*a^6*sss*w + 4*a^4*cM*r*sss*w - 2*a^4*r^2*sss*w + 2*a^2*r^4*sss*w - 
      4*cM*r^5*sss*w + 2*r^6*sss*w - (24*I)*a^6*cM*w^2 - 10*a^7*m*w^2 + 
      (38*I)*a^6*r*w^2 + (40*I)*a^4*cM^2*r*w^2 - (132*I)*a^4*cM*r^2*w^2 - 
      22*a^5*m*r^2*w^2 + (50*I)*a^4*r^3*w^2 + (64*I)*a^2*cM^2*r^3*w^2 + 
      16*a^3*cM*m*r^3*w^2 - (68*I)*a^2*cM*r^4*w^2 + 6*a^3*m*r^4*w^2 + 
      (6*I)*a^2*r^5*w^2 - 24*a*cM*m*r^5*w^2 + 18*a*m*r^6*w^2 - 
      (6*I)*r^7*w^2 + 6*a^8*w^3 - 8*a^6*cM*r*w^3 + 24*a^4*cM*r^3*w^3 - 
      16*a^4*r^4*w^3 + 32*a^2*cM*r^5*w^3 - 8*a^2*r^6*w^3 + 2*r^8*w^3)*
     Derivative[1][fR4][r])/(9*cM*(-a^2 + 2*cM*r - r^2)*w^3), 
 f08f11a[r] -> (a^6*((2*I)*a^2*sss + 2*a*cM*m*sss + (2*I)*a^2*m^2*sss - 
      (4*I)*cM*r*sss - 2*a*m*r*sss + (2*I)*r^2*sss - I*a^2*sss^2 + 
      (2*I)*cM*r*sss^2 - I*r^2*sss^2 + (20*I)*a^3*m*w + 8*a^2*cM*m^2*w + 
      (8*I)*a^3*m^3*w + 8*a^2*r*w - (48*I)*a*cM*m*r*w - 16*cM*r^2*w + 
      (28*I)*a*m*r^2*w + 8*r^3*w - 2*a^2*cM*sss*w - (8*I)*a^3*m*sss*w - 
      8*a^2*r*sss*w + (8*I)*a*cM*m*r*sss*w + 18*cM*r^2*sss*w - 
      (8*I)*a*m*r^2*sss*w - 8*r^3*sss*w - (8*I)*a^4*w^2 - 16*a^3*cM*m*w^2 - 
      (24*I)*a^4*m^2*w^2 - 16*a^3*m*r*w^2 + (20*I)*a^2*r^2*w^2 + 
      (48*I)*cM^2*r^2*w^2 + 36*a*cM*m*r^2*w^2 - (4*I)*a^2*m^2*r^2*w^2 - 
      (88*I)*cM*r^3*w^2 - 36*a*m*r^3*w^2 + (28*I)*r^4*w^2 + 
      (6*I)*a^4*sss*w^2 - (8*I)*a^2*cM*r*sss*w^2 + (2*I)*a^2*r^2*sss*w^2 + 
      (12*I)*cM*r^3*sss*w^2 - (4*I)*r^4*sss*w^2 + 8*a^4*cM*w^3 + 
      (24*I)*a^5*m*w^3 + 16*a^4*r*w^3 - 36*a^2*cM*r^2*w^3 + 
      (8*I)*a^3*m*r^2*w^3 - 8*a^2*r^3*w^3 + 76*cM*r^4*w^3 - 
      (16*I)*a*m*r^4*w^3 - 24*r^5*w^3 - (8*I)*a^6*w^4 - (4*I)*a^4*r^2*w^4 + 
      (16*I)*a^2*r^4*w^4 + (12*I)*r^6*w^4)*fR4[r])/
    (18*cM*(a^2 - 2*cM*r + r^2)^2*w) - 
   (a^6*((-I)*cM*sss + a*m*sss + I*r*sss + 6*a^2*w - (4*I)*a*cM*m*w + 
      4*a^2*m^2*w - 16*cM*r*w + 10*r^2*w - a^2*sss*w - r^2*sss*w + 
      (4*I)*a^2*cM*w^2 - 8*a^3*m*w^2 - (4*I)*a^2*r*w^2 + (2*I)*cM*r^2*w^2 + 
      2*a*m*r^2*w^2 + (6*I)*r^3*w^2 + 4*a^4*w^3 - 2*a^2*r^2*w^3 - 6*r^4*w^3)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)*w), 
 f08f11b[r] -> (a^5*((4*I)*a^3*m + 2*a^2*cM*m^2 + (2*I)*a^3*m^3 + 4*a^2*r - 
      (12*I)*a*cM*m*r + 2*a^2*m^2*r - 8*cM*r^2 + (8*I)*a*m*r^2 + 4*r^3 - 
      I*a^3*m*sss - 2*a^2*r*sss + (2*I)*a*cM*m*r*sss + 4*cM*r^2*sss - 
      I*a*m*r^2*sss - 2*r^3*sss - 6*a^3*cM*m*w - (8*I)*a^4*m^2*w - 
      (8*I)*a^2*cM*r*w - 4*a^3*m*r*w + (18*I)*a^2*r^2*w + (24*I)*cM^2*r^2*w + 
      8*a*cM*m*r^2*w + (2*I)*a^2*m^2*r^2*w - (52*I)*cM*r^3*w - 14*a*m*r^3*w + 
      (18*I)*r^4*w + (2*I)*a^4*sss*w - (4*I)*a^2*cM*r*sss*w - 
      I*a^2*r^2*sss*w + (6*I)*cM*r^3*sss*w - (3*I)*r^4*sss*w + 4*a^4*cM*w^2 + 
      (10*I)*a^5*m*w^2 + 8*a^4*r*w^2 - 18*a^2*cM*r^2*w^2 - 4*a^2*r^3*w^2 + 
      38*cM*r^4*w^2 - (10*I)*a*m*r^4*w^2 - 12*r^5*w^2 - (4*I)*a^6*w^3 - 
      (2*I)*a^4*r^2*w^3 + (8*I)*a^2*r^4*w^3 + (6*I)*r^6*w^3)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w) - 
   (2*a^5*(a^2 - I*a*cM*m + a^2*m^2 - 4*cM*r - I*a*m*r + 3*r^2 + 
      (2*I)*a^2*cM*w - 3*a^3*m*w - (2*I)*a^2*r*w + I*cM*r^2*w + 2*a*m*r^2*w + 
      (3*I)*r^3*w + 2*a^4*w^2 - a^2*r^2*w^2 - 3*r^4*w^2)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)*w), 
 f08f12a[r] -> (2*a^6*(-(a*m) + a^2*w + r^2*w)*((3*I)*a^2 + a*cM*m + 
      I*a^2*m^2 - (6*I)*cM*r - a*m*r + (3*I)*r^2 - I*a^2*sss + 
      (2*I)*cM*r*sss - I*r^2*sss - a^2*cM*w - (2*I)*a^3*m*w - 2*a^2*r*w + 
      5*cM*r^2*w - (2*I)*a*m*r^2*w - 2*r^3*w + I*a^4*w^2 + 
      (2*I)*a^2*r^2*w^2 + I*r^4*w^2)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^3) + 
   (a^6*(4*a^2 - (2*I)*a*cM*m + 2*a^2*m^2 - 8*cM*r + (2*I)*a*m*r + 4*r^2 - 
      a^2*sss + 2*cM*r*sss - r^2*sss + (2*I)*a^2*cM*w - 4*a^3*m*w - 
      (2*I)*a^2*r*w + (2*I)*cM*r^2*w - 4*a*m*r^2*w - (2*I)*r^3*w + 
      2*a^4*w^2 + 4*a^2*r^2*w^2 + 2*r^4*w^2)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2), f08f12b[r] -> 
  (2*a^5*(-(a*m) + a^2*w + r^2*w)*((2*I)*a^2 + a*cM*m + I*a^2*m^2 - 
      (4*I)*cM*r - a*m*r + (2*I)*r^2 - I*a^2*sss + (2*I)*cM*r*sss - 
      I*r^2*sss - a^2*cM*w - (2*I)*a^3*m*w - 2*a^2*r*w + 5*cM*r^2*w - 
      (2*I)*a*m*r^2*w - 2*r^3*w + I*a^4*w^2 + (2*I)*a^2*r^2*w^2 + I*r^4*w^2)*
     fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^3*w) + 
   (a^5*(2*a^2 - (2*I)*a*cM*m + 2*a^2*m^2 - 4*cM*r + (2*I)*a*m*r + 2*r^2 - 
      a^2*sss + 2*cM*r*sss - r^2*sss + (2*I)*a^2*cM*w - 4*a^3*m*w - 
      (2*I)*a^2*r*w + (2*I)*cM*r^2*w - 4*a*m*r^2*w - (2*I)*r^3*w + 
      2*a^4*w^2 + 4*a^2*r^2*w^2 + 2*r^4*w^2)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w), 
 f08f13a[r] -> (a^5*(4*a^2 - (4*I)*a*cM*m + 4*a^2*m^2 - 8*cM*r + 
      (4*I)*a*m*r + 4*r^2 - 4*a^2*sss + (2*I)*a*cM*m*sss - 2*a^2*m^2*sss + 
      8*cM*r*sss - (2*I)*a*m*r*sss - 4*r^2*sss + a^2*sss^2 - 2*cM*r*sss^2 + 
      r^2*sss^2 + (4*I)*a^2*cM*w - 16*a^3*m*w + (6*I)*a^2*cM*m^2*w - 
      6*a^3*m^3*w + (8*I)*a^2*r*w + 16*a*cM*m*r*w - (6*I)*a^2*m^2*r*w - 
      (20*I)*cM*r^2*w - 16*a*m*r^2*w + (8*I)*r^3*w - (2*I)*a^2*cM*sss*w + 
      7*a^3*m*sss*w - (4*I)*a^2*r*sss*w - 6*a*cM*m*r*sss*w + 
      (10*I)*cM*r^2*sss*w + 7*a*m*r^2*sss*w - (4*I)*r^3*sss*w + 12*a^4*w^2 - 
      (12*I)*a^3*cM*m*w^2 + 18*a^4*m^2*w^2 - 16*a^2*cM*r*w^2 - 
      (4*I)*a^3*m*r*w^2 + 14*a^2*r^2*w^2 + (30*I)*a*cM*m*r^2*w^2 + 
      8*a^2*m^2*r^2*w^2 + 4*cM*r^3*w^2 - (14*I)*a*m*r^3*w^2 + 2*r^4*w^2 - 
      5*a^4*sss*w^2 + 6*a^2*cM*r*sss*w^2 - 5*a^2*r^2*sss*w^2 - 
      4*cM*r^3*sss*w^2 + (6*I)*a^4*cM*w^3 - 18*a^5*m*w^3 + (10*I)*a^4*r*w^3 - 
      (30*I)*a^2*cM*r^2*w^3 - 16*a^3*m*r^2*w^3 + (24*I)*cM*r^4*w^3 + 
      2*a*m*r^4*w^3 - (10*I)*r^5*w^3 + 6*a^6*w^4 + 8*a^4*r^2*w^4 - 
      2*a^2*r^4*w^4 - 4*r^6*w^4)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^2*w) + 
   (2*a^5*(2*cM + (2*I)*a*m - 2*r - cM*sss - I*a*m*sss + r*sss - 
      (3*I)*a^2*w - 3*a*cM*m*w - (3*I)*a^2*m^2*w + (2*I)*cM*r*w + 3*a*m*r*w - 
      (3*I)*r^2*w + I*a^2*sss*w + I*r^2*sss*w + 3*a^2*cM*w^2 + 
      (6*I)*a^3*m*w^2 - 4*a^2*r*w^2 + I*a*m*r^2*w^2 + r^3*w^2 - 
      (3*I)*a^4*w^3 - I*a^2*r^2*w^3 + (2*I)*r^4*w^3)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)*w), f08f13b[r] -> 
  (a^4*(4*a^2 - (4*I)*a*cM*m + 4*a^2*m^2 - 8*cM*r + (4*I)*a*m*r + 4*r^2 - 
      4*a^2*sss + (2*I)*a*cM*m*sss - 2*a^2*m^2*sss + 8*cM*r*sss - 
      (2*I)*a*m*r*sss - 4*r^2*sss + a^2*sss^2 - 2*cM*r*sss^2 + r^2*sss^2 + 
      (4*I)*a^2*cM*w - 16*a^3*m*w + (8*I)*a^2*cM*m^2*w - 8*a^3*m^3*w + 
      (8*I)*a^2*r*w + 16*a*cM*m*r*w - (8*I)*a^2*m^2*r*w - (20*I)*cM*r^2*w - 
      16*a*m*r^2*w + (8*I)*r^3*w - (2*I)*a^2*cM*sss*w + 8*a^3*m*sss*w - 
      (4*I)*a^2*r*sss*w - 8*a*cM*m*r*sss*w + (10*I)*cM*r^2*sss*w + 
      8*a*m*r^2*sss*w - (4*I)*r^3*sss*w + 16*a^4*w^2 - (20*I)*a^3*cM*m*w^2 + 
      28*a^4*m^2*w^2 - 24*a^2*cM*r*w^2 + 12*a^2*r^2*w^2 + 
      (40*I)*a*cM*m*r^2*w^2 + 8*a^2*m^2*r^2*w^2 + 16*cM*r^3*w^2 - 
      (20*I)*a*m*r^3*w^2 - 4*r^4*w^2 - 8*a^4*sss*w^2 + 12*a^2*cM*r*sss*w^2 - 
      6*a^2*r^2*sss*w^2 - 8*cM*r^3*sss*w^2 + 2*r^4*sss*w^2 + 
      (12*I)*a^4*cM*w^3 - 32*a^5*m*w^3 + (20*I)*a^4*r*w^3 - 
      (60*I)*a^2*cM*r^2*w^3 - 24*a^3*m*r^2*w^3 + (48*I)*cM*r^4*w^3 + 
      8*a*m*r^4*w^3 - (20*I)*r^5*w^3 + 12*a^6*w^4 + 16*a^4*r^2*w^4 - 
      4*a^2*r^4*w^4 - 8*r^6*w^4)*fR4[r])/(18*cM*(a^2 - 2*cM*r + r^2)^2*w^2) + 
   (a^4*(2*cM + (2*I)*a*m - 2*r - cM*sss - I*a*m*sss + r*sss - (2*I)*a^2*w - 
      4*a*cM*m*w - (4*I)*a^2*m^2*w + 4*a*m*r*w - (2*I)*r^2*w + I*a^2*sss*w + 
      I*r^2*sss*w + 6*a^2*cM*w^2 + (10*I)*a^3*m*w^2 - 8*a^2*r*w^2 + 
      2*r^3*w^2 - (6*I)*a^4*w^3 - (2*I)*a^2*r^2*w^3 + (4*I)*r^4*w^3)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)*w^2), 
 f08f14a[r] -> (a^5*((4*I)*a^3*m + 4*a^2*cM*m^2 + (4*I)*a^3*m^3 - 
      (8*I)*a*cM*m*r - 4*a^2*m^2*r + (4*I)*a*m*r^2 - (4*I)*a^3*m*sss - 
      2*a^2*cM*m^2*sss - (2*I)*a^3*m^3*sss + (8*I)*a*cM*m*r*sss + 
      2*a^2*m^2*r*sss - (4*I)*a*m*r^2*sss + I*a^3*m*sss^2 - 
      (2*I)*a*cM*m*r*sss^2 + I*a*m*r^2*sss^2 - (16*I)*a^4*w - 16*a^3*cM*m*w - 
      (24*I)*a^4*m^2*w + (4*I)*a^2*cM^2*m^2*w - 12*a^3*cM*m^3*w - 
      (8*I)*a^4*m^4*w + (56*I)*a^2*cM*r*w - 4*a^3*m*r*w + 16*a*cM^2*m*r*w + 
      (24*I)*a^2*cM*m^2*r*w + 4*a^3*m^3*r*w - (32*I)*a^2*r^2*w - 
      (48*I)*cM^2*r^2*w + 8*a*cM*m*r^2*w - (28*I)*a^2*m^2*r^2*w + 
      (56*I)*cM*r^3*w - 4*a*m*r^3*w - (16*I)*r^4*w + (8*I)*a^4*sss*w + 
      6*a^3*cM*m*sss*w + (8*I)*a^4*m^2*sss*w - (28*I)*a^2*cM*r*sss*w + 
      8*a^3*m*r*sss*w - 8*a*cM^2*m*r*sss*w - (8*I)*a^2*cM*m^2*r*sss*w + 
      (16*I)*a^2*r^2*sss*w + (24*I)*cM^2*r^2*sss*w - 14*a*cM*m*r^2*sss*w + 
      (8*I)*a^2*m^2*r^2*sss*w - (28*I)*cM*r^3*sss*w + 8*a*m*r^3*sss*w + 
      (8*I)*r^4*sss*w + 24*a^4*cM*w^2 + (20*I)*a^5*m*w^2 - 
      (8*I)*a^3*cM^2*m*w^2 + 28*a^4*cM*m^2*w^2 + (24*I)*a^5*m^3*w^2 + 
      24*a^4*r*w^2 - 64*a^2*cM^2*r*w^2 - (64*I)*a^3*cM*m*r*w^2 + 
      16*a^4*m^2*r*w^2 - 56*a^2*cM*r^2*w^2 + 48*cM^3*r^2*w^2 + 
      (36*I)*a^3*m*r^2*w^2 + (104*I)*a*cM^2*m*r^2*w^2 - 
      48*a^2*cM*m^2*r^2*w^2 + (4*I)*a^3*m^3*r^2*w^2 + 48*a^2*r^3*w^2 + 
      32*cM^2*r^3*w^2 - (56*I)*a*cM*m*r^3*w^2 + 36*a^2*m^2*r^3*w^2 - 
      80*cM*r^4*w^2 + (16*I)*a*m*r^4*w^2 + 24*r^5*w^2 - 4*a^4*cM*sss*w^2 - 
      (6*I)*a^5*m*sss*w^2 + 8*a^2*cM^2*r*sss*w^2 + (8*I)*a^3*cM*m*r*sss*w^2 - 
      8*a^2*cM*r^2*sss*w^2 - (2*I)*a^3*m*r^2*sss*w^2 + 8*cM^2*r^3*sss*w^2 - 
      (12*I)*a*cM*m*r^3*sss*w^2 - 4*cM*r^4*sss*w^2 + (4*I)*a*m*r^4*sss*w^2 - 
      (12*I)*a^6*w^3 + (4*I)*a^4*cM^2*w^3 - 20*a^5*cM*m*w^3 - 
      (24*I)*a^6*m^2*w^3 + (88*I)*a^4*cM*r*w^3 - 28*a^5*m*r*w^3 - 
      (36*I)*a^4*r^2*w^3 - (152*I)*a^2*cM^2*r^2*w^3 + 60*a^3*cM*m*r^2*w^3 - 
      (8*I)*a^4*m^2*r^2*w^3 + (112*I)*a^2*cM*r^3*w^3 + 4*a^3*m*r^3*w^3 - 
      (36*I)*a^2*r^4*w^3 - (12*I)*cM^2*r^4*w^3 - 80*a*cM*m*r^4*w^3 + 
      (16*I)*a^2*m^2*r^4*w^3 + (24*I)*cM*r^5*w^3 + 32*a*m*r^5*w^3 - 
      (12*I)*r^6*w^3 + 4*a^6*cM*w^4 + (8*I)*a^7*m*w^4 + 8*a^6*r*w^4 - 
      12*a^4*cM*r^2*w^4 + (4*I)*a^5*m*r^2*w^4 + 4*a^4*r^3*w^4 + 
      4*a^2*cM*r^4*w^4 - (16*I)*a^3*m*r^4*w^4 - 16*a^2*r^5*w^4 + 
      20*cM*r^6*w^4 - (12*I)*a*m*r^6*w^4 - 12*r^7*w^4)*fR4[r])/
    (18*cM*(a^2 - 2*cM*r + r^2)^2*w^2) + 
   (a^5*((2*I)*a*cM*m - 2*a^2*m^2 - (2*I)*a*m*r - I*a*cM*m*sss + 
      a^2*m^2*sss + I*a*m*r*sss - (4*I)*a^2*cM*w + 6*a^3*m*w - 2*a*cM^2*m*w - 
      (6*I)*a^2*cM*m^2*w + 4*a^3*m^3*w + (4*I)*a^2*r*w + (4*I)*cM^2*r*w - 
      4*a*cM*m*r*w + (2*I)*a^2*m^2*r*w - (8*I)*cM*r^2*w + 8*a*m*r^2*w + 
      (4*I)*r^3*w + I*a^2*cM*sss*w - a^3*m*sss*w + I*a^2*r*sss*w - 
      (2*I)*cM^2*r*sss*w - I*cM*r^2*sss*w - a*m*r^2*sss*w + I*r^3*sss*w + 
      12*a^4*w^2 + 2*a^2*cM^2*w^2 + (8*I)*a^3*cM*m*w^2 - 8*a^4*m^2*w^2 - 
      34*a^2*cM*r*w^2 - (2*I)*a^3*m*r*w^2 + 12*a^2*r^2*w^2 + 6*cM^2*r^2*w^2 - 
      (6*I)*a*cM*m*r^2*w^2 + 2*a^2*m^2*r^2*w^2 - 6*cM*r^3*w^2 + 
      (8*I)*a*m*r^3*w^2 - (2*I)*a^4*cM*w^3 + 4*a^5*m*w^3 - (4*I)*a^4*r*w^3 + 
      (8*I)*a^2*cM*r^2*w^3 - 2*a^3*m*r^2*w^3 + (2*I)*a^2*r^3*w^3 - 
      (10*I)*cM*r^4*w^3 - 6*a*m*r^4*w^3 + (6*I)*r^5*w^3)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)*w^2), 
 f08f14b[r] -> (a^4*((2*I)*a^2*cM^2*m^2 - 4*a^3*cM*m^3 - (2*I)*a^4*m^4 - 
      2*a^3*m*r + 4*a*cM*m*r^2 - (2*I)*a^2*m^2*r^2 - 2*a*m*r^3 + 
      2*a^3*cM*m*sss + I*a^4*m^2*sss + a^3*m*r*sss - 4*a*cM^2*m*r*sss - 
      (2*I)*a^2*cM*m^2*r*sss + I*a^2*m^2*r^2*sss + a*m*r^3*sss + 6*a^4*cM*w - 
      (2*I)*a^5*m*w - (4*I)*a^3*cM^2*m*w + 12*a^4*cM*m^2*w + 
      (8*I)*a^5*m^3*w - 2*a^4*r*w - 24*a^2*cM^2*r*w - (8*I)*a^3*cM*m*r*w + 
      2*a^4*m^2*r*w + 16*a^2*cM*r^2*w + 24*cM^3*r^2*w - (14*I)*a^3*m*r^2*w + 
      (28*I)*a*cM^2*m*r^2*w - 10*a^2*cM*m^2*r^2*w - (2*I)*a^3*m^3*r^2*w - 
      4*a^2*r^3*w - 24*cM^2*r^3*w + (12*I)*a*cM*m*r^3*w + 12*a^2*m^2*r^3*w + 
      10*cM*r^4*w - (12*I)*a*m*r^4*w - 2*r^5*w - 2*a^4*cM*sss*w - 
      (2*I)*a^5*m*sss*w + a^4*r*sss*w + 4*a^2*cM^2*r*sss*w + 
      (4*I)*a^3*cM*m*r*sss*w - 6*a^2*cM*r^2*sss*w + I*a^3*m*r^2*sss*w + 
      2*a^2*r^3*sss*w + 4*cM^2*r^3*sss*w - (6*I)*a*cM*m*r^3*sss*w - 
      4*cM*r^4*sss*w + (3*I)*a*m*r^4*sss*w + r^5*sss*w - (8*I)*a^6*w^2 + 
      (2*I)*a^4*cM^2*w^2 - 10*a^5*cM*m*w^2 - (10*I)*a^6*m^2*w^2 + 
      (52*I)*a^4*cM*r*w^2 - 12*a^5*m*r*w^2 - (16*I)*a^4*r^2*w^2 - 
      (76*I)*a^2*cM^2*r^2*w^2 + 26*a^3*cM*m*r^2*w^2 + (56*I)*a^2*cM*r^3*w^2 + 
      6*a^3*m*r^3*w^2 - (8*I)*a^2*r^4*w^2 - (6*I)*cM^2*r^4*w^2 - 
      44*a*cM*m*r^4*w^2 + (10*I)*a^2*m^2*r^4*w^2 + (4*I)*cM*r^5*w^2 + 
      18*a*m*r^5*w^2 + 2*a^6*cM*w^3 + (4*I)*a^7*m*w^3 + 4*a^6*r*w^3 - 
      6*a^4*cM*r^2*w^3 + (2*I)*a^5*m*r^2*w^3 + 2*a^4*r^3*w^3 + 
      2*a^2*cM*r^4*w^3 - (8*I)*a^3*m*r^4*w^3 - 8*a^2*r^5*w^3 + 
      10*cM*r^6*w^3 - (6*I)*a*m*r^6*w^3 - 6*r^7*w^3)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w^2) + 
   (a^4*((2*I)*a^2*cM - 2*a^3*m - 2*a*cM^2*m - (4*I)*a^2*cM*m^2 + 2*a^3*m^3 - 
      (4*I)*cM^2*r + 4*a*cM*m*r + (2*I)*cM*r^2 + I*a^2*cM*sss - 
      (2*I)*cM^2*r*sss + I*cM*r^2*sss + 10*a^4*w + 2*a^2*cM^2*w + 
      (8*I)*a^3*cM*m*w - 6*a^4*m^2*w - 26*a^2*cM*r*w - (4*I)*a^3*m*r*w + 
      16*a^2*r^2*w + 6*cM^2*r^2*w - (2*I)*a*cM*m*r^2*w + 4*a^2*m^2*r^2*w - 
      14*cM*r^3*w + (6*I)*a*m*r^3*w + 6*r^4*w - (2*I)*a^4*cM*w^2 + 
      4*a^5*m*w^2 - (4*I)*a^4*r*w^2 + (8*I)*a^2*cM*r^2*w^2 - 
      2*a^3*m*r^2*w^2 + (2*I)*a^2*r^3*w^2 - (10*I)*cM*r^4*w^2 - 
      6*a*m*r^4*w^2 + (6*I)*r^5*w^2)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)*w^2), 
 f08f22a[r] -> (((2*I)/3)*a^6*w*fR4[r])/(cM*(a^2 - 2*cM*r + r^2)^2), 
 f08f22b[r] -> (((2*I)/3)*a^5*fR4[r])/(cM*(a^2 - 2*cM*r + r^2)^2), 
 f08f23a[r] -> (-2*a^5*(-2*a^3*m + I*a^2*cM*m^2 - a^3*m^3 + 4*a*cM*m*r - 
      I*a^2*m^2*r - 2*a*m*r^2 + a^3*m*sss - 2*a*cM*m*r*sss + a*m*r^2*sss + 
      5*a^4*w - (2*I)*a^3*cM*m*w + 3*a^4*m^2*w - 16*a^2*cM*r*w - 
      I*a^3*m*r*w + 10*a^2*r^2*w + 12*cM^2*r^2*w + (4*I)*a*cM*m*r^2*w + 
      3*a^2*m^2*r^2*w - 16*cM*r^3*w - I*a*m*r^3*w + 5*r^4*w - a^4*sss*w + 
      2*a^2*cM*r*sss*w - 2*a^2*r^2*sss*w + 2*cM*r^3*sss*w - r^4*sss*w + 
      I*a^4*cM*w^2 - 3*a^5*m*w^2 + (2*I)*a^4*r*w^2 - (4*I)*a^2*cM*r^2*w^2 - 
      6*a^3*m*r^2*w^2 + (4*I)*a^2*r^3*w^2 - (5*I)*cM*r^4*w^2 - 
      3*a*m*r^4*w^2 + (2*I)*r^5*w^2 + a^6*w^3 + 3*a^4*r^2*w^3 + 
      3*a^2*r^4*w^3 + r^6*w^3)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^3) + 
   (a^5*((2*I)*a^2 + 2*a*cM*m + (2*I)*a^2*m^2 - (4*I)*cM*r - 2*a*m*r + 
      (2*I)*r^2 - I*a^2*sss + (2*I)*cM*r*sss - I*r^2*sss - 2*a^2*cM*w - 
      (4*I)*a^3*m*w + 2*a^2*r*w - 2*cM*r^2*w - (4*I)*a*m*r^2*w + 2*r^3*w + 
      (2*I)*a^4*w^2 + (4*I)*a^2*r^2*w^2 + (2*I)*r^4*w^2)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)^2), 
 f08f23b[r] -> (-2*a^4*(-(a^3*m) + I*a^2*cM*m^2 - a^3*m^3 + 2*a*cM*m*r - 
      I*a^2*m^2*r - a*m*r^2 + a^3*m*sss - 2*a*cM*m*r*sss + a*m*r^2*sss + 
      4*a^4*w - (2*I)*a^3*cM*m*w + 3*a^4*m^2*w - 14*a^2*cM*r*w - 
      I*a^3*m*r*w + 8*a^2*r^2*w + 12*cM^2*r^2*w + (4*I)*a*cM*m*r^2*w + 
      3*a^2*m^2*r^2*w - 14*cM*r^3*w - I*a*m*r^3*w + 4*r^4*w - a^4*sss*w + 
      2*a^2*cM*r*sss*w - 2*a^2*r^2*sss*w + 2*cM*r^3*sss*w - r^4*sss*w + 
      I*a^4*cM*w^2 - 3*a^5*m*w^2 + (2*I)*a^4*r*w^2 - (4*I)*a^2*cM*r^2*w^2 - 
      6*a^3*m*r^2*w^2 + (4*I)*a^2*r^3*w^2 - (5*I)*cM*r^4*w^2 - 
      3*a*m*r^4*w^2 + (2*I)*r^5*w^2 + a^6*w^3 + 3*a^4*r^2*w^3 + 
      3*a^2*r^4*w^3 + r^6*w^3)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^3*w) + 
   (a^4*(2*a*cM*m + (2*I)*a^2*m^2 - 2*a*m*r - I*a^2*sss + (2*I)*cM*r*sss - 
      I*r^2*sss - 2*a^2*cM*w - (4*I)*a^3*m*w + 2*a^2*r*w - 2*cM*r^2*w - 
      (4*I)*a*m*r^2*w + 2*r^3*w + (2*I)*a^4*w^2 + (4*I)*a^2*r^2*w^2 + 
      (2*I)*r^4*w^2)*Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)^2*w), 
 f08f24a[r] -> (a^5*((4*I)*a^4 - 2*a^3*cM*m + (2*I)*a^4*m^2 + 
      (2*I)*a^2*cM^2*m^2 + (2*I)*a^4*m^4 - (16*I)*a^2*cM*r + 2*a^3*m*r + 
      4*a*cM^2*m*r - (8*I)*a^2*cM*m^2*r + (8*I)*a^2*r^2 + (16*I)*cM^2*r^2 - 
      6*a*cM*m*r^2 + (4*I)*a^2*m^2*r^2 - (16*I)*cM*r^3 + 2*a*m*r^3 + 
      (4*I)*r^4 - (2*I)*a^4*sss + a^3*cM*m*sss - (2*I)*a^4*m^2*sss + 
      (8*I)*a^2*cM*r*sss - a^3*m*r*sss - 2*a*cM^2*m*r*sss + 
      (4*I)*a^2*cM*m^2*r*sss - (4*I)*a^2*r^2*sss - (8*I)*cM^2*r^2*sss + 
      3*a*cM*m*r^2*sss - (2*I)*a^2*m^2*r^2*sss + (8*I)*cM*r^3*sss - 
      a*m*r^3*sss - (2*I)*r^4*sss + 2*a^4*cM*w - (18*I)*a^5*m*w - 
      (4*I)*a^3*cM^2*m*w + 2*a^4*cM*m^2*w - (6*I)*a^5*m^3*w - 4*a^4*r*w - 
      4*a^2*cM^2*r*w + (76*I)*a^3*cM*m*r*w - 8*a^4*m^2*r*w + 
      16*a^2*cM*r^2*w - (32*I)*a^3*m*r^2*w - (68*I)*a*cM^2*m*r^2*w + 
      14*a^2*cM*m^2*r^2*w - (6*I)*a^3*m^3*r^2*w - 8*a^2*r^3*w - 
      12*cM^2*r^3*w + (60*I)*a*cM*m*r^3*w - 8*a^2*m^2*r^3*w + 14*cM*r^4*w - 
      (14*I)*a*m*r^4*w - 4*r^5*w - a^4*cM*sss*w + (2*I)*a^5*m*sss*w + 
      2*a^4*r*sss*w + 2*a^2*cM^2*r*sss*w - (4*I)*a^3*cM*m*r*sss*w - 
      8*a^2*cM*r^2*sss*w + (4*I)*a^3*m*r^2*sss*w + 4*a^2*r^3*sss*w + 
      6*cM^2*r^3*sss*w - (4*I)*a*cM*m*r^3*sss*w - 7*cM*r^4*sss*w + 
      (2*I)*a*m*r^4*sss*w + 2*r^5*sss*w + (16*I)*a^6*w^2 + 
      (2*I)*a^4*cM^2*w^2 - 4*a^5*cM*m*w^2 + (6*I)*a^6*m^2*w^2 - 
      (68*I)*a^4*cM*r*w^2 + 10*a^5*m*r*w^2 + (18*I)*a^4*r^2*w^2 + 
      (68*I)*a^2*cM^2*r^2*w^2 - 20*a^3*cM*m*r^2*w^2 + 
      (12*I)*a^4*m^2*r^2*w^2 - (24*I)*a^2*cM*r^3*w^2 + 20*a^3*m*r^3*w^2 - 
      (12*I)*a^2*r^4*w^2 - (30*I)*cM^2*r^4*w^2 - 16*a*cM*m*r^4*w^2 + 
      (6*I)*a^2*m^2*r^4*w^2 + (44*I)*cM*r^5*w^2 + 10*a*m*r^5*w^2 - 
      (14*I)*r^6*w^2 + 2*a^6*cM*w^3 - (2*I)*a^7*m*w^3 - 2*a^6*r*w^3 + 
      6*a^4*cM*r^2*w^3 - (6*I)*a^5*m*r^2*w^3 - 6*a^4*r^3*w^3 + 
      6*a^2*cM*r^4*w^3 - (6*I)*a^3*m*r^4*w^3 - 6*a^2*r^5*w^3 + 2*cM*r^6*w^3 - 
      (2*I)*a*m*r^6*w^3 - 2*r^7*w^3)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^3*
     w) - (a^5*(2*a*cM^2*m + 2*a^3*m^3 - 4*a*cM*m*r + 2*a*m*r^2 - a^3*m*sss + 
      2*a*cM*m*r*sss - a*m*r^2*sss + 2*a^4*w - 2*a^2*cM^2*w - 
      (2*I)*a^3*cM*m*w - 4*a^4*m^2*w + 2*a^2*cM*r*w + (2*I)*a^3*m*r*w + 
      4*a^2*r^2*w - 6*cM^2*r^2*w - (2*I)*a*cM*m*r^2*w - 4*a^2*m^2*r^2*w - 
      2*cM*r^3*w + (2*I)*a*m*r^3*w + 2*r^4*w + (2*I)*a^4*cM*w^2 + 
      2*a^5*m*w^2 - (2*I)*a^4*r*w^2 + (4*I)*a^2*cM*r^2*w^2 + 
      4*a^3*m*r^2*w^2 - (4*I)*a^2*r^3*w^2 + (2*I)*cM*r^4*w^2 + 
      2*a*m*r^4*w^2 - (2*I)*r^5*w^2)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w), 
 f08f24b[r] -> (a^4*((2*I)*a^4 - 2*a^3*cM*m + (2*I)*a^4*m^2 + 
      (2*I)*a^2*cM^2*m^2 + (2*I)*a^4*m^4 - (8*I)*a^2*cM*r + 2*a^3*m*r + 
      4*a*cM^2*m*r - (8*I)*a^2*cM*m^2*r + (4*I)*a^2*r^2 + (8*I)*cM^2*r^2 - 
      6*a*cM*m*r^2 + (4*I)*a^2*m^2*r^2 - (8*I)*cM*r^3 + 2*a*m*r^3 + 
      (2*I)*r^4 - I*a^4*sss + a^3*cM*m*sss - (2*I)*a^4*m^2*sss + 
      (4*I)*a^2*cM*r*sss - a^3*m*r*sss - 2*a*cM^2*m*r*sss + 
      (4*I)*a^2*cM*m^2*r*sss - (2*I)*a^2*r^2*sss - (4*I)*cM^2*r^2*sss + 
      3*a*cM*m*r^2*sss - (2*I)*a^2*m^2*r^2*sss + (4*I)*cM*r^3*sss - 
      a*m*r^3*sss - I*r^4*sss + 2*a^4*cM*w - (14*I)*a^5*m*w - 
      (4*I)*a^3*cM^2*m*w + 2*a^4*cM*m^2*w - (6*I)*a^5*m^3*w - 4*a^4*r*w - 
      4*a^2*cM^2*r*w + (56*I)*a^3*cM*m*r*w - 8*a^4*m^2*r*w + 
      16*a^2*cM*r^2*w - (24*I)*a^3*m*r^2*w - (44*I)*a*cM^2*m*r^2*w + 
      14*a^2*cM*m^2*r^2*w - (6*I)*a^3*m^3*r^2*w - 8*a^2*r^3*w - 
      12*cM^2*r^3*w + (40*I)*a*cM*m*r^3*w - 8*a^2*m^2*r^3*w + 14*cM*r^4*w - 
      (10*I)*a*m*r^4*w - 4*r^5*w - a^4*cM*sss*w + (2*I)*a^5*m*sss*w + 
      2*a^4*r*sss*w + 2*a^2*cM^2*r*sss*w - (4*I)*a^3*cM*m*r*sss*w - 
      8*a^2*cM*r^2*sss*w + (4*I)*a^3*m*r^2*sss*w + 4*a^2*r^3*sss*w + 
      6*cM^2*r^3*sss*w - (4*I)*a*cM*m*r^3*sss*w - 7*cM*r^4*sss*w + 
      (2*I)*a*m*r^4*sss*w + 2*r^5*sss*w + (18*I)*a^6*w^2 + 
      (2*I)*a^4*cM^2*w^2 - 4*a^5*cM*m*w^2 + (6*I)*a^6*m^2*w^2 - 
      (72*I)*a^4*cM*r*w^2 + 10*a^5*m*r*w^2 + (24*I)*a^4*r^2*w^2 + 
      (68*I)*a^2*cM^2*r^2*w^2 - 20*a^3*cM*m*r^2*w^2 + 
      (12*I)*a^4*m^2*r^2*w^2 - (32*I)*a^2*cM*r^3*w^2 + 20*a^3*m*r^3*w^2 - 
      (6*I)*a^2*r^4*w^2 - (30*I)*cM^2*r^4*w^2 - 16*a*cM*m*r^4*w^2 + 
      (6*I)*a^2*m^2*r^4*w^2 + (40*I)*cM*r^5*w^2 + 10*a*m*r^5*w^2 - 
      (12*I)*r^6*w^2 + 2*a^6*cM*w^3 - (2*I)*a^7*m*w^3 - 2*a^6*r*w^3 + 
      6*a^4*cM*r^2*w^3 - (6*I)*a^5*m*r^2*w^3 - 6*a^4*r^3*w^3 + 
      6*a^2*cM*r^4*w^3 - (6*I)*a^3*m*r^4*w^3 - 6*a^2*r^5*w^3 + 2*cM*r^6*w^3 - 
      (2*I)*a*m*r^6*w^3 - 2*r^7*w^3)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^3*
     w^2) - (a^4*(2*a*cM^2*m + 2*a^3*m^3 - 4*a*cM*m*r + 2*a*m*r^2 - 
      a^3*m*sss + 2*a*cM*m*r*sss - a*m*r^2*sss - 2*a^2*cM^2*w - 
      (2*I)*a^3*cM*m*w - 4*a^4*m^2*w + 6*a^2*cM*r*w + (2*I)*a^3*m*r*w - 
      6*cM^2*r^2*w - (2*I)*a*cM*m*r^2*w - 4*a^2*m^2*r^2*w + 2*cM*r^3*w + 
      (2*I)*a*m*r^3*w + (2*I)*a^4*cM*w^2 + 2*a^5*m*w^2 - (2*I)*a^4*r*w^2 + 
      (4*I)*a^2*cM*r^2*w^2 + 4*a^3*m*r^2*w^2 - (4*I)*a^2*r^3*w^2 + 
      (2*I)*cM*r^4*w^2 + 2*a*m*r^4*w^2 - (2*I)*r^5*w^2)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)^2*w^2), 
 f08f33a[r] -> (a^4*((16*I)*a^2 + 16*a*cM*m + (16*I)*a^2*m^2 - (32*I)*cM*r - 
      16*a*m*r + (16*I)*r^2 - (14*I)*a^2*sss - 6*a*cM*m*sss - 
      (6*I)*a^2*m^2*sss + (28*I)*cM*r*sss + 6*a*m*r*sss - (14*I)*r^2*sss + 
      (3*I)*a^2*sss^2 - (6*I)*cM*r*sss^2 + (3*I)*r^2*sss^2 - 16*a^2*cM*w - 
      (52*I)*a^3*m*w - 16*a^2*cM*m^2*w - (16*I)*a^3*m^3*w - 24*a^2*r*w + 
      (32*I)*a*cM*m*r*w + 24*a^2*m^2*r*w + 64*cM*r^2*w - (44*I)*a*m*r^2*w - 
      24*r^3*w + 6*a^2*cM*sss*w + (20*I)*a^3*m*sss*w + 8*a^2*r*sss*w - 
      (16*I)*a*cM*m*r*sss*w - 22*cM*r^2*sss*w + (20*I)*a*m*r^2*sss*w + 
      8*r^3*sss*w + (36*I)*a^4*w^2 + 32*a^3*cM*m*w^2 + (48*I)*a^4*m^2*w^2 - 
      (32*I)*a^2*cM*r*w^2 + (68*I)*a^2*r^2*w^2 - 84*a*cM*m*r^2*w^2 + 
      (28*I)*a^2*m^2*r^2*w^2 - (40*I)*cM*r^3*w^2 + 20*a*m*r^3*w^2 + 
      (32*I)*r^4*w^2 - (14*I)*a^4*sss*w^2 + (16*I)*a^2*cM*r*sss*w^2 - 
      (18*I)*a^2*r^2*sss*w^2 - (4*I)*cM*r^3*sss*w^2 - (4*I)*r^4*sss*w^2 - 
      16*a^4*cM*w^3 - (48*I)*a^5*m*w^3 - 24*a^4*r*w^3 + 84*a^2*cM*r^2*w^3 - 
      (56*I)*a^3*m*r^2*w^3 - 8*a^2*r^3*w^3 - 20*cM*r^4*w^3 - 
      (8*I)*a*m*r^4*w^3 + 16*r^5*w^3 + (16*I)*a^6*w^4 + (28*I)*a^4*r^2*w^4 + 
      (8*I)*a^2*r^4*w^4 - (4*I)*r^6*w^4)*fR4[r])/
    (18*cM*(a^2 - 2*cM*r + r^2)^2*w) + 
   (a^4*((8*I)*cM - 8*a*m - (8*I)*r - (3*I)*cM*sss + 3*a*m*sss + 
      (3*I)*r*sss + 10*a^2*w - (8*I)*a*cM*m*w + 8*a^2*m^2*w + 
      (12*I)*a*m*r*w + 6*r^2*w - 3*a^2*sss*w - 3*r^2*sss*w + 
      (8*I)*a^2*cM*w^2 - 16*a^3*m*w^2 - (12*I)*a^2*r*w^2 - (2*I)*cM*r^2*w^2 - 
      6*a*m*r^2*w^2 - (2*I)*r^3*w^2 + 8*a^4*w^3 + 6*a^2*r^2*w^3 - 2*r^4*w^3)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)*w), 
 f08f33b[r] -> (a^3*((4*I)*a^2 + 4*a*cM*m + (4*I)*a^2*m^2 - (8*I)*cM*r - 
      4*a*m*r + (4*I)*r^2 - (4*I)*a^2*sss - 2*a*cM*m*sss - 
      (2*I)*a^2*m^2*sss + (8*I)*cM*r*sss + 2*a*m*r*sss - (4*I)*r^2*sss + 
      I*a^2*sss^2 - (2*I)*cM*r*sss^2 + I*r^2*sss^2 - 4*a^2*cM*w - 
      (16*I)*a^3*m*w - 6*a^2*cM*m^2*w - (6*I)*a^3*m^3*w - 4*a^2*r*w + 
      (12*I)*a*cM*m*r*w + 10*a^2*m^2*r*w + 12*cM*r^2*w - (12*I)*a*m*r^2*w - 
      4*r^3*w + 2*a^2*cM*sss*w + (7*I)*a^3*m*sss*w + 2*a^2*r*sss*w - 
      (6*I)*a*cM*m*r*sss*w - 6*cM*r^2*sss*w + (7*I)*a*m*r^2*sss*w + 
      2*r^3*sss*w + (14*I)*a^4*w^2 + 14*a^3*cM*m*w^2 + (20*I)*a^4*m^2*w^2 - 
      (16*I)*a^2*cM*r*w^2 - 4*a^3*m*r*w^2 + (26*I)*a^2*r^2*w^2 - 
      32*a*cM*m*r^2*w^2 + (10*I)*a^2*m^2*r^2*w^2 - (20*I)*cM*r^3*w^2 + 
      6*a*m*r^3*w^2 + (12*I)*r^4*w^2 - (6*I)*a^4*sss*w^2 + 
      (8*I)*a^2*cM*r*sss*w^2 - (7*I)*a^2*r^2*sss*w^2 - (2*I)*cM*r^3*sss*w^2 - 
      I*r^4*sss*w^2 - 8*a^4*cM*w^3 - (22*I)*a^5*m*w^3 - 12*a^4*r*w^3 + 
      42*a^2*cM*r^2*w^3 - (24*I)*a^3*m*r^2*w^3 - 4*a^2*r^3*w^3 - 
      10*cM*r^4*w^3 - (2*I)*a*m*r^4*w^3 + 8*r^5*w^3 + (8*I)*a^6*w^4 + 
      (14*I)*a^4*r^2*w^4 + (4*I)*a^2*r^4*w^4 - (2*I)*r^6*w^4)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w^2) + 
   (2*a^3*((2*I)*cM - 2*a*m - (2*I)*r - I*cM*sss + a*m*sss + I*r*sss + 
      3*a^2*w - (3*I)*a*cM*m*w + 3*a^2*m^2*w + (5*I)*a*m*r*w + r^2*w - 
      a^2*sss*w - r^2*sss*w + (4*I)*a^2*cM*w^2 - 7*a^3*m*w^2 - 
      (6*I)*a^2*r*w^2 - I*cM*r^2*w^2 - 2*a*m*r^2*w^2 - I*r^3*w^2 + 
      4*a^4*w^3 + 3*a^2*r^2*w^3 - r^4*w^3)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)*w^2), 
 f08f34a[r] -> -(a^4*(4*a^3*m - (4*I)*a^2*cM*m^2 + 4*a^3*m^3 - 8*a*cM*m*r + 
       (4*I)*a^2*m^2*r + 4*a*m*r^2 - 4*a^3*m*sss + (2*I)*a^2*cM*m^2*sss - 
       2*a^3*m^3*sss + 8*a*cM*m*r*sss - (2*I)*a^2*m^2*r*sss - 4*a*m*r^2*sss + 
       a^3*m*sss^2 - 2*a*cM*m*r*sss^2 + a*m*r^2*sss^2 - 4*a^4*w + 
       (8*I)*a^3*cM*m*w - 20*a^4*m^2*w + (6*I)*a^3*cM*m^3*w - 6*a^4*m^4*w + 
       16*a^2*cM*r*w + (10*I)*a^3*m*r*w - (8*I)*a*cM^2*m*r*w + 
       22*a^2*cM*m^2*r*w - (8*I)*a^3*m^3*r*w - 8*a^2*r^2*w - 16*cM^2*r^2*w - 
       (20*I)*a*cM*m*r^2*w - 18*a^2*m^2*r^2*w + 16*cM*r^3*w + 
       (10*I)*a*m*r^3*w - 4*r^4*w + 2*a^4*sss*w - (2*I)*a^3*cM*m*sss*w + 
       7*a^4*m^2*sss*w - 8*a^2*cM*r*sss*w - (5*I)*a^3*m*r*sss*w - 
       6*a^2*cM*m^2*r*sss*w + 4*a^2*r^2*sss*w + 8*cM^2*r^2*sss*w + 
       (12*I)*a*cM*m*r^2*sss*w + 7*a^2*m^2*r^2*sss*w - 8*cM*r^3*sss*w - 
       (5*I)*a*m*r^3*sss*w + 2*r^4*sss*w - (4*I)*a^4*cM*w^2 + 12*a^5*m*w^2 - 
       (12*I)*a^4*cM*m^2*w^2 + 18*a^5*m^3*w^2 - (8*I)*a^4*r*w^2 + 
       (8*I)*a^2*cM^2*r*w^2 - 12*a^3*cM*m*r*w^2 - (6*I)*a^4*m^2*r*w^2 + 
       (20*I)*a^2*cM*r^2*w^2 + 26*a^3*m*r^2*w^2 + (46*I)*a^2*cM*m^2*r^2*w^2 + 
       8*a^3*m^3*r^2*w^2 - (16*I)*a^2*r^3*w^2 - (16*I)*cM^2*r^3*w^2 - 
       24*a*cM*m*r^3*w^2 - (16*I)*a^2*m^2*r^3*w^2 + (24*I)*cM*r^4*w^2 + 
       14*a*m*r^4*w^2 - (8*I)*r^5*w^2 - 5*a^5*m*sss*w^2 + I*a^4*r*sss*w^2 + 
       6*a^3*cM*m*r*sss*w^2 - (2*I)*a^2*cM*r^2*sss*w^2 - 
       5*a^3*m*r^2*sss*w^2 + (2*I)*a^2*r^3*sss*w^2 - 4*a*cM*m*r^3*sss*w^2 - 
       (2*I)*cM*r^4*sss*w^2 + I*r^5*sss*w^2 + 4*a^6*w^3 + 
       (6*I)*a^5*cM*m*w^3 - 18*a^6*m^2*w^3 - 10*a^4*cM*r*w^3 + 
       (20*I)*a^5*m*r*w^3 - 2*a^4*r^2*w^3 - (62*I)*a^3*cM*m*r^2*w^3 - 
       16*a^4*m^2*r^2*w^3 + 12*a^2*cM*r^3*w^3 + (10*I)*a^3*m*r^3*w^3 - 
       16*a^2*r^4*w^3 + (12*I)*a*cM*m*r^4*w^3 + 2*a^2*m^2*r^4*w^3 + 
       22*cM*r^5*w^3 - (10*I)*a*m*r^5*w^3 - 10*r^6*w^3 + 6*a^7*m*w^4 - 
       (6*I)*a^6*r*w^4 + (16*I)*a^4*cM*r^2*w^4 + 8*a^5*m*r^2*w^4 - 
       (8*I)*a^4*r^3*w^4 + (12*I)*a^2*cM*r^4*w^4 - 2*a^3*m*r^4*w^4 + 
       (2*I)*a^2*r^5*w^4 - (4*I)*cM*r^6*w^4 - 4*a*m*r^6*w^4 + (4*I)*r^7*w^4)*
      fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^2*w^2) + 
   (2*a^4*(-2*a*cM*m - (2*I)*a^2*m^2 + 2*a*m*r + a*cM*m*sss + I*a^2*m^2*sss - 
      a*m*r*sss + 2*a^2*cM*w + (5*I)*a^3*m*w + 3*a^2*cM*m^2*w + 
      (3*I)*a^3*m^3*w + 2*a^2*r*w - 4*cM^2*r*w - (5*I)*a*cM*m*r*w - 
      4*a^2*m^2*r*w - 2*cM*r^2*w + (4*I)*a*m*r^2*w + 2*r^3*w - 
      I*a^3*m*sss*w - a^2*r*sss*w + 2*cM*r^2*sss*w - I*a*m*r^2*sss*w - 
      r^3*sss*w + (2*I)*a^4*w^2 - 3*a^3*cM*m*w^2 - (6*I)*a^4*m^2*w^2 - 
      (5*I)*a^2*cM*r*w^2 + 2*a^3*m*r*w^2 + 8*a*cM*m*r^2*w^2 - 
      I*a^2*m^2*r^2*w^2 + (5*I)*cM*r^3*w^2 - 3*a*m*r^3*w^2 - (2*I)*r^4*w^2 + 
      (3*I)*a^5*m*w^3 + 3*a^4*r*w^3 - 8*a^2*cM*r^2*w^3 + I*a^3*m*r^2*w^3 + 
      a^2*r^3*w^3 + 2*cM*r^4*w^3 - (2*I)*a*m*r^4*w^3 - 2*r^5*w^3)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)*w^2), 
 f08f34b[r] -> -(a^3*(4*a^3*m - (4*I)*a^2*cM*m^2 + 4*a^3*m^3 - 8*a*cM*m*r + 
       (4*I)*a^2*m^2*r + 4*a*m*r^2 - 4*a^3*m*sss + (2*I)*a^2*cM*m^2*sss - 
       2*a^3*m^3*sss + 8*a*cM*m*r*sss - (2*I)*a^2*m^2*r*sss - 4*a*m*r^2*sss + 
       a^3*m*sss^2 - 2*a*cM*m*r*sss^2 + a*m*r^2*sss^2 - 4*a^4*w + 
       (8*I)*a^3*cM*m*w - 20*a^4*m^2*w + (8*I)*a^3*cM*m^3*w - 8*a^4*m^4*w + 
       16*a^2*cM*r*w + (8*I)*a^3*m*r*w - (8*I)*a*cM^2*m*r*w + 
       20*a^2*cM*m^2*r*w - (12*I)*a^3*m^3*r*w - 8*a^2*r^2*w - 16*cM^2*r^2*w - 
       (16*I)*a*cM*m*r^2*w - 16*a^2*m^2*r^2*w + 16*cM*r^3*w + 
       (8*I)*a*m*r^3*w - 4*r^4*w + 2*a^4*sss*w - (2*I)*a^3*cM*m*sss*w + 
       8*a^4*m^2*sss*w - 8*a^2*cM*r*sss*w - (4*I)*a^3*m*r*sss*w - 
       8*a^2*cM*m^2*r*sss*w + 4*a^2*r^2*sss*w + 8*cM^2*r^2*sss*w + 
       (10*I)*a*cM*m*r^2*sss*w + 8*a^2*m^2*r^2*sss*w - 8*cM*r^3*sss*w - 
       (4*I)*a*m*r^3*sss*w + 2*r^4*sss*w - (4*I)*a^4*cM*w^2 + 20*a^5*m*w^2 - 
       (20*I)*a^4*cM*m^2*w^2 + 28*a^5*m^3*w^2 + (8*I)*a^2*cM^2*r*w^2 - 
       24*a^3*cM*m*r*w^2 - (8*I)*a^2*cM*r^2*w^2 + 28*a^3*m*r^2*w^2 + 
       (64*I)*a^2*cM*m^2*r^2*w^2 + 8*a^3*m^3*r^2*w^2 + (8*I)*cM^2*r^3*w^2 - 
       16*a*cM*m*r^3*w^2 - (20*I)*a^2*m^2*r^3*w^2 - (4*I)*cM*r^4*w^2 + 
       8*a*m*r^4*w^2 - 8*a^5*m*sss*w^2 + 12*a^3*cM*m*r*sss*w^2 - 
       6*a^3*m*r^2*sss*w^2 - 8*a*cM*m*r^3*sss*w^2 + 2*a*m*r^4*sss*w^2 + 
       (12*I)*a^5*cM*m*w^3 - 32*a^6*m^2*w^3 - 4*a^4*cM*r*w^3 + 
       (36*I)*a^5*m*r*w^3 - 12*a^4*r^2*w^3 - (116*I)*a^3*cM*m*r^2*w^3 - 
       24*a^4*m^2*r^2*w^3 + 24*a^2*cM*r^3*w^3 + (12*I)*a^3*m*r^3*w^3 - 
       24*a^2*r^4*w^3 + (32*I)*a*cM*m*r^4*w^3 + 8*a^2*m^2*r^4*w^3 + 
       28*cM*r^5*w^3 - (24*I)*a*m*r^5*w^3 - 12*r^6*w^3 + 12*a^7*m*w^4 - 
       (12*I)*a^6*r*w^4 + (32*I)*a^4*cM*r^2*w^4 + 16*a^5*m*r^2*w^4 - 
       (16*I)*a^4*r^3*w^4 + (24*I)*a^2*cM*r^4*w^4 - 4*a^3*m*r^4*w^4 + 
       (4*I)*a^2*r^5*w^4 - (8*I)*cM*r^6*w^4 - 8*a*m*r^6*w^4 + (8*I)*r^7*w^4)*
      fR4[r])/(18*cM*(a^2 - 2*cM*r + r^2)^2*w^3) + 
   (a^3*(-2*a*cM*m - (2*I)*a^2*m^2 + 2*a*m*r + a*cM*m*sss + I*a^2*m^2*sss - 
      a*m*r*sss + 2*a^2*cM*w + (4*I)*a^3*m*w + 4*a^2*cM*m^2*w + 
      (4*I)*a^3*m^3*w + 2*a^2*r*w - 4*cM^2*r*w - (2*I)*a*cM*m*r*w - 
      6*a^2*m^2*r*w - 2*cM*r^2*w + (2*I)*a*m*r^2*w + 2*r^3*w - 
      I*a^3*m*sss*w - a^2*r*sss*w + 2*cM*r^2*sss*w - I*a*m*r^2*sss*w - 
      r^3*sss*w - 6*a^3*cM*m*w^2 - (10*I)*a^4*m^2*w^2 - (2*I)*a^2*cM*r*w^2 + 
      6*a^3*m*r*w^2 + 12*a*cM*m*r^2*w^2 + (2*I)*cM*r^3*w^2 - 4*a*m*r^3*w^2 + 
      (6*I)*a^5*m*w^3 + 6*a^4*r*w^3 - 16*a^2*cM*r^2*w^3 + 
      (2*I)*a^3*m*r^2*w^3 + 2*a^2*r^3*w^3 + 4*cM*r^4*w^3 - 
      (4*I)*a*m*r^4*w^3 - 4*r^5*w^3)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)*w^3), 
 f08f44a[r] -> (a^4*(-4*a^3*cM*m + (4*I)*a^4*m^2 + (4*I)*a^2*cM^2*m^2 + 
      (4*I)*a^4*m^4 + 4*a^3*m*r + 8*a*cM^2*m*r - (16*I)*a^2*cM*m^2*r - 
      12*a*cM*m*r^2 + (8*I)*a^2*m^2*r^2 + 4*a*m*r^3 - (4*I)*a^4*sss - 
      2*a^3*cM*m*sss - (4*I)*a^4*m^2*sss + (2*I)*a^2*cM^2*m^2*sss + 
      (2*I)*a^4*m^4*sss + (16*I)*a^2*cM*r*sss + 2*a^3*m*r*sss + 
      4*a*cM^2*m*r*sss + (4*I)*a^2*cM*m^2*r*sss - (8*I)*a^2*r^2*sss - 
      (16*I)*cM^2*r^2*sss - 6*a*cM*m*r^2*sss - (2*I)*a^2*m^2*r^2*sss + 
      (16*I)*cM*r^3*sss + 2*a*m*r^3*sss - (4*I)*r^4*sss + (2*I)*a^4*sss^2 + 
      2*a^3*cM*m*sss^2 - I*a^4*m^2*sss^2 - (8*I)*a^2*cM*r*sss^2 - 
      2*a^3*m*r*sss^2 - 4*a*cM^2*m*r*sss^2 + (2*I)*a^2*cM*m^2*r*sss^2 + 
      (4*I)*a^2*r^2*sss^2 + (8*I)*cM^2*r^2*sss^2 + 6*a*cM*m*r^2*sss^2 - 
      I*a^2*m^2*r^2*sss^2 - (8*I)*cM*r^3*sss^2 - 2*a*m*r^3*sss^2 + 
      (2*I)*r^4*sss^2 + 16*a^4*cM*w - (40*I)*a^5*m*w - (8*I)*a^3*cM^2*m*w - 
      12*a^4*cM*m^2*w - (12*I)*a^5*m^3*w + (8*I)*a^3*cM^2*m^3*w + 
      (8*I)*a^5*m^5*w - 56*a^2*cM^2*r*w + (120*I)*a^3*cM*m*r*w + 
      8*a^4*m^2*r*w + 8*a^2*cM^2*m^2*r*w - (40*I)*a^3*cM*m^3*r*w + 
      24*a^2*cM*r^2*w + 48*cM^3*r^2*w - (64*I)*a^3*m*r^2*w - 
      (56*I)*a*cM^2*m*r^2*w - 12*a^2*cM*m^2*r^2*w - (4*I)*a^3*m^3*r^2*w - 
      40*cM^2*r^3*w + (72*I)*a*cM*m*r^3*w + 8*a^2*m^2*r^3*w + 8*cM*r^4*w - 
      (24*I)*a*m*r^4*w + 8*a^4*cM*sss*w + (24*I)*a^5*m*sss*w - 
      (4*I)*a^3*cM^2*m*sss*w + 12*a^4*cM*m^2*sss*w - (8*I)*a^5*m^3*sss*w - 
      4*a^4*r*sss*w - 28*a^2*cM^2*r*sss*w - (60*I)*a^3*cM*m*r*sss*w - 
      22*a^4*m^2*r*sss*w - 16*a^2*cM^2*m^2*r*sss*w + 
      (8*I)*a^3*cM*m^3*r*sss*w + 28*a^2*cM*r^2*sss*w + 24*cM^3*r^2*sss*w + 
      (48*I)*a^3*m*r^2*sss*w + (36*I)*a*cM^2*m*r^2*sss*w + 
      48*a^2*cM*m^2*r^2*sss*w - (8*I)*a^3*m^3*r^2*sss*w - 8*a^2*r^3*sss*w - 
      36*cM^2*r^3*sss*w - (68*I)*a*cM*m*r^3*sss*w - 22*a^2*m^2*r^3*sss*w + 
      20*cM*r^4*sss*w + (24*I)*a*m*r^4*sss*w - 4*r^5*sss*w - 
      2*a^4*cM*sss^2*w + 2*a^4*r*sss^2*w + 4*a^2*cM^2*r*sss^2*w - 
      8*a^2*cM*r^2*sss^2*w + 4*a^2*r^3*sss^2*w + 4*cM^2*r^3*sss^2*w - 
      6*cM*r^4*sss^2*w + 2*r^5*sss^2*w + (88*I)*a^6*w^2 + 
      (4*I)*a^4*cM^2*w^2 + 84*a^5*cM*m*w^2 + (68*I)*a^6*m^2*w^2 - 
      (32*I)*a^4*cM^2*m^2*w^2 + 24*a^5*cM*m^3*w^2 - (24*I)*a^6*m^4*w^2 - 
      (312*I)*a^4*cM*r*w^2 - 56*a^5*m*r*w^2 - 184*a^3*cM^2*m*r*w^2 - 
      (28*I)*a^4*cM*m^2*r*w^2 - 52*a^5*m^3*r*w^2 + (192*I)*a^4*r^2*w^2 + 
      (264*I)*a^2*cM^2*r^2*w^2 + 280*a^3*cM*m*r^2*w^2 + 96*a*cM^3*m*r^2*w^2 + 
      (116*I)*a^4*m^2*r^2*w^2 + (60*I)*a^2*cM^2*m^2*r^2*w^2 + 
      112*a^3*cM*m^3*r^2*w^2 - (4*I)*a^4*m^4*r^2*w^2 - 
      (368*I)*a^2*cM*r^3*w^2 - 56*a^3*m*r^3*w^2 - 248*a*cM^2*m*r^3*w^2 - 
      (60*I)*a^2*cM*m^2*r^3*w^2 - 52*a^3*m^3*r^3*w^2 + (120*I)*a^2*r^4*w^2 + 
      (52*I)*cM^2*r^4*w^2 + 84*a*cM*m*r^4*w^2 + (68*I)*a^2*m^2*r^4*w^2 - 
      (56*I)*cM*r^5*w^2 + (16*I)*r^6*w^2 - (32*I)*a^6*sss*w^2 + 
      (2*I)*a^4*cM^2*sss*w^2 - 30*a^5*cM*m*sss*w^2 + (6*I)*a^6*m^2*sss*w^2 + 
      (108*I)*a^4*cM*r*sss*w^2 + 26*a^5*m*r*sss*w^2 + 
      48*a^3*cM^2*m*r*sss*w^2 - (8*I)*a^4*cM*m^2*r*sss*w^2 - 
      (72*I)*a^4*r^2*sss*w^2 - (92*I)*a^2*cM^2*r^2*sss*w^2 - 
      88*a^3*cM*m*r^2*sss*w^2 + (2*I)*a^4*m^2*r^2*sss*w^2 + 
      (120*I)*a^2*cM*r^3*sss*w^2 + 32*a^3*m*r^3*sss*w^2 + 
      24*a*cM^2*m*r^3*sss*w^2 + (12*I)*a^2*cM*m^2*r^3*sss*w^2 - 
      (48*I)*a^2*r^4*sss*w^2 + (10*I)*cM^2*r^4*sss*w^2 - 
      18*a*cM*m*r^4*sss*w^2 - (4*I)*a^2*m^2*r^4*sss*w^2 + 
      (12*I)*cM*r^5*sss*w^2 + 6*a*m*r^5*sss*w^2 - (8*I)*r^6*sss*w^2 - 
      96*a^6*cM*w^3 - (104*I)*a^7*m*w^3 + (40*I)*a^5*cM^2*m*w^3 - 
      64*a^6*cM*m^2*w^3 + (24*I)*a^7*m^3*w^3 - 40*a^6*r*w^3 + 
      272*a^4*cM^2*r*w^3 + (256*I)*a^5*cM*m*r*w^3 + 100*a^6*m^2*r*w^3 + 
      4*a^4*cM*r^2*w^3 - 192*a^2*cM^3*r^2*w^3 - (216*I)*a^5*m*r^2*w^3 - 
      (328*I)*a^3*cM^2*m*r^2*w^3 - 240*a^4*cM*m^2*r^2*w^3 + 
      (8*I)*a^5*m^3*r^2*w^3 - 128*a^4*r^3*w^3 + 80*a^2*cM^2*r^3*w^3 + 
      (264*I)*a^3*cM*m*r^3*w^3 + 60*a^4*m^2*r^3*w^3 + 216*a^2*cM*r^4*w^3 - 
      48*cM^3*r^4*w^3 - (120*I)*a^3*m*r^4*w^3 - (32*I)*a*cM^2*m*r^4*w^3 + 
      24*a^2*cM*m^2*r^4*w^3 - (16*I)*a^3*m^3*r^4*w^3 - 136*a^2*r^5*w^3 - 
      (72*I)*a*cM*m*r^5*w^3 - 40*a^2*m^2*r^5*w^3 + 116*cM*r^6*w^3 - 
      (8*I)*a*m*r^6*w^3 - 48*r^7*w^3 + 18*a^6*cM*sss*w^3 - 14*a^6*r*sss*w^3 - 
      32*a^4*cM^2*r*sss*w^3 + 66*a^4*cM*r^2*sss*w^3 - 22*a^4*r^3*sss*w^3 - 
      40*a^2*cM^2*r^3*sss*w^3 + 38*a^2*cM*r^4*sss*w^3 - 2*a^2*r^5*sss*w^3 - 
      8*cM^2*r^5*sss*w^3 - 10*cM*r^6*sss*w^3 + 6*r^7*sss*w^3 + 
      (56*I)*a^8*w^4 - (16*I)*a^6*cM^2*w^4 + 56*a^7*cM*m*w^4 - 
      (8*I)*a^8*m^2*w^4 - (236*I)*a^6*cM*r*w^4 - 60*a^7*m*r*w^4 + 
      (112*I)*a^6*r^2*w^4 + (316*I)*a^4*cM^2*r^2*w^4 + 180*a^5*cM*m*r^2*w^4 - 
      (4*I)*a^6*m^2*r^2*w^4 - (228*I)*a^4*cM*r^3*w^4 - 80*a^5*m*r^3*w^4 + 
      (40*I)*a^4*r^4*w^4 + (56*I)*a^2*cM^2*r^4*w^4 + 112*a^3*cM*m*r^4*w^4 + 
      (16*I)*a^4*m^2*r^4*w^4 + (92*I)*a^2*cM*r^5*w^4 + 20*a^3*m*r^5*w^4 - 
      (32*I)*a^2*r^6*w^4 - (36*I)*cM^2*r^6*w^4 - 12*a*cM*m*r^6*w^4 + 
      (12*I)*a^2*m^2*r^6*w^4 + (84*I)*cM*r^7*w^4 + 40*a*m*r^7*w^4 - 
      (16*I)*r^8*w^4 - 16*a^8*cM*w^5 + 12*a^8*r*w^5 - 52*a^6*cM*r^2*w^5 + 
      28*a^6*r^3*w^5 - 60*a^4*cM*r^4*w^5 + 12*a^4*r^5*w^5 - 
      28*a^2*cM*r^6*w^5 - 12*a^2*r^7*w^5 - 4*cM*r^8*w^5 - 8*r^9*w^5)*fR4[r])/
    (18*cM*(a^2 - 2*cM*r + r^2)^2*w^3) + 
   (a^4*(-4*a*cM^2*m - 4*a^3*m^3 + 8*a*cM*m*r - 4*a*m*r^2 - 
      (2*I)*a^2*cM*sss + 4*a^3*m*sss - 2*a*cM^2*m*sss - 2*a^3*m^3*sss + 
      (2*I)*a^2*r*sss + (4*I)*cM^2*r*sss - 4*a*cM*m*r*sss - 
      (6*I)*cM*r^2*sss + 2*a*m*r^2*sss + (2*I)*r^3*sss + I*a^2*cM*sss^2 - 
      I*a^2*r*sss^2 - (2*I)*cM^2*r*sss^2 + (3*I)*cM*r^2*sss^2 - I*r^3*sss^2 + 
      8*a^4*w + 4*a^2*cM^2*w - (4*I)*a^3*cM*m*w + 16*a^4*m^2*w - 
      8*a^2*cM^2*m^2*w - 8*a^4*m^4*w - 28*a^2*cM*r*w + (12*I)*a^3*m*r*w - 
      (8*I)*a*cM^2*m*r*w + 24*a^2*cM*m^2*r*w + 8*a^2*r^2*w + 12*cM^2*r^2*w - 
      (12*I)*a*cM*m*r^2*w + 8*a^2*m^2*r^2*w - 4*cM*r^3*w + (12*I)*a*m*r^3*w - 
      4*a^4*sss*w + 2*a^2*cM^2*sss*w + (8*I)*a^3*cM*m*sss*w + 
      2*a^4*m^2*sss*w + 2*a^2*cM*r*sss*w - (12*I)*a^3*m*r*sss*w - 
      (8*I)*a*cM^2*m*r*sss*w - 4*a^2*r^2*sss*w + 6*cM^2*r^2*sss*w + 
      (24*I)*a*cM*m*r^2*sss*w + 2*a^2*m^2*r^2*sss*w - 2*cM*r^3*sss*w - 
      (12*I)*a*m*r^3*sss*w + (32*I)*a^4*cM*w^2 - 48*a^5*m*w^2 + 
      24*a^3*cM^2*m*w^2 + (24*I)*a^4*cM*m^2*w^2 + 16*a^5*m^3*w^2 - 
      (44*I)*a^4*r*w^2 - (48*I)*a^2*cM^2*r*w^2 - 4*a^3*cM*m*r*w^2 - 
      (28*I)*a^4*m^2*r*w^2 + (108*I)*a^2*cM*r^2*w^2 - 40*a^3*m*r^2*w^2 + 
      28*a*cM^2*m*r^2*w^2 + (64*I)*a^2*cM*m^2*r^2*w^2 - 4*a^3*m^3*r^2*w^2 - 
      (52*I)*a^2*r^3*w^2 + (8*I)*cM^2*r^3*w^2 - 60*a*cM*m*r^3*w^2 - 
      (28*I)*a^2*m^2*r^3*w^2 + (4*I)*cM*r^4*w^2 - 12*a*m*r^4*w^2 - 
      (8*I)*r^5*w^2 - (10*I)*a^4*cM*sss*w^2 + (8*I)*a^4*r*sss*w^2 + 
      (16*I)*a^2*cM^2*r*sss*w^2 - (26*I)*a^2*cM*r^2*sss*w^2 + 
      (6*I)*a^2*r^3*sss*w^2 + (4*I)*cM^2*r^3*sss*w^2 + (4*I)*cM*r^4*sss*w^2 - 
      (2*I)*r^5*sss*w^2 - 16*a^6*w^3 - 16*a^4*cM^2*w^3 - 
      (40*I)*a^5*cM*m*w^3 - 8*a^6*m^2*w^3 + 100*a^4*cM*r*w^3 + 
      (48*I)*a^5*m*r*w^3 - 52*a^4*r^2*w^3 - 52*a^2*cM^2*r^2*w^3 - 
      (104*I)*a^3*cM*m*r^2*w^3 + 4*a^4*m^2*r^2*w^3 + 140*a^2*cM*r^3*w^3 + 
      (16*I)*a^3*m*r^3*w^3 - 16*a^2*r^4*w^3 - 12*cM^2*r^4*w^3 + 
      (16*I)*a*cM*m*r^4*w^3 + 12*a^2*m^2*r^4*w^3 - (32*I)*a*m*r^5*w^3 + 
      20*r^6*w^3 + (16*I)*a^6*cM*w^4 - (12*I)*a^6*r*w^4 + 
      (36*I)*a^4*cM*r^2*w^4 - (16*I)*a^4*r^3*w^4 + (24*I)*a^2*cM*r^4*w^4 + 
      (4*I)*a^2*r^5*w^4 + (4*I)*cM*r^6*w^4 + (8*I)*r^7*w^4)*
     Derivative[1][fR4][r])/(18*cM*(a^2 - 2*cM*r + r^2)*w^3), 
 f08f44b[r] -> -(a^3*((2*I)*a^5*m + 4*a^4*cM*m^2 - (2*I)*a^3*cM^2*m^3 - 
       (2*I)*a^5*m^5 - (8*I)*a^3*cM*m*r - 4*a^4*m^2*r - 8*a^2*cM^2*m^2*r + 
       (4*I)*a^3*cM*m^3*r + (4*I)*a^3*m*r^2 + (8*I)*a*cM^2*m*r^2 + 
       12*a^2*cM*m^2*r^2 - (2*I)*a^3*m^3*r^2 - (8*I)*a*cM*m*r^3 - 
       4*a^2*m^2*r^3 + (2*I)*a*m*r^4 - I*a^5*m*sss - 2*a^4*cM*m^2*sss + 
       I*a^5*m^3*sss + (4*I)*a^3*cM*m*r*sss + 2*a^4*m^2*r*sss + 
       4*a^2*cM^2*m^2*r*sss - (2*I)*a^3*cM*m^3*r*sss - (2*I)*a^3*m*r^2*sss - 
       (4*I)*a*cM^2*m*r^2*sss - 6*a^2*cM*m^2*r^2*sss + I*a^3*m^3*r^2*sss + 
       (4*I)*a*cM*m*r^3*sss + 2*a^2*m^2*r^3*sss - I*a*m*r^4*sss - 
       (8*I)*a^6*w - 22*a^5*cM*m*w - (4*I)*a^6*m^2*w + 
       (12*I)*a^4*cM^2*m^2*w - 8*a^5*cM*m^3*w + (8*I)*a^6*m^4*w + 
       (32*I)*a^4*cM*r*w + 12*a^5*m*r*w + 56*a^3*cM^2*m*r*w - 
       (6*I)*a^4*cM*m^2*r*w + 12*a^5*m^3*r*w - (8*I)*a^4*r^2*w - 
       (32*I)*a^2*cM^2*r^2*w - 48*a^3*cM*m*r^2*w - 24*a*cM^3*m*r^2*w - 
       (6*I)*a^4*m^2*r^2*w - (2*I)*a^2*cM^2*m^2*r^2*w - 32*a^3*cM*m^3*r^2*w - 
       (2*I)*a^4*m^4*r^2*w + 4*a^3*m*r^3*w + 16*a*cM^2*m*r^3*w + 
       (18*I)*a^2*cM*m^2*r^3*w + 12*a^3*m^3*r^3*w + (8*I)*a^2*r^4*w + 
       (32*I)*cM^2*r^4*w + 14*a*cM*m*r^4*w - (12*I)*a^2*m^2*r^4*w - 
       (32*I)*cM*r^5*w - 8*a*m*r^5*w + (8*I)*r^6*w + (4*I)*a^6*sss*w + 
       10*a^5*cM*m*sss*w - (2*I)*a^6*m^2*sss*w - (16*I)*a^4*cM*r*sss*w - 
       6*a^5*m*r*sss*w - 20*a^3*cM^2*m*r*sss*w + (4*I)*a^4*cM*m^2*r*sss*w + 
       (4*I)*a^4*r^2*sss*w + (16*I)*a^2*cM^2*r^2*sss*w + 
       26*a^3*cM*m*r^2*sss*w + I*a^4*m^2*r^2*sss*w - 2*a^3*m*r^3*sss*w - 
       8*a*cM^2*m*r^3*sss*w - (6*I)*a^2*cM*m^2*r^3*sss*w - 
       (4*I)*a^2*r^4*sss*w - (16*I)*cM^2*r^4*sss*w - 4*a*cM*m*r^4*sss*w + 
       (3*I)*a^2*m^2*r^4*sss*w + (16*I)*cM*r^5*sss*w + 4*a*m*r^5*sss*w - 
       (4*I)*r^6*sss*w + 36*a^6*cM*w^2 + (14*I)*a^7*m*w^2 - 
       (18*I)*a^5*cM^2*m*w^2 + 26*a^6*cM*m^2*w^2 - (10*I)*a^7*m^3*w^2 - 
       6*a^6*r*w^2 - 120*a^4*cM^2*r*w^2 - (56*I)*a^5*cM*m*r*w^2 - 
       40*a^6*m^2*r*w^2 + 70*a^4*cM*r^2*w^2 + 96*a^2*cM^3*r^2*w^2 + 
       (10*I)*a^5*m*r^2*w^2 + (88*I)*a^3*cM^2*m*r^2*w^2 + 
       100*a^4*cM*m^2*r^2*w^2 + 2*a^4*r^3*w^2 - 104*a^2*cM^2*r^3*w^2 - 
       (52*I)*a^3*cM*m*r^3*w^2 - 10*a^4*m^2*r^3*w^2 - 8*a^2*cM*r^4*w^2 + 
       24*cM^3*r^4*w^2 - (22*I)*a^3*m*r^4*w^2 + (10*I)*a*cM^2*m*r^4*w^2 - 
       26*a^2*cM*m^2*r^4*w^2 + (10*I)*a^3*m^3*r^4*w^2 + 22*a^2*r^5*w^2 + 
       16*cM^2*r^5*w^2 + (44*I)*a*cM*m*r^5*w^2 + 30*a^2*m^2*r^5*w^2 - 
       42*cM*r^6*w^2 - (18*I)*a*m*r^6*w^2 + 14*r^7*w^2 - 8*a^6*cM*sss*w^2 + 
       6*a^6*r*sss*w^2 + 16*a^4*cM^2*r*sss*w^2 - 30*a^4*cM*r^2*sss*w^2 + 
       8*a^4*r^3*sss*w^2 + 20*a^2*cM^2*r^3*sss*w^2 - 16*a^2*cM*r^4*sss*w^2 - 
       2*a^2*r^5*sss*w^2 + 4*cM^2*r^5*sss*w^2 + 6*cM*r^6*sss*w^2 - 
       4*r^7*sss*w^2 - (26*I)*a^8*w^3 + (8*I)*a^6*cM^2*w^3 - 
       26*a^7*cM*m*w^3 + (4*I)*a^8*m^2*w^3 + (126*I)*a^6*cM*r*w^3 + 
       28*a^7*m*r*w^3 - (40*I)*a^6*r^2*w^3 - (158*I)*a^4*cM^2*r^2*w^3 - 
       84*a^5*cM*m*r^2*w^3 + (2*I)*a^6*m^2*r^2*w^3 + (122*I)*a^4*cM*r^3*w^3 + 
       34*a^5*m*r^3*w^3 + (16*I)*a^4*r^4*w^3 - (28*I)*a^2*cM^2*r^4*w^3 - 
       50*a^3*cM*m*r^4*w^3 - (8*I)*a^4*m^2*r^4*w^3 - (54*I)*a^2*cM*r^5*w^3 - 
       16*a^3*m*r^5*w^3 + (48*I)*a^2*r^6*w^3 + (18*I)*cM^2*r^6*w^3 + 
       8*a*cM*m*r^6*w^3 - (6*I)*a^2*m^2*r^6*w^3 - (50*I)*cM*r^7*w^3 - 
       22*a*m*r^7*w^3 + (18*I)*r^8*w^3 + 8*a^8*cM*w^4 - 6*a^8*r*w^4 + 
       26*a^6*cM*r^2*w^4 - 14*a^6*r^3*w^4 + 30*a^4*cM*r^4*w^4 - 
       6*a^4*r^5*w^4 + 14*a^2*cM*r^6*w^4 + 6*a^2*r^7*w^4 + 2*cM*r^8*w^4 + 
       4*r^9*w^4)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^2*w^3) + 
   (a^3*((-2*I)*a^3*cM*m + 2*a^4*m^2 - 2*a^2*cM^2*m^2 - 2*a^4*m^4 + 
      (2*I)*a^3*m*r + (4*I)*a*cM^2*m*r - (6*I)*a*cM*m*r^2 + (2*I)*a*m*r^3 + 
      I*a^3*cM*m*sss - I*a^3*m*r*sss - (2*I)*a*cM^2*m*r*sss + 
      (3*I)*a*cM*m*r^2*sss - I*a*m*r^3*sss + (4*I)*a^4*cM*w - 6*a^5*m*w + 
      10*a^3*cM^2*m*w + (8*I)*a^4*cM*m^2*w + 6*a^5*m^3*w - (6*I)*a^4*r*w - 
      (8*I)*a^2*cM^2*r*w - 4*a^3*cM*m*r*w - (6*I)*a^4*m^2*r*w + 
      (6*I)*a^2*cM*r^2*w + 4*a^3*m*r^2*w + 8*a*cM^2*m*r^2*w + 
      (20*I)*a^2*cM*m^2*r^2*w - 4*a^3*m^3*r^2*w - (2*I)*a^2*r^3*w + 
      (20*I)*cM^2*r^3*w - 12*a*cM*m*r^3*w - (6*I)*a^2*m^2*r^3*w - 
      (18*I)*cM*r^4*w + (4*I)*r^5*w - (4*I)*a^4*cM*sss*w + 
      (3*I)*a^4*r*sss*w + (8*I)*a^2*cM^2*r*sss*w - (11*I)*a^2*cM*r^2*sss*w + 
      I*a^2*r^3*sss*w + (2*I)*cM^2*r^3*sss*w + (3*I)*cM*r^4*sss*w - 
      (2*I)*r^5*sss*w - 10*a^6*w^2 - 8*a^4*cM^2*w^2 - (18*I)*a^5*cM*m*w^2 - 
      4*a^6*m^2*w^2 + 42*a^4*cM*r*w^2 + (22*I)*a^5*m*r*w^2 - 40*a^4*r^2*w^2 - 
      26*a^2*cM^2*r^2*w^2 - (48*I)*a^3*cM*m*r^2*w^2 + 2*a^4*m^2*r^2*w^2 + 
      70*a^2*cM*r^3*w^2 + (4*I)*a^3*m*r^3*w^2 - 30*a^2*r^4*w^2 - 
      6*cM^2*r^4*w^2 + (10*I)*a*cM*m*r^4*w^2 + 6*a^2*m^2*r^4*w^2 + 
      8*cM*r^5*w^2 - (18*I)*a*m*r^5*w^2 + (8*I)*a^6*cM*w^3 - 
      (6*I)*a^6*r*w^3 + (18*I)*a^4*cM*r^2*w^3 - (8*I)*a^4*r^3*w^3 + 
      (12*I)*a^2*cM*r^4*w^3 + (2*I)*a^2*r^5*w^3 + (2*I)*cM*r^6*w^3 + 
      (4*I)*r^7*w^3)*Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)*w^3), 
 f09f11a[r] -> (2*a^7*((-2*I)*a^2 - 2*a*cM*m - (2*I)*a^2*m^2 + (4*I)*cM*r + 
      2*a*m*r - (2*I)*r^2 + I*a^2*sss - (2*I)*cM*r*sss + I*r^2*sss + 
      2*a^2*cM*w + (2*I)*a^3*m*w + 4*a^2*r*w + (4*I)*a*cM*m*r*w - 
      10*cM*r^2*w + (2*I)*a*m*r^2*w + 4*r^3*w - (4*I)*a^2*cM*r*w^2 - 
      (4*I)*cM*r^3*w^2)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^2) + 
   (4*a^7*((-I)*cM + a*m + I*r - 2*cM*r*w)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)), f09f11b[r] -> 
  (a^6*((-2*I)*a^2 - 2*a*cM*m - (2*I)*a^2*m^2 + (4*I)*cM*r + 2*a*m*r - 
      (2*I)*r^2 + I*a^2*sss - (2*I)*cM*r*sss + I*r^2*sss + 2*a^2*cM*w + 
      4*a^2*r*w + (8*I)*a*cM*m*r*w - 10*cM*r^2*w + 4*r^3*w + (2*I)*a^4*w^2 - 
      (8*I)*a^2*cM*r*w^2 + (4*I)*a^2*r^2*w^2 - (8*I)*cM*r^3*w^2 + 
      (2*I)*r^4*w^2)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^2*w) + 
   (2*a^6*((-I)*cM + a*m + I*r + a^2*w - 4*cM*r*w + r^2*w)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)*w), 
 f09f12a[r] -> (((-2*I)/9)*a^7*w*(-(a*m) + a^2*w + r^2*w)*fR4[r])/
    (cM*(a^2 - 2*cM*r + r^2)^2) - (2*a^7*w*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)), f09f12b[r] -> 
  (((-2*I)/9)*a^6*(-(a*m) + a^2*w + r^2*w)*fR4[r])/
    (cM*(a^2 - 2*cM*r + r^2)^2) - (2*a^6*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)), f09f13a[r] -> 
  -(a^6*(-2*a^2 + (2*I)*a*cM*m - 2*a^2*m^2 + 4*cM*r - (2*I)*a*m*r - 2*r^2 + 
       a^2*sss - 2*cM*r*sss + r^2*sss - (2*I)*a^2*cM*w + 2*a^3*m*w - 
       (4*I)*a^2*r*w + 4*a*cM*m*r*w + (10*I)*cM*r^2*w + 2*a*m*r^2*w - 
       (4*I)*r^3*w - 4*a^2*cM*r*w^2 - 4*cM*r^3*w^2)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2) + (2*a^6*(cM + I*a*m - r - (2*I)*cM*r*w)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)), 
 f09f13b[r] -> (-2*a^5*(-(a*m) + a^2*w + r^2*w)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)) + (((2*I)/9)*a^5*Derivative[1][fR4][r])/cM, 
 f09f14a[r] -> (2*a^6*(I*a^3*m + a^2*cM*m^2 + I*a^3*m^3 - (2*I)*a*cM*m*r - 
      a^2*m^2*r + I*a*m*r^2 - I*a^3*m*sss + (2*I)*a*cM*m*r*sss - 
      I*a*m*r^2*sss - (2*I)*a^4*w + 2*a^3*cM*m*w - (2*I)*a^4*m^2*w + 
      (10*I)*a^2*cM*r*w - 6*a^3*m*r*w - 4*a*cM^2*m*r*w + 
      (2*I)*a^2*cM*m^2*r*w - (4*I)*a^2*r^2*w - (12*I)*cM^2*r^2*w + 
      14*a*cM*m*r^2*w - (2*I)*a^2*m^2*r^2*w + (10*I)*cM*r^3*w - 6*a*m*r^3*w - 
      (2*I)*r^4*w - 3*a^4*cM*w^2 + (3*I)*a^5*m*w^2 - 5*a^4*r*w^2 + 
      4*a^2*cM^2*r*w^2 - (8*I)*a^3*cM*m*r*w^2 + 18*a^2*cM*r^2*w^2 + 
      I*a^3*m*r^2*w^2 - 10*a^2*r^3*w^2 - 20*cM^2*r^3*w^2 + 
      (2*I)*a*cM*m*r^3*w^2 + 21*cM*r^4*w^2 - (2*I)*a*m*r^4*w^2 - 5*r^5*w^2 - 
      (2*I)*a^6*w^3 + (6*I)*a^4*cM*r*w^3 - I*a^4*r^2*w^3 + 
      (2*I)*a^2*cM*r^3*w^3 + (4*I)*a^2*r^4*w^3 - (4*I)*cM*r^5*w^3 + 
      (3*I)*r^6*w^3)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^2*w) - 
   (a^6*((-2*I)*a*cM*m + 2*a^2*m^2 + (2*I)*a*m*r - a^2*sss + 2*cM*r*sss - 
      r^2*sss - (6*I)*a^2*cM*w - 2*a^3*m*w + (8*I)*a^2*r*w + (8*I)*cM^2*r*w + 
      4*a*cM*m*r*w - (18*I)*cM*r^2*w - 2*a*m*r^2*w + (8*I)*r^3*w + 
      4*a^4*w^2 - 12*a^2*cM*r*w^2 - 2*a^2*r^2*w^2 + 8*cM*r^3*w^2 - 6*r^4*w^2)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)*w), 
 f09f14b[r] -> (a^5*((2*I)*a^4 + 6*a^3*cM*m + (2*I)*a^4*m^2 - 
      (4*I)*a^2*cM*r - 6*a^3*m*r - 8*a*cM^2*m*r + (4*I)*a^2*r^2 + 
      14*a*cM*m*r^2 + (2*I)*a^2*m^2*r^2 - (4*I)*cM*r^3 - 6*a*m*r^3 + 
      (2*I)*r^4 - I*a^4*sss + (2*I)*a^2*cM*r*sss - (2*I)*a^2*r^2*sss + 
      (2*I)*cM*r^3*sss - I*r^4*sss - 6*a^4*cM*w + (2*I)*a^5*m*w - 
      12*a^4*r*w + 8*a^2*cM^2*r*w - (12*I)*a^3*cM*m*r*w + 40*a^2*cM*r^2*w - 
      (6*I)*a^3*m*r^2*w - 24*a^2*r^3*w - 40*cM^2*r^3*w + (8*I)*a*cM*m*r^3*w + 
      46*cM*r^4*w - (8*I)*a*m*r^4*w - 12*r^5*w - (4*I)*a^6*w^2 + 
      (12*I)*a^4*cM*r*w^2 - (2*I)*a^4*r^2*w^2 + (4*I)*a^2*cM*r^3*w^2 + 
      (8*I)*a^2*r^4*w^2 - (8*I)*cM*r^5*w^2 + (6*I)*r^6*w^2)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w) - 
   (2*a^5*((-3*I)*a^2*cM + a^3*m + (3*I)*a^2*r + (4*I)*cM^2*r - 
      (7*I)*cM*r^2 + a*m*r^2 + (3*I)*r^3 + 2*a^4*w - 6*a^2*cM*r*w - 
      a^2*r^2*w + 4*cM*r^3*w - 3*r^4*w)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)*w), f09f22a[r] -> 0, f09f22b[r] -> 0, 
 f09f23a[r] -> (2*a^6*w*(-(a*m) + a^2*w + r^2*w)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2) - (((2*I)/9)*a^6*w*Derivative[1][fR4][r])/
    (cM*(a^2 - 2*cM*r + r^2)), f09f23b[r] -> 
  (2*a^5*(-(a*m) + a^2*w + r^2*w)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^2) - 
   (((2*I)/9)*a^5*Derivative[1][fR4][r])/(cM*(a^2 - 2*cM*r + r^2)), 
 f09f24a[r] -> (((2*I)/9)*a^6*(5*a^2 - 10*cM*r + 5*r^2 - a^2*sss + 
      2*cM*r*sss - r^2*sss - a^3*m*w - a*m*r^2*w + a^4*w^2 + 2*a^2*r^2*w^2 + 
      r^4*w^2)*fR4[r])/(cM*(a^2 - 2*cM*r + r^2)^2) + 
   (2*a^6*(a^2 + r^2)*w*Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)), 
 f09f24b[r] -> (((2*I)/9)*a^5*(2*a^2 - 4*cM*r + 2*r^2 - a^2*sss + 
      2*cM*r*sss - r^2*sss - a^3*m*w - a*m*r^2*w + a^4*w^2 + 2*a^2*r^2*w^2 + 
      r^4*w^2)*fR4[r])/(cM*(a^2 - 2*cM*r + r^2)^2*w) + 
   (2*a^5*(a^2 + r^2)*Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)), 
 f09f33a[r] -> 0, f09f33b[r] -> 
  (a^4*((-2*I)*a^2 - 2*a*cM*m - (2*I)*a^2*m^2 + (4*I)*cM*r + 2*a*m*r - 
      (2*I)*r^2 + I*a^2*sss - (2*I)*cM*r*sss + I*r^2*sss + 2*a^2*cM*w + 
      (4*I)*a^3*m*w + 4*a^2*r*w - 10*cM*r^2*w + (4*I)*a*m*r^2*w + 4*r^3*w - 
      (2*I)*a^4*w^2 - (4*I)*a^2*r^2*w^2 - (2*I)*r^4*w^2)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w) - 
   (2*a^4*(I*cM - a*m - I*r + a^2*w + r^2*w)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)*w), f09f34a[r] -> 
  (a^5*(-6*a^3*m + (2*I)*a^2*cM*m^2 - 2*a^3*m^3 + 12*a*cM*m*r - 
      (2*I)*a^2*m^2*r - 6*a*m*r^2 + 3*a^3*m*sss - 6*a*cM*m*r*sss + 
      3*a*m*r^2*sss + 2*a^4*w + 8*a^4*m^2*w - (6*I)*a^3*m*r*w - 
      (4*I)*a*cM^2*m*r*w - 8*a^2*cM*m^2*r*w + 4*a^2*r^2*w - 8*cM^2*r^2*w + 
      (16*I)*a*cM*m*r^2*w + 8*a^2*m^2*r^2*w - (6*I)*a*m*r^3*w + 2*r^4*w - 
      a^4*sss*w - 2*a^2*r^2*sss*w + 4*cM^2*r^2*sss*w - r^4*sss*w - 
      (2*I)*a^4*cM*w^2 - 12*a^5*m*w^2 - (4*I)*a^4*r*w^2 + 
      (4*I)*a^2*cM^2*r*w^2 + 20*a^3*cM*m*r*w^2 + (16*I)*a^2*cM*r^2*w^2 - 
      14*a^3*m*r^2*w^2 - (8*I)*a^2*r^3*w^2 - (20*I)*cM^2*r^3*w^2 + 
      (18*I)*cM*r^4*w^2 - 2*a*m*r^4*w^2 - (4*I)*r^5*w^2 + 6*a^6*w^3 - 
      12*a^4*cM*r*w^3 + 8*a^4*r^2*w^3 - 4*a^2*cM*r^3*w^3 - 2*a^2*r^4*w^3 + 
      8*cM*r^5*w^3 - 4*r^6*w^3)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^2*w) + 
   (2*a^5*((-2*I)*a^2 - a*cM*m - I*a^2*m^2 + (4*I)*cM*r + a*m*r - (2*I)*r^2 + 
      I*a^2*sss - (2*I)*cM*r*sss + I*r^2*sss - a^2*cM*w + (3*I)*a^3*m*w + 
      a^2*r*w + 2*cM^2*r*w - (4*I)*a*cM*m*r*w - 3*cM*r^2*w + 
      (3*I)*a*m*r^2*w + r^3*w - (3*I)*a^4*w^2 + (6*I)*a^2*cM*r*w^2 - 
      I*a^2*r^2*w^2 - (4*I)*cM*r^3*w^2 + (2*I)*r^4*w^2)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)*w), 
 f09f34b[r] -> (a^4*(-2*a*m + a*m*sss + (2*I)*a*cM*m*w + 2*a^2*m^2*w + 
      4*cM*r*w - 2*cM*r*sss*w - (2*I)*a^2*cM*w^2 - 8*a^3*m*w^2 - 
      (6*I)*a^2*r*w^2 + (10*I)*cM*r^2*w^2 + 2*a*m*r^2*w^2 - (6*I)*r^3*w^2 + 
      6*a^4*w^3 + 2*a^2*r^2*w^3 - 4*r^4*w^3)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)*w^2) - 
   ((I/9)*a^4*(2 - sss - (2*I)*cM*w - 2*a*m*w + 6*a^2*w^2 - 4*r^2*w^2)*
     Derivative[1][fR4][r])/(cM*w^2), 
 f09f44a[r] -> (a^5*((-2*I)*a^4*sss + (8*I)*a^2*cM*r*sss - 
      (4*I)*a^2*r^2*sss - (8*I)*cM^2*r^2*sss + (8*I)*cM*r^3*sss - 
      (2*I)*r^4*sss + I*a^4*sss^2 - (4*I)*a^2*cM*r*sss^2 + 
      (2*I)*a^2*r^2*sss^2 + (4*I)*cM^2*r^2*sss^2 - (4*I)*cM*r^3*sss^2 + 
      I*r^4*sss^2 - 2*a^4*cM*m^2*w - (2*I)*a^5*m^3*w + 4*a^4*r*w - 
      (12*I)*a^3*cM*m*r*w + 6*a^4*m^2*r*w - 4*a^2*cM^2*m^2*r*w - 
      (4*I)*a^3*cM*m^3*r*w - 16*a^2*cM*r^2*w + (4*I)*a^3*m*r^2*w + 
      (24*I)*a*cM^2*m*r^2*w - 6*a^2*cM*m^2*r^2*w - (2*I)*a^3*m^3*r^2*w + 
      8*a^2*r^3*w + 16*cM^2*r^3*w - (20*I)*a*cM*m*r^3*w + 6*a^2*m^2*r^3*w - 
      16*cM*r^4*w + (4*I)*a*m*r^4*w + 4*r^5*w + (7*I)*a^5*m*sss*w - 
      2*a^4*r*sss*w - (20*I)*a^3*cM*m*r*sss*w + 8*a^2*cM*r^2*sss*w + 
      (14*I)*a^3*m*r^2*sss*w + (12*I)*a*cM^2*m*r^2*sss*w - 4*a^2*r^3*sss*w - 
      8*cM^2*r^3*sss*w - (20*I)*a*cM*m*r^3*sss*w + 8*cM*r^4*sss*w + 
      (7*I)*a*m*r^4*sss*w - 2*r^5*sss*w + (32*I)*a^6*w^2 - 8*a^5*cM*m*w^2 + 
      (6*I)*a^6*m^2*w^2 - (124*I)*a^4*cM*r*w^2 + 14*a^5*m*r*w^2 + 
      24*a^3*cM^2*m*r*w^2 + (4*I)*a^4*cM*m^2*r*w^2 + (64*I)*a^4*r^2*w^2 + 
      (120*I)*a^2*cM^2*r^2*w^2 - 38*a^3*cM*m*r^2*w^2 + 
      (22*I)*a^4*m^2*r^2*w^2 - (128*I)*a^2*cM*r^3*w^2 + 18*a^3*m*r^3*w^2 - 
      4*a*cM^2*m*r^3*w^2 - (16*I)*a^2*cM*m^2*r^3*w^2 + (32*I)*a^2*r^4*w^2 + 
      (8*I)*cM^2*r^4*w^2 - 10*a*cM*m*r^4*w^2 + (16*I)*a^2*m^2*r^4*w^2 - 
      (4*I)*cM*r^5*w^2 + 4*a*m*r^5*w^2 - (5*I)*a^6*sss*w^2 + 
      (16*I)*a^4*cM*r*sss*w^2 - (10*I)*a^4*r^2*sss*w^2 - 
      (12*I)*a^2*cM^2*r^2*sss*w^2 + (12*I)*a^2*cM*r^3*sss*w^2 - 
      (5*I)*a^2*r^4*sss*w^2 + (8*I)*cM^2*r^4*sss*w^2 - (4*I)*cM*r^5*sss*w^2 + 
      10*a^6*cM*w^3 - (10*I)*a^7*m*w^3 + 16*a^6*r*w^3 - 20*a^4*cM^2*r*w^3 + 
      (12*I)*a^5*cM*m*r*w^3 - 64*a^4*cM*r^2*w^3 - (30*I)*a^5*m*r^2*w^3 + 
      28*a^4*r^3*w^3 + 84*a^2*cM^2*r^3*w^3 + (24*I)*a^3*cM*m*r^3*w^3 - 
      58*a^2*cM*r^4*w^3 - (30*I)*a^3*m*r^4*w^3 + 8*a^2*r^5*w^3 - 
      16*cM^2*r^5*w^3 + (12*I)*a*cM*m*r^5*w^3 + 16*cM*r^6*w^3 - 
      (10*I)*a*m*r^6*w^3 - 4*r^7*w^3 + (6*I)*a^8*w^4 - (12*I)*a^6*cM*r*w^4 + 
      (14*I)*a^6*r^2*w^4 - (16*I)*a^4*cM*r^3*w^4 + (6*I)*a^4*r^4*w^4 + 
      (4*I)*a^2*cM*r^5*w^4 - (6*I)*a^2*r^6*w^4 + (8*I)*cM*r^7*w^4 - 
      (4*I)*r^8*w^4)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^2*w^2) + 
   (2*a^5*(a^4 - I*a^3*cM*m + a^4*m^2 - 2*a^2*cM*r + (3*I)*a^3*m*r - 
      (2*I)*a*cM^2*m*r + 2*a^2*cM*m^2*r - (3*I)*a*cM*m*r^2 + a^2*m^2*r^2 + 
      2*cM*r^3 + (3*I)*a*m*r^3 - r^4 - a^4*sss + 2*a^2*cM*r*sss - 
      2*a^2*r^2*sss + 2*cM*r^3*sss - r^4*sss - (5*I)*a^4*cM*w - 2*a^5*m*w + 
      (7*I)*a^4*r*w + (10*I)*a^2*cM^2*r*w - (23*I)*a^2*cM*r^2*w - 
      9*a^3*m*r^2*w + (9*I)*a^2*r^3*w + (8*I)*cM^2*r^3*w + 10*a*cM*m*r^3*w - 
      (8*I)*cM*r^4*w - 7*a*m*r^4*w + (2*I)*r^5*w + 3*a^6*w^2 - 
      6*a^4*cM*r*w^2 + 4*a^4*r^2*w^2 - 2*a^2*cM*r^3*w^2 - a^2*r^4*w^2 + 
      4*cM*r^5*w^2 - 2*r^6*w^2)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)*w), f09f44b[r] -> 
  (a^4*(-4*a^3*cM*m + (4*I)*a^4*m^2 + (4*I)*a^2*cM^2*m^2 + (4*I)*a^4*m^4 + 
      4*a^3*m*r + 8*a*cM^2*m*r - (16*I)*a^2*cM*m^2*r - 12*a*cM*m*r^2 + 
      (8*I)*a^2*m^2*r^2 + 4*a*m*r^3 - (2*I)*a^4*sss + 2*a^3*cM*m*sss - 
      (4*I)*a^4*m^2*sss + (8*I)*a^2*cM*r*sss - 2*a^3*m*r*sss - 
      4*a*cM^2*m*r*sss + (8*I)*a^2*cM*m^2*r*sss - (4*I)*a^2*r^2*sss - 
      (8*I)*cM^2*r^2*sss + 6*a*cM*m*r^2*sss - (4*I)*a^2*m^2*r^2*sss + 
      (8*I)*cM*r^3*sss - 2*a*m*r^3*sss - (2*I)*r^4*sss + I*a^4*sss^2 - 
      (4*I)*a^2*cM*r*sss^2 + (2*I)*a^2*r^2*sss^2 + (4*I)*cM^2*r^2*sss^2 - 
      (4*I)*cM*r^3*sss^2 + I*r^4*sss^2 + 16*a^4*cM*w - (20*I)*a^5*m*w - 
      (8*I)*a^3*cM^2*m*w - (16*I)*a^5*m^3*w - 8*a^4*r*w - 56*a^2*cM^2*r*w + 
      (64*I)*a^3*cM*m*r*w - 12*a^4*m^2*r*w + 56*a^2*cM*r^2*w + 
      48*cM^3*r^2*w - (32*I)*a^3*m*r^2*w - (24*I)*a*cM^2*m*r^2*w + 
      24*a^2*cM*m^2*r^2*w - (16*I)*a^3*m^3*r^2*w - 16*a^2*r^3*w - 
      72*cM^2*r^3*w + (32*I)*a*cM*m*r^3*w - 12*a^2*m^2*r^3*w + 40*cM*r^4*w - 
      (12*I)*a*m*r^4*w - 8*r^5*w - 2*a^4*cM*sss*w + (12*I)*a^5*m*sss*w + 
      4*a^4*r*sss*w + 4*a^2*cM^2*r*sss*w - (32*I)*a^3*cM*m*r*sss*w - 
      16*a^2*cM*r^2*sss*w + (24*I)*a^3*m*r^2*sss*w + 
      (16*I)*a*cM^2*m*r^2*sss*w + 8*a^2*r^3*sss*w + 12*cM^2*r^3*sss*w - 
      (32*I)*a*cM*m*r^3*sss*w - 14*cM*r^4*sss*w + (12*I)*a*m*r^4*sss*w + 
      4*r^5*sss*w + (28*I)*a^6*w^2 + (4*I)*a^4*cM^2*w^2 - 24*a^5*cM*m*w^2 + 
      (16*I)*a^6*m^2*w^2 - (104*I)*a^4*cM*r*w^2 + 56*a^5*m*r*w^2 + 
      40*a^3*cM^2*m*r*w^2 + (8*I)*a^4*cM*m^2*r*w^2 + (52*I)*a^4*r^2*w^2 + 
      (88*I)*a^2*cM^2*r^2*w^2 - 148*a^3*cM*m*r^2*w^2 + 
      (52*I)*a^4*m^2*r^2*w^2 - (96*I)*a^2*cM*r^3*w^2 + 92*a^3*m*r^3*w^2 + 
      32*a*cM^2*m*r^3*w^2 - (32*I)*a^2*cM*m^2*r^3*w^2 + (20*I)*a^2*r^4*w^2 + 
      (4*I)*cM^2*r^4*w^2 - 84*a*cM*m*r^4*w^2 + (36*I)*a^2*m^2*r^4*w^2 + 
      (8*I)*cM*r^5*w^2 + 36*a*m*r^5*w^2 - (4*I)*r^6*w^2 - (8*I)*a^6*sss*w^2 + 
      (28*I)*a^4*cM*r*sss*w^2 - (14*I)*a^4*r^2*sss*w^2 - 
      (24*I)*a^2*cM^2*r^2*sss*w^2 + (16*I)*a^2*cM*r^3*sss*w^2 - 
      (4*I)*a^2*r^4*sss*w^2 + (16*I)*cM^2*r^4*sss*w^2 - 
      (12*I)*cM*r^5*sss*w^2 + (2*I)*r^6*sss*w^2 + 24*a^6*cM*w^3 - 
      (16*I)*a^7*m*w^3 + 28*a^6*r*w^3 - 40*a^4*cM^2*r*w^3 + 
      (16*I)*a^5*cM*m*r*w^3 - 116*a^4*cM*r^2*w^3 - (48*I)*a^5*m*r^2*w^3 + 
      44*a^4*r^3*w^3 + 168*a^2*cM^2*r^3*w^3 + (32*I)*a^3*cM*m*r^3*w^3 - 
      104*a^2*cM*r^4*w^3 - (48*I)*a^3*m*r^4*w^3 + 4*a^2*r^5*w^3 - 
      32*cM^2*r^5*w^3 + (16*I)*a*cM*m*r^5*w^3 + 36*cM*r^6*w^3 - 
      (16*I)*a*m*r^6*w^3 - 12*r^7*w^3 + (12*I)*a^8*w^4 - 
      (24*I)*a^6*cM*r*w^4 + (28*I)*a^6*r^2*w^4 - (32*I)*a^4*cM*r^3*w^4 + 
      (12*I)*a^4*r^4*w^4 + (8*I)*a^2*cM*r^5*w^4 - (12*I)*a^2*r^6*w^4 + 
      (16*I)*cM*r^7*w^4 - (8*I)*r^8*w^4)*fR4[r])/
    (18*cM*(a^2 - 2*cM*r + r^2)^2*w^3) + 
   (a^4*(-2*a*cM^2*m - 2*a^3*m^3 + 4*a*cM*m*r - 2*a*m*r^2 + a^3*m*sss - 
      2*a*cM*m*r*sss + a*m*r^2*sss + 2*a^4*w + 2*a^2*cM^2*w + 6*a^4*m^2*w - 
      10*a^2*cM*r*w + 4*a^2*r^2*w + 6*cM^2*r^2*w + 6*a^2*m^2*r^2*w - 
      6*cM*r^3*w + 2*r^4*w - a^4*sss*w + 2*a^2*cM*r*sss*w - 2*a^2*r^2*sss*w + 
      2*cM*r^3*sss*w - r^4*sss*w - (12*I)*a^4*cM*w^2 - 2*a^5*m*w^2 + 
      (16*I)*a^4*r*w^2 + (20*I)*a^2*cM^2*r*w^2 - 4*a^3*cM*m*r*w^2 - 
      (50*I)*a^2*cM*r^2*w^2 - 14*a^3*m*r^2*w^2 + (22*I)*a^2*r^3*w^2 + 
      (16*I)*cM^2*r^3*w^2 + 16*a*cM*m*r^3*w^2 - (18*I)*cM*r^4*w^2 - 
      12*a*m*r^4*w^2 + (6*I)*r^5*w^2 + 6*a^6*w^3 - 12*a^4*cM*r*w^3 + 
      8*a^4*r^2*w^3 - 4*a^2*cM*r^3*w^3 - 2*a^2*r^4*w^3 + 8*cM*r^5*w^3 - 
      4*r^6*w^3)*Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)*w^3), 
 f10f11a[r] -> (a^8*w*((2*I)*a^2 + 2*a*cM*m + (2*I)*a^2*m^2 - (4*I)*cM*r - 
      2*a*m*r + (2*I)*r^2 - I*a^2*sss + (2*I)*cM*r*sss - I*r^2*sss - 
      2*a^2*cM*w - (4*I)*a^3*m*w - 4*a^2*r*w + 10*cM*r^2*w - 
      (4*I)*a*m*r^2*w - 4*r^3*w + (2*I)*a^4*w^2 + (4*I)*a^2*r^2*w^2 + 
      (2*I)*r^4*w^2)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^2) + 
   (2*a^8*w*(I*cM - a*m - I*r + a^2*w + r^2*w)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)), f10f11b[r] -> 
  (a^7*((2*I)*a^2 + 2*a*cM*m + (2*I)*a^2*m^2 - (4*I)*cM*r - 2*a*m*r + 
      (2*I)*r^2 - I*a^2*sss + (2*I)*cM*r*sss - I*r^2*sss - 2*a^2*cM*w - 
      (4*I)*a^3*m*w - 4*a^2*r*w + 10*cM*r^2*w - (4*I)*a*m*r^2*w - 4*r^3*w + 
      (2*I)*a^4*w^2 + (4*I)*a^2*r^2*w^2 + (2*I)*r^4*w^2)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2) + (2*a^7*(I*cM - a*m - I*r + a^2*w + r^2*w)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)), f10f12a[r] -> 0, 
 f10f12b[r] -> 0, f10f13a[r] -> 
  -(a^7*w*(2*a^2 - (2*I)*a*cM*m + 2*a^2*m^2 - 4*cM*r + (2*I)*a*m*r + 2*r^2 - 
       a^2*sss + 2*cM*r*sss - r^2*sss + (2*I)*a^2*cM*w - 4*a^3*m*w + 
       (4*I)*a^2*r*w - (10*I)*cM*r^2*w - 4*a*m*r^2*w + (4*I)*r^3*w + 
       2*a^4*w^2 + 4*a^2*r^2*w^2 + 2*r^4*w^2)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2) + 
   (2*a^7*w*(-cM - I*a*m + r + I*a^2*w + I*r^2*w)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)), f10f13b[r] -> 
  -(a^6*(2*a^2 - (2*I)*a*cM*m + 2*a^2*m^2 - 4*cM*r + (2*I)*a*m*r + 2*r^2 - 
       a^2*sss + 2*cM*r*sss - r^2*sss + (2*I)*a^2*cM*w - 4*a^3*m*w + 
       (4*I)*a^2*r*w - (10*I)*cM*r^2*w - 4*a*m*r^2*w + (4*I)*r^3*w + 
       2*a^4*w^2 + 4*a^2*r^2*w^2 + 2*r^4*w^2)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2) + 
   (2*a^6*(-cM - I*a*m + r + I*a^2*w + I*r^2*w)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)), f10f14a[r] -> 
  (a^7*((2*I)*a^3*m - 2*a^2*cM*m^2 - (2*I)*a^3*m^3 - (4*I)*a*cM*m*r + 
      2*a^2*m^2*r + (2*I)*a*m*r^2 + I*a^3*m*sss - (2*I)*a*cM*m*r*sss + 
      I*a*m*r^2*sss + (2*I)*a^4*w + 2*a^3*cM*m*w + (4*I)*a^4*m^2*w - 
      (16*I)*a^2*cM*r*w + 6*a^3*m*r*w + (4*I)*a^2*r^2*w + (24*I)*cM^2*r^2*w - 
      14*a*cM*m*r^2*w + (4*I)*a^2*m^2*r^2*w - (16*I)*cM*r^3*w + 6*a*m*r^3*w + 
      (2*I)*r^4*w - (2*I)*a^5*m*w^2 - 2*a^4*r*w^2 + 4*a^2*cM*r^2*w^2 - 
      (4*I)*a^3*m*r^2*w^2 - 4*a^2*r^3*w^2 + 4*cM*r^4*w^2 - 
      (2*I)*a*m*r^4*w^2 - 2*r^5*w^2)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^2) - 
   (2*a^7*(2*a^2 + I*a*cM*m - a^2*m^2 - 4*cM*r - I*a*m*r + 2*r^2 + a^3*m*w - 
      I*a^2*r*w + (2*I)*cM*r^2*w + a*m*r^2*w - I*r^3*w)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)), 
 f10f14b[r] -> (a^6*(-2*a^2*cM*m^2 - (2*I)*a^3*m^3 + 2*a^2*m^2*r + 
      I*a^3*m*sss - (2*I)*a*cM*m*r*sss + I*a*m*r^2*sss + (4*I)*a^4*w + 
      2*a^3*cM*m*w + (4*I)*a^4*m^2*w - (20*I)*a^2*cM*r*w + 6*a^3*m*r*w + 
      (8*I)*a^2*r^2*w + (24*I)*cM^2*r^2*w - 14*a*cM*m*r^2*w + 
      (4*I)*a^2*m^2*r^2*w - (20*I)*cM*r^3*w + 6*a*m*r^3*w + (4*I)*r^4*w - 
      (2*I)*a^5*m*w^2 - 2*a^4*r*w^2 + 4*a^2*cM*r^2*w^2 - 
      (4*I)*a^3*m*r^2*w^2 - 4*a^2*r^3*w^2 + 4*cM*r^4*w^2 - 
      (2*I)*a*m*r^4*w^2 - 2*r^5*w^2)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^2*
     w) - (2*a^6*(a^2 + I*a*cM*m - a^2*m^2 - 2*cM*r - I*a*m*r + r^2 + 
      a^3*m*w - I*a^2*r*w + (2*I)*cM*r^2*w + a*m*r^2*w - I*r^3*w)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)*w), f10f22a[r] -> 0, 
 f10f22b[r] -> 0, f10f23a[r] -> 0, f10f23b[r] -> 0, 
 f10f24a[r] -> (((-2*I)/3)*a^7*w*fR4[r])/(cM*(a^2 - 2*cM*r + r^2)), 
 f10f24b[r] -> (((-2*I)/3)*a^6*fR4[r])/(cM*(a^2 - 2*cM*r + r^2)), 
 f10f33a[r] -> (a^6*w*((-2*I)*a^2 - 2*a*cM*m - (2*I)*a^2*m^2 + (4*I)*cM*r + 
      2*a*m*r - (2*I)*r^2 + I*a^2*sss - (2*I)*cM*r*sss + I*r^2*sss + 
      2*a^2*cM*w + (4*I)*a^3*m*w + 4*a^2*r*w - 10*cM*r^2*w + 
      (4*I)*a*m*r^2*w + 4*r^3*w - (2*I)*a^4*w^2 - (4*I)*a^2*r^2*w^2 - 
      (2*I)*r^4*w^2)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^2) - 
   (2*a^6*w*(I*cM - a*m - I*r + a^2*w + r^2*w)*Derivative[1][fR4][r])/
    (9*cM*(a^2 - 2*cM*r + r^2)), f10f33b[r] -> 
  (a^5*((-2*I)*a^2 - 2*a*cM*m - (2*I)*a^2*m^2 + (4*I)*cM*r + 2*a*m*r - 
      (2*I)*r^2 + I*a^2*sss - (2*I)*cM*r*sss + I*r^2*sss + 2*a^2*cM*w + 
      (4*I)*a^3*m*w + 4*a^2*r*w - 10*cM*r^2*w + (4*I)*a*m*r^2*w + 4*r^3*w - 
      (2*I)*a^4*w^2 - (4*I)*a^2*r^2*w^2 - (2*I)*r^4*w^2)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2) - (2*a^5*(I*cM - a*m - I*r + a^2*w + r^2*w)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)), 
 f10f34a[r] -> (a^6*((-2*I)*a^2*cM*m^2 + 2*a^3*m^3 + (2*I)*a^2*m^2*r - 
      a^3*m*sss + 2*a*cM*m*r*sss - a*m*r^2*sss + 2*a^4*w + (2*I)*a^3*cM*m*w - 
      4*a^4*m^2*w - 4*a^2*cM*r*w + (6*I)*a^3*m*r*w + 4*a^2*r^2*w - 
      (14*I)*a*cM*m*r^2*w - 4*a^2*m^2*r^2*w - 4*cM*r^3*w + (6*I)*a*m*r^3*w + 
      2*r^4*w + 2*a^5*m*w^2 - (2*I)*a^4*r*w^2 + (4*I)*a^2*cM*r^2*w^2 + 
      4*a^3*m*r^2*w^2 - (4*I)*a^2*r^3*w^2 + (4*I)*cM*r^4*w^2 + 
      2*a*m*r^4*w^2 - (2*I)*r^5*w^2)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^2) + 
   (2*a^6*((-I)*a^2 + a*cM*m + I*a^2*m^2 + (2*I)*cM*r - a*m*r - I*r^2 - 
      I*a^3*m*w - a^2*r*w + 2*cM*r^2*w - I*a*m*r^2*w - r^3*w)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)), 
 f10f34b[r] -> (a^5*(2*a^3*m - (2*I)*a^2*cM*m^2 + 2*a^3*m^3 - 4*a*cM*m*r + 
      (2*I)*a^2*m^2*r + 2*a*m*r^2 - a^3*m*sss + 2*a*cM*m*r*sss - 
      a*m*r^2*sss + (2*I)*a^3*cM*m*w - 4*a^4*m^2*w + (6*I)*a^3*m*r*w - 
      (14*I)*a*cM*m*r^2*w - 4*a^2*m^2*r^2*w + (6*I)*a*m*r^3*w + 2*a^5*m*w^2 - 
      (2*I)*a^4*r*w^2 + (4*I)*a^2*cM*r^2*w^2 + 4*a^3*m*r^2*w^2 - 
      (4*I)*a^2*r^3*w^2 + (4*I)*cM*r^4*w^2 + 2*a*m*r^4*w^2 - (2*I)*r^5*w^2)*
     fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)^2*w) + 
   (2*a^5*(a*cM*m + I*a^2*m^2 - a*m*r - I*a^3*m*w - a^2*r*w + 2*cM*r^2*w - 
      I*a*m*r^2*w - r^3*w)*Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)*
     w), f10f44a[r] -> 
  -(a^6*((8*I)*a^4 + 6*a^3*cM*m + (2*I)*a^4*m^2 - (2*I)*a^2*cM^2*m^2 - 
       (2*I)*a^4*m^4 - (32*I)*a^2*cM*r - 6*a^3*m*r - 12*a*cM^2*m*r + 
       (16*I)*a^2*r^2 + (32*I)*cM^2*r^2 + 18*a*cM*m*r^2 - (32*I)*cM*r^3 - 
       6*a*m*r^3 + (8*I)*r^4 - (4*I)*a^4*sss - 2*a^3*cM*m*sss + 
       I*a^4*m^2*sss + (16*I)*a^2*cM*r*sss + 2*a^3*m*r*sss + 
       4*a*cM^2*m*r*sss - (2*I)*a^2*cM*m^2*r*sss - (8*I)*a^2*r^2*sss - 
       (16*I)*cM^2*r^2*sss - 6*a*cM*m*r^2*sss + I*a^2*m^2*r^2*sss + 
       (16*I)*cM*r^3*sss + 2*a*m*r^3*sss - (4*I)*r^4*sss - 12*a^4*cM*w - 
       (12*I)*a^5*m*w + (4*I)*a^3*cM^2*m*w - 4*a^4*cM*m^2*w + 
       (4*I)*a^5*m^3*w + 36*a^2*cM^2*r*w + (44*I)*a^3*cM*m*r*w + 
       14*a^4*m^2*r*w - 12*a^2*cM*r^2*w - 24*cM^3*r^2*w - 
       (24*I)*a^3*m*r^2*w - (52*I)*a*cM^2*m*r^2*w - 24*a^2*cM*m^2*r^2*w + 
       (4*I)*a^3*m^3*r^2*w + 12*cM^2*r^3*w + (52*I)*a*cM*m*r^3*w + 
       14*a^2*m^2*r^3*w - (12*I)*a*m*r^4*w + 2*a^4*cM*sss*w - 2*a^4*r*sss*w - 
       4*a^2*cM^2*r*sss*w + 8*a^2*cM*r^2*sss*w - 4*a^2*r^3*sss*w - 
       4*cM^2*r^3*sss*w + 6*cM*r^4*sss*w - 2*r^5*sss*w + (20*I)*a^6*w^2 - 
       (2*I)*a^4*cM^2*w^2 + 6*a^5*cM*m*w^2 - (2*I)*a^6*m^2*w^2 - 
       (88*I)*a^4*cM*r*w^2 - 10*a^5*m*r*w^2 + (38*I)*a^4*r^2*w^2 + 
       (100*I)*a^2*cM^2*r^2*w^2 + 20*a^3*cM*m*r^2*w^2 - 
       (4*I)*a^4*m^2*r^2*w^2 - (88*I)*a^2*cM*r^3*w^2 - 20*a^3*m*r^3*w^2 + 
       (16*I)*a^2*r^4*w^2 + (6*I)*cM^2*r^4*w^2 + 14*a*cM*m*r^4*w^2 - 
       (2*I)*a^2*m^2*r^4*w^2 - 10*a*m*r^5*w^2 - (2*I)*r^6*w^2 - 
       2*a^6*cM*w^3 + 2*a^6*r*w^3 - 6*a^4*cM*r^2*w^3 + 6*a^4*r^3*w^3 - 
       6*a^2*cM*r^4*w^3 + 6*a^2*r^5*w^3 - 2*cM*r^6*w^3 + 2*r^7*w^3)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w) + 
   (a^6*((-4*I)*a^2*cM + 4*a^3*m - 2*a*cM^2*m - 2*a^3*m^3 + (4*I)*a^2*r + 
      (8*I)*cM^2*r - 4*a*cM*m*r - (12*I)*cM*r^2 + 2*a*m*r^2 + (4*I)*r^3 + 
      I*a^2*cM*sss - I*a^2*r*sss - (2*I)*cM^2*r*sss + (3*I)*cM*r^2*sss - 
      I*r^3*sss + 4*a^4*w + 2*a^2*cM^2*w + (4*I)*a^3*cM*m*w + 2*a^4*m^2*w - 
      14*a^2*cM*r*w - (8*I)*a^3*m*r*w + 12*a^2*r^2*w + 6*cM^2*r^2*w + 
      (12*I)*a*cM*m*r^2*w + 2*a^2*m^2*r^2*w - 18*cM*r^3*w - (8*I)*a*m*r^3*w + 
      8*r^4*w - (2*I)*a^4*cM*w^2 + (2*I)*a^4*r*w^2 - (4*I)*a^2*cM*r^2*w^2 + 
      (4*I)*a^2*r^3*w^2 - (2*I)*cM*r^4*w^2 + (2*I)*r^5*w^2)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)*w), 
 f10f44b[r] -> -(a^5*((4*I)*a^4 + 4*a^3*cM*m - (2*I)*a^2*cM^2*m^2 - 
       (2*I)*a^4*m^4 - (16*I)*a^2*cM*r - 4*a^3*m*r - 8*a*cM^2*m*r + 
       (4*I)*a^2*cM*m^2*r + (8*I)*a^2*r^2 + (16*I)*cM^2*r^2 + 12*a*cM*m*r^2 - 
       (2*I)*a^2*m^2*r^2 - (16*I)*cM*r^3 - 4*a*m*r^3 + (4*I)*r^4 - 
       (2*I)*a^4*sss - 2*a^3*cM*m*sss + I*a^4*m^2*sss + (8*I)*a^2*cM*r*sss + 
       2*a^3*m*r*sss + 4*a*cM^2*m*r*sss - (2*I)*a^2*cM*m^2*r*sss - 
       (4*I)*a^2*r^2*sss - (8*I)*cM^2*r^2*sss - 6*a*cM*m*r^2*sss + 
       I*a^2*m^2*r^2*sss + (8*I)*cM*r^3*sss + 2*a*m*r^3*sss - (2*I)*r^4*sss - 
       10*a^4*cM*w - (6*I)*a^5*m*w + (4*I)*a^3*cM^2*m*w - 4*a^4*cM*m^2*w + 
       (4*I)*a^5*m^3*w + 4*a^4*r*w + 32*a^2*cM^2*r*w + (20*I)*a^3*cM*m*r*w + 
       14*a^4*m^2*r*w - 28*a^2*cM*r^2*w - 24*cM^3*r^2*w - 
       (12*I)*a^3*m*r^2*w - (28*I)*a*cM^2*m*r^2*w - 24*a^2*cM*m^2*r^2*w + 
       (4*I)*a^3*m^3*r^2*w + 8*a^2*r^3*w + 32*cM^2*r^3*w + 
       (28*I)*a*cM*m*r^3*w + 14*a^2*m^2*r^3*w - 18*cM*r^4*w - 
       (6*I)*a*m*r^4*w + 4*r^5*w + 2*a^4*cM*sss*w - 2*a^4*r*sss*w - 
       4*a^2*cM^2*r*sss*w + 8*a^2*cM*r^2*sss*w - 4*a^2*r^3*sss*w - 
       4*cM^2*r^3*sss*w + 6*cM*r^4*sss*w - 2*r^5*sss*w + (22*I)*a^6*w^2 - 
       (2*I)*a^4*cM^2*w^2 + 6*a^5*cM*m*w^2 - (2*I)*a^6*m^2*w^2 - 
       (92*I)*a^4*cM*r*w^2 - 10*a^5*m*r*w^2 + (44*I)*a^4*r^2*w^2 + 
       (100*I)*a^2*cM^2*r^2*w^2 + 20*a^3*cM*m*r^2*w^2 - 
       (4*I)*a^4*m^2*r^2*w^2 - (96*I)*a^2*cM*r^3*w^2 - 20*a^3*m*r^3*w^2 + 
       (22*I)*a^2*r^4*w^2 + (6*I)*cM^2*r^4*w^2 + 14*a*cM*m*r^4*w^2 - 
       (2*I)*a^2*m^2*r^4*w^2 - (4*I)*cM*r^5*w^2 - 10*a*m*r^5*w^2 - 
       2*a^6*cM*w^3 + 2*a^6*r*w^3 - 6*a^4*cM*r^2*w^3 + 6*a^4*r^3*w^3 - 
       6*a^2*cM*r^4*w^3 + 6*a^2*r^5*w^3 - 2*cM*r^6*w^3 + 2*r^7*w^3)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)^2*w^2) + 
   (a^5*((-2*I)*a^2*cM + 2*a^3*m - 2*a*cM^2*m - 2*a^3*m^3 + (2*I)*a^2*r + 
      (4*I)*cM^2*r - (6*I)*cM*r^2 + (2*I)*r^3 + I*a^2*cM*sss - I*a^2*r*sss - 
      (2*I)*cM^2*r*sss + (3*I)*cM*r^2*sss - I*r^3*sss + 2*a^4*w + 
      2*a^2*cM^2*w + (4*I)*a^3*cM*m*w + 2*a^4*m^2*w - 10*a^2*cM*r*w - 
      (8*I)*a^3*m*r*w + 8*a^2*r^2*w + 6*cM^2*r^2*w + (12*I)*a*cM*m*r^2*w + 
      2*a^2*m^2*r^2*w - 14*cM*r^3*w - (8*I)*a*m*r^3*w + 6*r^4*w - 
      (2*I)*a^4*cM*w^2 + (2*I)*a^4*r*w^2 - (4*I)*a^2*cM*r^2*w^2 + 
      (4*I)*a^2*r^3*w^2 - (2*I)*cM*r^4*w^2 + (2*I)*r^5*w^2)*
     Derivative[1][fR4][r])/(9*cM*(a^2 - 2*cM*r + r^2)*w^2), f11f11a[r] -> 0, 
 f11f11b[r] -> 0, f11f12a[r] -> 0, f11f12b[r] -> 0, f11f13a[r] -> 0, 
 f11f13b[r] -> 0, f11f14a[r] -> 
  (((2*I)/9)*a^8*w*(-(a*m) + a^2*w + r^2*w)*fR4[r])/
    (cM*(a^2 - 2*cM*r + r^2)) + (2*a^8*w*Derivative[1][fR4][r])/(9*cM), 
 f11f14b[r] -> (((2*I)/9)*a^7*(-(a*m) + a^2*w + r^2*w)*fR4[r])/
    (cM*(a^2 - 2*cM*r + r^2)) + (2*a^7*Derivative[1][fR4][r])/(9*cM), 
 f11f22a[r] -> 0, f11f22b[r] -> 0, f11f23a[r] -> 0, f11f23b[r] -> 0, 
 f11f24a[r] -> 0, f11f24b[r] -> 0, f11f33a[r] -> 0, f11f33b[r] -> 0, 
 f11f34a[r] -> (-2*a^7*w*(-(a*m) + a^2*w + r^2*w)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)) + (((2*I)/9)*a^7*w*Derivative[1][fR4][r])/cM, 
 f11f34b[r] -> (-2*a^6*(-(a*m) + a^2*w + r^2*w)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)) + (((2*I)/9)*a^6*Derivative[1][fR4][r])/cM, 
 f11f44a[r] -> (a^7*((-8*I)*a^2 + 2*a*cM*m + (2*I)*a^2*m^2 + (16*I)*cM*r - 
      2*a*m*r - (8*I)*r^2 + I*a^2*sss - (2*I)*cM*r*sss + I*r^2*sss - 
      2*a^2*cM*w - 4*a^2*r*w + 10*cM*r^2*w - 4*r^3*w - (2*I)*a^4*w^2 - 
      (4*I)*a^2*r^2*w^2 - (2*I)*r^4*w^2)*fR4[r])/
    (9*cM*(a^2 - 2*cM*r + r^2)) - 
   (2*a^7*((-I)*cM + a*m + I*r + a^2*w + r^2*w)*Derivative[1][fR4][r])/
    (9*cM), f11f44b[r] -> 
  (a^6*((-2*I)*a^2 + 2*a*cM*m + (2*I)*a^2*m^2 + (4*I)*cM*r - 2*a*m*r - 
      (2*I)*r^2 + I*a^2*sss - (2*I)*cM*r*sss + I*r^2*sss - 2*a^2*cM*w - 
      4*a^2*r*w + 10*cM*r^2*w - 4*r^3*w - (2*I)*a^4*w^2 - (4*I)*a^2*r^2*w^2 - 
      (2*I)*r^4*w^2)*fR4[r])/(9*cM*(a^2 - 2*cM*r + r^2)*w) - 
   (2*a^6*((-I)*cM + a*m + I*r + a^2*w + r^2*w)*Derivative[1][fR4][r])/
    (9*cM*w), f12f11a[r] -> 0, f12f11b[r] -> 0, f12f12a[r] -> 0, 
 f12f12b[r] -> 0, f12f13a[r] -> 0, f12f13b[r] -> 0, f12f14a[r] -> 0, 
 f12f14b[r] -> 0, f12f22a[r] -> 0, f12f22b[r] -> 0, f12f23a[r] -> 0, 
 f12f23b[r] -> 0, f12f24a[r] -> 0, f12f24b[r] -> 0, f12f33a[r] -> 0, 
 f12f33b[r] -> 0, f12f34a[r] -> 0, f12f34b[r] -> 0, 
 f12f44a[r] -> (((2*I)/3)*a^8*w*fR4[r])/cM, 
 f12f44b[r] -> (((2*I)/3)*a^7*fR4[r])/cM}

